Three-Loop QCD corrections to the production of a Higgs boson and a Jet

We compute three-loop QCD corrections to the scattering amplitude of a Higgs boson and three partons interfered with its tree level counterpart. Specifically, we derive our results in the generalized leading color limit. Our results are represented in terms of so-called multiple polylogarithms and thus ready for use in phenomenological predictions. We provide the three-loop amplitudes necessary to compute the production cross section of a Higgs boson and a hadronic jet at hadron colliders and the decay probability of a Higgs boson to three hadronic jets at lepton colliders.

==> anc/Output/Decay/FiniteInterference_LO_Decay_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*CA^2*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
   2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
 (t*u*(-1 + t + u))


==> anc/Output/Decay/FiniteInterference_LO_Decay_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t


==> anc/Output/Decay/FiniteInterference_LO_Decay_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((CA*CF*q2*(t^2 + u^2))/(-1 + t + u))


==> anc/Output/Decay/FiniteInterference_NLO_Decay_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6*(CA^2*CF*nf*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
   (t*u*(-1 + t + u)) - (CA^3*CF*q2*(Pi^2 + 2*t - 2*Pi^2*t - 2*t^2 + 
    3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 + 2*u - 2*Pi^2*u + 6*Pi^2*t*u - 
    2*t^2*u - 6*Pi^2*t^2*u + 2*Pi^2*t^3*u - 2*u^2 + 3*Pi^2*u^2 - 2*t*u^2 - 
    6*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + Pi^2*u^4))/
  (12*t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, t])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, u])/(t*u*(-1 + t + u)) - 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, u])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, t])/(t*u*(-1 + t + u)) - 
 (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, t])/(t*u*(-1 + t + u)) - 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, u])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, u])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, t])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
 (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, t]*Log[Q2])/(t*u*(-1 + t + u)) + 
 (3*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2]^2)/
  (2*t*u*(-1 + t + u)) + 
 G[0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
      6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4)*G[0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*G[1, u])/
    (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
      6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
 G[0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
      6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4)*G[1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u))) + 
 G[1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
      6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4)*G[1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u)))


==> anc/Output/Decay/FiniteInterference_NLO_Decay_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-5*CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(18*t) - 
 (CA*CF*q2*(-304*CA + 288*CF + 3*CA*Pi^2 - 6*CF*Pi^2 + 644*CA*t - 612*CF*t - 
    6*CA*Pi^2*t + 12*CF*Pi^2*t - 340*CA*t^2 + 324*CF*t^2 + 3*CA*Pi^2*t^2 - 
    6*CF*Pi^2*t^2 + 608*CA*u - 576*CF*u - 6*CA*Pi^2*u + 12*CF*Pi^2*u - 
    608*CA*t*u + 576*CF*t*u + 6*CA*Pi^2*t*u - 12*CF*Pi^2*t*u - 608*CA*u^2 + 
    576*CF*u^2 + 6*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2))/(144*t) - 
 (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u]^2)/(2*t) + 
 (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, t])/
  (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
  (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1 - u, t])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1, 0, t])/(2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
    2*u^2)*G[1, 0, u])/(4*t) + 
 (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/
  (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/
  (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, t])/(4*t) + 
 (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 1 - u, t])/(2*t) + 
 (-1/12*(CA*(11*CA - 9*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
   (CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t))*Log[Q2] - 
 (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, t]*Log[Q2])/
  (4*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   Log[Q2]^2)/(8*t) + 
 G[0, u]*(-1/2*(CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u])/t + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, t])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (4*t)) + G[1, u]*(-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
      G[1 - u, t])/t + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, t])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2])/(4*t)) + 
 G[0, t]*(-1/12*(CA*(11*CA - 9*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
       2*u^2))/t + (CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
    (6*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, u])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u])/
    (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2])/(4*t))


==> anc/Output/Decay/FiniteInterference_NLO_Decay_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(5*CA*CF*nf*q2*(t^2 + u^2))/(18*(-1 + t + u)) - 
 (CA*CF*q2*(-36*CA*t + 36*CF*t + 340*CA*t^2 - 324*CF*t^2 + 9*CA*Pi^2*t^2 - 
    6*CF*Pi^2*t^2 - 36*CA*u + 36*CF*u + 72*CA*t*u - 72*CF*t*u + 340*CA*u^2 - 
    324*CF*u^2 + 9*CA*Pi^2*u^2 - 6*CF*Pi^2*u^2))/(144*(-1 + t + u)) + 
 (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, t])/(4*(-1 + t + u)) + 
 (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, u])/(4*(-1 + t + u)) - 
 (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, u])/(4*(-1 + t + u)) + 
 (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, t])/(4*(-1 + t + u)) - 
 (CA*CF^2*q2*(t^2 + u^2)*G[1, 0, t])/(2*(-1 + t + u)) + 
 (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, u])/(4*(-1 + t + u)) - 
 (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, u])/(4*(-1 + t + u)) + 
 (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(4*(-1 + t + u)) - 
 (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
 (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/(2*(-1 + t + u)) + 
 ((CA*(11*CA - 9*CF)*CF*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)))*Log[Q2] + 
 (CA*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u)) + 
 G[0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, u])/(-1 + t + u) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
 G[0, u]*((CA^2*CF*q2*(t^2 + u^2)*G[1 - u, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
 G[1 - u, t]*((CA*(11*CA - 9*CF)*CF*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
 G[1, u]*((CA*(11*CA - 9*CF)*CF*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[-u, t])/(2*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u)))


==> anc/Output/Decay/FiniteInterference_NNLO_Decay_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(5*CA^2*CF*nf^2*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
  (108*t*u*(-1 + t + u)) + 
 (-1/72*(CA^4*CF*Pi^2*q2*(11 + 11*t^4 + 14*u - 42*t*u + 42*t^2*u - 14*t^3*u - 
       36*u^2 + 72*t*u^2 - 36*t^2*u^2 + 44*u^3 - 44*t*u^3 - 22*u^4))/
     (t*u*(-1 + t + u)) + (CA^3*CF*nf*Pi^2*q2*(2 + 2*t^4 + 5*u - 15*t*u + 
      15*t^2*u - 5*t^3*u - 9*u^2 + 18*t*u^2 - 9*t^2*u^2 + 8*u^3 - 8*t*u^3 - 
      4*u^4))/(72*t*u*(-1 + t + u)))*G[1, t] + 
 (CA^4*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, t])/(3*t*u*(-1 + t + u)) - 
 (CA^4*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, t])/(3*t*u*(-1 + t + u)) + 
 G[0, -u, t]*((CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
      6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4)*G[1, 0, u])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, u])/(t*u*(-1 + t + u))) + 
 ((CA^4*CF*q2*(11 + 11*t^4 + 14*u - 42*t*u + 42*t^2*u - 14*t^3*u - 36*u^2 + 
      72*t*u^2 - 36*t^2*u^2 + 44*u^3 - 44*t*u^3 - 22*u^4))/
    (12*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(2 + 2*t^4 + 5*u - 15*t*u + 
      15*t^2*u - 5*t^3*u - 9*u^2 + 18*t*u^2 - 9*t^2*u^2 + 8*u^3 - 8*t*u^3 - 
      4*u^4))/(12*t*u*(-1 + t + u)))*G[1, 1, 0, t] + 
 (-1/12*(CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 2*t^4 - 8*u + 24*t*u - 
       24*t^2*u + 13*t^3*u + 12*u^2 - 24*t*u^2 + 18*t^2*u^2 - 8*u^3 + 
       13*t*u^3 + 2*u^4))/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 11*t^4 - 44*u + 132*t*u - 
      132*t^2*u + 58*t^3*u + 66*u^2 - 132*t*u^2 + 72*t^2*u^2 - 44*u^3 + 
      58*t*u^3 + 11*u^4))/(12*t*u*(-1 + t + u)))*G[-u, -u, 1 - u, t] - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 0, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 0, 0, u])/(4*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 0, 1, u])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 1, 0, t])/(2*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 1, 0, u])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 1, 1, u])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) - 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, -u, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 0, 0, t])/(t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 0, 0, u])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 0, 1, u])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 1, 0, t])/(t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 1, 0, u])/(4*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 1, 1, u])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, 0, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, 1, 0, t])/(2*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, -u, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, -u, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, -u, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 0, 0, t])/(2*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 0, 0, u])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 0, 1, u])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 1, 0, t])/(t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 1, 0, u])/(4*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 1, 1, u])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, 1 - u, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, 0, 0, t])/(t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, 0, 0, u])/(4*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, 0, 1, u])/(4*t*u*(-1 + t + u)) + 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, 1, 0, t])/(t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, 1, 0, u])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, 1, 1, u])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1 - u, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1 - u, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, 0, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, 1, 0, t])/(2*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, -u, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1, 0, 0, t])/(t*u*(-1 + t + u)) - 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, 0, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) - 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, 1, 0, t])/(2*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, -u, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, -u, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, -u, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, -u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 0, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 0, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 1 - u, 0, 0, t])/(2*t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
 (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 1 - u, 1 - u, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, -u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (-1/48*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 37*u + 
       120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 60*t^2*u^2 - 
       40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
      536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
      1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
      18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
      804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
      18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(96*t*u*(-1 + t + u)))*
  Log[Q2]^2 + 
 ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (24*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)))*Log[Q2]^3 - 
 (9*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2]^4)/
  (32*t*u*(-1 + t + u)) + G[0, 0, 0, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[0, 0, 0, u]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[0, 0, 1 - u, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1, 1, 1, u]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1 - u, 0, 0, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
  ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[0, 1, 1, u]*
  ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1, 0, 0, u]*
  ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (12*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[0, 0, 1, u]*
  ((CA^3*CF*nf*q2*(2 - 4*t + 6*t^2 - 4*t^3 + 4*t^4 - 4*u + 12*t*u - 
      12*t^2*u + 2*t^3*u + 6*u^2 - 12*t*u^2 + 3*t^2*u^2 - 4*u^3 + t*u^3 + 
      2*u^4))/(12*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(11 - 22*t + 33*t^2 - 22*t^3 + 22*t^4 - 22*u + 66*t*u - 
      66*t^2*u + 20*t^3*u + 33*u^2 - 66*t*u^2 + 30*t^2*u^2 - 22*u^3 + 
      10*t*u^3 + 11*u^4))/(12*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1, 1, 0, u]*
  ((CA^3*CF*nf*q2*(2 - 7*t + 12*t^2 - 9*t^3 + 6*t^4 - 4*u + 21*t*u - 
      24*t^2*u + 9*t^3*u + 6*u^2 - 21*t*u^2 + 12*t^2*u^2 - 4*u^3 + 7*t*u^3 + 
      2*u^4))/(12*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(11 - 34*t + 66*t^2 - 54*t^3 + 33*t^4 - 22*u + 102*t*u - 
      132*t^2*u + 54*t^3*u + 33*u^2 - 102*t*u^2 + 66*t^2*u^2 - 22*u^3 + 
      34*t*u^3 + 11*u^4))/(12*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1, 0, 1, u]*
  (-1/24*(CA^3*CF*nf*q2*(6 - 8*t + 12*t^2 - 8*t^3 + 6*t^4 - 6*u + 18*t*u - 
       18*t^2*u + 6*t^3*u + 9*u^2 - 18*t*u^2 + 9*t^2*u^2 - 5*u^3 + 5*t*u^3 + 
       4*u^4))/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(33 - 44*t + 66*t^2 - 44*t^3 + 33*t^4 - 42*u + 126*t*u - 
      126*t^2*u + 42*t^3*u + 63*u^2 - 126*t*u^2 + 63*t^2*u^2 - 32*u^3 + 
      32*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[0, 1, 0, u]*
  (-1/24*(CA^3*CF*nf*q2*(8 - 16*t + 24*t^2 - 16*t^3 + 8*t^4 - 13*u + 39*t*u - 
       39*t^2*u + 13*t^3*u + 18*u^2 - 36*t*u^2 + 18*t^2*u^2 - 11*u^3 + 
       11*t*u^3 + 4*u^4))/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(44 - 88*t + 132*t^2 - 88*t^3 + 44*t^4 - 76*u + 228*t*u - 
      228*t^2*u + 76*t^3*u + 99*u^2 - 198*t*u^2 + 99*t^2*u^2 - 56*u^3 + 
      56*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (4*t*u*(-1 + t + u))) + G[1, 0, 1 - u, t]*
  (-1/24*(CA^4*CF*q2*(11 + 11*t^4 + 2*u - 6*t*u + 6*t^2*u - 2*t^3*u - 3*u^2 + 
       6*t*u^2 - 3*t^2*u^2 + 12*u^3 - 12*t*u^3))/(t*u*(-1 + t + u)) + 
   (CA^3*CF*nf*q2*(2 + 2*t^4 + 2*u - 6*t*u + 6*t^2*u - 2*t^3*u - 3*u^2 + 
      6*t*u^2 - 3*t^2*u^2 + 3*u^3 - 3*t*u^3))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[1, 1 - u, 0, t]*
  (-1/24*(CA^4*CF*q2*(11 + 11*t^4 + 2*u - 6*t*u + 6*t^2*u - 2*t^3*u - 3*u^2 + 
       6*t*u^2 - 3*t^2*u^2 + 12*u^3 - 12*t*u^3))/(t*u*(-1 + t + u)) + 
   (CA^3*CF*nf*q2*(2 + 2*t^4 + 2*u - 6*t*u + 6*t^2*u - 2*t^3*u - 3*u^2 + 
      6*t*u^2 - 3*t^2*u^2 + 3*u^3 - 3*t*u^3))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[1 - u, 1, 0, t]*
  (-1/24*(CA^4*CF*q2*(11 + 11*t^4 + 2*u - 6*t*u + 6*t^2*u - 2*t^3*u - 3*u^2 + 
       6*t*u^2 - 3*t^2*u^2 + 12*u^3 - 12*t*u^3))/(t*u*(-1 + t + u)) + 
   (CA^3*CF*nf*q2*(2 + 2*t^4 + 2*u - 6*t*u + 6*t^2*u - 2*t^3*u - 3*u^2 + 
      6*t*u^2 - 3*t^2*u^2 + 3*u^3 - 3*t*u^3))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[0, -u, 1 - u, t]*
  ((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 2*t^4 - 8*u + 24*t*u - 
      24*t^2*u + 10*t^3*u + 12*u^2 - 24*t*u^2 + 15*t^2*u^2 - 8*u^3 + 
      11*t*u^3 + 4*u^4))/(24*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 11*t^4 - 44*u + 132*t*u - 
      132*t^2*u + 46*t^3*u + 66*u^2 - 132*t*u^2 + 69*t^2*u^2 - 44*u^3 + 
      56*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[-u, 0, 1 - u, t]*
  ((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 2*t^4 - 8*u + 24*t*u - 
      24*t^2*u + 10*t^3*u + 12*u^2 - 24*t*u^2 + 15*t^2*u^2 - 8*u^3 + 
      11*t*u^3 + 4*u^4))/(24*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 11*t^4 - 44*u + 132*t*u - 
      132*t^2*u + 46*t^3*u + 66*u^2 - 132*t*u^2 + 69*t^2*u^2 - 44*u^3 + 
      56*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[-u, 1 - u, 0, t]*
  ((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 2*t^4 - 8*u + 24*t*u - 
      24*t^2*u + 10*t^3*u + 12*u^2 - 24*t*u^2 + 15*t^2*u^2 - 8*u^3 + 
      11*t*u^3 + 4*u^4))/(24*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 11*t^4 - 44*u + 132*t*u - 
      132*t^2*u + 46*t^3*u + 66*u^2 - 132*t*u^2 + 69*t^2*u^2 - 44*u^3 + 
      56*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[1 - u, -u, 1 - u, t]*
  (-1/24*(CA^3*CF*nf*q2*(12 - 14*t + 21*t^2 - 13*t^3 + 10*t^4 - 14*u + 
       36*t*u - 36*t^2*u + 11*t^3*u + 21*u^2 - 36*t*u^2 + 18*t^2*u^2 - 
       13*u^3 + 11*t*u^3 + 10*u^4))/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(66 - 86*t + 129*t^2 - 76*t^3 + 55*t^4 - 86*u + 252*t*u - 
      252*t^2*u + 74*t^3*u + 129*u^2 - 252*t*u^2 + 126*t^2*u^2 - 76*u^3 + 
      74*t*u^3 + 55*u^4))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[0, 1, 0, t]*
  (-1/24*(CA^3*CF*nf*q2*(16 - 29*t + 42*t^2 - 27*t^3 + 10*t^4 - 32*u + 
       87*t*u - 84*t^2*u + 29*t^3*u + 48*u^2 - 87*t*u^2 + 45*t^2*u^2 - 
       32*u^3 + 32*t*u^3 + 16*u^4))/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(88 - 164*t + 231*t^2 - 144*t^3 + 55*t^4 - 176*u + 492*t*u - 
      462*t^2*u + 146*t^3*u + 264*u^2 - 492*t*u^2 + 234*t^2*u^2 - 176*u^3 + 
      176*t*u^3 + 88*u^4))/(24*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (2*t*u*(-1 + t + u))) + G[1, 0, 0, t]*
  ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u))) + G[-u, 1 - u, 1 - u, t]*
  ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
      2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
  (-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 37*u + 
       120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 60*t^2*u^2 - 
       40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(268 + 39*Pi^2 - 530*t - 78*Pi^2*t + 798*t^2 + 117*Pi^2*t^2 - 
      536*t^3 - 78*Pi^2*t^3 + 268*t^4 + 39*Pi^2*t^4 - 530*u - 78*Pi^2*u + 
      1608*t*u + 234*Pi^2*t*u - 1614*t^2*u - 234*Pi^2*t^2*u + 536*t^3*u + 
      78*Pi^2*t^3*u + 798*u^2 + 117*Pi^2*u^2 - 1614*t*u^2 - 234*Pi^2*t*u^2 + 
      804*t^2*u^2 + 117*Pi^2*t^2*u^2 - 536*u^3 - 78*Pi^2*u^3 + 536*t*u^3 + 
      78*Pi^2*t*u^3 + 268*u^4 + 39*Pi^2*u^4))/(144*t*u*(-1 + t + u)) + 
   ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
   (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[1 - u, 0, t]*((CA^2*CF*nf*q2*(72*CA*t^2 - 12*CF*t^2 - 216*CA*t^3 + 
      36*CF*t^3 + 288*CA*t^4 - 48*CF*t^4 - 216*CA*t^5 + 36*CF*t^5 + 
      72*CA*t^6 - 12*CF*t^6 + 72*CA*t*u + 24*CF*t*u - 396*CA*t^2*u - 
      24*CF*t^2*u + 720*CA*t^3*u - 12*CF*t^3*u - 612*CA*t^4*u + 48*CF*t^4*u + 
      216*CA*t^5*u - 36*CF*t^5*u - 20*CA*u^2 - 137*CA*t*u^2 - 72*CF*t*u^2 + 
      729*CA*t^2*u^2 + 96*CF*t^2*u^2 - 1040*CA*t^3*u^2 - 36*CF*t^3*u^2 + 
      448*CA*t^4*u^2 - 24*CF*t^4*u^2 + 37*CA*u^3 + 90*CA*t*u^3 + 
      60*CF*t*u^3 - 669*CA*t^2*u^3 - 60*CF*t^2*u^3 + 536*CA*t^3*u^3 + 
      12*CF*t^3*u^3 - 57*CA*u^4 - 51*CA*t*u^4 - 36*CF*t*u^4 + 
      258*CA*t^2*u^4 + 36*CF*t^2*u^4 + 40*CA*u^5 + 26*CA*t*u^5 + 
      24*CF*t*u^5 - 20*CA*u^6))/(72*t*u^3*(-1 + t + u)) - 
   (CA^4*CF*q2*(120*t^2 - 360*t^3 + 480*t^4 - 360*t^5 + 120*t^6 + 300*t*u - 
      1110*t^2*u + 1740*t^3*u - 1290*t^4*u + 360*t^5*u - 268*u^2 + 
      9*Pi^2*u^2 - 232*t*u^2 - 18*Pi^2*t*u^2 + 1614*t^2*u^2 + 
      27*Pi^2*t^2*u^2 - 2344*t^3*u^2 - 18*Pi^2*t^3*u^2 + 782*t^4*u^2 + 
      9*Pi^2*t^4*u^2 + 530*u^3 - 18*Pi^2*u^3 - 744*t*u^3 + 54*Pi^2*t*u^3 - 
      738*t^2*u^3 - 54*Pi^2*t^2*u^3 + 964*t^3*u^3 + 18*Pi^2*t^3*u^3 - 
      798*u^4 + 27*Pi^2*u^4 + 924*t*u^4 - 54*Pi^2*t*u^4 + 174*t^2*u^4 + 
      27*Pi^2*t^2*u^4 + 536*u^5 - 18*Pi^2*u^5 - 248*t*u^5 + 18*Pi^2*t*u^5 - 
      268*u^6 + 9*Pi^2*u^6))/(144*t*u^3*(-1 + t + u)) + 
   ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
   (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[0, 1 - u, t]*((CA^2*CF*nf*q2*(72*CA*t^2 - 12*CF*t^2 - 216*CA*t^3 + 
      36*CF*t^3 + 288*CA*t^4 - 48*CF*t^4 - 216*CA*t^5 + 36*CF*t^5 + 
      72*CA*t^6 - 12*CF*t^6 + 72*CA*t*u + 24*CF*t*u - 396*CA*t^2*u - 
      24*CF*t^2*u + 720*CA*t^3*u - 12*CF*t^3*u - 612*CA*t^4*u + 48*CF*t^4*u + 
      216*CA*t^5*u - 36*CF*t^5*u - 20*CA*u^2 - 137*CA*t*u^2 - 72*CF*t*u^2 + 
      729*CA*t^2*u^2 + 96*CF*t^2*u^2 - 1040*CA*t^3*u^2 - 36*CF*t^3*u^2 + 
      448*CA*t^4*u^2 - 24*CF*t^4*u^2 + 37*CA*u^3 + 90*CA*t*u^3 + 
      60*CF*t*u^3 - 669*CA*t^2*u^3 - 60*CF*t^2*u^3 + 536*CA*t^3*u^3 + 
      12*CF*t^3*u^3 - 57*CA*u^4 - 51*CA*t*u^4 - 36*CF*t*u^4 + 
      258*CA*t^2*u^4 + 36*CF*t^2*u^4 + 40*CA*u^5 + 26*CA*t*u^5 + 
      24*CF*t*u^5 - 20*CA*u^6))/(72*t*u^3*(-1 + t + u)) - 
   (CA^4*CF*q2*(120*t^2 - 360*t^3 + 480*t^4 - 360*t^5 + 120*t^6 + 300*t*u - 
      1110*t^2*u + 1740*t^3*u - 1290*t^4*u + 360*t^5*u - 268*u^2 + 
      9*Pi^2*u^2 - 232*t*u^2 - 18*Pi^2*t*u^2 + 1614*t^2*u^2 + 
      27*Pi^2*t^2*u^2 - 2344*t^3*u^2 - 18*Pi^2*t^3*u^2 + 782*t^4*u^2 + 
      9*Pi^2*t^4*u^2 + 530*u^3 - 18*Pi^2*u^3 - 744*t*u^3 + 54*Pi^2*t*u^3 - 
      738*t^2*u^3 - 54*Pi^2*t^2*u^3 + 964*t^3*u^3 + 18*Pi^2*t^3*u^3 - 
      798*u^4 + 27*Pi^2*u^4 + 924*t*u^4 - 54*Pi^2*t*u^4 + 174*t^2*u^4 + 
      27*Pi^2*t^2*u^4 + 536*u^5 - 18*Pi^2*u^5 - 248*t*u^5 + 18*Pi^2*t*u^5 - 
      268*u^6 + 9*Pi^2*u^6))/(144*t*u^3*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, u])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, u])/(4*t*u*(-1 + t + u)) + 
   ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
   (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[0, 0, t]*(-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 
       37*u + 120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 
       60*t^2*u^2 - 40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
      536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
      1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
      18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
      804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
      18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(144*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, u])/(4*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, u])/(4*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, u])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, u])/(4*t*u*(-1 + t + u)) + 
   ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
   (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[0, 0, u]*(-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 
       37*u + 120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 
       60*t^2*u^2 - 40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
      536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
      1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
      18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
      804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
      18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(144*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, t])/(2*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
   ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
   (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[1, 1, u]*(-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 
       37*u + 120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 
       60*t^2*u^2 - 40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
      536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
      1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
      18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
      804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
      18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(144*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, t])/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 0, t])/(t*u*(-1 + t + u)) + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
   (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, -u, t])/(t*u*(-1 + t + u)) + 
   ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
   (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[1, 0, u]*((CA^2*CF*nf*q2*(20*CA - 71*CA*t + 133*CA*t^2 - 173*CA*t^3 + 
      151*CA*t^4 - 80*CA*t^5 + 20*CA*t^6 - 83*CA*u + 296*CA*t*u + 36*CF*t*u - 
      648*CA*t^2*u - 132*CF*t^2*u + 774*CA*t^3*u + 156*CF*t^3*u - 
      485*CA*t^4*u - 84*CF*t^4*u + 146*CA*t^5*u + 24*CF*t^5*u + 175*CA*u^2 - 
      696*CA*t*u^2 - 132*CF*t*u^2 + 1140*CA*t^2*u^2 + 336*CF*t^2*u^2 - 
      771*CA*t^3*u^2 - 252*CF*t^3*u^2 + 172*CA*t^4*u^2 + 84*CF*t^4*u^2 - 
      227*CA*u^3 + 822*CA*t*u^3 + 156*CF*t*u^3 - 777*CA*t^2*u^3 - 
      252*CF*t^2*u^3 + 164*CA*t^3*u^3 + 108*CF*t^3*u^3 + 181*CA*u^4 - 
      497*CA*t*u^4 - 84*CF*t*u^4 + 172*CA*t^2*u^4 + 84*CF*t^2*u^4 - 
      86*CA*u^5 + 146*CA*t*u^5 + 24*CF*t*u^5 + 20*CA*u^6))/
    (72*t*u*(-1 + t + u)^3) + 
   (CA^4*CF*q2*(-268 + 9*Pi^2 + 1054*t - 36*Pi^2*t - 2090*t^2 + 72*Pi^2*t^2 + 
      2626*t^3 - 90*Pi^2*t^3 - 2126*t^4 + 72*Pi^2*t^4 + 1072*t^5 - 
      36*Pi^2*t^5 - 268*t^6 + 9*Pi^2*t^6 + 1078*u - 36*Pi^2*u - 4312*t*u + 
      144*Pi^2*t*u + 8562*t^2*u - 270*Pi^2*t^2*u - 9024*t^3*u + 
      270*Pi^2*t^3*u + 5056*t^4*u - 144*Pi^2*t^4*u - 1360*t^5*u + 
      36*Pi^2*t^5*u - 2174*u^2 + 72*Pi^2*u^2 + 8658*t*u^2 - 270*Pi^2*t*u^2 - 
      13860*t^2*u^2 + 405*Pi^2*t^2*u^2 + 9534*t^3*u^2 - 270*Pi^2*t^3*u^2 - 
      2606*t^4*u^2 + 72*Pi^2*t^4*u^2 + 2734*u^3 - 90*Pi^2*u^3 - 9120*t*u^3 + 
      270*Pi^2*t*u^3 + 9546*t^2*u^3 - 270*Pi^2*t^2*u^3 - 3148*t^3*u^3 + 
      90*Pi^2*t^3*u^3 - 2186*u^4 + 72*Pi^2*u^4 + 5080*t*u^4 - 
      144*Pi^2*t*u^4 - 2606*t^2*u^4 + 72*Pi^2*t^2*u^4 + 1084*u^5 - 
      36*Pi^2*u^5 - 1360*t*u^5 + 36*Pi^2*t*u^5 - 268*u^6 + 9*Pi^2*u^6))/
    (144*t*u*(-1 + t + u)^3) + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
   (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 0, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[0, 1, u]*(-1/72*(CA^2*CF*nf*q2*(72*CA*t^2 - 12*CF*t^2 - 216*CA*t^3 + 
       36*CF*t^3 + 288*CA*t^4 - 48*CF*t^4 - 216*CA*t^5 + 36*CF*t^5 + 
       72*CA*t^6 - 12*CF*t^6 + 72*CA*t*u + 24*CF*t*u - 396*CA*t^2*u - 
       24*CF*t^2*u + 720*CA*t^3*u - 12*CF*t^3*u - 612*CA*t^4*u + 
       48*CF*t^4*u + 216*CA*t^5*u - 36*CF*t^5*u - 20*CA*u^2 - 137*CA*t*u^2 - 
       72*CF*t*u^2 + 735*CA*t^2*u^2 + 96*CF*t^2*u^2 - 1046*CA*t^3*u^2 - 
       36*CF*t^3*u^2 + 448*CA*t^4*u^2 - 24*CF*t^4*u^2 + 37*CA*u^3 + 
       90*CA*t*u^3 + 60*CF*t*u^3 - 681*CA*t^2*u^3 - 60*CF*t^2*u^3 + 
       536*CA*t^3*u^3 + 12*CF*t^3*u^3 - 51*CA*u^4 - 63*CA*t*u^4 - 
       36*CF*t*u^4 + 258*CA*t^2*u^4 + 36*CF*t^2*u^4 + 34*CA*u^5 + 
       26*CA*t*u^5 + 24*CF*t*u^5 - 20*CA*u^6))/(t*u^3*(-1 + t + u)) + 
   (CA^4*CF*q2*(120*t^2 - 360*t^3 + 480*t^4 - 360*t^5 + 120*t^6 + 300*t*u - 
      1110*t^2*u + 1740*t^3*u - 1290*t^4*u + 360*t^5*u - 268*u^2 + 
      9*Pi^2*u^2 - 232*t*u^2 - 18*Pi^2*t*u^2 + 1626*t^2*u^2 + 
      27*Pi^2*t^2*u^2 - 2356*t^3*u^2 - 18*Pi^2*t^3*u^2 + 782*t^4*u^2 + 
      9*Pi^2*t^4*u^2 + 530*u^3 - 18*Pi^2*u^3 - 744*t*u^3 + 54*Pi^2*t*u^3 - 
      762*t^2*u^3 - 54*Pi^2*t^2*u^3 + 964*t^3*u^3 + 18*Pi^2*t^3*u^3 - 
      786*u^4 + 27*Pi^2*u^4 + 900*t*u^4 - 54*Pi^2*t*u^4 + 174*t^2*u^4 + 
      27*Pi^2*t^2*u^4 + 524*u^5 - 18*Pi^2*u^5 - 248*t*u^5 + 18*Pi^2*t*u^5 - 
      268*u^6 + 9*Pi^2*u^6))/(144*t*u^3*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, -u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, t])/(2*t*u*(-1 + t + u)) + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, t])/(4*t*u*(-1 + t + u)) + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 0, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, -u, t])/(t*u*(-1 + t + u)) + 
   ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
 G[-u, 1 - u, t]*((CA^4*CF*q2*(60*t^4 - 180*t^5 + 240*t^6 - 180*t^7 + 
      60*t^8 + 150*t^3*u - 555*t^4*u + 870*t^5*u - 645*t^6*u + 180*t^7*u - 
      268*t^2*u^2 - 15*Pi^2*t^2*u^2 + 149*t^3*u^2 + 30*Pi^2*t^3*u^2 + 
      414*t^4*u^2 - 45*Pi^2*t^4*u^2 - 910*t^5*u^2 + 30*Pi^2*t^5*u^2 + 
      257*t^6*u^2 - 15*Pi^2*t^6*u^2 + 150*t*u^3 + 149*t^2*u^3 + 
      30*Pi^2*t^2*u^3 - 744*t^3*u^3 - 90*Pi^2*t^3*u^3 + 81*t^4*u^3 + 
      90*Pi^2*t^4*u^3 + 358*t^5*u^3 - 30*Pi^2*t^5*u^3 + 60*u^4 - 555*t*u^4 + 
      414*t^2*u^4 - 45*Pi^2*t^2*u^4 + 81*t^3*u^4 + 90*Pi^2*t^3*u^4 + 
      174*t^4*u^4 - 45*Pi^2*t^4*u^4 - 180*u^5 + 870*t*u^5 - 910*t^2*u^5 + 
      30*Pi^2*t^2*u^5 + 358*t^3*u^5 - 30*Pi^2*t^3*u^5 + 240*u^6 - 645*t*u^6 + 
      257*t^2*u^6 - 15*Pi^2*t^2*u^6 - 180*u^7 + 180*t*u^7 + 60*u^8))/
    (72*t^3*u^3*(-1 + t + u)) - 
   (CA^2*CF*nf*q2*(36*CA*t^4 - 6*CF*t^4 - 108*CA*t^5 + 18*CF*t^5 + 
      144*CA*t^6 - 24*CF*t^6 - 108*CA*t^7 + 18*CF*t^7 + 36*CA*t^8 - 
      6*CF*t^8 + 36*CA*t^3*u + 12*CF*t^3*u - 198*CA*t^4*u - 12*CF*t^4*u + 
      360*CA*t^5*u - 6*CF*t^5*u - 306*CA*t^6*u + 24*CF*t^6*u + 108*CA*t^7*u - 
      18*CF*t^7*u - 20*CA*t^2*u^2 - 50*CA*t^3*u^2 - 36*CF*t^3*u^2 + 
      339*CA*t^4*u^2 + 48*CF*t^4*u^2 - 503*CA*t^5*u^2 - 18*CF*t^5*u^2 + 
      214*CA*t^6*u^2 - 12*CF*t^6*u^2 + 36*CA*t*u^3 + 12*CF*t*u^3 - 
      50*CA*t^2*u^3 - 36*CF*t^2*u^3 + 90*CA*t^3*u^3 + 60*CF*t^3*u^3 - 
      366*CA*t^4*u^3 - 48*CF*t^4*u^3 + 281*CA*t^5*u^3 + 18*CF*t^5*u^3 + 
      36*CA*u^4 - 6*CF*u^4 - 198*CA*t*u^4 - 12*CF*t*u^4 + 339*CA*t^2*u^4 + 
      48*CF*t^2*u^4 - 366*CA*t^3*u^4 - 48*CF*t^3*u^4 + 258*CA*t^4*u^4 + 
      36*CF*t^4*u^4 - 108*CA*u^5 + 18*CF*u^5 + 360*CA*t*u^5 - 6*CF*t*u^5 - 
      503*CA*t^2*u^5 - 18*CF*t^2*u^5 + 281*CA*t^3*u^5 + 18*CF*t^3*u^5 + 
      144*CA*u^6 - 24*CF*u^6 - 306*CA*t*u^6 + 24*CF*t*u^6 + 214*CA*t^2*u^6 - 
      12*CF*t^2*u^6 - 108*CA*u^7 + 18*CF*u^7 + 108*CA*t*u^7 - 18*CF*t*u^7 + 
      36*CA*u^8 - 6*CF*u^8))/(36*t^3*u^3*(-1 + t + u)) + 
   ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)))*Log[Q2] + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(4*t*u*(-1 + t + u))) + 
 G[1, 0, t]*(-1/36*(CA^2*CF*nf*q2*(36*CA*t^2 - 6*CF*t^2 - 180*CA*t^3 + 
       30*CF*t^3 + 396*CA*t^4 - 66*CF*t^4 - 504*CA*t^5 + 84*CF*t^5 + 
       396*CA*t^6 - 66*CF*t^6 - 180*CA*t^7 + 30*CF*t^7 + 36*CA*t^8 - 
       6*CF*t^8 + 36*CA*t*u + 12*CF*t*u - 342*CA*t^2*u - 24*CF*t^2*u + 
       1080*CA*t^3*u - 18*CF*t^3*u - 1728*CA*t^4*u + 108*CF*t^4*u + 
       1584*CA*t^5*u - 156*CF*t^5*u - 810*CA*t^6*u + 108*CF*t^6*u + 
       180*CA*t^7*u - 30*CF*t^7*u - 20*CA*u^2 - 79*CA*t*u^2 - 60*CF*t*u^2 + 
       908*CA*t^2*u^2 + 162*CF*t^2*u^2 - 2428*CA*t^3*u^2 - 144*CF*t^3*u^2 + 
       3014*CA*t^4*u^2 - 12*CF*t^4*u^2 - 1861*CA*t^5*u^2 + 108*CF*t^5*u^2 + 
       466*CA*t^6*u^2 - 54*CF*t^6*u^2 + 74*CA*u^3 + 13*CA*t*u^3 + 
       96*CF*t*u^3 - 1122*CA*t^2*u^3 - 204*CF*t^2*u^3 + 2700*CA*t^3*u^3 + 
       144*CF*t^3*u^3 - 2416*CA*t^4*u^3 + 12*CF*t^4*u^3 + 751*CA*t^5*u^3 - 
       48*CF*t^5*u^3 - 142*CA*u^4 + 234*CA*t*u^4 - 48*CF*t*u^4 + 
       705*CA*t^2*u^4 + 54*CF*t^2*u^4 - 1620*CA*t^3*u^4 - 18*CF*t^3*u^4 + 
       803*CA*t^4*u^4 - 24*CF*t^4*u^4 + 182*CA*u^5 - 375*CA*t*u^5 - 
       264*CA*t^2*u^5 + 457*CA*t^3*u^5 - 154*CA*u^6 + 251*CA*t*u^6 + 
       59*CA*t^2*u^6 + 80*CA*u^7 - 80*CA*t*u^7 - 20*CA*u^8))/
     (t*u^3*(-1 + t + u)^3) + 
   (CA^4*CF*q2*(60*t^2 - 300*t^3 + 660*t^4 - 840*t^5 + 660*t^6 - 300*t^7 + 
      60*t^8 + 150*t*u - 975*t^2*u + 2610*t^3*u - 3780*t^4*u + 3180*t^5*u - 
      1485*t^6*u + 300*t^7*u - 268*u^2 + 9*Pi^2*u^2 + 391*t*u^2 - 
      36*Pi^2*t*u^2 + 1288*t^2*u^2 + 72*Pi^2*t^2*u^2 - 4565*t^3*u^2 - 
      90*Pi^2*t^3*u^2 + 5719*t^4*u^2 + 72*Pi^2*t^4*u^2 - 3242*t^5*u^2 - 
      36*Pi^2*t^5*u^2 + 677*t^6*u^2 + 9*Pi^2*t^6*u^2 + 1060*u^3 - 
      36*Pi^2*u^3 - 2944*t*u^3 + 144*Pi^2*t*u^3 + 2568*t^2*u^3 - 
      270*Pi^2*t^2*u^3 + 1116*t^3*u^3 + 270*Pi^2*t^3*u^3 - 2564*t^4*u^3 - 
      144*Pi^2*t^4*u^3 + 764*t^5*u^3 + 36*Pi^2*t^5*u^3 - 2108*u^4 + 
      72*Pi^2*u^4 + 6699*t*u^4 - 270*Pi^2*t*u^4 - 7365*t^2*u^4 + 
      405*Pi^2*t^2*u^4 + 2187*t^3*u^4 - 270*Pi^2*t^3*u^4 + 139*t^4*u^4 + 
      72*Pi^2*t^4*u^4 + 2644*u^5 - 90*Pi^2*u^5 - 7266*t*u^5 + 
      270*Pi^2*t*u^5 + 5664*t^2*u^5 - 270*Pi^2*t^2*u^5 - 1042*t^3*u^5 + 
      90*Pi^2*t^3*u^5 - 2132*u^6 + 72*Pi^2*u^6 + 4042*t*u^6 - 
      144*Pi^2*t*u^6 - 1598*t^2*u^6 + 72*Pi^2*t^2*u^6 + 1072*u^7 - 
      36*Pi^2*u^7 - 1072*t*u^7 + 36*Pi^2*t*u^7 - 268*u^8 + 9*Pi^2*u^8))/
    (72*t*u^3*(-1 + t + u)^3) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, u])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, u])/(2*t*u*(-1 + t + u)) + 
   ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)))*Log[Q2] + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(4*t*u*(-1 + t + u))) + 
 G[-u, t]*((5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
      6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4)*G[0, 0, 1, u])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, u])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, u])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, u])/(2*t*u*(-1 + t + u)) + 
   G[1, 0, u]*((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 4*t^4 - 8*u + 
        24*t*u - 24*t^2*u + 11*t^3*u + 12*u^2 - 24*t*u^2 + 15*t^2*u^2 - 
        8*u^3 + 10*t*u^3 + 2*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 22*t^4 - 44*u + 132*t*u - 
        132*t^2*u + 56*t^3*u + 66*u^2 - 132*t*u^2 + 69*t^2*u^2 - 44*u^3 + 
        46*t*u^3 + 11*u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(2*t*u*(-1 + t + u))) + 
   G[0, 1, u]*(-1/24*(CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 - 8*u + 
         24*t*u - 24*t^2*u + 15*t^3*u + 12*u^2 - 24*t*u^2 + 21*t^2*u^2 - 
         8*u^3 + 16*t*u^3 + 2*u^4))/(t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 - 44*u + 132*t*u - 132*t^2*u + 
        60*t^3*u + 66*u^2 - 132*t*u^2 + 75*t^2*u^2 - 44*u^3 + 70*t*u^3 + 
        11*u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(2*t*u*(-1 + t + u))) + 
   G[1, 1, u]*((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (3*t*u*(-1 + t + u)) + (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)))) - 
 (CA^4*CF*q2*(105680*t + 6700*Pi^2*t + 159*Pi^4*t - 505040*t^2 - 
    33680*Pi^2*t^2 - 795*Pi^4*t^2 + 1167520*t^3 + 80880*Pi^2*t^3 + 
    1908*Pi^4*t^3 - 1726080*t^4 - 120720*Pi^2*t^4 - 2862*Pi^4*t^4 + 
    1736800*t^5 + 119880*Pi^2*t^5 + 2862*Pi^4*t^5 - 1172800*t^6 - 
    79620*Pi^2*t^6 - 1908*Pi^4*t^6 + 492400*t^7 + 33260*Pi^2*t^7 + 
    795*Pi^4*t^7 - 98480*t^8 - 6700*Pi^2*t^8 - 159*Pi^4*t^8 + 105680*u + 
    6700*Pi^2*u + 159*Pi^4*u - 1010080*t*u - 67360*Pi^2*t*u - 1590*Pi^4*t*u + 
    3631920*t^2*u + 249940*Pi^2*t^2*u + 5883*Pi^4*t^2*u - 7366400*t^3*u - 
    503680*Pi^2*t^3*u - 12084*Pi^4*t^3*u + 9255200*t^4*u + 
    618000*Pi^2*t^4*u + 15264*Pi^4*t^4*u - 7241280*t^5*u - 
    475720*Pi^2*t^5*u - 12084*Pi^4*t^5*u + 3419120*t^6*u + 
    226420*Pi^2*t^6*u + 5883*Pi^4*t^6*u - 869600*t^7*u - 61000*Pi^2*t^7*u - 
    1590*Pi^4*t^7*u + 75440*t^8*u + 6700*Pi^2*t^8*u + 159*Pi^4*t^8*u - 
    505040*u^2 - 33680*Pi^2*u^2 - 795*Pi^4*u^2 + 3631920*t*u^2 + 
    249940*Pi^2*t*u^2 + 5883*Pi^4*t*u^2 - 11257600*t^2*u^2 - 
    765920*Pi^2*t^2*u^2 - 18444*Pi^4*t^2*u^2 + 19157680*t^3*u^2 + 
    1266700*Pi^2*t^3*u^2 + 31641*Pi^4*t^3*u^2 - 18813520*t^4*u^2 - 
    1220620*Pi^2*t^4*u^2 - 31641*Pi^4*t^4*u^2 + 10537920*t^5*u^2 + 
    688040*Pi^2*t^5*u^2 + 18444*Pi^4*t^5*u^2 - 3128560*t^6*u^2 - 
    212200*Pi^2*t^6*u^2 - 5883*Pi^4*t^6*u^2 + 377200*t^7*u^2 + 
    27740*Pi^2*t^7*u^2 + 795*Pi^4*t^7*u^2 + 1167520*u^3 + 80880*Pi^2*u^3 + 
    1908*Pi^4*u^3 - 7366400*t*u^3 - 503680*Pi^2*t*u^3 - 12084*Pi^4*t*u^3 + 
    19157680*t^2*u^3 + 1266700*Pi^2*t^2*u^3 + 31641*Pi^4*t^2*u^3 - 
    25467040*t^3*u^3 - 1649040*Pi^2*t^3*u^3 - 42930*Pi^4*t^3*u^3 + 
    17994320*t^4*u^3 + 1173940*Pi^2*t^4*u^3 + 31641*Pi^4*t^4*u^3 - 
    6391360*t^5*u^3 - 434200*Pi^2*t^5*u^3 - 12084*Pi^4*t^5*u^3 + 
    905280*t^6*u^3 + 65400*Pi^2*t^6*u^3 + 1908*Pi^4*t^6*u^3 - 1726080*u^4 - 
    120720*Pi^2*u^4 - 2862*Pi^4*u^4 + 9255200*t*u^4 + 618000*Pi^2*t*u^4 + 
    15264*Pi^4*t*u^4 - 18813520*t^2*u^4 - 1220620*Pi^2*t^2*u^4 - 
    31641*Pi^4*t^2*u^4 + 17994320*t^3*u^4 + 1173940*Pi^2*t^3*u^4 + 
    31641*Pi^4*t^3*u^4 - 8067840*t^4*u^4 - 552600*Pi^2*t^4*u^4 - 
    15264*Pi^4*t^4*u^4 + 1357920*t^5*u^4 + 102000*Pi^2*t^5*u^4 + 
    2862*Pi^4*t^5*u^4 + 1736800*u^5 + 119880*Pi^2*u^5 + 2862*Pi^4*u^5 - 
    7241280*t*u^5 - 475720*Pi^2*t*u^5 - 12084*Pi^4*t*u^5 + 10537920*t^2*u^5 + 
    688040*Pi^2*t^2*u^5 + 18444*Pi^4*t^2*u^5 - 6391360*t^3*u^5 - 
    434200*Pi^2*t^3*u^5 - 12084*Pi^4*t^3*u^5 + 1357920*t^4*u^5 + 
    102000*Pi^2*t^4*u^5 + 2862*Pi^4*t^4*u^5 - 1172800*u^6 - 79620*Pi^2*u^6 - 
    1908*Pi^4*u^6 + 3419120*t*u^6 + 226420*Pi^2*t*u^6 + 5883*Pi^4*t*u^6 - 
    3128560*t^2*u^6 - 212200*Pi^2*t^2*u^6 - 5883*Pi^4*t^2*u^6 + 
    905280*t^3*u^6 + 65400*Pi^2*t^3*u^6 + 1908*Pi^4*t^3*u^6 + 492400*u^7 + 
    33260*Pi^2*u^7 + 795*Pi^4*u^7 - 869600*t*u^7 - 61000*Pi^2*t*u^7 - 
    1590*Pi^4*t*u^7 + 377200*t^2*u^7 + 27740*Pi^2*t^2*u^7 + 
    795*Pi^4*t^2*u^7 - 98480*u^8 - 6700*Pi^2*u^8 - 159*Pi^4*u^8 + 
    75440*t*u^8 + 6700*Pi^2*t*u^8 + 159*Pi^4*t*u^8 - 23760*t*Zeta[3] + 
    136080*t^2*Zeta[3] - 384480*t^3*Zeta[3] + 668160*t^4*Zeta[3] - 
    757440*t^5*Zeta[3] + 565920*t^6*Zeta[3] - 259920*t^7*Zeta[3] + 
    55440*t^8*Zeta[3] - 23760*u*Zeta[3] + 272160*t*u*Zeta[3] - 
    1185840*t^2*u*Zeta[3] + 2819520*t^3*u*Zeta[3] - 4000320*t^4*u*Zeta[3] + 
    3493440*t^5*u*Zeta[3] - 1856880*t^6*u*Zeta[3] + 537120*t^7*u*Zeta[3] - 
    55440*t^8*u*Zeta[3] + 136080*u^2*Zeta[3] - 1185840*t*u^2*Zeta[3] + 
    4302720*t^2*u^2*Zeta[3] - 8277840*t^3*u^2*Zeta[3] + 
    9072720*t^4*u^2*Zeta[3] - 5726880*t^5*u^2*Zeta[3] + 
    1956240*t^6*u^2*Zeta[3] - 277200*t^7*u^2*Zeta[3] - 384480*u^3*Zeta[3] + 
    2819520*t*u^3*Zeta[3] - 8277840*t^2*u^3*Zeta[3] + 
    12290400*t^3*u^3*Zeta[3] - 9771120*t^4*u^3*Zeta[3] + 
    3988800*t^5*u^3*Zeta[3] - 665280*t^6*u^3*Zeta[3] + 668160*u^4*Zeta[3] - 
    4000320*t*u^4*Zeta[3] + 9072720*t^2*u^4*Zeta[3] - 
    9771120*t^3*u^4*Zeta[3] + 5028480*t^4*u^4*Zeta[3] - 
    997920*t^5*u^4*Zeta[3] - 757440*u^5*Zeta[3] + 3493440*t*u^5*Zeta[3] - 
    5726880*t^2*u^5*Zeta[3] + 3988800*t^3*u^5*Zeta[3] - 
    997920*t^4*u^5*Zeta[3] + 565920*u^6*Zeta[3] - 1856880*t*u^6*Zeta[3] + 
    1956240*t^2*u^6*Zeta[3] - 665280*t^3*u^6*Zeta[3] - 259920*u^7*Zeta[3] + 
    537120*t*u^7*Zeta[3] - 277200*t^2*u^7*Zeta[3] + 55440*u^8*Zeta[3] - 
    55440*t*u^8*Zeta[3]))/(17280*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)^3*
   (t + u)) + (CA^2*CF*nf*q2*(2356*CA*t + 2412*CF*t + 50*CA*Pi^2*t - 
    10392*CA*t^2 - 12240*CF*t^2 - 259*CA*Pi^2*t^2 + 22288*CA*t^3 + 
    29736*CF*t^3 + 624*CA*Pi^2*t^3 - 31920*CA*t^4 - 44856*CF*t^4 - 
    906*CA*Pi^2*t^4 + 32536*CA*t^5 + 44856*CF*t^5 + 864*CA*Pi^2*t^5 - 
    22564*CA*t^6 - 29844*CF*t^6 - 561*CA*Pi^2*t^6 + 9620*CA*t^7 + 
    12420*CF*t^7 + 238*CA*Pi^2*t^7 - 1924*CA*t^8 - 2484*CF*t^8 - 
    50*CA*Pi^2*t^8 + 2356*CA*u + 2412*CF*u + 50*CA*Pi^2*u - 20784*CA*t*u - 
    24480*CF*t*u - 518*CA*Pi^2*t*u + 71276*CA*t^2*u + 90828*CF*t^2*u + 
    2024*CA*Pi^2*t^2*u - 72*CF*Pi^2*t^2*u - 142696*CA*t^3*u - 
    185688*CF*t^3*u - 4022*CA*Pi^2*t^3*u + 336*CF*Pi^2*t^3*u + 
    180248*CA*t^4*u + 232416*CF*t^4*u + 4602*CA*Pi^2*t^4*u - 
    576*CF*Pi^2*t^4*u - 140960*CA*t^5*u - 181728*CF*t^5*u - 
    3200*CA*Pi^2*t^5*u + 480*CF*Pi^2*t^5*u + 64996*CA*t^6*u + 
    86868*CF*t^6*u + 1370*CA*Pi^2*t^6*u - 216*CF*Pi^2*t^6*u - 
    15640*CA*t^7*u - 22680*CF*t^7*u - 356*CA*Pi^2*t^7*u + 48*CF*Pi^2*t^7*u + 
    1204*CA*t^8*u + 2052*CF*t^8*u + 50*CA*Pi^2*t^8*u - 10392*CA*u^2 - 
    12240*CF*u^2 - 259*CA*Pi^2*u^2 + 71276*CA*t*u^2 + 90828*CF*t*u^2 + 
    2024*CA*Pi^2*t*u^2 - 72*CF*Pi^2*t*u^2 - 220832*CA*t^2*u^2 - 
    281232*CF*t^2*u^2 - 6232*CA*Pi^2*t^2*u^2 + 672*CF*Pi^2*t^2*u^2 + 
    380604*CA*t^3*u^2 + 473796*CF*t^3*u^2 + 9926*CA*Pi^2*t^3*u^2 - 
    1848*CF*Pi^2*t^3*u^2 - 373620*CA*t^4*u^2 - 464292*CF*t^4*u^2 - 
    8924*CA*Pi^2*t^4*u^2 + 2232*CF*Pi^2*t^4*u^2 + 203104*CA*t^5*u^2 + 
    264096*CF*t^5*u^2 + 4600*CA*Pi^2*t^5*u^2 - 1368*CF*Pi^2*t^5*u^2 - 
    56160*CA*t^6*u^2 - 81216*CF*t^6*u^2 - 1253*CA*Pi^2*t^6*u^2 + 
    432*CF*Pi^2*t^6*u^2 + 6020*CA*t^7*u^2 + 10260*CF*t^7*u^2 + 
    118*CA*Pi^2*t^7*u^2 - 48*CF*Pi^2*t^7*u^2 + 22288*CA*u^3 + 29736*CF*u^3 + 
    624*CA*Pi^2*u^3 - 142696*CA*t*u^3 - 185688*CF*t*u^3 - 
    4022*CA*Pi^2*t*u^3 + 336*CF*Pi^2*t*u^3 + 380604*CA*t^2*u^3 + 
    473796*CF*t^2*u^3 + 9926*CA*Pi^2*t^2*u^3 - 1848*CF*Pi^2*t^2*u^3 - 
    509728*CA*t^3*u^3 - 624384*CF*t^3*u^3 - 12570*CA*Pi^2*t^3*u^3 + 
    3504*CF*Pi^2*t^3*u^3 + 351436*CA*t^4*u^3 + 446076*CF*t^4*u^3 + 
    8810*CA*Pi^2*t^4*u^3 - 3048*CF*Pi^2*t^4*u^3 - 116352*CA*t^5*u^3 - 
    164160*CF*t^5*u^3 - 3212*CA*Pi^2*t^5*u^3 + 1272*CF*Pi^2*t^5*u^3 + 
    14448*CA*t^6*u^3 + 24624*CF*t^6*u^3 + 444*CA*Pi^2*t^6*u^3 - 
    216*CF*Pi^2*t^6*u^3 - 31920*CA*u^4 - 44856*CF*u^4 - 906*CA*Pi^2*u^4 + 
    180248*CA*t*u^4 + 232416*CF*t*u^4 + 4602*CA*Pi^2*t*u^4 - 
    576*CF*Pi^2*t*u^4 - 373620*CA*t^2*u^4 - 464292*CF*t^2*u^4 - 
    8924*CA*Pi^2*t^2*u^4 + 2232*CF*Pi^2*t^2*u^4 + 351436*CA*t^3*u^4 + 
    446076*CF*t^3*u^4 + 8810*CA*Pi^2*t^3*u^4 - 3048*CF*Pi^2*t^3*u^4 - 
    147816*CA*t^4*u^4 - 206280*CF*t^4*u^4 - 4530*CA*Pi^2*t^4*u^4 + 
    1776*CF*Pi^2*t^4*u^4 + 21672*CA*t^5*u^4 + 36936*CF*t^5*u^4 + 
    948*CA*Pi^2*t^5*u^4 - 384*CF*Pi^2*t^5*u^4 + 32536*CA*u^5 + 44856*CF*u^5 + 
    864*CA*Pi^2*u^5 - 140960*CA*t*u^5 - 181728*CF*t*u^5 - 
    3200*CA*Pi^2*t*u^5 + 480*CF*Pi^2*t*u^5 + 203104*CA*t^2*u^5 + 
    264096*CF*t^2*u^5 + 4600*CA*Pi^2*t^2*u^5 - 1368*CF*Pi^2*t^2*u^5 - 
    116352*CA*t^3*u^5 - 164160*CF*t^3*u^5 - 3212*CA*Pi^2*t^3*u^5 + 
    1272*CF*Pi^2*t^3*u^5 + 21672*CA*t^4*u^5 + 36936*CF*t^4*u^5 + 
    948*CA*Pi^2*t^4*u^5 - 384*CF*Pi^2*t^4*u^5 - 22564*CA*u^6 - 29844*CF*u^6 - 
    561*CA*Pi^2*u^6 + 64996*CA*t*u^6 + 86868*CF*t*u^6 + 1370*CA*Pi^2*t*u^6 - 
    216*CF*Pi^2*t*u^6 - 56160*CA*t^2*u^6 - 81216*CF*t^2*u^6 - 
    1253*CA*Pi^2*t^2*u^6 + 432*CF*Pi^2*t^2*u^6 + 14448*CA*t^3*u^6 + 
    24624*CF*t^3*u^6 + 444*CA*Pi^2*t^3*u^6 - 216*CF*Pi^2*t^3*u^6 + 
    9620*CA*u^7 + 12420*CF*u^7 + 238*CA*Pi^2*u^7 - 15640*CA*t*u^7 - 
    22680*CF*t*u^7 - 356*CA*Pi^2*t*u^7 + 48*CF*Pi^2*t*u^7 + 6020*CA*t^2*u^7 + 
    10260*CF*t^2*u^7 + 118*CA*Pi^2*t^2*u^7 - 48*CF*Pi^2*t^2*u^7 - 
    1924*CA*u^8 - 2484*CF*u^8 - 50*CA*Pi^2*u^8 + 1204*CA*t*u^8 + 
    2052*CF*t*u^8 + 50*CA*Pi^2*t*u^8 + 1512*CA*t*Zeta[3] - 
    1728*CF*t*Zeta[3] - 7344*CA*t^2*Zeta[3] + 8640*CF*t^2*Zeta[3] + 
    17064*CA*t^3*Zeta[3] - 20736*CF*t^3*Zeta[3] - 24912*CA*t^4*Zeta[3] + 
    31104*CF*t^4*Zeta[3] + 24336*CA*t^5*Zeta[3] - 31104*CF*t^5*Zeta[3] - 
    15768*CA*t^6*Zeta[3] + 20736*CF*t^6*Zeta[3] + 6336*CA*t^7*Zeta[3] - 
    8640*CF*t^7*Zeta[3] - 1224*CA*t^8*Zeta[3] + 1728*CF*t^8*Zeta[3] + 
    1512*CA*u*Zeta[3] - 1728*CF*u*Zeta[3] - 14688*CA*t*u*Zeta[3] + 
    17280*CF*t*u*Zeta[3] + 52272*CA*t^2*u*Zeta[3] - 63936*CF*t^2*u*Zeta[3] - 
    103752*CA*t^3*u*Zeta[3] + 131328*CF*t^3*u*Zeta[3] + 
    127872*CA*t^4*u*Zeta[3] - 165888*CF*t^4*u*Zeta[3] - 
    99216*CA*t^5*u*Zeta[3] + 131328*CF*t^5*u*Zeta[3] + 
    47232*CA*t^6*u*Zeta[3] - 63936*CF*t^6*u*Zeta[3] - 
    12456*CA*t^7*u*Zeta[3] + 17280*CF*t^7*u*Zeta[3] + 1224*CA*t^8*u*Zeta[3] - 
    1728*CF*t^8*u*Zeta[3] - 7344*CA*u^2*Zeta[3] + 8640*CF*u^2*Zeta[3] + 
    52272*CA*t*u^2*Zeta[3] - 63936*CF*t*u^2*Zeta[3] - 
    157680*CA*t^2*u^2*Zeta[3] + 200448*CF*t^2*u^2*Zeta[3] + 
    262728*CA*t^3*u^2*Zeta[3] - 343872*CF*t^3*u^2*Zeta[3] - 
    257328*CA*t^4*u^2*Zeta[3] + 343872*CF*t^4*u^2*Zeta[3] + 
    147384*CA*t^5*u^2*Zeta[3] - 200448*CF*t^5*u^2*Zeta[3] - 
    46152*CA*t^6*u^2*Zeta[3] + 63936*CF*t^6*u^2*Zeta[3] + 
    6120*CA*t^7*u^2*Zeta[3] - 8640*CF*t^7*u^2*Zeta[3] + 
    17064*CA*u^3*Zeta[3] - 20736*CF*u^3*Zeta[3] - 103752*CA*t*u^3*Zeta[3] + 
    131328*CF*t*u^3*Zeta[3] + 262728*CA*t^2*u^3*Zeta[3] - 
    343872*CF*t^2*u^3*Zeta[3] - 347760*CA*t^3*u^3*Zeta[3] + 
    466560*CF*t^3*u^3*Zeta[3] + 251568*CA*t^4*u^3*Zeta[3] - 
    343872*CF*t^4*u^3*Zeta[3] - 94536*CA*t^5*u^3*Zeta[3] + 
    131328*CF*t^5*u^3*Zeta[3] + 14688*CA*t^6*u^3*Zeta[3] - 
    20736*CF*t^6*u^3*Zeta[3] - 24912*CA*u^4*Zeta[3] + 31104*CF*u^4*Zeta[3] + 
    127872*CA*t*u^4*Zeta[3] - 165888*CF*t*u^4*Zeta[3] - 
    257328*CA*t^2*u^4*Zeta[3] + 343872*CF*t^2*u^4*Zeta[3] + 
    251568*CA*t^3*u^4*Zeta[3] - 343872*CF*t^3*u^4*Zeta[3] - 
    119232*CA*t^4*u^4*Zeta[3] + 165888*CF*t^4*u^4*Zeta[3] + 
    22032*CA*t^5*u^4*Zeta[3] - 31104*CF*t^5*u^4*Zeta[3] + 
    24336*CA*u^5*Zeta[3] - 31104*CF*u^5*Zeta[3] - 99216*CA*t*u^5*Zeta[3] + 
    131328*CF*t*u^5*Zeta[3] + 147384*CA*t^2*u^5*Zeta[3] - 
    200448*CF*t^2*u^5*Zeta[3] - 94536*CA*t^3*u^5*Zeta[3] + 
    131328*CF*t^3*u^5*Zeta[3] + 22032*CA*t^4*u^5*Zeta[3] - 
    31104*CF*t^4*u^5*Zeta[3] - 15768*CA*u^6*Zeta[3] + 20736*CF*u^6*Zeta[3] + 
    47232*CA*t*u^6*Zeta[3] - 63936*CF*t*u^6*Zeta[3] - 
    46152*CA*t^2*u^6*Zeta[3] + 63936*CF*t^2*u^6*Zeta[3] + 
    14688*CA*t^3*u^6*Zeta[3] - 20736*CF*t^3*u^6*Zeta[3] + 
    6336*CA*u^7*Zeta[3] - 8640*CF*u^7*Zeta[3] - 12456*CA*t*u^7*Zeta[3] + 
    17280*CF*t*u^7*Zeta[3] + 6120*CA*t^2*u^7*Zeta[3] - 
    8640*CF*t^2*u^7*Zeta[3] - 1224*CA*u^8*Zeta[3] + 1728*CF*u^8*Zeta[3] + 
    1224*CA*t*u^8*Zeta[3] - 1728*CF*t*u^8*Zeta[3]))/
  (864*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)^3*(t + u)) + 
 Log[Q2]*(-1/36*(CA^2*CF*nf^2*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
     (t*u*(-1 + t + u)) - (CA^2*CF*nf*q2*(22*CA + 36*CF + 4*CA*Pi^2 - 
      31*CA*t - 72*CF*t - 8*CA*Pi^2*t + 53*CA*t^2 + 108*CF*t^2 + 
      12*CA*Pi^2*t^2 - 44*CA*t^3 - 72*CF*t^3 - 8*CA*Pi^2*t^3 + 22*CA*t^4 + 
      36*CF*t^4 + 4*CA*Pi^2*t^4 - 31*CA*u - 72*CF*u - 8*CA*Pi^2*u + 
      132*CA*t*u + 216*CF*t*u + 24*CA*Pi^2*t*u - 145*CA*t^2*u - 
      216*CF*t^2*u - 24*CA*Pi^2*t^2*u + 44*CA*t^3*u + 72*CF*t^3*u + 
      8*CA*Pi^2*t^3*u + 53*CA*u^2 + 108*CF*u^2 + 12*CA*Pi^2*u^2 - 
      145*CA*t*u^2 - 216*CF*t*u^2 - 24*CA*Pi^2*t*u^2 + 66*CA*t^2*u^2 + 
      108*CF*t^2*u^2 + 12*CA*Pi^2*t^2*u^2 - 44*CA*u^3 - 72*CF*u^3 - 
      8*CA*Pi^2*u^3 + 44*CA*t*u^3 + 72*CF*t*u^3 + 8*CA*Pi^2*t*u^3 + 
      22*CA*u^4 + 36*CF*u^4 + 4*CA*Pi^2*u^4))/(72*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(-182 + 22*Pi^2 + 375*t - 44*Pi^2*t - 557*t^2 + 66*Pi^2*t^2 + 
      364*t^3 - 44*Pi^2*t^3 - 182*t^4 + 22*Pi^2*t^4 + 375*u - 44*Pi^2*u - 
      1092*t*u + 132*Pi^2*t*u + 1081*t^2*u - 132*Pi^2*t^2*u - 364*t^3*u + 
      44*Pi^2*t^3*u - 557*u^2 + 66*Pi^2*u^2 + 1081*t*u^2 - 132*Pi^2*t*u^2 - 
      546*t^2*u^2 + 66*Pi^2*t^2*u^2 + 364*u^3 - 44*Pi^2*u^3 - 364*t*u^3 + 
      44*Pi^2*t*u^3 - 182*u^4 + 22*Pi^2*u^4 + 54*Zeta[3] - 108*t*Zeta[3] + 
      162*t^2*Zeta[3] - 108*t^3*Zeta[3] + 54*t^4*Zeta[3] - 108*u*Zeta[3] + 
      324*t*u*Zeta[3] - 324*t^2*u*Zeta[3] + 108*t^3*u*Zeta[3] + 
      162*u^2*Zeta[3] - 324*t*u^2*Zeta[3] + 162*t^2*u^2*Zeta[3] - 
      108*u^3*Zeta[3] + 108*t*u^3*Zeta[3] + 54*u^4*Zeta[3]))/
    (72*t*u*(-1 + t + u))) + G[0, t]*(-1/36*(CA^2*CF*nf^2*q2*(1 + t^2))/t - 
   (CA^2*CF*nf*q2*(432*CA*t^2 - 72*CF*t^2 - 2160*CA*t^3 + 360*CF*t^3 + 
      4752*CA*t^4 - 792*CF*t^4 - 6048*CA*t^5 + 1008*CF*t^5 + 4752*CA*t^6 - 
      792*CF*t^6 - 2160*CA*t^7 + 360*CF*t^7 + 432*CA*t^8 - 72*CF*t^8 + 
      76*CA*u + 52*CA*t*u + 144*CF*t*u - 9*CA*Pi^2*t*u - 2490*CA*t^2*u - 
      396*CF*t^2*u + 45*CA*Pi^2*t^2*u + 8784*CA*t^3*u + 216*CF*t^3*u - 
      96*CA*Pi^2*t^3*u - 14472*CA*t^4*u + 540*CF*t^4*u + 120*CA*Pi^2*t^4*u + 
      13236*CA*t^5*u - 1116*CF*t^5*u - 99*CA*Pi^2*t^5*u - 6586*CA*t^6*u + 
      864*CF*t^6*u + 51*CA*Pi^2*t^6*u + 1400*CA*t^7*u - 252*CF*t^7*u - 
      12*CA*Pi^2*t^7*u - 306*CA*u^2 + 142*CA*t*u^2 - 720*CF*t*u^2 + 
      36*CA*Pi^2*t*u^2 + 5890*CA*t^2*u^2 + 2592*CF*t^2*u^2 - 
      153*CA*Pi^2*t^2*u^2 - 18634*CA*t^3*u^2 - 3564*CF*t^3*u^2 + 
      264*CA*Pi^2*t^3*u^2 + 24268*CA*t^4*u^2 + 2016*CF*t^4*u^2 - 
      240*CA*Pi^2*t^4*u^2 - 15068*CA*t^5*u^2 - 108*CF*t^5*u^2 + 
      120*CA*Pi^2*t^5*u^2 + 3708*CA*t^6*u^2 - 216*CF*t^6*u^2 - 
      27*CA*Pi^2*t^6*u^2 + 536*CA*u^3 + 332*CA*t*u^3 + 1584*CF*t*u^3 - 
      54*CA*Pi^2*t*u^3 - 9184*CA*t^2*u^3 - 5040*CF*t^2*u^3 + 
      189*CA*Pi^2*t^2*u^3 + 20200*CA*t^3*u^3 + 5616*CF*t^3*u^3 - 
      249*CA*Pi^2*t^3*u^3 - 16856*CA*t^4*u^3 - 2448*CF*t^4*u^3 + 
      147*CA*Pi^2*t^4*u^3 + 4972*CA*t^5*u^3 + 288*CF*t^5*u^3 - 
      33*CA*Pi^2*t^5*u^3 - 458*CA*u^4 - 1654*CA*t*u^4 - 1872*CF*t*u^4 + 
      36*CA*Pi^2*t*u^4 + 8058*CA*t^2*u^4 + 4428*CF*t^2*u^4 - 
      99*CA*Pi^2*t^2*u^4 - 9322*CA*t^3*u^4 - 3240*CF*t^3*u^4 + 
      90*CA*Pi^2*t^3*u^4 + 3376*CA*t^4*u^4 + 684*CF*t^4*u^4 - 
      27*CA*Pi^2*t^4*u^4 + 228*CA*u^5 + 1692*CA*t*u^5 + 1296*CF*t*u^5 - 
      9*CA*Pi^2*t*u^5 - 2988*CA*t^2*u^5 - 1944*CF*t^2*u^5 + 
      18*CA*Pi^2*t^2*u^5 + 1068*CA*t^3*u^5 + 648*CF*t^3*u^5 - 
      9*CA*Pi^2*t^3*u^5 - 76*CA*u^6 - 640*CA*t*u^6 - 432*CF*t*u^6 + 
      356*CA*t^2*u^6 + 216*CF*t^2*u^6))/(432*(-1 + t)^2*t*u^2*
     (-1 + t + u)^2) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
      6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4)*G[0, 0, 0, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, u])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, u])/(4*t*u*(-1 + t + u)) + 
   (-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 37*u + 
         120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 60*t^2*u^2 - 
         40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
        536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
        1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
        18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
        804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
        18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(144*t*u*(-1 + t + u)))*
    Log[Q2] + ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)))*Log[Q2]^2 - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^3)/(8*t*u*(-1 + t + u)) + 
   G[0, 0, u]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1, 1, u]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[0, 1, u]*(-1/24*(CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 6*t^4 - 8*u + 
         24*t*u - 24*t^2*u + 6*t^3*u + 12*u^2 - 24*t*u^2 + 9*t^2*u^2 - 
         8*u^3 + 5*t*u^3 + 4*u^4))/(t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 33*t^4 - 44*u + 132*t*u - 
        132*t^2*u + 42*t^3*u + 66*u^2 - 132*t*u^2 + 63*t^2*u^2 - 44*u^3 + 
        32*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1, 0, u]*(-1/24*(CA^3*CF*nf*q2*(4 - 11*t + 18*t^2 - 13*t^3 + 8*t^4 - 
         8*u + 33*t*u - 36*t^2*u + 13*t^3*u + 12*u^2 - 33*t*u^2 + 
         18*t^2*u^2 - 8*u^3 + 11*t*u^3 + 4*u^4))/(t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(22 - 56*t + 99*t^2 - 76*t^3 + 44*t^4 - 44*u + 168*t*u - 
        198*t^2*u + 76*t^3*u + 66*u^2 - 168*t*u^2 + 99*t^2*u^2 - 44*u^3 + 
        56*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1, u]*((CA^2*CF*nf*q2*(72*CA*t^2 - 12*CF*t^2 - 216*CA*t^3 + 36*CF*t^3 + 
        288*CA*t^4 - 48*CF*t^4 - 216*CA*t^5 + 36*CF*t^5 + 72*CA*t^6 - 
        12*CF*t^6 + 72*CA*t*u + 24*CF*t*u - 396*CA*t^2*u - 24*CF*t^2*u + 
        720*CA*t^3*u - 12*CF*t^3*u - 612*CA*t^4*u + 48*CF*t^4*u + 
        216*CA*t^5*u - 36*CF*t^5*u - 20*CA*u^2 - 137*CA*t*u^2 - 72*CF*t*u^2 + 
        729*CA*t^2*u^2 + 96*CF*t^2*u^2 - 1040*CA*t^3*u^2 - 36*CF*t^3*u^2 + 
        448*CA*t^4*u^2 - 24*CF*t^4*u^2 + 37*CA*u^3 + 90*CA*t*u^3 + 
        60*CF*t*u^3 - 669*CA*t^2*u^3 - 60*CF*t^2*u^3 + 536*CA*t^3*u^3 + 
        12*CF*t^3*u^3 - 57*CA*u^4 - 51*CA*t*u^4 - 36*CF*t*u^4 + 
        258*CA*t^2*u^4 + 36*CF*t^2*u^4 + 40*CA*u^5 + 26*CA*t*u^5 + 
        24*CF*t*u^5 - 20*CA*u^6))/(72*t*u^3*(-1 + t + u)) - 
     (CA^4*CF*q2*(120*t^2 - 360*t^3 + 480*t^4 - 360*t^5 + 120*t^6 + 300*t*u - 
        1110*t^2*u + 1740*t^3*u - 1290*t^4*u + 360*t^5*u - 268*u^2 + 
        9*Pi^2*u^2 - 232*t*u^2 - 18*Pi^2*t*u^2 + 1614*t^2*u^2 + 
        27*Pi^2*t^2*u^2 - 2344*t^3*u^2 - 18*Pi^2*t^3*u^2 + 782*t^4*u^2 + 
        9*Pi^2*t^4*u^2 + 530*u^3 - 18*Pi^2*u^3 - 744*t*u^3 + 54*Pi^2*t*u^3 - 
        738*t^2*u^3 - 54*Pi^2*t^2*u^3 + 964*t^3*u^3 + 18*Pi^2*t^3*u^3 - 
        798*u^4 + 27*Pi^2*u^4 + 924*t*u^4 - 54*Pi^2*t*u^4 + 174*t^2*u^4 + 
        27*Pi^2*t^2*u^4 + 536*u^5 - 18*Pi^2*u^5 - 248*t*u^5 + 18*Pi^2*t*u^5 - 
        268*u^6 + 9*Pi^2*u^6))/(144*t*u^3*(-1 + t + u)) + 
     ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
     (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
   G[0, u]*(-1/72*(CA^2*CF*nf*q2*(20*CA - 77*CA*t + 151*CA*t^2 - 191*CA*t^3 + 
         157*CA*t^4 - 80*CA*t^5 + 20*CA*t^6 - 77*CA*u + 296*CA*t*u + 
         36*CF*t*u - 660*CA*t^2*u - 132*CF*t^2*u + 774*CA*t^3*u + 
         156*CF*t^3*u - 479*CA*t^4*u - 84*CF*t^4*u + 146*CA*t^5*u + 
         24*CF*t^5*u + 151*CA*u^2 - 660*CA*t*u^2 - 132*CF*t*u^2 + 
         1110*CA*t^2*u^2 + 336*CF*t^2*u^2 - 753*CA*t^3*u^2 - 252*CF*t^3*u^2 + 
         172*CA*t^4*u^2 + 84*CF*t^4*u^2 - 191*CA*u^3 + 774*CA*t*u^3 + 
         156*CF*t*u^3 - 753*CA*t^2*u^3 - 252*CF*t^2*u^3 + 164*CA*t^3*u^3 + 
         108*CF*t^3*u^3 + 157*CA*u^4 - 479*CA*t*u^4 - 84*CF*t*u^4 + 
         172*CA*t^2*u^4 + 84*CF*t^2*u^4 - 80*CA*u^5 + 146*CA*t*u^5 + 
         24*CF*t*u^5 + 20*CA*u^6))/(t*u*(-1 + t + u)^3) - 
     (CA^4*CF*q2*(-268 + 9*Pi^2 + 1066*t - 36*Pi^2*t - 2126*t^2 + 
        72*Pi^2*t^2 + 2662*t^3 - 90*Pi^2*t^3 - 2138*t^4 + 72*Pi^2*t^4 + 
        1072*t^5 - 36*Pi^2*t^5 - 268*t^6 + 9*Pi^2*t^6 + 1066*u - 36*Pi^2*u - 
        4312*t*u + 144*Pi^2*t*u + 8586*t^2*u - 270*Pi^2*t^2*u - 9024*t^3*u + 
        270*Pi^2*t^3*u + 5044*t^4*u - 144*Pi^2*t^4*u - 1360*t^5*u + 
        36*Pi^2*t^5*u - 2126*u^2 + 72*Pi^2*u^2 + 8586*t*u^2 - 
        270*Pi^2*t*u^2 - 13800*t^2*u^2 + 405*Pi^2*t^2*u^2 + 9498*t^3*u^2 - 
        270*Pi^2*t^3*u^2 - 2606*t^4*u^2 + 72*Pi^2*t^4*u^2 + 2662*u^3 - 
        90*Pi^2*u^3 - 9024*t*u^3 + 270*Pi^2*t*u^3 + 9498*t^2*u^3 - 
        270*Pi^2*t^2*u^3 - 3148*t^3*u^3 + 90*Pi^2*t^3*u^3 - 2138*u^4 + 
        72*Pi^2*u^4 + 5044*t*u^4 - 144*Pi^2*t*u^4 - 2606*t^2*u^4 + 
        72*Pi^2*t^2*u^4 + 1072*u^5 - 36*Pi^2*u^5 - 1360*t*u^5 + 
        36*Pi^2*t*u^5 - 268*u^6 + 9*Pi^2*u^6))/(144*t*u*(-1 + t + u)^3) + 
     ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
     (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
   (CA^4*CF*q2*(360*t^2 - 1800*t^3 + 3960*t^4 - 5040*t^5 + 3960*t^6 - 
      1800*t^7 + 360*t^8 + 772*u - 2960*t*u - 36*Pi^2*t*u + 4008*t^2*u + 
      207*Pi^2*t^2*u - 612*t^3*u - 501*Pi^2*t^3*u - 4644*t^4*u + 
      687*Pi^2*t^4*u + 5712*t^5*u - 585*Pi^2*t^5*u - 2728*t^6*u + 
      294*Pi^2*t^6*u + 452*t^7*u - 66*Pi^2*t^7*u - 2382*u^2 + 9376*t*u^2 + 
      144*Pi^2*t*u^2 - 12698*t^2*u^2 - 693*Pi^2*t^2*u^2 + 2624*t^3*u^2 + 
      1344*Pi^2*t^3*u^2 + 9478*t^4*u^2 - 1347*Pi^2*t^4*u^2 - 8624*t^5*u^2 + 
      714*Pi^2*t^5*u^2 + 2226*t^6*u^2 - 162*Pi^2*t^6*u^2 + 3992*u^3 - 
      13144*t*u^3 - 216*Pi^2*t*u^3 + 11408*t^2*u^3 + 837*Pi^2*t^2*u^3 + 
      4720*t^3*u^3 - 1221*Pi^2*t^3*u^3 - 11048*t^4*u^3 + 795*Pi^2*t^4*u^3 + 
      4072*t^5*u^3 - 195*Pi^2*t^5*u^3 - 3926*u^4 + 7616*t*u^4 + 
      144*Pi^2*t*u^4 - 108*t^2*u^4 - 423*Pi^2*t^2*u^4 - 6928*t^3*u^4 + 
      414*Pi^2*t^3*u^4 + 3346*t^4*u^4 - 135*Pi^2*t^4*u^4 + 2316*u^5 - 
      1332*t*u^5 - 36*Pi^2*t*u^5 - 2556*t^2*u^5 + 72*Pi^2*t^2*u^5 + 
      1572*t^3*u^5 - 36*Pi^2*t^3*u^5 - 772*u^6 - 328*t*u^6 + 524*t^2*u^6 - 
      108*u*Zeta[3] + 540*t*u*Zeta[3] - 1296*t^2*u*Zeta[3] + 
      1944*t^3*u*Zeta[3] - 1944*t^4*u*Zeta[3] + 1296*t^5*u*Zeta[3] - 
      540*t^6*u*Zeta[3] + 108*t^7*u*Zeta[3] + 324*u^2*Zeta[3] - 
      1728*t*u^2*Zeta[3] + 4104*t^2*u^2*Zeta[3] - 5400*t^3*u^2*Zeta[3] + 
      4104*t^4*u^2*Zeta[3] - 1728*t^5*u^2*Zeta[3] + 324*t^6*u^2*Zeta[3] - 
      540*u^3*Zeta[3] + 2700*t*u^3*Zeta[3] - 5400*t^2*u^3*Zeta[3] + 
      5400*t^3*u^3*Zeta[3] - 2700*t^4*u^3*Zeta[3] + 540*t^5*u^3*Zeta[3] + 
      540*u^4*Zeta[3] - 2160*t*u^4*Zeta[3] + 3240*t^2*u^4*Zeta[3] - 
      2160*t^3*u^4*Zeta[3] + 540*t^4*u^4*Zeta[3] - 324*u^5*Zeta[3] + 
      972*t*u^5*Zeta[3] - 972*t^2*u^5*Zeta[3] + 324*t^3*u^5*Zeta[3] + 
      108*u^6*Zeta[3] - 216*t*u^6*Zeta[3] + 108*t^2*u^6*Zeta[3]))/
    (432*(-1 + t)^2*t*u^2*(-1 + t + u)^2)) + 
 G[1 - u, t]*((CA^2*CF*nf^2*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
    (36*(-1 + t + u)) + (CA^2*CF*nf*q2*(216*CA*t^4 - 36*CF*t^4 - 648*CA*t^5 + 
      108*CF*t^5 + 864*CA*t^6 - 144*CF*t^6 - 648*CA*t^7 + 108*CF*t^7 + 
      216*CA*t^8 - 36*CF*t^8 + 596*CA*t^3*u + 18*CF*t^3*u - 
      18*CA*Pi^2*t^3*u - 2281*CA*t^4*u + 90*CF*t^4*u + 6*CA*Pi^2*t^4*u + 
      3624*CA*t^5*u - 252*CF*t^5*u - 9*CA*Pi^2*t^5*u - 2929*CA*t^6*u + 
      306*CF*t^6*u + 3*CA*Pi^2*t^6*u + 1028*CA*t^7*u - 162*CF*t^7*u - 
      12*CA*Pi^2*t^7*u + 760*CA*t^2*u^2 + 108*CF*t^2*u^2 - 
      36*CA*Pi^2*t^2*u^2 - 3603*CA*t^3*u^2 - 270*CF*t^3*u^2 + 
      18*CA*Pi^2*t^3*u^2 + 7434*CA*t^4*u^2 + 18*CF*t^4*u^2 - 
      18*CA*Pi^2*t^4*u^2 - 7556*CA*t^5*u^2 + 270*CF*t^5*u^2 + 
      6*CA*Pi^2*t^5*u^2 + 3002*CA*t^6*u^2 - 234*CF*t^6*u^2 - 
      21*CA*Pi^2*t^6*u^2 + 596*CA*t*u^3 + 18*CF*t*u^3 - 18*CA*Pi^2*t*u^3 - 
      3603*CA*t^2*u^3 - 270*CF*t^2*u^3 + 18*CA*Pi^2*t^2*u^3 + 
      9528*CA*t^3*u^3 + 360*CF*t^3*u^3 - 18*CA*Pi^2*t^3*u^3 - 
      12523*CA*t^4*u^3 + 36*CF*t^4*u^3 + 3*CA*Pi^2*t^4*u^3 + 
      6034*CA*t^5*u^3 - 162*CF*t^5*u^3 - 6*CA*Pi^2*t^5*u^3 + 216*CA*u^4 - 
      36*CF*u^4 - 2281*CA*t*u^4 + 90*CF*t*u^4 + 6*CA*Pi^2*t*u^4 + 
      7434*CA*t^2*u^4 + 18*CF*t^2*u^4 - 18*CA*Pi^2*t^2*u^4 - 
      12523*CA*t^3*u^4 + 36*CF*t^3*u^4 + 3*CA*Pi^2*t^3*u^4 + 
      7688*CA*t^4*u^4 - 108*CF*t^4*u^4 + 6*CA*Pi^2*t^4*u^4 - 648*CA*u^5 + 
      108*CF*u^5 + 3624*CA*t*u^5 - 252*CF*t*u^5 - 9*CA*Pi^2*t*u^5 - 
      7556*CA*t^2*u^5 + 270*CF*t^2*u^5 + 6*CA*Pi^2*t^2*u^5 + 
      6034*CA*t^3*u^5 - 162*CF*t^3*u^5 - 6*CA*Pi^2*t^3*u^5 + 864*CA*u^6 - 
      144*CF*u^6 - 2929*CA*t*u^6 + 306*CF*t*u^6 + 3*CA*Pi^2*t*u^6 + 
      3002*CA*t^2*u^6 - 234*CF*t^2*u^6 - 21*CA*Pi^2*t^2*u^6 - 648*CA*u^7 + 
      108*CF*u^7 + 1028*CA*t*u^7 - 162*CF*t*u^7 - 12*CA*Pi^2*t*u^7 + 
      216*CA*u^8 - 36*CF*u^8))/(216*t^2*u^2*(-1 + t + u)*(t + u)^2) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, u])/(4*t*u*(-1 + t + u)) - 
   (7*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, u])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, u])/(4*t*u*(-1 + t + u)) - 
   (7*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, u])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, u])/(4*t*u*(-1 + t + u)) + 
   (-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 37*u + 
         120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 60*t^2*u^2 - 
         40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
        536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
        1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
        18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
        804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
        18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(144*t*u*(-1 + t + u)))*
    Log[Q2] + ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)))*Log[Q2]^2 - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^3)/(8*t*u*(-1 + t + u)) + 
   G[0, 0, u]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1, 1, u]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[0, 1, u]*(-1/24*(CA^3*CF*nf*q2*(8 - 6*t + 9*t^2 - 5*t^3 + 6*t^4 - 6*u + 
         12*t*u - 12*t^2*u + 3*t^3*u + 9*u^2 - 12*t*u^2 + 6*t^2*u^2 - 5*u^3 + 
         3*t*u^3 + 6*u^4))/(t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(44 - 42*t + 63*t^2 - 32*t^3 + 33*t^4 - 42*u + 120*t*u - 
        120*t^2*u + 30*t^3*u + 63*u^2 - 120*t*u^2 + 60*t^2*u^2 - 32*u^3 + 
        30*t*u^3 + 33*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1, 0, u]*((CA^3*CF*nf*q2*(6 - 6*t + 9*t^2 - 5*t^3 + 4*t^4 - 8*u + 
        18*t*u - 18*t^2*u + 5*t^3*u + 12*u^2 - 18*t*u^2 + 9*t^2*u^2 - 8*u^3 + 
        6*t*u^3 + 6*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(33 - 42*t + 63*t^2 - 32*t^3 + 22*t^4 - 44*u + 126*t*u - 
        126*t^2*u + 32*t^3*u + 66*u^2 - 126*t*u^2 + 63*t^2*u^2 - 44*u^3 + 
        42*t*u^3 + 33*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(4*t*u*(-1 + t + u))) - 
   (CA^4*CF*q2*(180*t^4 - 540*t^5 + 720*t^6 - 540*t^7 + 180*t^8 + 
      1124*t^3*u - 99*Pi^2*t^3*u - 3292*t^4*u + 60*Pi^2*t^4*u + 4902*t^5*u - 
      90*Pi^2*t^5*u - 3562*t^6*u + 30*Pi^2*t^6*u + 1214*t^7*u - 
      66*Pi^2*t^7*u + 1888*t^2*u^2 - 198*Pi^2*t^2*u^2 - 7176*t^3*u^2 + 
      180*Pi^2*t^3*u^2 + 13584*t^4*u^2 - 342*Pi^2*t^4*u^2 - 12398*t^5*u^2 + 
      222*Pi^2*t^5*u^2 + 4571*t^6*u^2 - 156*Pi^2*t^6*u^2 + 1124*t*u^3 - 
      99*Pi^2*t*u^3 - 7176*t^2*u^3 + 180*Pi^2*t^2*u^3 + 19092*t^3*u^3 - 
      504*Pi^2*t^3*u^3 - 22804*t^4*u^3 + 516*Pi^2*t^4*u^3 + 9976*t^5*u^3 - 
      195*Pi^2*t^5*u^3 + 180*u^4 - 3292*t*u^4 + 60*Pi^2*t*u^4 + 
      13584*t^2*u^4 - 342*Pi^2*t^2*u^4 - 22804*t^3*u^4 + 516*Pi^2*t^3*u^4 + 
      12878*t^4*u^4 - 210*Pi^2*t^4*u^4 - 540*u^5 + 4902*t*u^5 - 
      90*Pi^2*t*u^5 - 12398*t^2*u^5 + 222*Pi^2*t^2*u^5 + 9976*t^3*u^5 - 
      195*Pi^2*t^3*u^5 + 720*u^6 - 3562*t*u^6 + 30*Pi^2*t*u^6 + 
      4571*t^2*u^6 - 156*Pi^2*t^2*u^6 - 540*u^7 + 1214*t*u^7 - 
      66*Pi^2*t*u^7 + 180*u^8 - 54*t^3*u*Zeta[3] + 108*t^4*u*Zeta[3] - 
      162*t^5*u*Zeta[3] + 108*t^6*u*Zeta[3] - 54*t^7*u*Zeta[3] - 
      108*t^2*u^2*Zeta[3] + 324*t^3*u^2*Zeta[3] - 648*t^4*u^2*Zeta[3] + 
      540*t^5*u^2*Zeta[3] - 216*t^6*u^2*Zeta[3] - 54*t*u^3*Zeta[3] + 
      324*t^2*u^3*Zeta[3] - 972*t^3*u^3*Zeta[3] + 1080*t^4*u^3*Zeta[3] - 
      432*t^5*u^3*Zeta[3] + 108*t*u^4*Zeta[3] - 648*t^2*u^4*Zeta[3] + 
      1080*t^3*u^4*Zeta[3] - 540*t^4*u^4*Zeta[3] - 162*t*u^5*Zeta[3] + 
      540*t^2*u^5*Zeta[3] - 432*t^3*u^5*Zeta[3] + 108*t*u^6*Zeta[3] - 
      216*t^2*u^6*Zeta[3] - 54*t*u^7*Zeta[3]))/(216*t^2*u^2*(-1 + t + u)*
     (t + u)^2)) + 
 G[1, u]*((CA^2*CF*nf^2*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
    (36*(-1 + t + u)) + (CA^2*CF*nf*q2*(216*CA*t^4 - 36*CF*t^4 - 648*CA*t^5 + 
      108*CF*t^5 + 864*CA*t^6 - 144*CF*t^6 - 648*CA*t^7 + 108*CF*t^7 + 
      216*CA*t^8 - 36*CF*t^8 + 596*CA*t^3*u + 18*CF*t^3*u - 
      12*CA*Pi^2*t^3*u - 2281*CA*t^4*u + 90*CF*t^4*u + 21*CA*Pi^2*t^4*u + 
      3624*CA*t^5*u - 252*CF*t^5*u - 36*CA*Pi^2*t^5*u - 2929*CA*t^6*u + 
      306*CF*t^6*u + 27*CA*Pi^2*t^6*u + 1028*CA*t^7*u - 162*CF*t^7*u - 
      24*CA*Pi^2*t^7*u + 760*CA*t^2*u^2 + 108*CF*t^2*u^2 - 
      24*CA*Pi^2*t^2*u^2 - 3603*CA*t^3*u^2 - 270*CF*t^3*u^2 + 
      48*CA*Pi^2*t^3*u^2 + 7434*CA*t^4*u^2 + 18*CF*t^4*u^2 - 
      117*CA*Pi^2*t^4*u^2 - 7556*CA*t^5*u^2 + 270*CF*t^5*u^2 + 
      108*CA*Pi^2*t^5*u^2 + 3002*CA*t^6*u^2 - 234*CF*t^6*u^2 - 
      69*CA*Pi^2*t^6*u^2 + 596*CA*t*u^3 + 18*CF*t*u^3 - 12*CA*Pi^2*t*u^3 - 
      3603*CA*t^2*u^3 - 270*CF*t^2*u^3 + 33*CA*Pi^2*t^2*u^3 + 
      9528*CA*t^3*u^3 + 360*CF*t^3*u^3 - 135*CA*Pi^2*t^3*u^3 - 
      12523*CA*t^4*u^3 + 36*CF*t^4*u^3 + 180*CA*Pi^2*t^4*u^3 + 
      6034*CA*t^5*u^3 - 162*CF*t^5*u^3 - 93*CA*Pi^2*t^5*u^3 + 216*CA*u^4 - 
      36*CF*u^4 - 2281*CA*t*u^4 + 90*CF*t*u^4 + 6*CA*Pi^2*t*u^4 + 
      7434*CA*t^2*u^4 + 18*CF*t^2*u^4 - 63*CA*Pi^2*t^2*u^4 - 
      12523*CA*t^3*u^4 + 36*CF*t^3*u^4 + 147*CA*Pi^2*t^3*u^4 + 
      7688*CA*t^4*u^4 - 108*CF*t^4*u^4 - 87*CA*Pi^2*t^4*u^4 - 648*CA*u^5 + 
      108*CF*u^5 + 3624*CA*t*u^5 - 252*CF*t*u^5 - 9*CA*Pi^2*t*u^5 - 
      7556*CA*t^2*u^5 + 270*CF*t^2*u^5 + 51*CA*Pi^2*t^2*u^5 + 
      6034*CA*t^3*u^5 - 162*CF*t^3*u^5 - 57*CA*Pi^2*t^3*u^5 + 864*CA*u^6 - 
      144*CF*u^6 - 2929*CA*t*u^6 + 306*CF*t*u^6 + 3*CA*Pi^2*t*u^6 + 
      3002*CA*t^2*u^6 - 234*CF*t^2*u^6 - 24*CA*Pi^2*t^2*u^6 - 648*CA*u^7 + 
      108*CF*u^7 + 1028*CA*t*u^7 - 162*CF*t*u^7 - 6*CA*Pi^2*t*u^7 + 
      216*CA*u^8 - 36*CF*u^8))/(216*t^2*u^2*(-1 + t + u)*(t + u)^2) + 
   (-1/12*(CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 2*t^4 - 8*u + 24*t*u - 
         24*t^2*u + 13*t^3*u + 12*u^2 - 24*t*u^2 + 18*t^2*u^2 - 8*u^3 + 
         13*t*u^3 + 2*u^4))/(t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 11*t^4 - 44*u + 132*t*u - 
        132*t^2*u + 58*t^3*u + 66*u^2 - 132*t*u^2 + 72*t^2*u^2 - 44*u^3 + 
        58*t*u^3 + 11*u^4))/(12*t*u*(-1 + t + u)))*G[-u, -u, t] - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, -u, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, t])/(2*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, -u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, -u, 0, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, -u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1, 0, t])/(2*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, -u, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, 0, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, -u, t])/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 0, 0, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
   (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, -u, -u, t])/(t*u*(-1 + t + u)) + 
   (-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 37*u + 
         120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 60*t^2*u^2 - 
         40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
        536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
        1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
        18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
        804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
        18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(144*t*u*(-1 + t + u)))*
    Log[Q2] + ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)))*Log[Q2]^2 - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^3)/(8*t*u*(-1 + t + u)) + 
   G[0, 0, t]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[0, 1 - u, t]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1 - u, 0, t]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, t]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1, 0, t]*(-1/24*(CA^4*CF*q2*(11 + 11*t^4 + 2*u - 6*t*u + 6*t^2*u - 
         2*t^3*u - 3*u^2 + 6*t*u^2 - 3*t^2*u^2 + 12*u^3 - 12*t*u^3))/
       (t*u*(-1 + t + u)) + (CA^3*CF*nf*q2*(2 + 2*t^4 + 2*u - 6*t*u + 
        6*t^2*u - 2*t^3*u - 3*u^2 + 6*t*u^2 - 3*t^2*u^2 + 3*u^3 - 3*t*u^3))/
      (24*t*u*(-1 + t + u)) + (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(2*t*u*(-1 + t + u))) + 
   G[0, -u, t]*((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 2*t^4 - 8*u + 
        24*t*u - 24*t^2*u + 10*t^3*u + 12*u^2 - 24*t*u^2 + 15*t^2*u^2 - 
        8*u^3 + 11*t*u^3 + 4*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 11*t^4 - 44*u + 132*t*u - 
        132*t^2*u + 46*t^3*u + 66*u^2 - 132*t*u^2 + 69*t^2*u^2 - 44*u^3 + 
        56*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(2*t*u*(-1 + t + u))) + 
   G[-u, 0, t]*((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 2*t^4 - 8*u + 
        24*t*u - 24*t^2*u + 10*t^3*u + 12*u^2 - 24*t*u^2 + 15*t^2*u^2 - 
        8*u^3 + 11*t*u^3 + 4*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 11*t^4 - 44*u + 132*t*u - 
        132*t^2*u + 46*t^3*u + 66*u^2 - 132*t*u^2 + 69*t^2*u^2 - 44*u^3 + 
        56*t*u^3 + 22*u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(2*t*u*(-1 + t + u))) + G[1 - u, -u, t]*
    (-1/24*(CA^3*CF*nf*q2*(12 - 14*t + 21*t^2 - 13*t^3 + 10*t^4 - 14*u + 
         36*t*u - 36*t^2*u + 11*t^3*u + 21*u^2 - 36*t*u^2 + 18*t^2*u^2 - 
         13*u^3 + 11*t*u^3 + 10*u^4))/(t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(66 - 86*t + 129*t^2 - 76*t^3 + 55*t^4 - 86*u + 252*t*u - 
        252*t^2*u + 74*t^3*u + 129*u^2 - 252*t*u^2 + 126*t^2*u^2 - 76*u^3 + 
        74*t*u^3 + 55*u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(2*t*u*(-1 + t + u))) + G[-u, 1 - u, t]*
    ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, t]*(-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 
         37*u + 120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 
         60*t^2*u^2 - 40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(268 + 39*Pi^2 - 530*t - 78*Pi^2*t + 798*t^2 + 
        117*Pi^2*t^2 - 536*t^3 - 78*Pi^2*t^3 + 268*t^4 + 39*Pi^2*t^4 - 
        530*u - 78*Pi^2*u + 1608*t*u + 234*Pi^2*t*u - 1614*t^2*u - 
        234*Pi^2*t^2*u + 536*t^3*u + 78*Pi^2*t^3*u + 798*u^2 + 117*Pi^2*u^2 - 
        1614*t*u^2 - 234*Pi^2*t*u^2 + 804*t^2*u^2 + 117*Pi^2*t^2*u^2 - 
        536*u^3 - 78*Pi^2*u^3 + 536*t*u^3 + 78*Pi^2*t*u^3 + 268*u^4 + 
        39*Pi^2*u^4))/(144*t*u*(-1 + t + u)) + 
     ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
     (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
   G[-u, t]*((CA^4*CF*q2*(60*t^4 - 180*t^5 + 240*t^6 - 180*t^7 + 60*t^8 + 
        150*t^3*u - 555*t^4*u + 870*t^5*u - 645*t^6*u + 180*t^7*u - 
        268*t^2*u^2 - 15*Pi^2*t^2*u^2 + 149*t^3*u^2 + 30*Pi^2*t^3*u^2 + 
        414*t^4*u^2 - 45*Pi^2*t^4*u^2 - 910*t^5*u^2 + 30*Pi^2*t^5*u^2 + 
        257*t^6*u^2 - 15*Pi^2*t^6*u^2 + 150*t*u^3 + 149*t^2*u^3 + 
        30*Pi^2*t^2*u^3 - 744*t^3*u^3 - 90*Pi^2*t^3*u^3 + 81*t^4*u^3 + 
        90*Pi^2*t^4*u^3 + 358*t^5*u^3 - 30*Pi^2*t^5*u^3 + 60*u^4 - 
        555*t*u^4 + 414*t^2*u^4 - 45*Pi^2*t^2*u^4 + 81*t^3*u^4 + 
        90*Pi^2*t^3*u^4 + 174*t^4*u^4 - 45*Pi^2*t^4*u^4 - 180*u^5 + 
        870*t*u^5 - 910*t^2*u^5 + 30*Pi^2*t^2*u^5 + 358*t^3*u^5 - 
        30*Pi^2*t^3*u^5 + 240*u^6 - 645*t*u^6 + 257*t^2*u^6 - 
        15*Pi^2*t^2*u^6 - 180*u^7 + 180*t*u^7 + 60*u^8))/
      (72*t^3*u^3*(-1 + t + u)) - (CA^2*CF*nf*q2*(36*CA*t^4 - 6*CF*t^4 - 
        108*CA*t^5 + 18*CF*t^5 + 144*CA*t^6 - 24*CF*t^6 - 108*CA*t^7 + 
        18*CF*t^7 + 36*CA*t^8 - 6*CF*t^8 + 36*CA*t^3*u + 12*CF*t^3*u - 
        198*CA*t^4*u - 12*CF*t^4*u + 360*CA*t^5*u - 6*CF*t^5*u - 
        306*CA*t^6*u + 24*CF*t^6*u + 108*CA*t^7*u - 18*CF*t^7*u - 
        20*CA*t^2*u^2 - 50*CA*t^3*u^2 - 36*CF*t^3*u^2 + 339*CA*t^4*u^2 + 
        48*CF*t^4*u^2 - 503*CA*t^5*u^2 - 18*CF*t^5*u^2 + 214*CA*t^6*u^2 - 
        12*CF*t^6*u^2 + 36*CA*t*u^3 + 12*CF*t*u^3 - 50*CA*t^2*u^3 - 
        36*CF*t^2*u^3 + 90*CA*t^3*u^3 + 60*CF*t^3*u^3 - 366*CA*t^4*u^3 - 
        48*CF*t^4*u^3 + 281*CA*t^5*u^3 + 18*CF*t^5*u^3 + 36*CA*u^4 - 
        6*CF*u^4 - 198*CA*t*u^4 - 12*CF*t*u^4 + 339*CA*t^2*u^4 + 
        48*CF*t^2*u^4 - 366*CA*t^3*u^4 - 48*CF*t^3*u^4 + 258*CA*t^4*u^4 + 
        36*CF*t^4*u^4 - 108*CA*u^5 + 18*CF*u^5 + 360*CA*t*u^5 - 6*CF*t*u^5 - 
        503*CA*t^2*u^5 - 18*CF*t^2*u^5 + 281*CA*t^3*u^5 + 18*CF*t^3*u^5 + 
        144*CA*u^6 - 24*CF*u^6 - 306*CA*t*u^6 + 24*CF*t*u^6 + 
        214*CA*t^2*u^6 - 12*CF*t^2*u^6 - 108*CA*u^7 + 18*CF*u^7 + 
        108*CA*t*u^7 - 18*CF*t*u^7 + 36*CA*u^8 - 6*CF*u^8))/
      (36*t^3*u^3*(-1 + t + u)) + 
     ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)))*Log[Q2] + 
     (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(4*t*u*(-1 + t + u))) - 
   (CA^4*CF*q2*(180*t^4 - 540*t^5 + 720*t^6 - 540*t^7 + 180*t^8 + 
      1124*t^3*u - 66*Pi^2*t^3*u - 3292*t^4*u + 102*Pi^2*t^4*u + 4902*t^5*u - 
      198*Pi^2*t^5*u - 3562*t^6*u + 162*Pi^2*t^6*u + 1214*t^7*u - 
      132*Pi^2*t^7*u + 1888*t^2*u^2 - 132*Pi^2*t^2*u^2 - 7176*t^3*u^2 + 
      264*Pi^2*t^3*u^2 + 13584*t^4*u^2 - 684*Pi^2*t^4*u^2 - 12398*t^5*u^2 + 
      702*Pi^2*t^5*u^2 + 4571*t^6*u^2 - 420*Pi^2*t^6*u^2 + 1124*t*u^3 - 
      66*Pi^2*t*u^3 - 7176*t^2*u^3 + 222*Pi^2*t^2*u^3 + 19092*t^3*u^3 - 
      864*Pi^2*t^3*u^3 - 22804*t^4*u^3 + 1206*Pi^2*t^4*u^3 + 9976*t^5*u^3 - 
      633*Pi^2*t^5*u^3 + 180*u^4 - 3292*t*u^4 + 60*Pi^2*t*u^4 + 
      13584*t^2*u^4 - 468*Pi^2*t^2*u^4 - 22804*t^3*u^4 + 984*Pi^2*t^3*u^4 + 
      12878*t^4*u^4 - 600*Pi^2*t^4*u^4 - 540*u^5 + 4902*t*u^5 - 
      90*Pi^2*t*u^5 - 12398*t^2*u^5 + 348*Pi^2*t^2*u^5 + 9976*t^3*u^5 - 
      354*Pi^2*t^3*u^5 + 720*u^6 - 3562*t*u^6 + 30*Pi^2*t*u^6 + 
      4571*t^2*u^6 - 132*Pi^2*t^2*u^6 - 540*u^7 + 1214*t*u^7 - 
      33*Pi^2*t*u^7 + 180*u^8 - 54*t^3*u*Zeta[3] + 108*t^4*u*Zeta[3] - 
      162*t^5*u*Zeta[3] + 108*t^6*u*Zeta[3] - 54*t^7*u*Zeta[3] - 
      108*t^2*u^2*Zeta[3] + 324*t^3*u^2*Zeta[3] - 648*t^4*u^2*Zeta[3] + 
      540*t^5*u^2*Zeta[3] - 216*t^6*u^2*Zeta[3] - 54*t*u^3*Zeta[3] + 
      324*t^2*u^3*Zeta[3] - 972*t^3*u^3*Zeta[3] + 1080*t^4*u^3*Zeta[3] - 
      432*t^5*u^3*Zeta[3] + 108*t*u^4*Zeta[3] - 648*t^2*u^4*Zeta[3] + 
      1080*t^3*u^4*Zeta[3] - 540*t^4*u^4*Zeta[3] - 162*t*u^5*Zeta[3] + 
      540*t^2*u^5*Zeta[3] - 432*t^3*u^5*Zeta[3] + 108*t*u^6*Zeta[3] - 
      216*t^2*u^6*Zeta[3] - 54*t*u^7*Zeta[3]))/(216*t^2*u^2*(-1 + t + u)*
     (t + u)^2)) + G[0, u]*(-1/36*(CA^2*CF*nf^2*q2*(1 + u^2))/u - 
   (CA^2*CF*nf*q2*(76*CA*t - 306*CA*t^2 + 536*CA*t^3 - 458*CA*t^4 + 
      228*CA*t^5 - 76*CA*t^6 + 52*CA*t*u + 144*CF*t*u - 9*CA*Pi^2*t*u + 
      142*CA*t^2*u - 720*CF*t^2*u + 36*CA*Pi^2*t^2*u + 332*CA*t^3*u + 
      1584*CF*t^3*u - 54*CA*Pi^2*t^3*u - 1654*CA*t^4*u - 1872*CF*t^4*u + 
      36*CA*Pi^2*t^4*u + 1692*CA*t^5*u + 1296*CF*t^5*u - 9*CA*Pi^2*t^5*u - 
      640*CA*t^6*u - 432*CF*t^6*u + 432*CA*u^2 - 72*CF*u^2 - 2490*CA*t*u^2 - 
      396*CF*t*u^2 + 45*CA*Pi^2*t*u^2 + 5890*CA*t^2*u^2 + 2592*CF*t^2*u^2 - 
      153*CA*Pi^2*t^2*u^2 - 9184*CA*t^3*u^2 - 5040*CF*t^3*u^2 + 
      189*CA*Pi^2*t^3*u^2 + 8058*CA*t^4*u^2 + 4428*CF*t^4*u^2 - 
      99*CA*Pi^2*t^4*u^2 - 2988*CA*t^5*u^2 - 1944*CF*t^5*u^2 + 
      18*CA*Pi^2*t^5*u^2 + 356*CA*t^6*u^2 + 216*CF*t^6*u^2 - 2160*CA*u^3 + 
      360*CF*u^3 + 8784*CA*t*u^3 + 216*CF*t*u^3 - 96*CA*Pi^2*t*u^3 - 
      18634*CA*t^2*u^3 - 3564*CF*t^2*u^3 + 264*CA*Pi^2*t^2*u^3 + 
      20200*CA*t^3*u^3 + 5616*CF*t^3*u^3 - 249*CA*Pi^2*t^3*u^3 - 
      9322*CA*t^4*u^3 - 3240*CF*t^4*u^3 + 90*CA*Pi^2*t^4*u^3 + 
      1068*CA*t^5*u^3 + 648*CF*t^5*u^3 - 9*CA*Pi^2*t^5*u^3 + 4752*CA*u^4 - 
      792*CF*u^4 - 14472*CA*t*u^4 + 540*CF*t*u^4 + 120*CA*Pi^2*t*u^4 + 
      24268*CA*t^2*u^4 + 2016*CF*t^2*u^4 - 240*CA*Pi^2*t^2*u^4 - 
      16856*CA*t^3*u^4 - 2448*CF*t^3*u^4 + 147*CA*Pi^2*t^3*u^4 + 
      3376*CA*t^4*u^4 + 684*CF*t^4*u^4 - 27*CA*Pi^2*t^4*u^4 - 6048*CA*u^5 + 
      1008*CF*u^5 + 13236*CA*t*u^5 - 1116*CF*t*u^5 - 99*CA*Pi^2*t*u^5 - 
      15068*CA*t^2*u^5 - 108*CF*t^2*u^5 + 120*CA*Pi^2*t^2*u^5 + 
      4972*CA*t^3*u^5 + 288*CF*t^3*u^5 - 33*CA*Pi^2*t^3*u^5 + 4752*CA*u^6 - 
      792*CF*u^6 - 6586*CA*t*u^6 + 864*CF*t*u^6 + 51*CA*Pi^2*t*u^6 + 
      3708*CA*t^2*u^6 - 216*CF*t^2*u^6 - 27*CA*Pi^2*t^2*u^6 - 2160*CA*u^7 + 
      360*CF*u^7 + 1400*CA*t*u^7 - 252*CF*t*u^7 - 12*CA*Pi^2*t*u^7 + 
      432*CA*u^8 - 72*CF*u^8))/(432*t^2*(-1 + u)^2*u*(-1 + t + u)^2) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, -u, 1 - u, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1, 0, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, t])/(4*t*u*(-1 + t + u)) - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, t])/(4*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 0, 1 - u, t])/(2*t*u*(-1 + t + u)) - 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 0, t])/(2*t*u*(-1 + t + u)) + 
   (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (-1/72*(CA^3*CF*nf*q2*(20 - 37*t + 57*t^2 - 40*t^3 + 20*t^4 - 37*u + 
         120*t*u - 123*t^2*u + 40*t^3*u + 57*u^2 - 123*t*u^2 + 60*t^2*u^2 - 
         40*u^3 + 40*t*u^3 + 20*u^4))/(t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(-268 + 9*Pi^2 + 530*t - 18*Pi^2*t - 798*t^2 + 27*Pi^2*t^2 + 
        536*t^3 - 18*Pi^2*t^3 - 268*t^4 + 9*Pi^2*t^4 + 530*u - 18*Pi^2*u - 
        1608*t*u + 54*Pi^2*t*u + 1614*t^2*u - 54*Pi^2*t^2*u - 536*t^3*u + 
        18*Pi^2*t^3*u - 798*u^2 + 27*Pi^2*u^2 + 1614*t*u^2 - 54*Pi^2*t*u^2 - 
        804*t^2*u^2 + 27*Pi^2*t^2*u^2 + 536*u^3 - 18*Pi^2*u^3 - 536*t*u^3 + 
        18*Pi^2*t*u^3 - 268*u^4 + 9*Pi^2*u^4))/(144*t*u*(-1 + t + u)))*
    Log[Q2] + ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (12*t*u*(-1 + t + u)))*Log[Q2]^2 - 
   (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^3)/(8*t*u*(-1 + t + u)) + G[0, 1 - u, t]*
    ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)) - 
     (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(4*t*u*(-1 + t + u))) + G[1 - u, 0, t]*
    ((11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(3*t*u*(-1 + t + u)) - 
     (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[0, 0, t]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, t]*((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (6*t*u*(-1 + t + u)) - (3*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u))) + 
   G[1, 0, t]*((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 4*t^4 - 5*u + 
        15*t*u - 15*t^2*u + 5*t^3*u + 6*u^2 - 12*t*u^2 + 6*t^2*u^2 - 3*u^3 + 
        3*t*u^3))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 22*t^4 - 32*u + 96*t*u - 
        96*t^2*u + 32*t^3*u + 33*u^2 - 66*t*u^2 + 33*t^2*u^2 - 12*u^3 + 
        12*t*u^3))/(24*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(2*t*u*(-1 + t + u))) + G[-u, 1 - u, t]*
    ((CA^3*CF*nf*q2*(4 - 8*t + 12*t^2 - 8*t^3 + 4*t^4 - 8*u + 24*t*u - 
        24*t^2*u + 11*t^3*u + 12*u^2 - 24*t*u^2 + 15*t^2*u^2 - 8*u^3 + 
        10*t*u^3 + 2*u^4))/(24*t*u*(-1 + t + u)) - 
     (CA^4*CF*q2*(22 - 44*t + 66*t^2 - 44*t^3 + 22*t^4 - 44*u + 132*t*u - 
        132*t^2*u + 56*t^3*u + 66*u^2 - 132*t*u^2 + 69*t^2*u^2 - 44*u^3 + 
        46*t*u^3 + 11*u^4))/(24*t*u*(-1 + t + u)) + 
     (CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(2*t*u*(-1 + t + u))) + 
   G[1 - u, t]*(-1/144*(CA^4*CF*q2*(-268*t^2 + 9*Pi^2*t^2 + 530*t^3 - 
         18*Pi^2*t^3 - 798*t^4 + 27*Pi^2*t^4 + 536*t^5 - 18*Pi^2*t^5 - 
         268*t^6 + 9*Pi^2*t^6 + 300*t*u - 232*t^2*u - 18*Pi^2*t^2*u - 
         744*t^3*u + 54*Pi^2*t^3*u + 924*t^4*u - 54*Pi^2*t^4*u - 248*t^5*u + 
         18*Pi^2*t^5*u + 120*u^2 - 1110*t*u^2 + 1614*t^2*u^2 + 
         27*Pi^2*t^2*u^2 - 738*t^3*u^2 - 54*Pi^2*t^3*u^2 + 174*t^4*u^2 + 
         27*Pi^2*t^4*u^2 - 360*u^3 + 1740*t*u^3 - 2344*t^2*u^3 - 
         18*Pi^2*t^2*u^3 + 964*t^3*u^3 + 18*Pi^2*t^3*u^3 + 480*u^4 - 
         1290*t*u^4 + 782*t^2*u^4 + 9*Pi^2*t^2*u^4 - 360*u^5 + 360*t*u^5 + 
         120*u^6))/(t^3*u*(-1 + t + u)) - 
     (CA^2*CF*nf*q2*(20*CA*t^2 - 37*CA*t^3 + 57*CA*t^4 - 40*CA*t^5 + 
        20*CA*t^6 - 72*CA*t*u - 24*CF*t*u + 137*CA*t^2*u + 72*CF*t^2*u - 
        90*CA*t^3*u - 60*CF*t^3*u + 51*CA*t^4*u + 36*CF*t^4*u - 26*CA*t^5*u - 
        24*CF*t^5*u - 72*CA*u^2 + 12*CF*u^2 + 396*CA*t*u^2 + 24*CF*t*u^2 - 
        729*CA*t^2*u^2 - 96*CF*t^2*u^2 + 669*CA*t^3*u^2 + 60*CF*t^3*u^2 - 
        258*CA*t^4*u^2 - 36*CF*t^4*u^2 + 216*CA*u^3 - 36*CF*u^3 - 
        720*CA*t*u^3 + 12*CF*t*u^3 + 1040*CA*t^2*u^3 + 36*CF*t^2*u^3 - 
        536*CA*t^3*u^3 - 12*CF*t^3*u^3 - 288*CA*u^4 + 48*CF*u^4 + 
        612*CA*t*u^4 - 48*CF*t*u^4 - 448*CA*t^2*u^4 + 24*CF*t^2*u^4 + 
        216*CA*u^5 - 36*CF*u^5 - 216*CA*t*u^5 + 36*CF*t*u^5 - 72*CA*u^6 + 
        12*CF*u^6))/(72*t^3*u*(-1 + t + u)) + 
     ((-11*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*nf*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)))*Log[Q2] - 
     (5*CA^4*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(8*t*u*(-1 + t + u))) + 
   (CA^4*CF*q2*(772*t - 2382*t^2 + 3992*t^3 - 3926*t^4 + 2316*t^5 - 772*t^6 - 
      2960*t*u - 36*Pi^2*t*u + 9376*t^2*u + 144*Pi^2*t^2*u - 13144*t^3*u - 
      216*Pi^2*t^3*u + 7616*t^4*u + 144*Pi^2*t^4*u - 1332*t^5*u - 
      36*Pi^2*t^5*u - 328*t^6*u + 360*u^2 + 4008*t*u^2 + 207*Pi^2*t*u^2 - 
      12698*t^2*u^2 - 693*Pi^2*t^2*u^2 + 11408*t^3*u^2 + 837*Pi^2*t^3*u^2 - 
      108*t^4*u^2 - 423*Pi^2*t^4*u^2 - 2556*t^5*u^2 + 72*Pi^2*t^5*u^2 + 
      524*t^6*u^2 - 1800*u^3 - 612*t*u^3 - 501*Pi^2*t*u^3 + 2624*t^2*u^3 + 
      1344*Pi^2*t^2*u^3 + 4720*t^3*u^3 - 1221*Pi^2*t^3*u^3 - 6928*t^4*u^3 + 
      414*Pi^2*t^4*u^3 + 1572*t^5*u^3 - 36*Pi^2*t^5*u^3 + 3960*u^4 - 
      4644*t*u^4 + 687*Pi^2*t*u^4 + 9478*t^2*u^4 - 1347*Pi^2*t^2*u^4 - 
      11048*t^3*u^4 + 795*Pi^2*t^3*u^4 + 3346*t^4*u^4 - 135*Pi^2*t^4*u^4 - 
      5040*u^5 + 5712*t*u^5 - 585*Pi^2*t*u^5 - 8624*t^2*u^5 + 
      714*Pi^2*t^2*u^5 + 4072*t^3*u^5 - 195*Pi^2*t^3*u^5 + 3960*u^6 - 
      2728*t*u^6 + 294*Pi^2*t*u^6 + 2226*t^2*u^6 - 162*Pi^2*t^2*u^6 - 
      1800*u^7 + 452*t*u^7 - 66*Pi^2*t*u^7 + 360*u^8 - 108*t*Zeta[3] + 
      324*t^2*Zeta[3] - 540*t^3*Zeta[3] + 540*t^4*Zeta[3] - 324*t^5*Zeta[3] + 
      108*t^6*Zeta[3] + 540*t*u*Zeta[3] - 1728*t^2*u*Zeta[3] + 
      2700*t^3*u*Zeta[3] - 2160*t^4*u*Zeta[3] + 972*t^5*u*Zeta[3] - 
      216*t^6*u*Zeta[3] - 1296*t*u^2*Zeta[3] + 4104*t^2*u^2*Zeta[3] - 
      5400*t^3*u^2*Zeta[3] + 3240*t^4*u^2*Zeta[3] - 972*t^5*u^2*Zeta[3] + 
      108*t^6*u^2*Zeta[3] + 1944*t*u^3*Zeta[3] - 5400*t^2*u^3*Zeta[3] + 
      5400*t^3*u^3*Zeta[3] - 2160*t^4*u^3*Zeta[3] + 324*t^5*u^3*Zeta[3] - 
      1944*t*u^4*Zeta[3] + 4104*t^2*u^4*Zeta[3] - 2700*t^3*u^4*Zeta[3] + 
      540*t^4*u^4*Zeta[3] + 1296*t*u^5*Zeta[3] - 1728*t^2*u^5*Zeta[3] + 
      540*t^3*u^5*Zeta[3] - 540*t*u^6*Zeta[3] + 324*t^2*u^6*Zeta[3] + 
      108*t*u^7*Zeta[3]))/(432*t^2*(-1 + u)^2*u*(-1 + t + u)^2))


==> anc/Output/Decay/FiniteInterference_NNLO_Decay_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(25*CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(324*t) + 
 (CA*CF*(2*CA^2 - CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1, u]^2)/(8*t) - (CA*CF*(CA^2 + 2*CA*CF - 2*CF^2)*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u]^2)/(8*t) - 
 (CA*CF*(3*CA^2 - 4*CA*CF + 3*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, -u, t]*G[1, 1, u])/(4*t) + 
 (CA*(5*CA - 6*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1, 1, u]^2)/(8*t) + G[1, 1, t]*
  ((CA^3*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) + 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/t) + 
 G[0, 1, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
     t + (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, u])/
    (8*t) + (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/
    (8*t) + (CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, u])/(4*t)) + 
 (-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
   (CA^2*CF*q2*(7*CA - 6*CF - 14*CA*t + 12*CF*t + 7*CA*t^2 - 6*CF*t^2 - 
      11*CA*u + 11*CA*t*u + 11*CA*u^2))/(12*t))*G[1, 1, 0, t] + 
 ((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
   (CA*CF^2*q2*(11*CA - 22*CA*t + 14*CA*t^2 - 3*CF*t^2 - 22*CA*u + 
      25*CA*t*u + 6*CF*t*u + 22*CA*u^2 - 9*CF*u^2))/(24*t))*
  G[-u, -u, 1 - u, t] + (3*CA*(CA - 2*CF)^2*CF*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, t])/(16*t) + 
 (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, u])/
  (16*t) - (CA*CF*(13*CA^2 - 2*CA*CF + 4*CF^2)*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, u])/(16*t) - 
 (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 0, 0, 1 - u, t])/(16*t) - 
 (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 0, 1, 0, t])/(8*t) - (CA*CF*(5*CA^2 - 6*CA*CF + 8*CF^2)*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, u])/(16*t) + 
 (CA*CF*(CA^2 + 14*CA*CF - 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 0, 1, 1, u])/(16*t) - 
 (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 0, 1 - u, 0, t])/(16*t) + 
 (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 0, 1 - u, 1 - u, t])/(16*t) + 
 (CA*CF*(2*CA^2 + CA*CF - 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 0, -u, 1 - u, t])/(8*t) + 
 (CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1, 0, 0, t])/(4*t) - (CA*CF*(7*CA^2 - 4*CA*CF + 4*CF^2)*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, u])/(16*t) + 
 (CA*CF*(3*CA^2 + 12*CA*CF - 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1, 0, 1, u])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1 - u, t])/
  (8*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, t])/
  (2*t) + (CA*CF*(7*CA^2 - 16*CA*CF + 12*CF^2)*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, u])/(16*t) + 
 (9*CA^2*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1, 1, 1, u])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1 - u, 0, t])/
  (8*t) - (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1 - u, 0, 0, t])/(16*t) + 
 (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1 - u, 0, 1 - u, t])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1, 0, t])/
  (8*t) + (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1 - u, 1 - u, 0, t])/(16*t) + 
 (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1 - u, 1 - u, 1 - u, t])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, -u, 1 - u, t])/
  (8*t) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
    2*t*u + 2*u^2)*G[0, -u, 0, 1 - u, t])/(8*t) + 
 (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, -u, 1 - u, 0, t])/(8*t) - 
 (CA*CF*(CA^2 - CA*CF + CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, -u, 1 - u, 1 - u, t])/(4*t) + 
 (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, -u, -u, 1 - u, t])/(4*t) + 
 (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1, 0, 0, 0, t])/(8*t) - (CA*(9*CA - 4*CF)*CF*(CA + 2*CF)*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, u])/(16*t) + 
 (CA*CF*(15*CA^2 - 8*CA*CF + 12*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
    2*u^2)*G[1, 0, 0, 1, u])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1 - u, t])/
  (4*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, t])/
  (2*t) + (CA*CF*(7*CA^2 + 8*CA*CF - 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
    2*t*u + 2*u^2)*G[1, 0, 1, 0, u])/(16*t) + 
 (CA*CF*(17*CA^2 - 28*CA*CF + 12*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
    2*u^2)*G[1, 0, 1, 1, u])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1 - u, 0, t])/
  (4*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1, 0, 1 - u, 1 - u, t])/(8*t) + 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 0, t])/(2*t) + 
 (CA*CF*(9*CA^2 + 6*CA*CF - 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1, 1, 0, 0, u])/(16*t) + (CA*(5*CA - 4*CF)*(3*CA - 2*CF)*CF*q2*
   (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, u])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, t])/(2*t) + 
 (CA*CF*(11*CA^2 + 10*CA*CF - 12*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
    2*u^2)*G[1, 1, 1, 0, u])/(16*t) + 
 (3*CA*CF*(5*CA^2 - 12*CA*CF + 8*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
    2*u^2)*G[1, 1, 1, 1, u])/(16*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1 - u, 0, 0, t])/
  (4*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1, 1 - u, 0, 1 - u, t])/(8*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1 - u, 1 - u, 0, t])/
  (8*t) - (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 0, 0, 0, t])/(16*t) + 
 (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 0, 0, 1 - u, t])/(16*t) - 
 (CA*CF*(2*CA^2 - 5*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 0, 1, 0, t])/(8*t) + 
 (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 0, 1 - u, 0, t])/(16*t) + 
 (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 0, 1 - u, 1 - u, t])/(16*t) - 
 (CA*(3*CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 0, -u, 1 - u, t])/(8*t) - 
 (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1, 0, 0, t])/
  (4*t) + (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1, 0, 1 - u, t])/(8*t) + 
 (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1, 1 - u, 0, t])/(8*t) + 
 (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, 0, 0, t])/(16*t) + 
 (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, 0, 1 - u, t])/(16*t) - 
 (CA*CF*(CA^2 + 2*CA*CF - 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, 1, 0, t])/(8*t) + 
 (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, 1 - u, 0, t])/(16*t) + 
 (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, 1 - u, 1 - u, t])/(16*t) + 
 (CA*(CA - 4*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, -u, 1 - u, t])/(8*t) + 
 (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, -u, 0, 1 - u, t])/(8*t) + 
 (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, -u, 1 - u, 0, t])/(8*t) - 
 (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, -u, 1 - u, 1 - u, t])/(4*t) + 
 (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, -u, -u, 1 - u, t])/(2*t) + 
 (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 0, 0, 1 - u, t])/(8*t) + 
 (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 0, 1, 0, t])/(8*t) + 
 (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 0, 1 - u, 0, t])/(8*t) - 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 0, 1 - u, 1 - u, t])/(4*t) - 
 (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 0, -u, 1 - u, t])/(4*t) + 
 (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 1 - u, 0, 0, t])/(8*t) - 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 1 - u, 0, 1 - u, t])/(4*t) + 
 (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 1 - u, 1, 0, t])/(8*t) - 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 1 - u, 1 - u, 0, t])/(4*t) - 
 (3*CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 1 - u, 1 - u, 1 - u, t])/(8*t) - 
 (CA*(CA - 3*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, 1 - u, -u, 1 - u, t])/(4*t) + 
 (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[-u, -u, 1 - u, 1 - u, t])/(2*t) - 
 (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, -u, -u, 1 - u, t])/
  (2*t) + 
 (-1/144*(CA*(34*CA - 47*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
     t + (CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) + 
   (CA*CF*q2*(396*CA^2 - 2044*CA*CF + 900*CF^2 + 15*CA^2*Pi^2 + 
      24*CA*CF*Pi^2 - 12*CF^2*Pi^2 - 756*CA^2*t + 4124*CA*CF*t - 
      1872*CF^2*t - 30*CA^2*Pi^2*t - 48*CA*CF*Pi^2*t + 24*CF^2*Pi^2*t + 
      360*CA^2*t^2 - 2080*CA*CF*t^2 + 972*CF^2*t^2 + 15*CA^2*Pi^2*t^2 + 
      24*CA*CF*Pi^2*t^2 - 12*CF^2*Pi^2*t^2 - 792*CA^2*u + 4088*CA*CF*u - 
      1800*CF^2*u - 30*CA^2*Pi^2*u - 48*CA*CF*Pi^2*u + 24*CF^2*Pi^2*u + 
      792*CA^2*t*u - 4088*CA*CF*t*u + 1800*CF^2*t*u + 30*CA^2*Pi^2*t*u + 
      48*CA*CF*Pi^2*t*u - 24*CF^2*Pi^2*t*u + 792*CA^2*u^2 - 4088*CA*CF*u^2 + 
      1800*CF^2*u^2 + 30*CA^2*Pi^2*u^2 + 48*CA*CF*Pi^2*u^2 - 
      24*CF^2*Pi^2*u^2))/(1152*t))*Log[Q2]^2 + 
 ((CA*(44*CA - 27*CF)*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2))/(288*t) - (CA*CF*(CA + 2*CF)*nf*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2))/(36*t))*Log[Q2]^3 + 
 (CA*CF*(CA + 2*CF)^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/
  (128*t) + G[1, 0, 1 - u, t]*
  (-1/16*(CA^2*CF*q2*(-1 + t)*(-CA + CF + CA*t - CF*t + CA*u + 2*CF*u))/t - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
 G[1, 1 - u, 0, t]*
  (-1/16*(CA^2*CF*q2*(-1 + t)*(-CA + CF + CA*t - CF*t + CA*u + 2*CF*u))/t - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
 G[1 - u, 1, 0, t]*
  (-1/16*(CA*CF*q2*(4*CA^2*t^2 - 10*CA*CF*t^2 + 6*CF^2*t^2 - 14*CA^2*t^3 + 
       30*CA*CF*t^3 - 16*CF^2*t^3 + 10*CA^2*t^4 - 20*CA*CF*t^4 + 
       10*CF^2*t^4 + 4*CA^2*t*u - 8*CA*CF*t*u + 4*CF^2*t*u - 35*CA^2*t^2*u + 
       72*CA*CF*t^2*u - 40*CF^2*t^2*u + 63*CA^2*t^3*u - 124*CA*CF*t^3*u + 
       64*CF^2*t^3*u - 20*CA^2*t^4*u + 40*CA*CF*t^4*u - 20*CF^2*t^4*u + 
       CA^2*u^2 - CA*CF*u^2 - 22*CA^2*t*u^2 + 36*CA*CF*t*u^2 - 
       20*CF^2*t*u^2 + 98*CA^2*t^2*u^2 - 182*CA*CF*t^2*u^2 + 
       96*CF^2*t^2*u^2 - 86*CA^2*t^3*u^2 + 164*CA*CF*t^3*u^2 - 
       84*CF^2*t^3*u^2 + 9*CA^2*t^4*u^2 - 17*CA*CF*t^4*u^2 + 8*CF^2*t^4*u^2 - 
       3*CA^2*u^3 + 47*CA^2*t*u^3 - 72*CA*CF*t*u^3 + 40*CF^2*t*u^3 - 
       111*CA^2*t^2*u^3 + 200*CA*CF*t^2*u^3 - 104*CF^2*t^2*u^3 + 
       35*CA^2*t^3*u^3 - 64*CA*CF*t^3*u^3 + 32*CF^2*t^3*u^3 + 3*CA^2*u^4 + 
       3*CA*CF*u^4 - 46*CA^2*t*u^4 + 74*CA*CF*t*u^4 - 40*CF^2*t*u^4 + 
       43*CA^2*t^2*u^4 - 77*CA*CF*t^2*u^4 + 40*CF^2*t^2*u^4 - CA^2*u^5 - 
       2*CA*CF*u^5 + 17*CA^2*t*u^5 - 30*CA*CF*t*u^5 + 16*CF^2*t*u^5))/
     (t*(-1 + u)^2*(t + u)^2) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
 G[0, 1, 0, u]*(-1/12*(CA*(CA - CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
       2*u^2))/t + (CA*CF*q2*(13*CA^2 - 13*CA*CF - 18*CF^2 - 44*CA^2*t + 
      56*CA*CF*t + 24*CF^2*t + 31*CA^2*t^2 - 43*CA*CF*t^2 - 6*CF^2*t^2 - 
      52*CA^2*u + 52*CA*CF*u + 72*CF^2*u + 150*CA^2*t*u - 198*CA*CF*t*u - 
      60*CF^2*t*u - 62*CA^2*t^2*u + 86*CA*CF*t^2*u + 12*CF^2*t^2*u + 
      100*CA^2*u^2 - 109*CA*CF*u^2 - 108*CF^2*u^2 - 174*CA^2*t*u^2 + 
      246*CA*CF*t*u^2 + 36*CF^2*t*u^2 + 28*CA^2*t^2*u^2 - 34*CA*CF*t^2*u^2 - 
      12*CF^2*t^2*u^2 - 96*CA^2*u^3 + 114*CA*CF*u^3 + 72*CF^2*u^3 + 
      68*CA^2*t*u^3 - 104*CA*CF*t*u^3 + 35*CA^2*u^4 - 44*CA*CF*u^4 - 
      18*CF^2*u^4))/(48*t*(-1 + u)^2) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
 G[0, 0, 0, u]*((11*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
    (48*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) + 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
 G[1 - u, 1 - u, 1 - u, t]*
  ((11*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(48*t) - 
   (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) + 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
 G[1, 1, 1, u]*(-1/6*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
     t + (CA*CF*q2*(44*CA^2 - 27*CA*CF - 88*CA^2*t + 54*CA*CF*t + 
      44*CA^2*t^2 - 45*CA*CF*t^2 + 18*CF^2*t^2 - 88*CA^2*u + 54*CA*CF*u + 
      34*CA^2*t*u + 36*CA*CF*t*u - 36*CF^2*t*u + 88*CA^2*u^2 - 54*CA*CF*u^2))/
    (48*t) - (3*CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*Log[Q2])/(16*t)) + G[1, 0, 1, u]*
  (-1/24*(CA*(3*CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
     t + (CA*CF*q2*(33*CA^2 - 40*CA*CF - 57*CA^2*t + 68*CA*CF*t + 12*CF^2*t + 
      24*CA^2*t^2 - 34*CA*CF*t^2 - 6*CF^2*t^2 - 132*CA^2*u + 160*CA*CF*u + 
      144*CA^2*t*u - 162*CA*CF*t*u - 60*CF^2*t*u - 48*CA^2*t^2*u + 
      68*CA*CF*t^2*u + 12*CF^2*t^2*u + 222*CA^2*u^2 - 262*CA*CF*u^2 - 
      18*CF^2*u^2 - 123*CA^2*t*u^2 + 138*CA*CF*t*u^2 + 72*CF^2*t*u^2 + 
      21*CA^2*t^2*u^2 - 25*CA*CF*t^2*u^2 - 12*CF^2*t^2*u^2 - 180*CA^2*u^3 + 
      204*CA*CF*u^3 + 36*CF^2*u^3 + 36*CA^2*t*u^3 - 44*CA*CF*t*u^3 - 
      24*CF^2*t*u^3 + 57*CA^2*u^4 - 62*CA*CF*u^4 - 18*CF^2*u^4))/
    (48*t*(-1 + u)^2) - (CA^2*(5*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2])/(16*t)) + G[0, 0, 1 - u, t]*
  ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) - 
   (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(8*t) - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[0, 1 - u, 0, t]*
  ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) - 
   (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(8*t) - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[1 - u, 0, 0, t]*
  ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) - 
   (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(8*t) - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[1, 0, 0, u]*
  ((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
   (CA*CF*q2*(15*CA^2*t^2 - 2*CA*CF*t^2 - 12*CA^2*t^3 - 26*CA*CF*t^3 + 
      12*CF^2*t^3 - 3*CA^2*t^4 + 28*CA*CF*t^4 - 12*CF^2*t^4 + 42*CA^2*t*u - 
      40*CA*CF*t*u + 24*CF^2*t*u - 96*CA^2*t^2*u - 20*CA*CF*t^2*u - 
      24*CF^2*t^2*u + 12*CA^2*t^3*u + 176*CA*CF*t^3*u - 48*CF^2*t^3*u + 
      6*CA^2*t^4*u - 56*CA*CF*t^4*u + 24*CF^2*t^4*u + 24*CA^2*u^2 - 
      29*CA*CF*u^2 + 18*CF^2*u^2 - 174*CA^2*t*u^2 + 92*CA*CF*t*u^2 - 
      120*CF^2*t*u^2 + 150*CA^2*t^2*u^2 + 236*CA*CF*t^2*u^2 + 
      54*CF^2*t^2*u^2 + 18*CA^2*t^3*u^2 - 292*CA*CF*t^3*u^2 + 
      72*CF^2*t^3*u^2 + 19*CA*CF*t^4*u^2 - 6*CF^2*t^4*u^2 - 84*CA^2*u^3 + 
      68*CA*CF*u^3 - 72*CF^2*u^3 + 252*CA^2*t*u^3 + 56*CA*CF*t*u^3 + 
      204*CF^2*t*u^3 - 60*CA^2*t^2*u^3 - 440*CA*CF*t^2*u^3 - 
      12*CF^2*t^2*u^3 - 12*CA^2*t^3*u^3 + 124*CA*CF*t^3*u^3 - 
      24*CF^2*t^3*u^3 + 114*CA^2*u^4 - 23*CA*CF*u^4 + 108*CF^2*u^4 - 
      144*CA^2*t*u^4 - 246*CA*CF*t*u^4 - 132*CF^2*t*u^4 - 6*CA^2*t^2*u^4 + 
      217*CA*CF*t^2*u^4 - 12*CF^2*t^2*u^4 - 72*CA^2*u^5 - 42*CA*CF*u^5 - 
      72*CF^2*u^5 + 24*CA^2*t*u^5 + 138*CA*CF*t*u^5 + 24*CF^2*t*u^5 + 
      18*CA^2*u^6 + 26*CA*CF*u^6 + 18*CF^2*u^6))/
    (48*t*(-1 + u)^2*(t + u)^2) + 
   (CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[0, 1, 0, t]*
  ((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(4*t) - 
   (CA*CF*q2*(25*CA^2*t^2 - 15*CA*CF*t^2 + 6*CF^2*t^2 - 47*CA^2*t^3 + 
      26*CA*CF*t^3 - 8*CF^2*t^3 + 22*CA^2*t^4 - 7*CA*CF*t^4 - 2*CF^2*t^4 + 
      46*CA^2*t*u - 18*CA*CF*t*u + 4*CF^2*t*u - 186*CA^2*t^2*u + 
      88*CA*CF*t^2*u - 24*CF^2*t^2*u + 184*CA^2*t^3*u - 84*CA*CF*t^3*u + 
      16*CF^2*t^3*u - 44*CA^2*t^4*u + 14*CA*CF*t^4*u + 4*CF^2*t^4*u + 
      22*CA^2*u^2 - 6*CA*CF*u^2 - 225*CA^2*t*u^2 + 80*CA*CF*t*u^2 - 
      12*CF^2*t*u^2 + 455*CA^2*t^2*u^2 - 186*CA*CF*t^2*u^2 + 
      36*CF^2*t^2*u^2 - 225*CA^2*t^3*u^2 + 84*CA*CF*t^3*u^2 - 
      4*CF^2*t^3*u^2 + 23*CA^2*t^4*u^2 - 10*CA*CF*t^4*u^2 - 88*CA^2*u^3 + 
      24*CA*CF*u^3 + 446*CA^2*t*u^3 - 148*CA*CF*t*u^3 + 16*CF^2*t*u^3 - 
      448*CA^2*t^2*u^3 + 156*CA*CF*t^2*u^3 - 16*CF^2*t^2*u^3 + 
      90*CA^2*t^3*u^3 - 32*CA*CF*t^3*u^3 + 154*CA^2*u^4 - 42*CA*CF*u^4 - 
      399*CA^2*t*u^4 + 122*CA*CF*t*u^4 - 8*CF^2*t*u^4 + 155*CA^2*t^2*u^4 - 
      46*CA*CF*t^2*u^4 - 132*CA^2*u^5 + 36*CA*CF*u^5 + 132*CA^2*t*u^5 - 
      36*CA*CF*t*u^5 + 44*CA^2*u^6 - 12*CA*CF*u^6))/
    (16*t*(-1 + u)^2*(t + u)^2) + 
   (CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (8*t)) + G[1, 0, 0, t]*
  (-1/8*(CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
   (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(4*t) + 
   (CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (4*t)) + G[0, 0, 0, t]*
  (-1/48*(CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
       2*u^2))/t + (CA*(CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2))/(6*t) + (3*CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
 G[0, 0, 1, u]*(-1/12*(CA*(3*CA - CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
       2*u^2))/t + (CA*CF*q2*(81*CA^2*t^2 - 64*CA*CF*t^2 - 162*CA^2*t^3 + 
      128*CA*CF*t^3 + 81*CA^2*t^4 - 58*CA*CF*t^4 - 6*CF^2*t^4 + 
      150*CA^2*t*u - 92*CA*CF*t*u - 24*CF^2*t*u - 618*CA^2*t^2*u + 
      416*CA*CF*t^2*u + 48*CF^2*t^2*u + 666*CA^2*t^3*u - 506*CA*CF*t^3*u - 
      24*CF^2*t^3*u - 162*CA^2*t^4*u + 116*CA*CF*t^4*u + 12*CF^2*t^4*u + 
      72*CA^2*u^2 - 37*CA*CF*u^2 - 18*CF^2*u^2 - 732*CA^2*t*u^2 + 
      394*CA*CF*t*u^2 + 132*CF^2*t*u^2 + 1566*CA^2*t^2*u^2 - 
      1028*CA*CF*t^2*u^2 - 144*CF^2*t^2*u^2 - 858*CA^2*t^3*u^2 + 
      664*CA*CF*t^3*u^2 + 24*CF^2*t^3*u^2 + 75*CA^2*t^4*u^2 - 
      40*CA*CF*t^4*u^2 - 18*CF^2*t^4*u^2 - 282*CA^2*u^3 + 124*CA*CF*u^3 + 
      72*CF^2*u^3 + 1458*CA^2*t*u^3 - 770*CA*CF*t*u^3 - 240*CF^2*t*u^3 - 
      1626*CA^2*t^2*u^3 + 1136*CA*CF*t^2*u^3 + 96*CF^2*t^2*u^3 + 
      342*CA^2*t^3*u^3 - 250*CA*CF*t^3*u^3 - 24*CF^2*t^3*u^3 + 480*CA^2*u^4 - 
      199*CA*CF*u^4 - 108*CF^2*u^4 - 1332*CA^2*t*u^4 + 762*CA*CF*t*u^4 + 
      156*CF^2*t*u^4 + 591*CA^2*t^2*u^4 - 442*CA*CF*t^2*u^4 - 
      12*CF^2*t^2*u^4 - 402*CA^2*u^5 + 174*CA*CF*u^5 + 72*CF^2*u^5 + 
      456*CA^2*t*u^5 - 294*CA*CF*t*u^5 - 24*CF^2*t*u^5 + 132*CA^2*u^6 - 
      62*CA*CF*u^6 - 18*CF^2*u^6))/(48*t*(-1 + u)^2*(t + u)^2) - 
   (CA^2*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[-u, 1 - u, 1 - u, t]*
  ((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
   (CA*CF*q2*(11*CA*CF - 22*CA*CF*t + 14*CA*CF*t^2 - 3*CF^2*t^2 - 
      22*CA*CF*u + 9*CA^2*t*u + 7*CA*CF*t*u + 6*CF^2*t*u + 9*CA^2*u^2 + 
      4*CA*CF*u^2 + 9*CF^2*u^2))/(24*t) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
 G[1 - u, -u, 1 - u, t]*
  ((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
   (CA*CF*q2*(-3*CA^2 + 25*CA*CF + 6*CA^2*t - 50*CA*CF*t - 3*CA^2*t^2 + 
      31*CA*CF*t^2 - 6*CF^2*t^2 + 9*CA^2*u - 88*CA*CF*u + 3*CA^2*t*u + 
      108*CA*CF*t*u + 12*CF^2*t*u + 6*CA^2*t^2*u - 62*CA*CF*t^2*u + 
      12*CF^2*t^2*u + 127*CA*CF*u^2 + 18*CF^2*u^2 - 18*CA^2*t*u^2 - 
      84*CA*CF*t*u^2 - 12*CF^2*t*u^2 + 22*CA*CF*t^2*u^2 - 15*CA^2*u^3 - 
      90*CA*CF*u^3 - 36*CF^2*u^3 + 9*CA^2*t*u^3 + 26*CA*CF*t*u^3 + 
      9*CA^2*u^4 + 26*CA*CF*u^4 + 18*CF^2*u^4))/(48*t*(-1 + u)^2) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
 G[-u, 0, 1 - u, t]*((CA*CF*q2*(3*CA^2 - 6*CA*CF + 6*CF^2 - 6*CA^2*t + 
      12*CA*CF*t - 12*CF^2*t + 3*CA^2*t^2 - 4*CA*CF*t^2 + 4*CF^2*t^2 - 
      6*CA^2*u + 12*CA*CF*u - 12*CF^2*u + 9*CA^2*t*u - 16*CA*CF*t*u + 
      16*CF^2*t*u + 6*CA^2*u^2 - 12*CA*CF*u^2 + 12*CF^2*u^2))/(16*t) + 
   (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (8*t)) + G[-u, 1 - u, 0, t]*
  ((CA*CF*q2*(3*CA^2 - 6*CA*CF + 6*CF^2 - 6*CA^2*t + 12*CA*CF*t - 12*CF^2*t + 
      3*CA^2*t^2 - 4*CA*CF*t^2 + 4*CF^2*t^2 - 6*CA^2*u + 12*CA*CF*u - 
      12*CF^2*u + 9*CA^2*t*u - 16*CA*CF*t*u + 16*CF^2*t*u + 6*CA^2*u^2 - 
      12*CA*CF*u^2 + 12*CF^2*u^2))/(16*t) + 
   (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (8*t)) + G[0, -u, 1 - u, t]*
  ((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
   (CA*CF*q2*(13*CA^2 + 18*CA*CF - 36*CF^2 - 26*CA^2*t - 36*CA*CF*t + 
      72*CF^2*t + 13*CA^2*t^2 + 18*CA*CF*t^2 - 36*CF^2*t^2 - 52*CA^2*u - 
      72*CA*CF*u + 144*CF^2*u + 87*CA^2*t*u + 90*CA*CF*t*u - 216*CF^2*t*u - 
      26*CA^2*t^2*u - 36*CA*CF*t^2*u + 72*CF^2*t^2*u + 91*CA^2*u^2 + 
      126*CA*CF*u^2 - 252*CF^2*u^2 - 102*CA^2*t*u^2 - 54*CA*CF*t*u^2 + 
      204*CF^2*t*u^2 + 10*CA^2*t^2*u^2 + 27*CA*CF*t^2*u^2 - 42*CF^2*t^2*u^2 - 
      78*CA^2*u^3 - 108*CA*CF*u^3 + 216*CF^2*u^3 + 41*CA^2*t*u^3 - 
      60*CF^2*t*u^3 + 26*CA^2*u^4 + 36*CA*CF*u^4 - 72*CF^2*u^4))/
    (48*t*(-1 + u)^2) + (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2])/(8*t)) + G[0, 1 - u, 1 - u, t]*
  (-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
   (CA*CF*q2*(22*CA^2 - 9*CA*CF - 44*CA^2*t + 18*CA*CF*t + 22*CA^2*t^2 - 
      3*CA*CF*t^2 - 6*CF^2*t^2 - 44*CA^2*u + 18*CA*CF*u + 62*CA^2*t*u - 
      48*CA*CF*t*u + 12*CF^2*t*u + 44*CA^2*u^2 - 18*CA*CF*u^2))/(48*t) + 
   (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[1 - u, 0, 1 - u, t]*
  (-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
   (CA*CF*q2*(22*CA^2 - 9*CA*CF - 44*CA^2*t + 18*CA*CF*t + 22*CA^2*t^2 - 
      3*CA*CF*t^2 - 6*CF^2*t^2 - 44*CA^2*u + 18*CA*CF*u + 62*CA^2*t*u - 
      48*CA*CF*t*u + 12*CF^2*t*u + 44*CA^2*u^2 - 18*CA*CF*u^2))/(48*t) + 
   (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[1 - u, 1 - u, 0, t]*
  (-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
   (CA*CF*q2*(22*CA^2 - 9*CA*CF - 44*CA^2*t + 18*CA*CF*t + 22*CA^2*t^2 - 
      3*CA*CF*t^2 - 6*CF^2*t^2 - 44*CA^2*u + 18*CA*CF*u + 62*CA^2*t*u - 
      48*CA*CF*t*u + 12*CF^2*t*u + 44*CA^2*u^2 - 18*CA*CF*u^2))/(48*t) + 
   (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (16*t)) + G[1, 1, 0, u]*
  (-1/24*(CA*(7*CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
     t + (CA*CF*q2*(80*CA^2*t^2 - 79*CA*CF*t^2 + 54*CF^2*t^2 - 124*CA^2*t^3 + 
      98*CA*CF*t^3 - 84*CF^2*t^3 + 44*CA^2*t^4 - 19*CA*CF*t^4 + 30*CF^2*t^4 + 
      172*CA^2*t*u - 194*CA*CF*t*u + 132*CF^2*t*u - 598*CA^2*t^2*u + 
      608*CA*CF*t^2*u - 432*CF^2*t^2*u + 442*CA^2*t^3*u - 332*CA*CF*t^3*u + 
      312*CF^2*t^3*u - 88*CA^2*t^4*u + 38*CA*CF*t^4*u - 60*CF^2*t^4*u + 
      89*CA^2*u^2 - 106*CA*CF*u^2 + 72*CF^2*u^2 - 842*CA^2*t*u^2 + 
      976*CA*CF*t*u^2 - 648*CF^2*t*u^2 + 1402*CA^2*t^2*u^2 - 
      1418*CA*CF*t^2*u^2 + 1026*CF^2*t^2*u^2 - 500*CA^2*t^3*u^2 + 
      334*CA*CF*t^3*u^2 - 348*CF^2*t^3*u^2 + 50*CA^2*t^4*u^2 - 
      37*CA*CF*t^4*u^2 + 42*CF^2*t^4*u^2 - 362*CA^2*u^3 + 448*CA*CF*u^3 - 
      288*CF^2*u^3 + 1654*CA^2*t*u^3 - 1916*CA*CF*t*u^3 + 1236*CF^2*t*u^3 - 
      1306*CA^2*t^2*u^3 + 1256*CA*CF*t^2*u^3 - 924*CF^2*t^2*u^3 + 
      194*CA^2*t^3*u^3 - 136*CA*CF*t^3*u^3 + 144*CF^2*t^3*u^3 + 
      647*CA^2*u^4 - 802*CA*CF*u^4 + 486*CF^2*u^4 - 1458*CA^2*t*u^4 + 
      1644*CA*CF*t*u^4 - 1032*CF^2*t*u^4 + 428*CA^2*t^2*u^4 - 
      385*CA*CF*t^2*u^4 + 288*CF^2*t^2*u^4 - 564*CA^2*u^5 + 684*CA*CF*u^5 - 
      396*CF^2*u^5 + 474*CA^2*t*u^5 - 510*CA*CF*t*u^5 + 312*CF^2*t*u^5 + 
      190*CA^2*u^6 - 224*CA*CF*u^6 + 126*CF^2*u^6))/
    (48*t*(-1 + u)^2*(t + u)^2) - (CA*CF*(11*CA^2 - 18*CA*CF + 8*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
 G[0, 1, 1, u]*(-1/24*(CA*(CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
       2*u^2))/t - (CA*CF*q2*(7*CA^2 - 32*CA*CF + 72*CF^2 - 14*CA^2*t + 
      64*CA*CF*t - 144*CF^2*t + 7*CA^2*t^2 - 26*CA*CF*t^2 + 66*CF^2*t^2 - 
      28*CA^2*u + 128*CA*CF*u - 288*CF^2*u + 42*CA^2*t*u - 186*CA*CF*t*u + 
      444*CF^2*t*u - 14*CA^2*t^2*u + 52*CA*CF*t^2*u - 132*CF^2*t^2*u + 
      67*CA^2*u^2 - 260*CA*CF*u^2 + 522*CF^2*u^2 - 30*CA^2*t*u^2 + 
      144*CA*CF*t*u^2 - 432*CF^2*t*u^2 + 13*CA^2*t^2*u^2 - 44*CA*CF*t^2*u^2 + 
      78*CF^2*t^2*u^2 - 78*CA^2*u^3 + 264*CA*CF*u^3 - 468*CF^2*u^3 + 
      2*CA^2*t*u^3 - 22*CA*CF*t*u^3 + 132*CF^2*t*u^3 + 32*CA^2*u^4 - 
      100*CA*CF*u^4 + 162*CF^2*u^4))/(48*t*(-1 + u)^2) + 
   (CA*CF*(CA^2 - 10*CA*CF + 8*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2])/(16*t)) + G[1 - u, 0, t]*
  (-1/144*(CA^2*CF*nf*q2*(9*t^2 - 18*t^3 + 9*t^4 + 18*t*u - 72*t^2*u + 
       54*t^3*u - 20*u^2 - 2*t*u^2 + 55*t^2*u^2 + 40*u^3 - t*u^3 - 40*u^4))/
     (t*u^2) + (CA*CF*q2*(-54*CA^2*t^2 - 162*CA*CF*t^2 + 180*CF^2*t^2 + 
      108*CA^2*t^3 + 324*CA*CF*t^3 - 360*CF^2*t^3 - 54*CA^2*t^4 - 
      162*CA*CF*t^4 + 180*CF^2*t^4 - 108*CA^2*t*u - 648*CA*CF*t*u + 
      576*CF^2*t*u + 486*CA^2*t^2*u + 2178*CA*CF*t^2*u - 2124*CF^2*t^2*u - 
      432*CA^2*t^3*u - 1692*CA*CF*t^3*u + 1728*CF^2*t^3*u + 54*CA^2*t^4*u + 
      162*CA*CF*t^4*u - 180*CF^2*t^4*u + 572*CA^2*u^2 - 288*CA*CF*u^2 - 
      27*CA^2*Pi^2*u^2 + 66*CA*CF*Pi^2*u^2 - 48*CF^2*Pi^2*u^2 - 
      796*CA^2*t*u^2 + 2412*CA*CF*t*u^2 - 1512*CF^2*t*u^2 + 
      54*CA^2*Pi^2*t*u^2 - 132*CA*CF*Pi^2*t*u^2 + 96*CF^2*Pi^2*t*u^2 - 
      412*CA^2*t^2*u^2 - 3960*CA*CF*t^2*u^2 + 3528*CF^2*t^2*u^2 - 
      27*CA^2*Pi^2*t^2*u^2 + 66*CA*CF*Pi^2*t^2*u^2 - 48*CF^2*Pi^2*t^2*u^2 + 
      324*CA^2*t^3*u^2 + 1368*CA*CF*t^3*u^2 - 1368*CF^2*t^3*u^2 - 
      1716*CA^2*u^3 + 864*CA*CF*u^3 + 81*CA^2*Pi^2*u^3 - 198*CA*CF*Pi^2*u^3 + 
      144*CF^2*Pi^2*u^3 + 1784*CA^2*t*u^3 - 3456*CA*CF*t*u^3 + 
      1944*CF^2*t*u^3 - 108*CA^2*Pi^2*t*u^3 + 264*CA*CF*Pi^2*t*u^3 - 
      192*CF^2*Pi^2*t*u^3 - 56*CA^2*t^2*u^3 + 2052*CA*CF*t^2*u^3 - 
      1656*CF^2*t^2*u^3 + 27*CA^2*Pi^2*t^2*u^3 - 66*CA*CF*Pi^2*t^2*u^3 + 
      48*CF^2*Pi^2*t^2*u^3 + 2288*CA^2*u^4 - 1152*CA*CF*u^4 - 
      108*CA^2*Pi^2*u^4 + 264*CA*CF*Pi^2*u^4 - 192*CF^2*Pi^2*u^4 - 
      880*CA^2*t*u^4 + 1692*CA*CF*t*u^4 - 1008*CF^2*t*u^4 + 
      54*CA^2*Pi^2*t*u^4 - 132*CA*CF*Pi^2*t*u^4 + 96*CF^2*Pi^2*t*u^4 - 
      1144*CA^2*u^5 + 576*CA*CF*u^5 + 54*CA^2*Pi^2*u^5 - 132*CA*CF*Pi^2*u^5 + 
      96*CF^2*Pi^2*u^5))/(576*t*(-1 + u)*u^2) + 
   ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (16*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(8*t))*
    Log[Q2] - (CA^2*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(32*t)) + G[0, 1 - u, t]*
  (-1/144*(CA^2*CF*nf*q2*(9*t^2 - 18*t^3 + 9*t^4 + 18*t*u - 72*t^2*u + 
       54*t^3*u - 20*u^2 - 2*t*u^2 + 55*t^2*u^2 + 40*u^3 - t*u^3 - 40*u^4))/
     (t*u^2) + (CA*CF*q2*(-54*CA^2*t^2 - 162*CA*CF*t^2 + 180*CF^2*t^2 + 
      108*CA^2*t^3 + 324*CA*CF*t^3 - 360*CF^2*t^3 - 54*CA^2*t^4 - 
      162*CA*CF*t^4 + 180*CF^2*t^4 - 108*CA^2*t*u - 648*CA*CF*t*u + 
      576*CF^2*t*u + 486*CA^2*t^2*u + 2178*CA*CF*t^2*u - 2124*CF^2*t^2*u - 
      432*CA^2*t^3*u - 1692*CA*CF*t^3*u + 1728*CF^2*t^3*u + 54*CA^2*t^4*u + 
      162*CA*CF*t^4*u - 180*CF^2*t^4*u + 572*CA^2*u^2 - 288*CA*CF*u^2 - 
      15*CA^2*Pi^2*u^2 - 18*CA*CF*Pi^2*u^2 + 24*CF^2*Pi^2*u^2 - 
      796*CA^2*t*u^2 + 2412*CA*CF*t*u^2 - 1512*CF^2*t*u^2 + 
      30*CA^2*Pi^2*t*u^2 + 36*CA*CF*Pi^2*t*u^2 - 48*CF^2*Pi^2*t*u^2 - 
      412*CA^2*t^2*u^2 - 3960*CA*CF*t^2*u^2 + 3528*CF^2*t^2*u^2 - 
      15*CA^2*Pi^2*t^2*u^2 - 18*CA*CF*Pi^2*t^2*u^2 + 24*CF^2*Pi^2*t^2*u^2 + 
      324*CA^2*t^3*u^2 + 1368*CA*CF*t^3*u^2 - 1368*CF^2*t^3*u^2 - 
      1716*CA^2*u^3 + 864*CA*CF*u^3 + 45*CA^2*Pi^2*u^3 + 54*CA*CF*Pi^2*u^3 - 
      72*CF^2*Pi^2*u^3 + 1784*CA^2*t*u^3 - 3456*CA*CF*t*u^3 + 
      1944*CF^2*t*u^3 - 60*CA^2*Pi^2*t*u^3 - 72*CA*CF*Pi^2*t*u^3 + 
      96*CF^2*Pi^2*t*u^3 - 56*CA^2*t^2*u^3 + 2052*CA*CF*t^2*u^3 - 
      1656*CF^2*t^2*u^3 + 15*CA^2*Pi^2*t^2*u^3 + 18*CA*CF*Pi^2*t^2*u^3 - 
      24*CF^2*Pi^2*t^2*u^3 + 2288*CA^2*u^4 - 1152*CA*CF*u^4 - 
      60*CA^2*Pi^2*u^4 - 72*CA*CF*Pi^2*u^4 + 96*CF^2*Pi^2*u^4 - 
      880*CA^2*t*u^4 + 1692*CA*CF*t*u^4 - 1008*CF^2*t*u^4 + 
      30*CA^2*Pi^2*t*u^4 + 36*CA*CF*Pi^2*t*u^4 - 48*CF^2*Pi^2*t*u^4 - 
      1144*CA^2*u^5 + 576*CA*CF*u^5 + 30*CA^2*Pi^2*u^5 + 36*CA*CF*Pi^2*u^5 - 
      48*CF^2*Pi^2*u^5))/(576*t*(-1 + u)*u^2) - 
   (5*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/(16*t) - 
   (CA^2*(5*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, u])/(16*t) + 
   ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (16*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(8*t))*
    Log[Q2] - (CA^2*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(32*t)) + G[1, 1, u]*
  ((CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(9*t) + 
   (CA*CF*nf*q2*(9*CA*t^2 - 18*CA*t^3 + 9*CA*t^4 + 18*CA*t*u - 72*CA*t^2*u + 
      54*CA*t^3*u - 118*CA*u^2 + 94*CF*u^2 + 194*CA*t*u^2 - 188*CF*t*u^2 - 
      43*CA*t^2*u^2 + 94*CF*t^2*u^2 + 236*CA*u^3 - 188*CF*u^3 - 
      197*CA*t*u^3 + 188*CF*t*u^3 - 236*CA*u^4 + 188*CF*u^4))/(72*t*u^2) - 
   (CA*CF*q2*(-108*CA^2*t^2 - 324*CA*CF*t^2 + 360*CF^2*t^2 + 216*CA^2*t^3 + 
      648*CA*CF*t^3 - 720*CF^2*t^3 - 108*CA^2*t^4 - 324*CA*CF*t^4 + 
      360*CF^2*t^4 - 216*CA^2*t*u - 1296*CA*CF*t*u + 1152*CF^2*t*u + 
      972*CA^2*t^2*u + 4356*CA*CF*t^2*u - 4248*CF^2*t^2*u - 864*CA^2*t^3*u - 
      3384*CA*CF*t^3*u + 3456*CF^2*t^3*u + 108*CA^2*t^4*u + 324*CA*CF*t^4*u - 
      360*CF^2*t^4*u + 3652*CA^2*u^2 - 5528*CA*CF*u^2 + 1800*CF^2*u^2 - 
      81*CA^2*Pi^2*u^2 - 174*CA*CF*Pi^2*u^2 + 168*CF^2*Pi^2*u^2 - 
      6644*CA^2*t*u^2 + 14908*CA*CF*t*u^2 - 6768*CF^2*t*u^2 + 
      162*CA^2*Pi^2*t*u^2 + 348*CA*CF*Pi^2*t*u^2 - 336*CF^2*Pi^2*t*u^2 + 
      1720*CA^2*t^2*u^2 - 13052*CA*CF*t^2*u^2 + 9000*CF^2*t^2*u^2 - 
      81*CA^2*Pi^2*t^2*u^2 - 174*CA*CF*Pi^2*t^2*u^2 + 168*CF^2*Pi^2*t^2*u^2 + 
      648*CA^2*t^3*u^2 + 2736*CA*CF*t^3*u^2 - 2736*CF^2*t^3*u^2 - 
      10956*CA^2*u^3 + 16584*CA*CF*u^3 - 5400*CF^2*u^3 + 243*CA^2*Pi^2*u^3 + 
      522*CA*CF*Pi^2*u^3 - 504*CF^2*Pi^2*u^3 + 13636*CA^2*t*u^3 - 
      26828*CA*CF*t*u^3 + 11160*CF^2*t*u^3 - 324*CA^2*Pi^2*t*u^3 - 
      696*CA*CF*Pi^2*t*u^3 + 672*CF^2*Pi^2*t*u^3 - 2656*CA^2*t^2*u^3 + 
      9236*CA*CF*t^2*u^3 - 5256*CF^2*t^2*u^3 + 81*CA^2*Pi^2*t^2*u^3 + 
      174*CA*CF*Pi^2*t^2*u^3 - 168*CF^2*Pi^2*t^2*u^3 + 14608*CA^2*u^4 - 
      22112*CA*CF*u^4 + 7200*CF^2*u^4 - 324*CA^2*Pi^2*u^4 - 
      696*CA*CF*Pi^2*u^4 + 672*CF^2*Pi^2*u^4 - 6776*CA^2*t*u^4 + 
      13216*CA*CF*t*u^4 - 5544*CF^2*t*u^4 + 162*CA^2*Pi^2*t*u^4 + 
      348*CA*CF*Pi^2*t*u^4 - 336*CF^2*Pi^2*t*u^4 - 7304*CA^2*u^5 + 
      11056*CA*CF*u^5 - 3600*CF^2*u^5 + 162*CA^2*Pi^2*u^5 + 
      348*CA*CF*Pi^2*u^5 - 336*CF^2*Pi^2*u^5))/(576*t*(-1 + u)*u^2) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1 - u, t])/(4*t) - 
   (CA^2*(5*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, t])/(16*t) - (CA^2*CF*(2*CA + CF)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1, t])/(4*t) - 
   (CA^2*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, t])/(16*t) - 
   (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, t])/(2*t) - (CA^2*(CA - CF)*CF*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 0, t])/(4*t) + 
   (CA*CF*(4*CA^2 - 9*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[-u, 1 - u, t])/(8*t) + 
   (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, -u, t])/(2*t) + 
   (-1/48*(CA*(44*CA - 27*CF)*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
         2*t*u + 2*u^2))/t + (CA*(3*CA - 4*CF)*CF*nf*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t))*Log[Q2] + 
   (CA*(7*CA - 12*CF)*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(32*t)) + G[0, 0, t]*
  (-1/72*(CA*(54*CA - 47*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
     t + (CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(18*t) - 
   (CA*CF*q2*(-1540*CA^2 + 2620*CA*CF - 900*CF^2 + 15*CA^2*Pi^2 - 
      36*CA*CF*Pi^2 + 12*CF^2*Pi^2 + 3116*CA^2*t - 5348*CA*CF*t + 
      1872*CF^2*t - 30*CA^2*Pi^2*t + 72*CA*CF*Pi^2*t - 24*CF^2*Pi^2*t - 
      1576*CA^2*t^2 + 2728*CA*CF*t^2 - 972*CF^2*t^2 + 15*CA^2*Pi^2*t^2 - 
      36*CA*CF*Pi^2*t^2 + 12*CF^2*Pi^2*t^2 + 3080*CA^2*u - 5240*CA*CF*u + 
      1800*CF^2*u - 30*CA^2*Pi^2*u + 72*CA*CF*Pi^2*u - 24*CF^2*Pi^2*u - 
      3080*CA^2*t*u + 5240*CA*CF*t*u - 1800*CF^2*t*u + 30*CA^2*Pi^2*t*u - 
      72*CA*CF*Pi^2*t*u + 24*CF^2*Pi^2*t*u - 3080*CA^2*u^2 + 5240*CA*CF*u^2 - 
      1800*CF^2*u^2 + 30*CA^2*Pi^2*u^2 - 72*CA*CF*Pi^2*u^2 + 
      24*CF^2*Pi^2*u^2))/(576*t) + 
   (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
    (16*t) - (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, u])/(16*t) - (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1, 0, u])/(16*t) + 
   (CA*CF*(13*CA^2 - 34*CA*CF + 24*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 1, u])/(16*t) + 
   (-1/48*(CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
         2*t*u + 2*u^2))/t + (CA*(CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(6*t))*Log[Q2] + 
   (CA*(CA - 6*CF)*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(32*t)) + G[1, 0, t]*
  ((CA^2*CF*nf*q2*(9*t^2 - 36*t^3 + 54*t^4 - 36*t^5 + 9*t^6 + 18*t*u - 
      126*t^2*u + 270*t^3*u - 234*t^4*u + 72*t^5*u - 40*u^2 + 97*t*u^2 + 
      69*t^2*u^2 - 269*t^3*u^2 + 143*t^4*u^2 + 160*u^3 - 390*t*u^3 + 
      168*t^2*u^3 + 62*t^3*u^3 - 280*u^4 + 515*t*u^4 - 169*t^2*u^4 + 
      240*u^5 - 240*t*u^5 - 80*u^6))/(144*t*u^2*(-1 + t + u)^2) - 
   (CA*CF*q2*(-27*CA^2*t^3 - 81*CA*CF*t^3 + 90*CF^2*t^3 + 108*CA^2*t^4 + 
      324*CA*CF*t^4 - 360*CF^2*t^4 - 162*CA^2*t^5 - 486*CA*CF*t^5 + 
      540*CF^2*t^5 + 108*CA^2*t^6 + 324*CA*CF*t^6 - 360*CF^2*t^6 - 
      27*CA^2*t^7 - 81*CA*CF*t^7 + 90*CF^2*t^7 - 81*CA^2*t^2*u - 
      405*CA*CF*t^2*u + 378*CF^2*t^2*u + 513*CA^2*t^3*u + 2223*CA*CF*t^3*u - 
      2178*CF^2*t^3*u - 1080*CA^2*t^4*u - 4320*CA*CF*t^4*u + 
      4356*CF^2*t^4*u + 972*CA^2*t^5*u + 3672*CA*CF*t^5*u - 3780*CF^2*t^5*u - 
      351*CA^2*t^6*u - 1251*CA*CF*t^6*u + 1314*CF^2*t^6*u + 27*CA^2*t^7*u + 
      81*CA*CF*t^7*u - 90*CF^2*t^7*u + 518*CA^2*t*u^2 - 648*CA*CF*t*u^2 + 
      324*CF^2*t*u^2 - 15*CA^2*Pi^2*t*u^2 + 6*CA*CF*Pi^2*t*u^2 - 
      1685*CA^2*t^2*u^2 + 4491*CA*CF*t^2*u^2 - 2970*CF^2*t^2*u^2 + 
      60*CA^2*Pi^2*t^2*u^2 - 24*CA*CF*Pi^2*t^2*u^2 + 1230*CA^2*t^3*u^2 - 
      11502*CA*CF*t^3*u^2 + 9144*CF^2*t^3*u^2 - 90*CA^2*Pi^2*t^3*u^2 + 
      36*CA*CF*Pi^2*t^3*u^2 + 766*CA^2*t^4*u^2 + 13050*CA*CF*t^4*u^2 - 
      11628*CF^2*t^4*u^2 + 60*CA^2*Pi^2*t^4*u^2 - 24*CA*CF*Pi^2*t^4*u^2 - 
      1072*CA^2*t^5*u^2 - 6318*CA*CF*t^5*u^2 + 6084*CF^2*t^5*u^2 - 
      15*CA^2*Pi^2*t^5*u^2 + 6*CA*CF*Pi^2*t^5*u^2 + 243*CA^2*t^6*u^2 + 
      927*CA*CF*t^6*u^2 - 954*CF^2*t^6*u^2 + 554*CA^2*u^3 - 270*CA*CF*u^3 - 
      15*CA^2*Pi^2*u^3 + 6*CA*CF*Pi^2*u^3 - 4896*CA^2*t*u^3 + 
      3978*CA*CF*t*u^3 - 1152*CF^2*t*u^3 + 135*CA^2*Pi^2*t*u^3 - 
      54*CA*CF*Pi^2*t*u^3 + 10940*CA^2*t^2*u^3 - 14796*CA*CF*t^2*u^3 + 
      7200*CF^2*t^2*u^3 - 330*CA^2*Pi^2*t^2*u^3 + 132*CA*CF*Pi^2*t^2*u^3 - 
      8540*CA^2*t^3*u^3 + 22860*CA*CF*t^3*u^3 - 15120*CF^2*t^3*u^3 + 
      330*CA^2*Pi^2*t^3*u^3 - 132*CA*CF*Pi^2*t^3*u^3 + 1698*CA^2*t^4*u^3 - 
      14958*CA*CF*t^4*u^3 + 11952*CF^2*t^4*u^3 - 135*CA^2*Pi^2*t^4*u^3 + 
      54*CA*CF*Pi^2*t^4*u^3 + 244*CA^2*t^5*u^3 + 3186*CA*CF*t^5*u^3 - 
      2880*CF^2*t^5*u^3 + 15*CA^2*Pi^2*t^5*u^3 - 6*CA*CF*Pi^2*t^5*u^3 - 
      2806*CA^2*u^4 + 1386*CA*CF*u^4 + 75*CA^2*Pi^2*u^4 - 30*CA*CF*Pi^2*u^4 + 
      15012*CA^2*t*u^4 - 10188*CA*CF*t*u^4 + 1836*CF^2*t*u^4 - 
      405*CA^2*Pi^2*t*u^4 + 162*CA*CF*Pi^2*t*u^4 - 23008*CA^2*t^2*u^4 + 
      22770*CA*CF*t^2*u^4 - 8424*CF^2*t^2*u^4 + 660*CA^2*Pi^2*t^2*u^4 - 
      264*CA*CF*Pi^2*t^2*u^4 + 11982*CA^2*t^3*u^4 - 20340*CA*CF*t^3*u^4 + 
      11556*CF^2*t^3*u^4 - 405*CA^2*Pi^2*t^3*u^4 + 162*CA*CF*Pi^2*t^3*u^4 - 
      1492*CA^2*t^4*u^4 + 5904*CA*CF*t^4*u^4 - 4320*CF^2*t^4*u^4 + 
      75*CA^2*Pi^2*t^4*u^4 - 30*CA*CF*Pi^2*t^4*u^4 + 6238*CA^2*u^5 - 
      3114*CA*CF*u^5 - 165*CA^2*Pi^2*u^5 + 66*CA*CF*Pi^2*u^5 - 
      21984*CA^2*t*u^5 + 13338*CA*CF*t*u^5 - 1512*CF^2*t*u^5 + 
      585*CA^2*Pi^2*t*u^5 - 234*CA*CF*Pi^2*t*u^5 + 20886*CA^2*t^2*u^5 - 
      17010*CA*CF*t^2*u^5 + 4968*CF^2*t^2*u^5 - 585*CA^2*Pi^2*t^2*u^5 + 
      234*CA*CF*Pi^2*t^2*u^5 - 5140*CA^2*t^3*u^5 + 6786*CA*CF*t^3*u^5 - 
      3456*CF^2*t^3*u^5 + 165*CA^2*Pi^2*t^3*u^5 - 66*CA*CF*Pi^2*t^3*u^5 - 
      7418*CA^2*u^6 + 3726*CA*CF*u^6 + 195*CA^2*Pi^2*u^6 - 
      78*CA*CF*Pi^2*u^6 + 15926*CA^2*t*u^6 - 8784*CA*CF*t*u^6 + 
      504*CF^2*t*u^6 - 420*CA^2*Pi^2*t*u^6 + 168*CA*CF*Pi^2*t*u^6 - 
      7052*CA^2*t^2*u^6 + 4950*CA*CF*t^2*u^6 - 1152*CF^2*t^2*u^6 + 
      195*CA^2*Pi^2*t^2*u^6 - 78*CA*CF*Pi^2*t^2*u^6 + 4576*CA^2*u^7 - 
      2304*CA*CF*u^7 - 120*CA^2*Pi^2*u^7 + 48*CA*CF*Pi^2*u^7 - 
      4576*CA^2*t*u^7 + 2304*CA*CF*t*u^7 + 120*CA^2*Pi^2*t*u^7 - 
      48*CA*CF*Pi^2*t*u^7 - 1144*CA^2*u^8 + 576*CA*CF*u^8 + 
      30*CA^2*Pi^2*u^8 - 12*CA*CF*Pi^2*u^8))/(288*t*(-1 + u)*u^2*
     (-1 + t + u)^2*(t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/(4*t) + 
   (3*CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, u])/(8*t) + 
   (-1/24*(CA^2*(22*CA - 9*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
       t + (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t))*
    Log[Q2] - (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(16*t)) + G[-u, 1 - u, t]*
  ((CA*CF*nf*q2*(9*CA*t^2 - 18*CA*t^3 + 9*CA*t^4 + 18*CA*t*u - 72*CA*t^2*u + 
      54*CA*t^3*u + 9*CA*u^2 - 58*CF*u^2 - 60*CA*t*u^2 + 116*CF*t*u^2 + 
      84*CA*t^2*u^2 - 58*CF*t^2*u^2 - 18*CA*u^3 + 116*CF*u^3 + 57*CA*t*u^3 - 
      116*CF*t*u^3 + 18*CA*u^4 - 116*CF*u^4))/(144*t*u^2) - 
   (CA*CF*q2*(-27*CA^2*t^3 - 81*CA*CF*t^3 + 90*CF^2*t^3 + 54*CA^2*t^4 + 
      162*CA*CF*t^4 - 180*CF^2*t^4 - 27*CA^2*t^5 - 81*CA*CF*t^5 + 
      90*CF^2*t^5 - 54*CA^2*t^2*u - 324*CA*CF*t^2*u + 288*CF^2*t^2*u + 
      243*CA^2*t^3*u + 1089*CA*CF*t^3*u - 1062*CF^2*t^3*u - 216*CA^2*t^4*u - 
      846*CA*CF*t^4*u + 864*CF^2*t^4*u + 27*CA^2*t^5*u + 81*CA*CF*t^5*u - 
      90*CF^2*t^5*u - 27*CA^2*t*u^2 + 545*CA*CF*t*u^2 - 216*CF^2*t*u^2 - 
      6*CA^2*Pi^2*t*u^2 + 27*CA*CF*Pi^2*t*u^2 - 6*CF^2*Pi^2*t*u^2 + 
      210*CA^2*t^2*u^2 - 154*CA*CF*t^2*u^2 - 324*CF^2*t^2*u^2 + 
      12*CA^2*Pi^2*t^2*u^2 - 54*CA*CF*Pi^2*t^2*u^2 + 12*CF^2*Pi^2*t^2*u^2 - 
      501*CA^2*t^3*u^2 - 1309*CA*CF*t^3*u^2 + 1548*CF^2*t^3*u^2 - 
      6*CA^2*Pi^2*t^3*u^2 + 27*CA*CF*Pi^2*t^3*u^2 - 6*CF^2*Pi^2*t^3*u^2 + 
      162*CA^2*t^4*u^2 + 684*CA*CF*t^4*u^2 - 684*CF^2*t^4*u^2 + 
      54*CA*CF*u^3 - 108*CF^2*u^3 + 99*CA^2*t*u^3 - 1833*CA*CF*t*u^3 + 
      936*CF^2*t*u^3 + 18*CA^2*Pi^2*t*u^3 - 81*CA*CF*Pi^2*t*u^3 + 
      18*CF^2*Pi^2*t*u^3 - 360*CA^2*t^2*u^3 + 1154*CA*CF*t^2*u^3 - 
      72*CF^2*t^2*u^3 - 24*CA^2*Pi^2*t^2*u^3 + 108*CA*CF*Pi^2*t^2*u^3 - 
      24*CF^2*Pi^2*t^2*u^3 + 267*CA^2*t^3*u^3 + 355*CA*CF*t^3*u^3 - 
      612*CF^2*t^3*u^3 + 6*CA^2*Pi^2*t^3*u^3 - 27*CA*CF*Pi^2*t^3*u^3 + 
      6*CF^2*Pi^2*t^3*u^3 - 108*CA*CF*u^4 + 216*CF^2*u^4 - 126*CA^2*t*u^4 + 
      2504*CA*CF*t*u^4 - 1332*CF^2*t*u^4 - 24*CA^2*Pi^2*t*u^4 + 
      108*CA*CF*Pi^2*t*u^4 - 24*CF^2*Pi^2*t*u^4 + 186*CA^2*t^2*u^4 - 
      622*CA*CF*t^2*u^4 + 72*CF^2*t^2*u^4 + 12*CA^2*Pi^2*t^2*u^4 - 
      54*CA*CF*Pi^2*t^2*u^4 + 12*CF^2*Pi^2*t^2*u^4 + 54*CA*CF*u^5 - 
      108*CF^2*u^5 + 54*CA^2*t*u^5 - 1216*CA*CF*t*u^5 + 612*CF^2*t*u^5 + 
      12*CA^2*Pi^2*t*u^5 - 54*CA*CF*Pi^2*t*u^5 + 12*CF^2*Pi^2*t*u^5))/
    (288*t^2*(-1 + u)*u^2) + 
   (-1/24*(CA*(22*CA - 9*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
       t + (CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t))*
    Log[Q2] - (CA*CF^2*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(16*t)) + G[1 - u, 1 - u, t]*
  ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) + 
   (CA*CF*q2*(-572*CA^2 + 288*CA*CF + 15*CA^2*Pi^2 + 18*CA*CF*Pi^2 - 
      72*CF^2*Pi^2 + 1180*CA^2*t - 612*CA*CF*t - 30*CA^2*Pi^2*t - 
      36*CA*CF*Pi^2*t + 144*CF^2*Pi^2*t - 608*CA^2*t^2 + 324*CA*CF*t^2 + 
      15*CA^2*Pi^2*t^2 + 18*CA*CF*Pi^2*t^2 - 72*CF^2*Pi^2*t^2 + 1144*CA^2*u - 
      576*CA*CF*u - 30*CA^2*Pi^2*u - 36*CA*CF*Pi^2*u + 144*CF^2*Pi^2*u - 
      1144*CA^2*t*u + 648*CA*CF*t*u - 72*CF^2*t*u + 30*CA^2*Pi^2*t*u + 
      36*CA*CF*Pi^2*t*u - 144*CF^2*Pi^2*t*u - 1144*CA^2*u^2 + 576*CA*CF*u^2 + 
      30*CA^2*Pi^2*u^2 + 36*CA*CF*Pi^2*u^2 - 144*CF^2*Pi^2*u^2))/(576*t) + 
   ((CA^2*(22*CA - 9*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (48*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t))*
    Log[Q2] + (CA^2*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(32*t)) + G[0, 0, u]*
  ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) + 
   (CA*CF*q2*(-572*CA^2 + 288*CA*CF + 15*CA^2*Pi^2 - 6*CA*CF*Pi^2 + 
      1180*CA^2*t - 540*CA*CF*t - 72*CF^2*t - 30*CA^2*Pi^2*t + 
      12*CA*CF*Pi^2*t - 608*CA^2*t^2 + 252*CA*CF*t^2 + 72*CF^2*t^2 + 
      15*CA^2*Pi^2*t^2 - 6*CA*CF*Pi^2*t^2 + 1144*CA^2*u - 576*CA*CF*u - 
      30*CA^2*Pi^2*u + 12*CA*CF*Pi^2*u - 1144*CA^2*t*u + 504*CA*CF*t*u + 
      72*CF^2*t*u + 30*CA^2*Pi^2*t*u - 12*CA*CF*Pi^2*t*u - 1144*CA^2*u^2 + 
      576*CA*CF*u^2 + 30*CA^2*Pi^2*u^2 - 12*CA*CF*Pi^2*u^2))/(576*t) - 
   (CA*CF*(4*CA^2 + 7*CA*CF - 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[0, 1, u])/(8*t) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, t])/(16*t) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, t])/(8*t) - 
   (CA*CF*(3*CA^2 - 2*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 0, u])/(8*t) - (CA*CF*(CA^2 - 11*CA*CF + 6*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/(8*t) + 
   (CA*CF*(3*CA^2 - 8*CA*CF + 8*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1 - u, 0, t])/(16*t) - 
   (CA*(CA - 2*CF)*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, t])/(16*t) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 1 - u, t])/
    (8*t) + ((CA^2*(22*CA - 9*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(48*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(12*t))*Log[Q2] + (CA^2*CF*(3*CA + 2*CF)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(32*t)) + 
 G[1, 0, u]*((CA*CF*nf*q2*(9*CA*t^2 - 36*CA*t^3 + 54*CA*t^4 - 36*CA*t^5 + 
      9*CA*t^6 + 18*CA*t*u - 126*CA*t^2*u + 270*CA*t^3*u - 234*CA*t^4*u + 
      72*CA*t^5*u - 11*CA*u^2 - 58*CF*u^2 - 19*CA*t*u^2 + 232*CF*t*u^2 + 
      243*CA*t^2*u^2 - 348*CF*t^2*u^2 - 385*CA*t^3*u^2 + 232*CF*t^3*u^2 + 
      172*CA*t^4*u^2 - 58*CF*t^4*u^2 + 44*CA*u^3 + 232*CF*u^3 - 42*CA*t*u^3 - 
      696*CF*t*u^3 - 180*CA*t^2*u^3 + 696*CF*t^2*u^3 + 178*CA*t^3*u^3 - 
      232*CF*t^3*u^3 - 77*CA*u^4 - 406*CF*u^4 + 109*CA*t*u^4 + 812*CF*t*u^4 + 
      34*CA*t^2*u^4 - 406*CF*t^2*u^4 + 66*CA*u^5 + 348*CF*u^5 - 66*CA*t*u^5 - 
      348*CF*t*u^5 - 22*CA*u^6 - 116*CF*u^6))/(144*t*u^2*(-1 + t + u)^2) - 
   (CA*CF*q2*(-54*CA^2*t^4 - 162*CA*CF*t^4 + 180*CF^2*t^4 + 216*CA^2*t^5 + 
      648*CA*CF*t^5 - 720*CF^2*t^5 - 324*CA^2*t^6 - 972*CA*CF*t^6 + 
      1080*CF^2*t^6 + 216*CA^2*t^7 + 648*CA*CF*t^7 - 720*CF^2*t^7 - 
      54*CA^2*t^8 - 162*CA*CF*t^8 + 180*CF^2*t^8 - 162*CA^2*t^3*u - 
      810*CA*CF*t^3*u + 756*CF^2*t^3*u + 1026*CA^2*t^4*u + 4446*CA*CF*t^4*u - 
      4356*CF^2*t^4*u - 2160*CA^2*t^5*u - 8640*CA*CF*t^5*u + 
      8712*CF^2*t^5*u + 1944*CA^2*t^6*u + 7344*CA*CF*t^6*u - 
      7560*CF^2*t^6*u - 702*CA^2*t^7*u - 2502*CA*CF*t^7*u + 2628*CF^2*t^7*u + 
      54*CA^2*t^8*u + 162*CA*CF*t^8*u - 180*CF^2*t^8*u + 410*CA^2*t^2*u^2 + 
      154*CA*CF*t^2*u^2 + 144*CF^2*t^2*u^2 - 27*CA^2*Pi^2*t^2*u^2 + 
      12*CA*CF*Pi^2*t^2*u^2 - 12*CF^2*Pi^2*t^2*u^2 - 902*CA^2*t^3*u^2 + 
      3218*CA*CF*t^3*u^2 - 3924*CF^2*t^3*u^2 + 108*CA^2*Pi^2*t^3*u^2 - 
      48*CA*CF*Pi^2*t^3*u^2 + 48*CF^2*Pi^2*t^3*u^2 - 1188*CA^2*t^4*u^2 - 
      14412*CA*CF*t^4*u^2 + 15264*CF^2*t^4*u^2 - 162*CA^2*Pi^2*t^4*u^2 + 
      72*CA*CF*Pi^2*t^4*u^2 - 72*CF^2*Pi^2*t^4*u^2 + 3928*CA^2*t^5*u^2 + 
      20408*CA*CF*t^5*u^2 - 21240*CF^2*t^5*u^2 + 108*CA^2*Pi^2*t^5*u^2 - 
      48*CA*CF*Pi^2*t^5*u^2 + 48*CF^2*Pi^2*t^5*u^2 - 2734*CA^2*t^6*u^2 - 
      11222*CA*CF*t^6*u^2 + 11664*CF^2*t^6*u^2 - 27*CA^2*Pi^2*t^6*u^2 + 
      12*CA*CF*Pi^2*t^6*u^2 - 12*CF^2*Pi^2*t^6*u^2 + 486*CA^2*t^7*u^2 + 
      1854*CA*CF*t^7*u^2 - 1908*CF^2*t^7*u^2 + 518*CA^2*t*u^3 + 
      910*CA*CF*t*u^3 - 648*CF^2*t*u^3 - 27*CA^2*Pi^2*t*u^3 + 
      12*CA*CF*Pi^2*t*u^3 - 12*CF^2*Pi^2*t*u^3 - 4302*CA^2*t^2*u^3 - 
      5238*CA*CF*t^2*u^3 + 2952*CF^2*t^2*u^3 + 243*CA^2*Pi^2*t^2*u^3 - 
      108*CA*CF*Pi^2*t^2*u^3 + 108*CF^2*Pi^2*t^2*u^3 + 8432*CA^2*t^3*u^3 + 
      2632*CA*CF*t^3*u^3 + 2016*CF^2*t^3*u^3 - 594*CA^2*Pi^2*t^3*u^3 + 
      264*CA*CF*Pi^2*t^3*u^3 - 264*CF^2*Pi^2*t^3*u^3 - 3704*CA^2*t^4*u^3 + 
      13640*CA*CF*t^4*u^3 - 18144*CF^2*t^4*u^3 + 594*CA^2*Pi^2*t^4*u^3 - 
      264*CA*CF*Pi^2*t^4*u^3 + 264*CF^2*Pi^2*t^4*u^3 - 2022*CA^2*t^5*u^3 - 
      16902*CA*CF*t^5*u^3 + 19080*CF^2*t^5*u^3 - 243*CA^2*Pi^2*t^5*u^3 + 
      108*CA*CF*Pi^2*t^5*u^3 - 108*CF^2*Pi^2*t^5*u^3 + 1078*CA^2*t^6*u^3 + 
      4958*CA*CF*t^6*u^3 - 5256*CF^2*t^6*u^3 + 27*CA^2*Pi^2*t^6*u^3 - 
      12*CA*CF*Pi^2*t^6*u^3 + 12*CF^2*Pi^2*t^6*u^3 + 108*CA*CF*u^4 - 
      216*CF^2*u^4 - 2626*CA^2*t*u^4 - 4982*CA*CF*t*u^4 + 4032*CF^2*t*u^4 + 
      135*CA^2*Pi^2*t*u^4 - 60*CA*CF*Pi^2*t*u^4 + 60*CF^2*Pi^2*t*u^4 + 
      13554*CA^2*t^2*u^4 + 20178*CA*CF*t^2*u^4 - 13824*CF^2*t^2*u^4 - 
      729*CA^2*Pi^2*t^2*u^4 + 324*CA*CF*Pi^2*t^2*u^4 - 
      324*CF^2*Pi^2*t^2*u^4 - 19048*CA^2*t^3*u^4 - 20024*CA*CF*t^3*u^4 + 
      9720*CF^2*t^3*u^4 + 1188*CA^2*Pi^2*t^3*u^4 - 528*CA*CF*Pi^2*t^3*u^4 + 
      528*CF^2*Pi^2*t^3*u^4 + 7458*CA^2*t^4*u^4 - 702*CA*CF*t^4*u^4 + 
      7416*CF^2*t^4*u^4 - 729*CA^2*Pi^2*t^4*u^4 + 324*CA*CF*Pi^2*t^4*u^4 - 
      324*CF^2*Pi^2*t^4*u^4 + 38*CA^2*t^5*u^4 + 4486*CA*CF*t^5*u^4 - 
      5832*CF^2*t^5*u^4 + 135*CA^2*Pi^2*t^5*u^4 - 60*CA*CF*Pi^2*t^5*u^4 + 
      60*CF^2*Pi^2*t^5*u^4 - 432*CA*CF*u^5 + 864*CF^2*u^5 + 5806*CA^2*t*u^5 + 
      11342*CA*CF*t*u^5 - 9432*CF^2*t*u^5 - 297*CA^2*Pi^2*t*u^5 + 
      132*CA*CF*Pi^2*t*u^5 - 132*CF^2*Pi^2*t*u^5 - 19986*CA^2*t^2*u^5 - 
      32754*CA*CF*t^2*u^5 + 23184*CF^2*t^2*u^5 + 1053*CA^2*Pi^2*t^2*u^5 - 
      468*CA*CF*Pi^2*t^2*u^5 + 468*CF^2*Pi^2*t^2*u^5 + 17682*CA^2*t^3*u^5 + 
      24762*CA*CF*t^3*u^5 - 14328*CF^2*t^3*u^5 - 1053*CA^2*Pi^2*t^3*u^5 + 
      468*CA*CF*Pi^2*t^3*u^5 - 468*CF^2*Pi^2*t^3*u^5 - 3502*CA^2*t^4*u^5 - 
      2918*CA*CF*t^4*u^5 - 288*CF^2*t^4*u^5 + 297*CA^2*Pi^2*t^4*u^5 - 
      132*CA*CF*Pi^2*t^4*u^5 + 132*CF^2*Pi^2*t^4*u^5 + 648*CA*CF*u^6 - 
      1296*CF^2*u^6 - 6842*CA^2*t*u^6 - 13234*CA*CF*t*u^6 + 
      10584*CF^2*t*u^6 + 351*CA^2*Pi^2*t*u^6 - 156*CA*CF*Pi^2*t*u^6 + 
      156*CF^2*Pi^2*t*u^6 + 14468*CA^2*t^2*u^6 + 25156*CA*CF*t^2*u^6 - 
      17424*CF^2*t^2*u^6 - 756*CA^2*Pi^2*t^2*u^6 + 336*CA*CF*Pi^2*t^2*u^6 - 
      336*CF^2*Pi^2*t^2*u^6 - 6002*CA^2*t^3*u^6 - 9778*CA*CF*t^3*u^6 + 
      5760*CF^2*t^3*u^6 + 351*CA^2*Pi^2*t^3*u^6 - 156*CA*CF*Pi^2*t^3*u^6 + 
      156*CF^2*Pi^2*t^3*u^6 - 432*CA*CF*u^7 + 864*CF^2*u^7 + 
      4180*CA^2*t*u^7 + 7820*CA*CF*t*u^7 - 5760*CF^2*t*u^7 - 
      216*CA^2*Pi^2*t*u^7 + 96*CA*CF*Pi^2*t*u^7 - 96*CF^2*Pi^2*t*u^7 - 
      4144*CA^2*t^2*u^7 - 7496*CA*CF*t^2*u^7 + 4968*CF^2*t^2*u^7 + 
      216*CA^2*Pi^2*t^2*u^7 - 96*CA*CF*Pi^2*t^2*u^7 + 96*CF^2*Pi^2*t^2*u^7 + 
      108*CA*CF*u^8 - 216*CF^2*u^8 - 1036*CA^2*t*u^8 - 1856*CA*CF*t*u^8 + 
      1224*CF^2*t*u^8 + 54*CA^2*Pi^2*t*u^8 - 24*CA*CF*Pi^2*t*u^8 + 
      24*CF^2*Pi^2*t*u^8))/(576*t^2*(-1 + u)*u^2*(-1 + t + u)^2*(t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, t])/(2*t) + 
   (5*CA^2*(2*CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, u])/(8*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1 - u, t])/(8*t) - (CA*(3*CA - 4*CF)*(CA - 2*CF)*CF*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/(16*t) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1, t])/
    (8*t) + (CA*CF*(CA^2 - 10*CA*CF + 12*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1 - u, 1 - u, t])/(16*t) - 
   (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 0, t])/
    (4*t) + (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, t])/(8*t) + 
   (-1/48*(CA*CF*(11*CA^2 + 44*CA*CF - 18*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
         2*t*u + 2*u^2))/t + (CA*CF*(CA + 4*CF)*nf*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(24*t))*Log[Q2] - 
   (CA*CF*(3*CA^2 + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(32*t)) + G[0, 1, u]*
  ((CA*CF*nf*q2*(18*CA*t^2 - 36*CA*t^3 + 18*CA*t^4 + 36*CA*t*u - 
      144*CA*t^2*u + 108*CA*t^3*u - 11*CA*u^2 - 58*CF*u^2 - 62*CA*t*u^2 + 
      116*CF*t*u^2 + 139*CA*t^2*u^2 - 58*CF*t^2*u^2 + 22*CA*u^3 + 
      116*CF*u^3 + 56*CA*t*u^3 - 116*CF*t*u^3 - 22*CA*u^4 - 116*CF*u^4))/
    (144*t*u^2) - (CA*CF*q2*(-108*CA^2*t^4 - 324*CA*CF*t^4 + 360*CF^2*t^4 + 
      216*CA^2*t^5 + 648*CA*CF*t^5 - 720*CF^2*t^5 - 108*CA^2*t^6 - 
      324*CA*CF*t^6 + 360*CF^2*t^6 - 324*CA^2*t^3*u - 1620*CA*CF*t^3*u + 
      1512*CF^2*t^3*u + 1188*CA^2*t^4*u + 5004*CA*CF*t^4*u - 
      4968*CF^2*t^4*u - 972*CA^2*t^5*u - 3708*CA*CF*t^5*u + 3816*CF^2*t^5*u + 
      108*CA^2*t^6*u + 324*CA*CF*t^6*u - 360*CF^2*t^6*u + 302*CA^2*t^2*u^2 - 
      566*CA*CF*t^2*u^2 + 792*CF^2*t^2*u^2 - 39*CA^2*Pi^2*t^2*u^2 + 
      24*CA*CF*Pi^2*t^2*u^2 - 12*CF^2*Pi^2*t^2*u^2 + 596*CA^2*t^3*u^2 + 
      6532*CA*CF*t^3*u^2 - 6480*CF^2*t^3*u^2 + 78*CA^2*Pi^2*t^3*u^2 - 
      48*CA*CF*Pi^2*t^3*u^2 + 24*CF^2*Pi^2*t^3*u^2 - 2278*CA^2*t^4*u^2 - 
      9962*CA*CF*t^4*u^2 + 10080*CF^2*t^4*u^2 - 39*CA^2*Pi^2*t^4*u^2 + 
      24*CA*CF*Pi^2*t^4*u^2 - 12*CF^2*Pi^2*t^4*u^2 + 756*CA^2*t^5*u^2 + 
      3060*CA*CF*t^5*u^2 - 3096*CF^2*t^5*u^2 + 482*CA^2*t*u^3 + 
      946*CA*CF*t*u^3 - 648*CF^2*t*u^3 - 39*CA^2*Pi^2*t*u^3 + 
      24*CA*CF*Pi^2*t*u^3 - 12*CF^2*Pi^2*t*u^3 - 1894*CA^2*t^2*u^3 - 
      554*CA*CF*t^2*u^3 - 432*CF^2*t^2*u^3 + 195*CA^2*Pi^2*t^2*u^3 - 
      120*CA*CF*Pi^2*t^2*u^3 + 60*CF^2*Pi^2*t^2*u^3 - 314*CA^2*t^3*u^3 - 
      7906*CA*CF*t^3*u^3 + 8568*CF^2*t^3*u^3 - 195*CA^2*Pi^2*t^3*u^3 + 
      120*CA*CF*Pi^2*t^3*u^3 - 60*CF^2*Pi^2*t^3*u^3 + 1126*CA^2*t^4*u^3 + 
      5498*CA*CF*t^4*u^3 - 5616*CF^2*t^4*u^3 + 39*CA^2*Pi^2*t^4*u^3 - 
      24*CA*CF*Pi^2*t^4*u^3 + 12*CF^2*Pi^2*t^4*u^3 + 108*CA*CF*u^4 - 
      216*CF^2*u^4 - 1482*CA^2*t*u^4 - 3054*CA*CF*t*u^4 + 2304*CF^2*t*u^4 + 
      117*CA^2*Pi^2*t*u^4 - 72*CA*CF*Pi^2*t*u^4 + 36*CF^2*Pi^2*t*u^4 + 
      3136*CA^2*t^2*u^4 + 2528*CA*CF*t^2*u^4 - 720*CF^2*t^2*u^4 - 
      312*CA^2*Pi^2*t^2*u^4 + 192*CA*CF*Pi^2*t^2*u^4 - 96*CF^2*Pi^2*t^2*u^4 - 
      30*CA^2*t^3*u^4 + 3210*CA*CF*t^3*u^4 - 3744*CF^2*t^3*u^4 + 
      117*CA^2*Pi^2*t^3*u^4 - 72*CA*CF*Pi^2*t^3*u^4 + 36*CF^2*Pi^2*t^3*u^4 - 
      216*CA*CF*u^5 + 432*CF^2*u^5 + 2036*CA^2*t*u^5 + 3964*CA*CF*t*u^5 - 
      2880*CF^2*t*u^5 - 156*CA^2*Pi^2*t*u^5 + 96*CA*CF*Pi^2*t*u^5 - 
      48*CF^2*Pi^2*t*u^5 - 1544*CA^2*t^2*u^5 - 1408*CA*CF*t^2*u^5 + 
      360*CF^2*t^2*u^5 + 156*CA^2*Pi^2*t^2*u^5 - 96*CA*CF*Pi^2*t^2*u^5 + 
      48*CF^2*Pi^2*t^2*u^5 + 108*CA*CF*u^6 - 216*CF^2*u^6 - 1036*CA^2*t*u^6 - 
      1856*CA*CF*t*u^6 + 1224*CF^2*t*u^6 + 78*CA^2*Pi^2*t*u^6 - 
      48*CA*CF*Pi^2*t*u^6 + 24*CF^2*Pi^2*t*u^6))/(576*t^2*(-1 + u)*u^2*
     (t + u)) - (CA*CF*(5*CA^2 - 4*CA*CF + 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, t])/(16*t) + 
   (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, -u, t])/
    (4*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, t])/
    (4*t) - (CA*CF*(CA^2 - 7*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1, 0, u])/(8*t) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, t])/(2*t) + 
   (CA*CF*(5*CA^2 - 10*CA*CF + 6*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 1, u])/(8*t) + 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1 - u, t])/(8*t) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/(16*t) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1, t])/
    (8*t) + (CA^2*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, t])/(16*t) + 
   (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, -u, t])/(2*t) + 
   (CA*(CA - 6*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 0, t])/(8*t) - (CA*(3*CA - 8*CF)*CF^2*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 1 - u, t])/(8*t) - 
   (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, -u, t])/(2*t) + 
   (-1/48*(CA*CF*(11*CA^2 + 44*CA*CF - 18*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
         2*t*u + 2*u^2))/t + (CA*CF*(CA + 4*CF)*nf*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(24*t))*Log[Q2] - 
   (CA*CF*(3*CA^2 + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(32*t)) + 
 G[1, t]*((CA^2*CF*nf*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(72*t) - 
   (CA^2*CF*Pi^2*q2*(7*CA - 6*CF - 14*CA*t + 12*CF*t + 7*CA*t^2 - 6*CF*t^2 - 
      11*CA*u + 11*CA*t*u + 11*CA*u^2))/(72*t) + 
   G[1, u]*((-3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
      (8*t) + (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, u])/
      (8*t) + (7*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/
      (8*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/
      (8*t)) - (5*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, u])/(8*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, u])/(8*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, u])/(4*t) + (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 0, 0, u])/(8*t) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) - 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, u])/(4*t) - 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(8*t) + 
   G[0, 1, u]*(-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
       t + (CA^2*CF*q2*(28*CA - 15*CF - 56*CA*t + 30*CF*t + 28*CA*t^2 - 
        15*CF*t^2 - 47*CA*u - 6*CF*u + 47*CA*t*u + 6*CF*t*u + 44*CA*u^2))/
      (48*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (8*t)) + G[1, 0, u]*
    (-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA^2*CF*q2*(28*CA - 15*CF - 56*CA*t + 30*CF*t + 28*CA*t^2 - 15*CF*t^2 - 
        47*CA*u - 6*CF*u + 47*CA*t*u + 6*CF*t*u + 44*CA*u^2))/(48*t) - 
     (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
   G[1, u]^2*(-1/4*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA^2*CF*q2*(21*CA - 11*CF - 42*CA*t + 22*CF*t + 21*CA*t^2 - 11*CF*t^2 - 
        43*CA*u + 26*CF*u + 43*CA*t*u - 26*CF*t*u + 44*CA*u^2 - 24*CF*u^2))/
      (16*t) - (CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(8*t)) + G[1, 1, u]*
    ((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(2*t) - 
     (CA^2*CF*q2*(21*CA - 11*CF - 42*CA*t + 22*CF*t + 21*CA*t^2 - 11*CF*t^2 - 
        43*CA*u + 26*CF*u + 43*CA*t*u - 26*CF*t*u + 44*CA*u^2 - 24*CF*u^2))/
      (8*t) + (CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t))) + 
 G[1, u]^2*(-1/18*(CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
   (CA*CF*nf*q2*(9*CA*t^2 - 18*CA*t^3 + 9*CA*t^4 + 18*CA*t*u - 72*CA*t^2*u + 
      54*CA*t^3*u - 128*CA*u^2 + 94*CF*u^2 + 214*CA*t*u^2 - 188*CF*t*u^2 - 
      53*CA*t^2*u^2 + 94*CF*t^2*u^2 + 256*CA*u^3 - 188*CF*u^3 - 
      217*CA*t*u^3 + 188*CF*t*u^3 - 256*CA*u^4 + 188*CF*u^4))/(144*t*u^2) + 
   (CA*CF*q2*(-27*CA^2*t^2 - 81*CA*CF*t^2 + 90*CF^2*t^2 + 54*CA^2*t^3 + 
      162*CA*CF*t^3 - 180*CF^2*t^3 - 27*CA^2*t^4 - 81*CA*CF*t^4 + 
      90*CF^2*t^4 - 54*CA^2*t*u - 324*CA*CF*t*u + 288*CF^2*t*u + 
      243*CA^2*t^2*u + 1089*CA*CF*t^2*u - 1062*CF^2*t^2*u - 216*CA^2*t^3*u - 
      846*CA*CF*t^3*u + 864*CF^2*t^3*u + 27*CA^2*t^4*u + 81*CA*CF*t^4*u - 
      90*CF^2*t^4*u + 1056*CA^2*u^2 - 1454*CA*CF*u^2 + 450*CF^2*u^2 - 
      27*CA^2*Pi^2*u^2 - 39*CA*CF*Pi^2*u^2 + 42*CF^2*Pi^2*u^2 - 
      1956*CA^2*t*u^2 + 3880*CA*CF*t*u^2 - 1692*CF^2*t*u^2 + 
      54*CA^2*Pi^2*t*u^2 + 78*CA*CF*Pi^2*t*u^2 - 84*CF^2*Pi^2*t*u^2 + 
      582*CA^2*t^2*u^2 - 3344*CA*CF*t^2*u^2 + 2250*CF^2*t^2*u^2 - 
      27*CA^2*Pi^2*t^2*u^2 - 39*CA*CF*Pi^2*t^2*u^2 + 42*CF^2*Pi^2*t^2*u^2 + 
      162*CA^2*t^3*u^2 + 684*CA*CF*t^3*u^2 - 684*CF^2*t^3*u^2 - 
      3168*CA^2*u^3 + 4362*CA*CF*u^3 - 1350*CF^2*u^3 + 81*CA^2*Pi^2*u^3 + 
      117*CA*CF*Pi^2*u^3 - 126*CF^2*Pi^2*u^3 + 3990*CA^2*t*u^3 - 
      7022*CA*CF*t*u^3 + 2808*CF^2*t*u^3 - 108*CA^2*Pi^2*t*u^3 - 
      156*CA*CF*Pi^2*t*u^3 + 168*CF^2*Pi^2*t*u^3 - 816*CA^2*t^2*u^3 + 
      2390*CA*CF*t^2*u^3 - 1314*CF^2*t^2*u^3 + 27*CA^2*Pi^2*t^2*u^3 + 
      39*CA*CF*Pi^2*t^2*u^3 - 42*CF^2*Pi^2*t^2*u^3 + 4224*CA^2*u^4 - 
      5816*CA*CF*u^4 + 1800*CF^2*u^4 - 108*CA^2*Pi^2*u^4 - 
      156*CA*CF*Pi^2*u^4 + 168*CF^2*Pi^2*u^4 - 1980*CA^2*t*u^4 + 
      3466*CA*CF*t*u^4 - 1404*CF^2*t*u^4 + 54*CA^2*Pi^2*t*u^4 + 
      78*CA*CF*Pi^2*t*u^4 - 84*CF^2*Pi^2*t*u^4 - 2112*CA^2*u^5 + 
      2908*CA*CF*u^5 - 900*CF^2*u^5 + 54*CA^2*Pi^2*u^5 + 78*CA*CF*Pi^2*u^5 - 
      84*CF^2*Pi^2*u^5))/(288*t*(-1 + u)*u^2) - 
   (3*CA*(CA - 2*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, t])/(8*t) - (CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[0, 1, t])/(8*t) + 
   (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, t])/(4*t) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, -u, t])/(8*t) - 
   (CA^2*(5*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, t])/(8*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, t])/(2*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1 - u, t])/(8*t) + (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1 - u, 0, t])/(4*t) + 
   (CA^2*CF*(2*CA + CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1, t])/(8*t) + (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1 - u, 1 - u, t])/(8*t) + 
   (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, t])/(8*t) + (CA*(CA - 2*CF)*CF^2*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 0, t])/(8*t) - 
   (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[-u, 1 - u, t])/(8*t) + 
   ((CA*CF*(77*CA^2 - 133*CA*CF + 54*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(48*t) - (CA*(7*CA - 8*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(24*t))*Log[Q2] - 
   (CA*(CA - 6*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^2)/(16*t) + G[1 - u, t]*
    ((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) - 
     (CA*CF*q2*(11*CA^2 - 9*CA*CF - 22*CA^2*t + 18*CA*CF*t + 11*CA^2*t^2 - 
        15*CA*CF*t^2 + 6*CF^2*t^2 - 22*CA^2*u + 18*CA*CF*u + 4*CA^2*t*u + 
        12*CA*CF*t*u - 12*CF^2*t*u + 22*CA^2*u^2 - 18*CA*CF*u^2))/(48*t) + 
     (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[-u, t]*((CA*CF*q2*(3*CA^2 - 6*CA*CF + 6*CF^2 - 6*CA^2*t + 
        12*CA*CF*t - 12*CF^2*t + 3*CA^2*t^2 - 4*CA*CF*t^2 + 4*CF^2*t^2 - 
        6*CA^2*u + 12*CA*CF*u - 12*CF^2*u + 9*CA^2*t*u - 16*CA*CF*t*u + 
        16*CF^2*t*u + 6*CA^2*u^2 - 12*CA*CF*u^2 + 12*CF^2*u^2))/(16*t) + 
     (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (8*t))) + G[-u, t]*
  (((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
     (CA*CF^2*q2*(11*CA - 22*CA*t + 14*CA*t^2 - 3*CF*t^2 - 22*CA*u + 
        25*CA*t*u + 6*CF*t*u + 22*CA*u^2 - 9*CF*u^2))/(24*t))*G[0, 1, u] - 
   (CA*(CA - 5*CF)*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, u])/(8*t) + (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[0, 1, 0, u])/(4*t) + 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, u])/(2*t) - 
   (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, u])/(8*t) - (CA*(CA - 3*CF)*CF^2*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) + 
   (CA*(CA - 6*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, u])/(8*t) + (3*CA*(CA - CF)^2*CF*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(4*t) + 
   G[1, 1, u]*((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
     (CA*CF*q2*(9*CA^2 - 7*CA*CF + 18*CF^2 - 18*CA^2*t + 14*CA*CF*t - 
        36*CF^2*t + 9*CA^2*t^2 + 2*CA*CF*t^2 + 9*CF^2*t^2 - 18*CA^2*u + 
        14*CA*CF*u - 36*CF^2*u + 36*CA^2*t*u - 41*CA*CF*t*u + 54*CF^2*t*u + 
        27*CA^2*u^2 - 32*CA*CF*u^2 + 45*CF^2*u^2))/(24*t) - 
     (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t))) + (CA*CF*nf*q2*(13366*CA - 377*CF - 45*CA*Pi^2 - 78*CF*Pi^2 - 
    67766*CA*t + 3901*CF*t + 315*CA*Pi^2*t + 390*CF*Pi^2*t + 137404*CA*t^2 - 
    11834*CF*t^2 - 774*CA*Pi^2*t^2 - 780*CF*Pi^2*t^2 - 139276*CA*t^3 + 
    15866*CF*t^3 + 882*CA*Pi^2*t^3 + 780*CF*Pi^2*t^3 + 70574*CA*t^4 - 
    9949*CF*t^4 - 477*CA*Pi^2*t^4 - 390*CF*Pi^2*t^4 - 14302*CA*t^5 + 
    2393*CF*t^5 + 99*CA*Pi^2*t^5 + 78*CF*Pi^2*t^5 - 53464*CA*u + 1508*CF*u + 
    180*CA*Pi^2*u + 312*CF*Pi^2*u + 213568*CA*t*u - 11360*CF*t*u - 
    1026*CA*Pi^2*t*u - 1248*CF*Pi^2*t*u - 319920*CA*t^2*u + 25032*CF*t^2*u + 
    1818*CA*Pi^2*t^2*u + 1872*CF*Pi^2*t^2*u + 212992*CA*t^3*u - 
    22016*CF*t^3*u - 1278*CA*Pi^2*t^3*u - 1248*CF*Pi^2*t^3*u - 
    53176*CA*t^4*u + 6836*CF*t^4*u + 306*CA*Pi^2*t^4*u + 312*CF*Pi^2*t^4*u + 
    93562*CA*u^2 - 2639*CF*u^2 - 315*CA*Pi^2*u^2 - 546*CF*Pi^2*u^2 - 
    275142*CA*t*u^2 + 13821*CF*t*u^2 + 1395*CA*Pi^2*t*u^2 + 
    1638*CF*Pi^2*t*u^2 + 269598*CA*t^2*u^2 - 19725*CF*t^2*u^2 - 
    1647*CA*Pi^2*t^2*u^2 - 1638*CF*Pi^2*t^2*u^2 - 88018*CA*t^3*u^2 + 
    8543*CF*t^3*u^2 + 567*CA*Pi^2*t^3*u^2 + 546*CF*Pi^2*t^3*u^2 - 
    80196*CA*u^3 + 2262*CF*u^3 + 270*CA*Pi^2*u^3 + 468*CF*Pi^2*u^3 + 
    153912*CA*t*u^3 - 8412*CF*t*u^3 - 774*CA*Pi^2*t*u^3 - 936*CF*Pi^2*t*u^3 - 
    73716*CA*t^2*u^3 + 6150*CF*t^2*u^3 + 504*CA*Pi^2*t^2*u^3 + 
    468*CF*Pi^2*t^2*u^3 + 26732*CA*u^4 - 754*CF*u^4 - 90*CA*Pi^2*u^4 - 
    156*CF*Pi^2*u^4 - 24572*CA*t*u^4 + 2050*CF*t*u^4 + 90*CA*Pi^2*t*u^4 + 
    156*CF*Pi^2*t*u^4 + 4068*CA*Zeta[3] - 5256*CF*Zeta[3] - 
    20340*CA*t*Zeta[3] + 26280*CF*t*Zeta[3] + 40680*CA*t^2*Zeta[3] - 
    52560*CF*t^2*Zeta[3] - 40680*CA*t^3*Zeta[3] + 52560*CF*t^3*Zeta[3] + 
    20340*CA*t^4*Zeta[3] - 26280*CF*t^4*Zeta[3] - 4068*CA*t^5*Zeta[3] + 
    5256*CF*t^5*Zeta[3] - 16272*CA*u*Zeta[3] + 21024*CF*u*Zeta[3] + 
    65088*CA*t*u*Zeta[3] - 84096*CF*t*u*Zeta[3] - 97632*CA*t^2*u*Zeta[3] + 
    126144*CF*t^2*u*Zeta[3] + 65088*CA*t^3*u*Zeta[3] - 
    84096*CF*t^3*u*Zeta[3] - 16272*CA*t^4*u*Zeta[3] + 
    21024*CF*t^4*u*Zeta[3] + 28476*CA*u^2*Zeta[3] - 36792*CF*u^2*Zeta[3] - 
    85428*CA*t*u^2*Zeta[3] + 110376*CF*t*u^2*Zeta[3] + 
    85428*CA*t^2*u^2*Zeta[3] - 110376*CF*t^2*u^2*Zeta[3] - 
    28476*CA*t^3*u^2*Zeta[3] + 36792*CF*t^3*u^2*Zeta[3] - 
    24408*CA*u^3*Zeta[3] + 31536*CF*u^3*Zeta[3] + 48816*CA*t*u^3*Zeta[3] - 
    63072*CF*t*u^3*Zeta[3] - 24408*CA*t^2*u^3*Zeta[3] + 
    31536*CF*t^2*u^3*Zeta[3] + 8136*CA*u^4*Zeta[3] - 10512*CF*u^4*Zeta[3] - 
    8136*CA*t*u^4*Zeta[3] + 10512*CF*t*u^4*Zeta[3]))/
  (5184*(-1 + t)*t*(-1 + t + u)^2) + 
 (CA*CF*q2*(-2049600*CA^2*t + 1950500*CA*CF*t - 413100*CF^2*t + 
    10980*CA^2*Pi^2*t + 20040*CA*CF*Pi^2*t - 45360*CF^2*Pi^2*t - 
    2565*CA^2*Pi^4*t - 900*CA*CF*Pi^4*t + 2988*CF^2*Pi^4*t + 
    10605120*CA^2*t^2 - 10282420*CA*CF*t^2 + 2195100*CF^2*t^2 - 
    63900*CA^2*Pi^2*t^2 - 127200*CA*CF*Pi^2*t^2 + 259200*CF^2*Pi^2*t^2 + 
    12825*CA^2*Pi^4*t^2 + 4500*CA*CF*Pi^4*t^2 - 14940*CF^2*Pi^4*t^2 - 
    21924480*CA^2*t^3 + 21624680*CA*CF*t^3 - 4649400*CF^2*t^3 + 
    136800*CA^2*Pi^2*t^3 + 313800*CA*CF*Pi^2*t^3 - 581040*CF^2*Pi^2*t^3 - 
    25650*CA^2*Pi^4*t^3 - 9000*CA*CF*Pi^4*t^3 + 29880*CF^2*Pi^4*t^3 + 
    22638720*CA^2*t^4 - 22684520*CA*CF*t^4 + 4908600*CF^2*t^4 - 
    136800*CA^2*Pi^2*t^4 - 378600*CA*CF*Pi^2*t^4 + 641520*CF^2*Pi^2*t^4 + 
    25650*CA^2*Pi^4*t^4 + 9000*CA*CF*Pi^4*t^4 - 29880*CF^2*Pi^4*t^4 - 
    11676480*CA^2*t^5 + 11872180*CA*CF*t^5 - 2583900*CF^2*t^5 + 
    63900*CA^2*Pi^2*t^5 + 224400*CA*CF*Pi^2*t^5 - 349920*CF^2*Pi^2*t^5 - 
    12825*CA^2*Pi^4*t^5 - 4500*CA*CF*Pi^4*t^5 + 14940*CF^2*Pi^4*t^5 + 
    2406720*CA^2*t^6 - 2480420*CA*CF*t^6 + 542700*CF^2*t^6 - 
    10980*CA^2*Pi^2*t^6 - 52440*CA*CF*Pi^2*t^6 + 75600*CF^2*Pi^2*t^6 + 
    2565*CA^2*Pi^4*t^6 + 900*CA*CF*Pi^4*t^6 - 2988*CF^2*Pi^4*t^6 - 
    2049600*CA^2*u + 1950500*CA*CF*u - 413100*CF^2*u + 10980*CA^2*Pi^2*u + 
    20040*CA*CF*Pi^2*u - 45360*CF^2*Pi^2*u - 2565*CA^2*Pi^4*u - 
    900*CA*CF*Pi^4*u + 2988*CF^2*Pi^4*u + 22902720*CA^2*t*u - 
    21985420*CA*CF*t*u + 4673700*CF^2*t*u - 134100*CA^2*Pi^2*t*u - 
    247440*CA*CF*Pi^2*t*u + 535680*CF^2*Pi^2*t*u + 28215*CA^2*Pi^4*t*u + 
    9900*CA*CF*Pi^4*t*u - 32868*CF^2*Pi^4*t*u - 76504320*CA^2*t^2*u + 
    74457360*CA*CF*t^2*u - 15908400*CF^2*t^2*u + 487080*CA^2*Pi^2*t^2*u + 
    964440*CA*CF*Pi^2*t^2*u - 1928880*CF^2*Pi^2*t^2*u - 
    92340*CA^2*Pi^4*t^2*u - 32400*CA*CF*Pi^4*t^2*u + 107568*CF^2*Pi^4*t^2*u + 
    117406080*CA^2*t^3*u - 115925400*CA*CF*t^3*u + 24899400*CF^2*t^3*u - 
    763920*CA^2*Pi^2*t^3*u - 1701000*CA*CF*Pi^2*t^3*u + 
    3147120*CF^2*Pi^2*t^3*u + 138510*CA^2*Pi^4*t^3*u + 
    48600*CA*CF*Pi^4*t^3*u - 161352*CF^2*Pi^4*t^3*u - 91475520*CA^2*t^4*u + 
    91628740*CA*CF*t^4*u - 19788300*CF^2*t^4*u + 570060*CA^2*Pi^2*t^4*u + 
    1503120*CA*CF*Pi^2*t^4*u - 2574720*CF^2*Pi^2*t^4*u - 
    105165*CA^2*Pi^4*t^4*u - 36900*CA*CF*Pi^4*t^4*u + 
    122508*CF^2*Pi^4*t^4*u + 34534080*CA^2*t^5*u - 35086620*CA*CF*t^5*u + 
    7622100*CF^2*t^5*u - 192060*CA^2*Pi^2*t^5*u - 644040*CA*CF*Pi^2*t^5*u + 
    1017360*CF^2*Pi^2*t^5*u + 38475*CA^2*Pi^4*t^5*u + 
    13500*CA*CF*Pi^4*t^5*u - 44820*CF^2*Pi^4*t^5*u - 4813440*CA^2*t^6*u + 
    4960840*CA*CF*t^6*u - 1085400*CF^2*t^6*u + 21960*CA^2*Pi^2*t^6*u + 
    104880*CA*CF*Pi^2*t^6*u - 151200*CF^2*Pi^2*t^6*u - 5130*CA^2*Pi^4*t^6*u - 
    1800*CA*CF*Pi^4*t^6*u + 5976*CF^2*Pi^4*t^6*u + 12297600*CA^2*u^2 - 
    11703000*CA*CF*u^2 + 2478600*CF^2*u^2 - 72360*CA^2*Pi^2*u^2 - 
    113760*CA*CF*Pi^2*u^2 + 272160*CF^2*Pi^2*u^2 + 15390*CA^2*Pi^4*u^2 + 
    5400*CA*CF*Pi^4*u^2 - 17928*CF^2*Pi^4*u^2 - 87373440*CA^2*t*u^2 + 
    84040680*CA*CF*t*u^2 - 17868600*CF^2*t*u^2 + 554040*CA^2*Pi^2*t*u^2 + 
    947520*CA*CF*Pi^2*t*u^2 - 2077920*CF^2*Pi^2*t*u^2 - 
    107730*CA^2*Pi^4*t*u^2 - 37800*CA*CF*Pi^4*t*u^2 + 
    125496*CF^2*Pi^4*t*u^2 + 215095680*CA^2*t^2*u^2 - 
    209549400*CA*CF*t^2*u^2 + 44728200*CF^2*t^2*u^2 - 
    1448280*CA^2*Pi^2*t^2*u^2 - 2746080*CA*CF*Pi^2*t^2*u^2 + 
    5503680*CF^2*Pi^2*t^2*u^2 + 261630*CA^2*Pi^4*t^2*u^2 + 
    91800*CA*CF*Pi^4*t^2*u^2 - 304776*CF^2*Pi^4*t^2*u^2 - 
    246486720*CA^2*t^3*u^2 + 243384620*CA*CF*t^3*u^2 - 
    52172100*CF^2*t^3*u^2 + 1673460*CA^2*Pi^2*t^3*u^2 + 
    3593040*CA*CF*Pi^2*t^3*u^2 - 6661440*CF^2*Pi^2*t^3*u^2 - 
    294975*CA^2*Pi^4*t^3*u^2 - 103500*CA*CF*Pi^4*t^3*u^2 + 
    343620*CF^2*Pi^4*t^3*u^2 + 138098880*CA^2*t^4*u^2 - 
    138249180*CA*CF*t^4*u^2 + 29783700*CF^2*t^4*u^2 - 
    886140*CA^2*Pi^2*t^4*u^2 - 2249640*CA*CF*Pi^2*t^4*u^2 + 
    3877200*CF^2*Pi^2*t^4*u^2 + 161595*CA^2*Pi^4*t^4*u^2 + 
    56700*CA*CF*Pi^4*t^4*u^2 - 188244*CF^2*Pi^4*t^4*u^2 - 
    34038720*CA^2*t^5*u^2 + 34556700*CA*CF*t^5*u^2 - 7492500*CF^2*t^5*u^2 + 
    190260*CA^2*Pi^2*t^5*u^2 + 621360*CA*CF*Pi^2*t^5*u^2 - 
    989280*CF^2*Pi^2*t^5*u^2 - 38475*CA^2*Pi^4*t^5*u^2 - 
    13500*CA*CF*Pi^4*t^5*u^2 + 44820*CF^2*Pi^4*t^5*u^2 + 
    2406720*CA^2*t^6*u^2 - 2480420*CA*CF*t^6*u^2 + 542700*CF^2*t^6*u^2 - 
    10980*CA^2*Pi^2*t^6*u^2 - 52440*CA*CF*Pi^2*t^6*u^2 + 
    75600*CF^2*Pi^2*t^6*u^2 + 2565*CA^2*Pi^4*t^6*u^2 + 
    900*CA*CF*Pi^4*t^6*u^2 - 2988*CF^2*Pi^4*t^6*u^2 - 32793600*CA^2*u^3 + 
    31208000*CA*CF*u^3 - 6609600*CF^2*u^3 + 205920*CA^2*Pi^2*u^3 + 
    290400*CA*CF*Pi^2*u^3 - 725760*CF^2*Pi^2*u^3 - 41040*CA^2*Pi^4*u^3 - 
    14400*CA*CF*Pi^4*u^3 + 47808*CF^2*Pi^4*u^3 + 169518720*CA^2*t*u^3 - 
    163120520*CA*CF*t*u^3 + 34651800*CF^2*t*u^3 - 1143000*CA^2*Pi^2*t*u^3 - 
    1842000*CA*CF*Pi^2*t*u^3 + 4082400*CF^2*Pi^2*t*u^3 + 
    210330*CA^2*Pi^4*t*u^3 + 73800*CA*CF*Pi^4*t*u^3 - 
    245016*CF^2*Pi^4*t*u^3 - 310205760*CA^2*t^2*u^3 + 
    302282740*CA*CF*t^2*u^3 - 64403100*CF^2*t^2*u^3 + 
    2190060*CA^2*Pi^2*t^2*u^3 + 4002240*CA*CF*Pi^2*t^2*u^3 - 
    8035200*CF^2*Pi^2*t^2*u^3 - 382185*CA^2*Pi^4*t^2*u^3 - 
    134100*CA*CF*Pi^4*t^2*u^3 + 445212*CF^2*Pi^4*t^2*u^3 + 
    254625600*CA^2*t^3*u^3 - 251378180*CA*CF*t^3*u^3 + 
    53743500*CF^2*t^3*u^3 - 1800180*CA^2*Pi^2*t^3*u^3 - 
    3753240*CA*CF*Pi^2*t^3*u^3 + 6953040*CF^2*Pi^2*t^3*u^3 + 
    310365*CA^2*Pi^4*t^3*u^3 + 108900*CA*CF*Pi^4*t^3*u^3 - 
    361548*CF^2*Pi^4*t^3*u^3 - 92326080*CA^2*t^4*u^3 + 
    92350220*CA*CF*t^4*u^3 - 19836900*CF^2*t^4*u^3 + 
    609300*CA^2*Pi^2*t^4*u^3 + 1504320*CA*CF*Pi^2*t^4*u^3 - 
    2596320*CF^2*Pi^2*t^4*u^3 - 110295*CA^2*Pi^4*t^4*u^3 - 
    38700*CA*CF*Pi^4*t^4*u^3 + 128484*CF^2*Pi^4*t^4*u^3 + 
    11181120*CA^2*t^5*u^3 - 11342260*CA*CF*t^5*u^3 + 2454300*CF^2*t^5*u^3 - 
    62100*CA^2*Pi^2*t^5*u^3 - 201720*CA*CF*Pi^2*t^5*u^3 + 
    321840*CF^2*Pi^2*t^5*u^3 + 12825*CA^2*Pi^4*t^5*u^3 + 
    4500*CA*CF*Pi^4*t^5*u^3 - 14940*CF^2*Pi^4*t^5*u^3 + 49190400*CA^2*u^4 - 
    46812000*CA*CF*u^4 + 9914400*CF^2*u^4 - 319680*CA^2*Pi^2*u^4 - 
    424800*CA*CF*Pi^2*u^4 + 1088640*CF^2*Pi^2*u^4 + 61560*CA^2*Pi^4*u^4 + 
    21600*CA*CF*Pi^4*u^4 - 71712*CF^2*Pi^4*u^4 - 186559680*CA^2*t*u^4 + 
    179615180*CA*CF*t*u^4 - 38110500*CF^2*t*u^4 + 1307340*CA^2*Pi^2*t*u^4 + 
    2050440*CA*CF*Pi^2*t*u^4 - 4546800*CF^2*Pi^2*t*u^4 - 
    233415*CA^2*Pi^4*t*u^4 - 81900*CA*CF*Pi^4*t*u^4 + 
    271908*CF^2*Pi^4*t*u^4 + 243960000*CA^2*t^2*u^4 - 
    237938620*CA*CF*t^2*u^4 + 50584500*CF^2*t^2*u^4 - 
    1785060*CA^2*Pi^2*t^2*u^4 - 3202320*CA*CF*Pi^2*t^2*u^4 + 
    6406560*CF^2*Pi^2*t^2*u^4 + 305235*CA^2*Pi^4*t^2*u^4 + 
    107100*CA*CF*Pi^4*t^2*u^4 - 355572*CF^2*Pi^4*t^2*u^4 - 
    129792960*CA^2*t^3*u^4 + 128180700*CA*CF*t^3*u^4 - 
    27321300*CF^2*t^3*u^4 + 953820*CA^2*Pi^2*t^3*u^4 + 
    1955880*CA*CF*Pi^2*t^3*u^4 - 3600720*CF^2*Pi^2*t^3*u^4 - 
    161595*CA^2*Pi^4*t^3*u^4 - 56700*CA*CF*Pi^4*t^3*u^4 + 
    188244*CF^2*Pi^4*t^3*u^4 + 23064000*CA^2*t^4*u^4 - 
    23045260*CA*CF*t^4*u^4 + 4932900*CF^2*t^4*u^4 - 
    156420*CA^2*Pi^2*t^4*u^4 - 379200*CA*CF*Pi^2*t^4*u^4 + 
    652320*CF^2*Pi^2*t^4*u^4 + 28215*CA^2*Pi^4*t^4*u^4 + 
    9900*CA*CF*Pi^4*t^4*u^4 - 32868*CF^2*Pi^4*t^4*u^4 - 43041600*CA^2*u^5 + 
    40960500*CA*CF*u^5 - 8675100*CF^2*u^5 + 282420*CA^2*Pi^2*u^5 + 
    369000*CA*CF*Pi^2*u^5 - 952560*CF^2*Pi^2*u^5 - 53865*CA^2*Pi^4*u^5 - 
    18900*CA*CF*Pi^4*u^5 + 62748*CF^2*Pi^4*u^5 + 115801920*CA^2*t*u^5 - 
    111708420*CA*CF*t*u^5 + 23676300*CF^2*t*u^5 - 823500*CA^2*Pi^2*t*u^5 - 
    1283760*CA*CF*Pi^2*t*u^5 + 2842560*CF^2*Pi^2*t*u^5 + 
    146205*CA^2*Pi^4*t*u^5 + 51300*CA*CF*Pi^4*t*u^5 - 
    170316*CF^2*Pi^4*t*u^5 - 98794560*CA^2*t^2*u^5 + 96634340*CA*CF*t^2*u^5 - 
    20501100*CF^2*t^2*u^5 + 741060*CA^2*Pi^2*t^2*u^5 + 
    1323240*CA*CF*Pi^2*t^2*u^5 - 2633040*CF^2*Pi^2*t^2*u^5 - 
    125685*CA^2*Pi^4*t^2*u^5 - 44100*CA*CF*Pi^4*t^2*u^5 + 
    146412*CF^2*Pi^4*t^2*u^5 + 26172480*CA^2*t^3*u^5 - 
    25886420*CA*CF*t^3*u^5 + 5499900*CF^2*t^3*u^5 - 
    199980*CA^2*Pi^2*t^3*u^5 - 408480*CA*CF*Pi^2*t^3*u^5 + 
    743040*CF^2*Pi^2*t^3*u^5 + 33345*CA^2*Pi^4*t^3*u^5 + 
    11700*CA*CF*Pi^4*t^3*u^5 - 38844*CF^2*Pi^4*t^3*u^5 + 20496000*CA^2*u^6 - 
    19505000*CA*CF*u^6 + 4131000*CF^2*u^6 - 133560*CA^2*Pi^2*u^6 - 
    176640*CA*CF*Pi^2*u^6 + 453600*CF^2*Pi^2*u^6 + 25650*CA^2*Pi^4*u^6 + 
    9000*CA*CF*Pi^4*u^6 - 29880*CF^2*Pi^4*u^6 - 36201600*CA^2*t*u^6 + 
    35109000*CA*CF*t*u^6 - 7435800*CF^2*t*u^6 + 254520*CA^2*Pi^2*t*u^6 + 
    390960*CA*CF*Pi^2*t*u^6 - 881280*CF^2*Pi^2*t*u^6 - 
    46170*CA^2*Pi^4*t*u^6 - 16200*CA*CF*Pi^4*t*u^6 + 53784*CF^2*Pi^4*t*u^6 + 
    15843840*CA^2*t^2*u^6 - 15604000*CA*CF*t^2*u^6 + 3304800*CF^2*t^2*u^6 - 
    120960*CA^2*Pi^2*t^2*u^6 - 214320*CA*CF*Pi^2*t^2*u^6 + 
    427680*CF^2*Pi^2*t^2*u^6 + 20520*CA^2*Pi^4*t^2*u^6 + 
    7200*CA*CF*Pi^4*t^2*u^6 - 23904*CF^2*Pi^4*t^2*u^6 - 4099200*CA^2*u^7 + 
    3901000*CA*CF*u^7 - 826200*CF^2*u^7 + 26280*CA^2*Pi^2*u^7 + 
    35760*CA*CF*Pi^2*u^7 - 90720*CF^2*Pi^2*u^7 - 5130*CA^2*Pi^4*u^7 - 
    1800*CA*CF*Pi^4*u^7 + 5976*CF^2*Pi^4*u^7 + 3960960*CA^2*t*u^7 - 
    3901000*CA*CF*t*u^7 + 826200*CF^2*t*u^7 - 26280*CA^2*Pi^2*t*u^7 - 
    35760*CA*CF*Pi^2*t*u^7 + 90720*CF^2*Pi^2*t*u^7 + 5130*CA^2*Pi^4*t*u^7 + 
    1800*CA*CF*Pi^4*t*u^7 - 5976*CF^2*Pi^4*t*u^7 + 478800*CA^2*t*Zeta[3] - 
    761760*CA*CF*t*Zeta[3] + 388800*CF^2*t*Zeta[3] - 
    2394000*CA^2*t^2*Zeta[3] + 3782880*CA*CF*t^2*Zeta[3] - 
    1995840*CF^2*t^2*Zeta[3] + 4788000*CA^2*t^3*Zeta[3] - 
    7539840*CA*CF*t^3*Zeta[3] + 4121280*CF^2*t^3*Zeta[3] - 
    4788000*CA^2*t^4*Zeta[3] + 7539840*CA*CF*t^4*Zeta[3] - 
    4276800*CF^2*t^4*Zeta[3] + 2394000*CA^2*t^5*Zeta[3] - 
    3782880*CA*CF*t^5*Zeta[3] + 2229120*CF^2*t^5*Zeta[3] - 
    478800*CA^2*t^6*Zeta[3] + 761760*CA*CF*t^6*Zeta[3] - 
    466560*CF^2*t^6*Zeta[3] + 478800*CA^2*u*Zeta[3] - 
    761760*CA*CF*u*Zeta[3] + 388800*CF^2*u*Zeta[3] - 
    5240880*CA^2*t*u*Zeta[3] + 8249760*CA*CF*t*u*Zeta[3] - 
    4328640*CF^2*t*u*Zeta[3] + 17133120*CA^2*t^2*u*Zeta[3] - 
    26801280*CA*CF*t^2*u*Zeta[3] + 14489280*CF^2*t^2*u*Zeta[3] - 
    25699680*CA^2*t^3*u*Zeta[3] + 40098240*CA*CF*t^3*u*Zeta[3] - 
    22368960*CF^2*t^3*u*Zeta[3] + 19527120*CA^2*t^4*u*Zeta[3] - 
    30506400*CA*CF*t^4*u*Zeta[3] + 17573760*CF^2*t^4*u*Zeta[3] - 
    7156080*CA^2*t^5*u*Zeta[3] + 11244960*CA*CF*t^5*u*Zeta[3] - 
    6687360*CF^2*t^5*u*Zeta[3] + 957600*CA^2*t^6*u*Zeta[3] - 
    1523520*CA*CF*t^6*u*Zeta[3] + 933120*CF^2*t^6*u*Zeta[3] - 
    2846880*CA^2*u^2*Zeta[3] + 4466880*CA*CF*u^2*Zeta[3] - 
    2332800*CF^2*u^2*Zeta[3] + 19902240*CA^2*t*u^2*Zeta[3] - 
    30879360*CA*CF*t*u^2*Zeta[3] + 16588800*CF^2*t*u^2*Zeta[3] - 
    48241440*CA^2*t^2*u^2*Zeta[3] + 74329920*CA*CF*t^2*u^2*Zeta[3] - 
    41005440*CF^2*t^2*u^2*Zeta[3] + 54297360*CA^2*t^3*u^2*Zeta[3] - 
    83416320*CA*CF*t^3*u^2*Zeta[3] + 47278080*CF^2*t^3*u^2*Zeta[3] - 
    29762640*CA^2*t^4*u^2*Zeta[3] + 45878400*CA*CF*t^4*u^2*Zeta[3] - 
    26749440*CF^2*t^4*u^2*Zeta[3] + 7169040*CA^2*t^5*u^2*Zeta[3] - 
    11257920*CA*CF*t^5*u^2*Zeta[3] + 6765120*CF^2*t^5*u^2*Zeta[3] - 
    517680*CA^2*t^6*u^2*Zeta[3] + 878400*CA*CF*t^6*u^2*Zeta[3] - 
    544320*CF^2*t^6*u^2*Zeta[3] + 7557120*CA^2*u^3*Zeta[3] - 
    11617920*CA*CF*u^3*Zeta[3] + 6220800*CF^2*u^3*Zeta[3] - 
    38665440*CA^2*t*u^3*Zeta[3] + 58809600*CA*CF*t*u^3*Zeta[3] - 
    32244480*CF^2*t*u^3*Zeta[3] + 69980400*CA^2*t^2*u^3*Zeta[3] - 
    105635520*CA*CF*t^2*u^3*Zeta[3] + 59201280*CF^2*t^2*u^3*Zeta[3] - 
    56599920*CA^2*t^3*u^3*Zeta[3] + 85161600*CA*CF*t^3*u^3*Zeta[3] - 
    48833280*CF^2*t^3*u^3*Zeta[3] + 20134800*CA^2*t^4*u^3*Zeta[3] - 
    30513600*CA*CF*t^4*u^3*Zeta[3] + 17962560*CF^2*t^4*u^3*Zeta[3] - 
    2406960*CA^2*t^5*u^3*Zeta[3] + 3795840*CA*CF*t^5*u^3*Zeta[3] - 
    2306880*CF^2*t^5*u^3*Zeta[3] - 11335680*CA^2*u^4*Zeta[3] + 
    17038080*CA*CF*u^4*Zeta[3] - 9331200*CF^2*u^4*Zeta[3] + 
    42767280*CA^2*t*u^4*Zeta[3] - 63591840*CA*CF*t*u^4*Zeta[3] + 
    35432640*CF^2*t*u^4*Zeta[3] - 55525680*CA^2*t^2*u^4*Zeta[3] + 
    81836640*CA*CF*t^2*u^4*Zeta[3] - 46370880*CF^2*t^2*u^4*Zeta[3] + 
    29166480*CA^2*t^3*u^4*Zeta[3] - 42768000*CA*CF*t^3*u^4*Zeta[3] + 
    24701760*CF^2*t^3*u^4*Zeta[3] - 5072400*CA^2*t^4*u^4*Zeta[3] + 
    7485120*CA*CF*t^4*u^4*Zeta[3] - 4432320*CF^2*t^4*u^4*Zeta[3] + 
    9951120*CA^2*u^5*Zeta[3] - 14649120*CA*CF*u^5*Zeta[3] + 
    8164800*CF^2*u^5*Zeta[3] - 26773200*CA^2*t*u^5*Zeta[3] + 
    38962080*CA*CF*t*u^5*Zeta[3] - 21954240*CF^2*t*u^5*Zeta[3] + 
    22774320*CA^2*t^2*u^5*Zeta[3] - 32777280*CA*CF*t^2*u^5*Zeta[3] + 
    18688320*CF^2*t^2*u^5*Zeta[3] - 5952240*CA^2*t^3*u^5*Zeta[3] + 
    8464320*CA*CF*t^3*u^5*Zeta[3] - 4898880*CF^2*t^3*u^5*Zeta[3] - 
    4762080*CA^2*u^6*Zeta[3] + 6891840*CA*CF*u^6*Zeta[3] - 
    3888000*CF^2*u^6*Zeta[3] + 8488800*CA^2*t*u^6*Zeta[3] - 
    12156480*CA*CF*t*u^6*Zeta[3] + 6894720*CF^2*t*u^6*Zeta[3] - 
    3726720*CA^2*t^2*u^6*Zeta[3] + 5264640*CA*CF*t^2*u^6*Zeta[3] - 
    3006720*CF^2*t^2*u^6*Zeta[3] + 957600*CA^2*u^7*Zeta[3] - 
    1368000*CA*CF*u^7*Zeta[3] + 777600*CF^2*u^7*Zeta[3] - 
    957600*CA^2*t*u^7*Zeta[3] + 1368000*CA*CF*t*u^7*Zeta[3] - 
    777600*CF^2*t*u^7*Zeta[3]))/(207360*(-1 + t)*t*(-1 + u)^2*(-1 + t + u)^2*
   (t + u)) + 
 Log[Q2]*((-5*CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(54*t) - 
   (CA*CF*nf*q2*(-1370*CA + 670*CF + 3*CA*Pi^2 + 6*CF*Pi^2 + 2812*CA*t - 
      1412*CF*t - 6*CA*Pi^2*t - 12*CF*Pi^2*t - 1442*CA*t^2 + 742*CF*t^2 + 
      3*CA*Pi^2*t^2 + 6*CF*Pi^2*t^2 + 2740*CA*u - 1340*CF*u - 6*CA*Pi^2*u - 
      12*CF*Pi^2*u - 2740*CA*t*u + 1340*CF*t*u + 6*CA*Pi^2*t*u + 
      12*CF*Pi^2*t*u - 2740*CA*u^2 + 1340*CF*u^2 + 6*CA*Pi^2*u^2 + 
      12*CF*Pi^2*u^2))/(864*t) + 
   (CA*CF*q2*(-8364*CA^2 + 10994*CA*CF - 2430*CF^2 + 33*CA^2*Pi^2 + 
      39*CA*CF*Pi^2 - 162*CF^2*Pi^2 + 17520*CA^2*t - 23104*CA*CF*t + 
      5184*CF^2*t - 66*CA^2*Pi^2*t - 78*CA*CF*Pi^2*t + 324*CF^2*Pi^2*t - 
      9156*CA^2*t^2 + 12110*CA*CF*t^2 - 2754*CF^2*t^2 + 33*CA^2*Pi^2*t^2 + 
      39*CA*CF*Pi^2*t^2 - 162*CF^2*Pi^2*t^2 + 16728*CA^2*u - 21988*CA*CF*u + 
      4860*CF^2*u - 66*CA^2*Pi^2*u - 78*CA*CF*Pi^2*u + 324*CF^2*Pi^2*u - 
      16728*CA^2*t*u + 21988*CA*CF*t*u - 4860*CF^2*t*u + 66*CA^2*Pi^2*t*u + 
      78*CA*CF*Pi^2*t*u - 324*CF^2*Pi^2*t*u - 16728*CA^2*u^2 + 
      21988*CA*CF*u^2 - 4860*CF^2*u^2 + 66*CA^2*Pi^2*u^2 + 
      78*CA*CF*Pi^2*u^2 - 324*CF^2*Pi^2*u^2 - 108*CA^2*Zeta[3] - 
      2808*CA*CF*Zeta[3] + 2592*CF^2*Zeta[3] + 216*CA^2*t*Zeta[3] + 
      5616*CA*CF*t*Zeta[3] - 5184*CF^2*t*Zeta[3] - 108*CA^2*t^2*Zeta[3] - 
      2808*CA*CF*t^2*Zeta[3] + 2592*CF^2*t^2*Zeta[3] + 216*CA^2*u*Zeta[3] + 
      5616*CA*CF*u*Zeta[3] - 5184*CF^2*u*Zeta[3] - 216*CA^2*t*u*Zeta[3] - 
      5616*CA*CF*t*u*Zeta[3] + 5184*CF^2*t*u*Zeta[3] - 216*CA^2*u^2*Zeta[3] - 
      5616*CA*CF*u^2*Zeta[3] + 5184*CF^2*u^2*Zeta[3]))/(1728*t)) + 
 G[0, u]*(-1/432*(CA*CF*nf*q2*(28*CA + 3*CA*Pi^2 - 66*CA*t - 9*CA*Pi^2*t + 
       48*CA*t^2 + 9*CA*Pi^2*t^2 - 10*CA*t^3 - 3*CA*Pi^2*t^3 - 112*CA*u - 
       12*CA*Pi^2*u + 162*CA*t*u + 27*CA*Pi^2*t*u - 60*CA*t^2*u - 
       18*CF*t^2*u - 18*CA*Pi^2*t^2*u + 10*CA*t^3*u + 18*CF*t^3*u + 
       3*CA*Pi^2*t^3*u + 196*CA*u^2 + 21*CA*Pi^2*u^2 - 127*CA*t*u^2 - 
       30*CA*Pi^2*t*u^2 + 12*CA*t^2*u^2 + 18*CF*t^2*u^2 + 9*CA*Pi^2*t^2*u^2 - 
       168*CA*u^3 - 18*CA*Pi^2*u^3 + 31*CA*t*u^3 + 12*CA*Pi^2*t*u^3 + 
       56*CA*u^4 + 6*CA*Pi^2*u^4))/(t*(-1 + u)*(-1 + t + u)) + 
   (CA^2*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, t]*
     G[1, 1, u])/(4*t) - (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[0, 0, 0, t])/(16*t) + 
   (CA*CF*(5*CA^2 + 4*CA*CF - 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[0, 0, 1, u])/(8*t) - (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(16*t) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, t])/(8*t) + 
   (CA*CF*(3*CA^2 - 2*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[0, 1, 0, u])/(8*t) + (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) - 
   (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, t])/(16*t) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/(16*t) - 
   (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, -u, 1 - u, t])/(8*t) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, t])/(4*t) + 
   (CA*CF*(3*CA^2 - 2*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 0, 0, u])/(8*t) + (CA*CF*(CA^2 - 7*CA*CF + 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/(8*t) + 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1 - u, t])/
    (8*t) + (CA*CF*(CA^2 + 2*CA*CF - 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1, 1, 0, u])/(4*t) - 
   (3*CA^2*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, u])/(8*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1 - u, 0, t])/(8*t) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/(16*t) + 
   (CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, t])/(16*t) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1, 0, t])/
    (8*t) + (CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, t])/(16*t) - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, t])/(16*t) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, 1 - u, t])/(8*t) + 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 0, 1 - u, t])/
    (8*t) - (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[-u, 1 - u, 0, t])/(8*t) + 
   (CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, 1 - u, t])/(4*t) + 
   ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) + 
     (CA^2*CF*q2*(-572*CA + 288*CF + 15*CA*Pi^2 - 6*CF*Pi^2 + 1180*CA*t - 
        612*CF*t - 30*CA*Pi^2*t + 12*CF*Pi^2*t - 608*CA*t^2 + 324*CF*t^2 + 
        15*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 + 1144*CA*u - 576*CF*u - 
        30*CA*Pi^2*u + 12*CF*Pi^2*u - 1144*CA*t*u + 576*CF*t*u + 
        30*CA*Pi^2*t*u - 12*CF*Pi^2*t*u - 1144*CA*u^2 + 576*CF*u^2 + 
        30*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2))/(576*t))*Log[Q2] + 
   ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (32*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t))*
    Log[Q2]^2 + (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^3)/(32*t) + G[1, 0, t]*
    ((CA^2*CF*q2*(-1 + t)*(-3*CF + 3*CF*t + CA*u + 2*CF*u))/(16*t) - 
     (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
   G[1 - u, 1 - u, t]*((CA*(CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(24*t) - (CA*CF*q2*(11*CA^2 - 22*CA*CF - 22*CA^2*t + 
        44*CA*CF*t + 11*CA^2*t^2 - 22*CA*CF*t^2 - 22*CA^2*u + 44*CA*CF*u + 
        22*CA^2*t*u - 44*CA*CF*t*u + 4*CA^2*u^2 - 8*CA*CF*u^2 - 18*CF^2*u^2))/
      (48*t) - (CA^2*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(16*t)) + G[0, 0, t]*
    ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (16*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(8*t) - 
     (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (16*t)) + G[0, 1, u]*
    ((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
     (CA^2*CF*q2*(37*CA - 33*CF - 74*CA*t + 66*CF*t + 37*CA*t^2 - 33*CF*t^2 - 
        65*CA*u + 30*CF*u + 65*CA*t*u - 30*CF*t*u + 53*CA*u^2 - 18*CF*u^2))/
      (48*t) + (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(8*t)) + G[-u, 1 - u, t]*
    ((-3*CA^2*(CA - 2*CF)*CF*q2*(-1 + t + u)^2)/(16*t) - 
     (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
   G[1, 1, u]*(-1/12*(CA*CF*(4*CA + CF)*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2))/t + (CA*CF*q2*(53*CA^2 - 43*CA*CF + 36*CF^2 - 106*CA^2*t + 
        86*CA*CF*t - 72*CF^2*t + 53*CA^2*t^2 - 43*CA*CF*t^2 + 36*CF^2*t^2 - 
        106*CA^2*u + 86*CA*CF*u - 72*CF^2*u + 106*CA^2*t*u - 86*CA*CF*t*u + 
        72*CF^2*t*u + 115*CA^2*u^2 - 104*CA*CF*u^2 + 81*CF^2*u^2))/(24*t) - 
     (CA*CF*(7*CA^2 - 13*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(8*t)) + G[0, 1 - u, t]*
    ((-3*CA*CF*(CA^2 - 3*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(16*t) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
   G[1 - u, 0, t]*((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (12*t) - (CA*CF*q2*(22*CA^2*t^2 - 26*CA^2*t^3 - 30*CA*CF*t^3 + 
        12*CF^2*t^3 + 4*CA^2*t^4 + 36*CA*CF*t^4 - 18*CF^2*t^4 + 56*CA^2*t*u - 
        36*CA*CF*t*u + 24*CF^2*t*u - 120*CA^2*t^2*u + 12*CA*CF*t^2*u - 
        24*CF^2*t^2*u + 46*CA^2*t^3*u + 66*CA*CF*t^3*u - 24*CF^2*t^3*u + 
        31*CA^2*u^2 - 27*CA*CF*u^2 + 18*CF^2*u^2 - 156*CA^2*t*u^2 + 
        96*CA*CF*t*u^2 - 72*CF^2*t*u^2 + 142*CA^2*t^2*u^2 - 
        30*CA*CF*t^2*u^2 + 42*CF^2*t^2*u^2 - 62*CA^2*u^3 + 54*CA*CF*u^3 - 
        36*CF^2*u^3 + 162*CA^2*t*u^3 - 114*CA*CF*t*u^3 + 84*CF^2*t*u^3 + 
        62*CA^2*u^4 - 54*CA*CF*u^4 + 36*CF^2*u^4))/(48*t*(t + u)^2) + 
     (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(16*t)) + G[1 - u, t]*
    ((-29*CA*(CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (144*t) - (CA*CF*q2*(-626*CA^2*t + 1378*CA*CF*t - 432*CF^2*t + 
        15*CA^2*Pi^2*t + 36*CA*CF*Pi^2*t - 60*CF^2*Pi^2*t + 1216*CA^2*t^2 - 
        2720*CA*CF*t^2 + 864*CF^2*t^2 - 30*CA^2*Pi^2*t^2 - 
        72*CA*CF*Pi^2*t^2 + 120*CF^2*Pi^2*t^2 - 590*CA^2*t^3 + 
        1342*CA*CF*t^3 - 432*CF^2*t^3 + 15*CA^2*Pi^2*t^3 + 
        36*CA*CF*Pi^2*t^3 - 60*CF^2*Pi^2*t^3 + 108*CA*CF*u - 216*CF^2*u + 
        1252*CA^2*t*u - 3116*CA*CF*t*u + 1440*CF^2*t*u - 30*CA^2*Pi^2*t*u - 
        72*CA*CF*Pi^2*t*u + 120*CF^2*Pi^2*t*u - 1252*CA^2*t^2*u + 
        3008*CA*CF*t^2*u - 1224*CF^2*t^2*u + 30*CA^2*Pi^2*t^2*u + 
        72*CA*CF*Pi^2*t^2*u - 120*CF^2*Pi^2*t^2*u - 108*CA*CF*u^2 + 
        216*CF^2*u^2 - 1252*CA^2*t*u^2 + 3008*CA*CF*t*u^2 - 1224*CF^2*t*u^2 + 
        30*CA^2*Pi^2*t*u^2 + 72*CA*CF*Pi^2*t*u^2 - 120*CF^2*Pi^2*t*u^2))/
      (576*t^2) + (CA*CF*(CA + CF)*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 1, u])/(8*t) + 
     (-1/48*(CA*(22*CA - 9*CF)*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
           2*t*u + 2*u^2))/t + (CA*(CA - 2*CF)*CF*nf*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t))*Log[Q2] + 
     (CA*CF*(CA^2 + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(32*t)) + 
   G[1, t]*((CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, u])/
      (2*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/
      t + G[1, u]*((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (12*t) - (CA^2*CF*q2*(28*CA - 15*CF - 56*CA*t + 30*CF*t + 28*CA*t^2 - 
          15*CF*t^2 - 47*CA*u - 6*CF*u + 47*CA*t*u + 6*CF*t*u + 44*CA*u^2))/
        (48*t) + (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (8*t))) + G[1, u]*
    (-1/144*(CA*CF*nf*q2*(9*CA*t^2 - 18*CA*t^3 + 9*CA*t^4 + 18*CA*t*u - 
         72*CA*t^2*u + 54*CA*t^3*u + 9*CA*u^2 - 58*CF*u^2 - 60*CA*t*u^2 + 
         116*CF*t*u^2 + 84*CA*t^2*u^2 - 58*CF*t^2*u^2 - 18*CA*u^3 + 
         116*CF*u^3 + 57*CA*t*u^3 - 116*CF*t*u^3 + 18*CA*u^4 - 116*CF*u^4))/
       (t*u^2) + (CA*CF*q2*(-27*CA^2*t^4 - 81*CA*CF*t^4 + 90*CF^2*t^4 + 
        54*CA^2*t^5 + 162*CA*CF*t^5 - 180*CF^2*t^5 - 27*CA^2*t^6 - 
        81*CA*CF*t^6 + 90*CF^2*t^6 - 81*CA^2*t^3*u - 405*CA*CF*t^3*u + 
        378*CF^2*t^3*u + 297*CA^2*t^4*u + 1251*CA*CF*t^4*u - 
        1242*CF^2*t^4*u - 243*CA^2*t^5*u - 927*CA*CF*t^5*u + 954*CF^2*t^5*u + 
        27*CA^2*t^6*u + 81*CA*CF*t^6*u - 90*CF^2*t^6*u - 81*CA^2*t^2*u^2 + 
        185*CA*CF*t^2*u^2 + 108*CF^2*t^2*u^2 - 6*CA^2*Pi^2*t^2*u^2 + 
        3*CA*CF*Pi^2*t^2*u^2 - 6*CF^2*Pi^2*t^2*u^2 + 453*CA^2*t^3*u^2 + 
        971*CA*CF*t^3*u^2 - 1422*CF^2*t^3*u^2 + 12*CA^2*Pi^2*t^3*u^2 - 
        6*CA*CF*Pi^2*t^3*u^2 + 12*CF^2*Pi^2*t^3*u^2 - 717*CA^2*t^4*u^2 - 
        2155*CA*CF*t^4*u^2 + 2412*CF^2*t^4*u^2 - 6*CA^2*Pi^2*t^4*u^2 + 
        3*CA*CF*Pi^2*t^4*u^2 - 6*CF^2*Pi^2*t^4*u^2 + 189*CA^2*t^5*u^2 + 
        765*CA*CF*t^5*u^2 - 774*CF^2*t^5*u^2 - 45*CA^2*t*u^3 + 
        617*CA*CF*t*u^3 - 324*CF^2*t*u^3 - 6*CA^2*Pi^2*t*u^3 + 
        3*CA*CF*Pi^2*t*u^3 - 6*CF^2*Pi^2*t*u^3 + 291*CA^2*t^2*u^3 - 
        1897*CA*CF*t^2*u^3 + 540*CF^2*t^2*u^3 + 30*CA^2*Pi^2*t^2*u^3 - 
        15*CA*CF*Pi^2*t^2*u^3 + 30*CF^2*Pi^2*t^2*u^3 - 825*CA^2*t^3*u^3 - 
        263*CA*CF*t^3*u^3 + 1548*CF^2*t^3*u^3 - 30*CA^2*Pi^2*t^3*u^3 + 
        15*CA*CF*Pi^2*t^3*u^3 - 30*CF^2*Pi^2*t^3*u^3 + 429*CA^2*t^4*u^3 + 
        1039*CA*CF*t^4*u^3 - 1296*CF^2*t^4*u^3 + 6*CA^2*Pi^2*t^4*u^3 - 
        3*CA*CF*Pi^2*t^4*u^3 + 6*CF^2*Pi^2*t^4*u^3 + 54*CA*CF*u^4 - 
        108*CF^2*u^4 + 99*CA^2*t*u^4 - 1941*CA*CF*t*u^4 + 1152*CF^2*t*u^4 + 
        18*CA^2*Pi^2*t*u^4 - 9*CA*CF*Pi^2*t*u^4 + 18*CF^2*Pi^2*t*u^4 - 
        432*CA^2*t^2*u^4 + 3532*CA*CF*t^2*u^4 - 1332*CF^2*t^2*u^4 - 
        48*CA^2*Pi^2*t^2*u^4 + 24*CA*CF*Pi^2*t^2*u^4 - 48*CF^2*Pi^2*t^2*u^4 + 
        453*CA^2*t^3*u^4 - 303*CA*CF*t^3*u^4 - 504*CF^2*t^3*u^4 + 
        18*CA^2*Pi^2*t^3*u^4 - 9*CA*CF*Pi^2*t^3*u^4 + 18*CF^2*Pi^2*t^3*u^4 - 
        108*CA*CF*u^5 + 216*CF^2*u^5 - 108*CA^2*t*u^5 + 2540*CA*CF*t*u^5 - 
        1440*CF^2*t*u^5 - 24*CA^2*Pi^2*t*u^5 + 12*CA*CF*Pi^2*t*u^5 - 
        24*CF^2*Pi^2*t*u^5 + 240*CA^2*t^2*u^5 - 1874*CA*CF*t^2*u^5 + 
        720*CF^2*t^2*u^5 + 24*CA^2*Pi^2*t^2*u^5 - 12*CA*CF*Pi^2*t^2*u^5 + 
        24*CF^2*Pi^2*t^2*u^5 + 54*CA*CF*u^6 - 108*CF^2*u^6 + 54*CA^2*t*u^6 - 
        1216*CA*CF*t*u^6 + 612*CF^2*t*u^6 + 12*CA^2*Pi^2*t*u^6 - 
        6*CA*CF*Pi^2*t*u^6 + 12*CF^2*Pi^2*t*u^6))/(288*t^2*(-1 + u)*u^2*
       (t + u)) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, t])/(8*t) - 
     (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, t])/(8*t) + 
     (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1 - u, t])/(8*t) - (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, -u, t])/(8*t) - 
     (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, t])/(8*t) + 
     (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, t])/(2*t) - 
     (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1 - u, t])/
      (8*t) + (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, 0, t])/(8*t) + 
     (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1, t])/
      (8*t) - (CA*CF*(2*CA^2 - 7*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, 1 - u, t])/(8*t) - 
     (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, -u, t])/
      (8*t) - (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[-u, 0, t])/(8*t) + 
     (CA*(CA - 2*CF)*CF*(2*CA + CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, t])/(8*t) + 
     (-1/48*(CA*CF*(11*CA^2 - 53*CA*CF + 18*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
           2*t*u + 2*u^2))/t + (CA*(CA - 4*CF)*CF*nf*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t))*Log[Q2] + 
     (CA*CF*(2*CA^2 - CA*CF + 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2]^2)/(16*t) + G[-u, t]*
      ((-3*CA^2*(CA - 2*CF)*CF*q2*(-1 + t + u)^2)/(16*t) - 
       (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
     G[1 - u, t]*(-1/24*(CA*CF*(CA + 2*CF)*nf*q2*(1 - 2*t + t^2 - 2*u + 
           2*t*u + 2*u^2))/t + (CA*CF*q2*(23*CA^2 - 8*CA*CF + 18*CF^2 - 
          46*CA^2*t + 16*CA*CF*t - 36*CF^2*t + 23*CA^2*t^2 - 2*CA*CF*t^2 + 
          12*CF^2*t^2 - 89*CA^2*u + 20*CA*CF*u - 72*CF^2*u + 153*CA^2*t*u - 
          66*CA*CF*t*u + 120*CF^2*t*u - 46*CA^2*t^2*u + 4*CA*CF*t^2*u - 
          24*CF^2*t^2*u + 167*CA^2*u^2 - 62*CA*CF*u^2 + 144*CF^2*u^2 - 
          174*CA^2*t*u^2 + 102*CA*CF*t*u^2 - 144*CF^2*t*u^2 + 
          20*CA^2*t^2*u^2 + 7*CA*CF*t^2*u^2 + 6*CF^2*t^2*u^2 - 159*CA^2*u^3 + 
          96*CA*CF*u^3 - 144*CF^2*u^3 + 67*CA^2*t*u^3 - 52*CA*CF*t*u^3 + 
          60*CF^2*t*u^3 + 58*CA^2*u^4 - 46*CA*CF*u^4 + 54*CF^2*u^4))/
        (48*t*(-1 + u)^2) - (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t))) - 
   (CA*CF*q2*(-404*CA^2 - 33*CA^2*Pi^2 + 27*CA*CF*Pi^2 + 1095*CA^2*t + 
      135*CA*CF*t - 54*CF^2*t + 45*CA^2*Pi^2*t + 9*CA*CF*Pi^2*t - 
      36*CF^2*Pi^2*t - 978*CA^2*t^2 - 270*CA*CF*t^2 + 108*CF^2*t^2 + 
      9*CA^2*Pi^2*t^2 - 117*CA*CF*Pi^2*t^2 + 90*CF^2*Pi^2*t^2 + 
      287*CA^2*t^3 + 135*CA*CF*t^3 - 54*CF^2*t^3 - 21*CA^2*Pi^2*t^3 + 
      81*CA*CF*Pi^2*t^3 - 54*CF^2*Pi^2*t^3 + 1616*CA^2*u + 162*CA*CF*u - 
      324*CF^2*u + 123*CA^2*Pi^2*u - 72*CA*CF*Pi^2*u - 3321*CA^2*t*u - 
      675*CA*CF*t*u + 1188*CF^2*t*u - 117*CA^2*Pi^2*t*u - 99*CA*CF*Pi^2*t*u + 
      108*CF^2*Pi^2*t*u + 1992*CA^2*t^2*u + 1278*CA*CF*t^2*u - 
      1836*CF^2*t^2*u - 27*CA^2*Pi^2*t^2*u + 270*CA*CF*Pi^2*t^2*u - 
      180*CF^2*Pi^2*t^2*u - 287*CA^2*t^3*u - 765*CA*CF*t^3*u + 
      972*CF^2*t^3*u + 21*CA^2*Pi^2*t^3*u - 81*CA*CF*Pi^2*t^3*u + 
      54*CF^2*Pi^2*t^3*u - 2828*CA^2*u^2 - 324*CA*CF*u^2 + 648*CF^2*u^2 - 
      213*CA^2*Pi^2*u^2 + 63*CA*CF*Pi^2*u^2 + 3680*CA^2*t*u^2 + 
      540*CA*CF*t*u^2 - 1620*CF^2*t*u^2 + 141*CA^2*Pi^2*t*u^2 + 
      162*CA*CF*Pi^2*t*u^2 - 108*CF^2*Pi^2*t*u^2 - 1014*CA^2*t^2*u^2 - 
      1008*CA*CF*t^2*u^2 + 1728*CF^2*t^2*u^2 + 18*CA^2*Pi^2*t^2*u^2 - 
      153*CA*CF*Pi^2*t^2*u^2 + 90*CF^2*Pi^2*t^2*u^2 + 2424*CA^2*u^3 + 
      162*CA*CF*u^3 - 324*CF^2*u^3 + 189*CA^2*Pi^2*u^3 - 18*CA*CF*Pi^2*u^3 - 
      1454*CA^2*t*u^3 + 486*CF^2*t*u^3 - 69*CA^2*Pi^2*t*u^3 - 
      72*CA*CF*Pi^2*t*u^3 + 36*CF^2*Pi^2*t*u^3 - 808*CA^2*u^4 - 
      66*CA^2*Pi^2*u^4 + 378*CA^2*Zeta[3] - 324*CA*CF*Zeta[3] - 
      1134*CA^2*t*Zeta[3] + 972*CA*CF*t*Zeta[3] + 1134*CA^2*t^2*Zeta[3] - 
      972*CA*CF*t^2*Zeta[3] - 378*CA^2*t^3*Zeta[3] + 324*CA*CF*t^3*Zeta[3] - 
      1512*CA^2*u*Zeta[3] + 1296*CA*CF*u*Zeta[3] + 3402*CA^2*t*u*Zeta[3] - 
      2916*CA*CF*t*u*Zeta[3] - 2268*CA^2*t^2*u*Zeta[3] + 
      1944*CA*CF*t^2*u*Zeta[3] + 378*CA^2*t^3*u*Zeta[3] - 
      324*CA*CF*t^3*u*Zeta[3] + 2646*CA^2*u^2*Zeta[3] - 
      2268*CA*CF*u^2*Zeta[3] - 3780*CA^2*t*u^2*Zeta[3] + 
      3240*CA*CF*t*u^2*Zeta[3] + 1134*CA^2*t^2*u^2*Zeta[3] - 
      972*CA*CF*t^2*u^2*Zeta[3] - 2268*CA^2*u^3*Zeta[3] + 
      1944*CA*CF*u^3*Zeta[3] + 1512*CA^2*t*u^3*Zeta[3] - 
      1296*CA*CF*t*u^3*Zeta[3] + 756*CA^2*u^4*Zeta[3] - 
      648*CA*CF*u^4*Zeta[3]))/(864*t*(-1 + u)*(-1 + t + u))) + 
 G[0, t]*((-5*CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(54*t) + 
   (CA*CF*nf*q2*(54*CA*t^2 - 216*CA*t^3 + 324*CA*t^4 - 216*CA*t^5 + 
      54*CA*t^6 - 1266*CA*u + 778*CF*u + 15*CA*Pi^2*u + 6*CF*Pi^2*u + 
      6672*CA*t*u - 3674*CF*t*u - 75*CA*Pi^2*t*u - 30*CF*Pi^2*t*u - 
      14172*CA*t^2*u + 7024*CF*t^2*u + 150*CA*Pi^2*t^2*u + 60*CF*Pi^2*t^2*u + 
      15144*CA*t^3*u - 6808*CF*t^3*u - 150*CA*Pi^2*t^3*u - 60*CF*Pi^2*t^3*u - 
      8130*CA*t^4*u + 3350*CF*t^4*u + 75*CA*Pi^2*t^4*u + 30*CF*Pi^2*t^4*u + 
      1752*CA*t^5*u - 670*CF*t^5*u - 15*CA*Pi^2*t^5*u - 6*CF*Pi^2*t^5*u + 
      3798*CA*u^2 - 2334*CF*u^2 - 45*CA*Pi^2*u^2 - 18*CF*Pi^2*u^2 - 
      16326*CA*t*u^2 + 8688*CF*t*u^2 + 180*CA*Pi^2*t*u^2 + 72*CF*Pi^2*t*u^2 + 
      25974*CA*t^2*u^2 - 12384*CF*t^2*u^2 - 270*CA*Pi^2*t^2*u^2 - 
      108*CF*Pi^2*t^2*u^2 - 18162*CA*t^3*u^2 + 8040*CF*t^3*u^2 + 
      180*CA*Pi^2*t^3*u^2 + 72*CF*Pi^2*t^3*u^2 + 4716*CA*t^4*u^2 - 
      2010*CF*t^4*u^2 - 45*CA*Pi^2*t^4*u^2 - 18*CF*Pi^2*t^4*u^2 - 
      5064*CA*u^3 + 3112*CF*u^3 + 60*CA*Pi^2*u^3 + 24*CF*Pi^2*u^3 + 
      16776*CA*t*u^3 - 8472*CF*t*u^3 - 180*CA*Pi^2*t*u^3 - 72*CF*Pi^2*t*u^3 - 
      17640*CA*t^2*u^3 + 8040*CF*t^2*u^3 + 180*CA*Pi^2*t^2*u^3 + 
      72*CF*Pi^2*t^2*u^3 + 5928*CA*t^3*u^3 - 2680*CF*t^3*u^3 - 
      60*CA*Pi^2*t^3*u^3 - 24*CF*Pi^2*t^3*u^3 + 2532*CA*u^4 - 1556*CF*u^4 - 
      30*CA*Pi^2*u^4 - 12*CF*Pi^2*u^4 - 5856*CA*t*u^4 + 2680*CF*t*u^4 + 
      60*CA*Pi^2*t*u^4 + 24*CF*Pi^2*t*u^4 + 2964*CA*t^2*u^4 - 
      1340*CF*t^2*u^4 - 30*CA*Pi^2*t^2*u^4 - 12*CF*Pi^2*t^2*u^4))/
    (864*(-1 + t)^2*t*u*(-1 + t + u)) + 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, u])/
    (16*t) + (CA*CF*(5*CA^2 - 2*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[0, 0, 1, u])/(16*t) - 
   (CA^2*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, u])/(16*t) - (CA*CF*(11*CA^2 + 2*CA*CF - 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, u])/(16*t) - 
   (CA*CF*(11*CA^2 - 6*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 0, 0, u])/(16*t) - 
   (CA^2*(7*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, u])/(16*t) - (CA*CF*(3*CA^2 - 14*CA*CF + 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, u])/(16*t) - 
   (3*CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, u])/(16*t) + 
   (-1/72*(CA*(54*CA - 47*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
       t + (CA*CF*nf^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(18*t) - 
     (CA*CF*q2*(-1540*CA^2 + 2620*CA*CF - 900*CF^2 + 15*CA^2*Pi^2 - 
        36*CA*CF*Pi^2 + 12*CF^2*Pi^2 + 3116*CA^2*t - 5348*CA*CF*t + 
        1872*CF^2*t - 30*CA^2*Pi^2*t + 72*CA*CF*Pi^2*t - 24*CF^2*Pi^2*t - 
        1576*CA^2*t^2 + 2728*CA*CF*t^2 - 972*CF^2*t^2 + 15*CA^2*Pi^2*t^2 - 
        36*CA*CF*Pi^2*t^2 + 12*CF^2*Pi^2*t^2 + 3080*CA^2*u - 5240*CA*CF*u + 
        1800*CF^2*u - 30*CA^2*Pi^2*u + 72*CA*CF*Pi^2*u - 24*CF^2*Pi^2*u - 
        3080*CA^2*t*u + 5240*CA*CF*t*u - 1800*CF^2*t*u + 30*CA^2*Pi^2*t*u - 
        72*CA*CF*Pi^2*t*u + 24*CF^2*Pi^2*t*u - 3080*CA^2*u^2 + 
        5240*CA*CF*u^2 - 1800*CF^2*u^2 + 30*CA^2*Pi^2*u^2 - 
        72*CA*CF*Pi^2*u^2 + 24*CF^2*Pi^2*u^2))/(576*t))*Log[Q2] + 
   (-1/96*(CA*CF*(22*CA^2 - 97*CA*CF + 54*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
         2*t*u + 2*u^2))/t + (CA*(CA - 4*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(24*t))*Log[Q2]^2 - 
   (CA*(CA - 2*CF)*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^3)/(32*t) + G[0, 1, u]*
    ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) - 
     (CA*CF*q2*(55*CA^2*t^2 - 9*CA*CF*t^2 - 18*CF^2*t^2 - 101*CA^2*t^3 + 
        6*CA*CF*t^3 + 48*CF^2*t^3 + 46*CA^2*t^4 + 15*CA*CF*t^4 - 
        42*CF^2*t^4 + 98*CA^2*t*u + 18*CA*CF*t*u - 60*CF^2*t*u - 
        288*CA^2*t^2*u - 42*CA*CF*t^2*u + 180*CF^2*t^2*u + 199*CA^2*t^3*u + 
        30*CA*CF*t^3*u - 144*CF^2*t^3*u + 46*CA^2*u^2 + 18*CA*CF*u^2 - 
        36*CF^2*u^2 - 279*CA^2*t*u^2 - 84*CA*CF*t*u^2 + 204*CF^2*t*u^2 + 
        352*CA^2*t^2*u^2 + 51*CA*CF*t^2*u^2 - 234*CF^2*t^2*u^2 - 
        92*CA^2*u^3 - 36*CA*CF*u^3 + 72*CF^2*u^3 + 291*CA^2*t*u^3 + 
        72*CA*CF*t*u^3 - 204*CF^2*t*u^3 + 92*CA^2*u^4 + 36*CA*CF*u^4 - 
        72*CF^2*u^4))/(48*t*(t + u)^2) - 
     (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (16*t)) + G[1, 0, u]*
    ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) - 
     (CA*CF*q2*(46*CA^2 + 18*CA*CF - 36*CF^2 - 74*CA^2*t - 66*CA*CF*t + 
        84*CF^2*t + 28*CA^2*t^2 + 60*CA*CF*t^2 - 60*CF^2*t^2 - 184*CA^2*u - 
        72*CA*CF*u + 144*CF^2*u + 231*CA^2*t*u + 186*CA*CF*t*u - 
        240*CF^2*t*u - 56*CA^2*t^2*u - 120*CA*CF*t^2*u + 120*CF^2*t^2*u + 
        322*CA^2*u^2 + 126*CA*CF*u^2 - 252*CF^2*u^2 - 234*CA^2*t*u^2 - 
        192*CA*CF*t*u^2 + 240*CF^2*t*u^2 + 31*CA^2*t^2*u^2 + 
        51*CA*CF*t^2*u^2 - 54*CF^2*t^2*u^2 - 276*CA^2*u^3 - 108*CA*CF*u^3 + 
        216*CF^2*u^3 + 77*CA^2*t*u^3 + 72*CA*CF*t*u^3 - 84*CF^2*t*u^3 + 
        92*CA^2*u^4 + 36*CA*CF*u^4 - 72*CF^2*u^4))/(48*t*(-1 + u)^2) - 
     (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (16*t)) + G[1, u]^2*((CA*CF*(77*CA^2 - 133*CA*CF + 54*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(48*t) - 
     (CA*(7*CA - 8*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (24*t) - (3*CA*(CA - 2*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
   G[0, 0, u]*(-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
       t + (CA*CF*q2*(22*CA^2 - 9*CA*CF - 26*CA^2*t - 12*CA*CF*t + 
        12*CF^2*t + 4*CA^2*t^2 + 27*CA*CF*t^2 - 18*CF^2*t^2 - 44*CA^2*u + 
        18*CA*CF*u + 26*CA^2*t*u + 12*CA*CF*t*u - 12*CF^2*t*u + 44*CA^2*u^2 - 
        18*CA*CF*u^2))/(48*t) + (CA^2*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
   G[1, 1, u]*((CA*(3*CA - 4*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(6*t) - (CA*CF*q2*(132*CA^2 - 257*CA*CF + 108*CF^2 - 
        264*CA^2*t + 514*CA*CF*t - 216*CF^2*t + 132*CA^2*t^2 - 
        263*CA*CF*t^2 + 114*CF^2*t^2 - 264*CA^2*u + 514*CA*CF*u - 
        216*CF^2*u + 246*CA^2*t*u - 484*CA*CF*t*u + 204*CF^2*t*u + 
        264*CA^2*u^2 - 514*CA*CF*u^2 + 216*CF^2*u^2))/(48*t) + 
     (CA*CF*(13*CA^2 - 34*CA*CF + 24*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(16*t)) + 
   G[1, u]*(-1/144*(CA^2*CF*nf*q2*(9*t^2 - 18*t^3 + 9*t^4 + 18*t*u - 
         72*t^2*u + 54*t^3*u - 20*u^2 - 2*t*u^2 + 55*t^2*u^2 + 40*u^3 - 
         t*u^3 - 40*u^4))/(t*u^2) + 
     (CA*CF*q2*(-54*CA^2*t^2 - 162*CA*CF*t^2 + 180*CF^2*t^2 + 108*CA^2*t^3 + 
        324*CA*CF*t^3 - 360*CF^2*t^3 - 54*CA^2*t^4 - 162*CA*CF*t^4 + 
        180*CF^2*t^4 - 108*CA^2*t*u - 648*CA*CF*t*u + 576*CF^2*t*u + 
        486*CA^2*t^2*u + 2178*CA*CF*t^2*u - 2124*CF^2*t^2*u - 
        432*CA^2*t^3*u - 1692*CA*CF*t^3*u + 1728*CF^2*t^3*u + 54*CA^2*t^4*u + 
        162*CA*CF*t^4*u - 180*CF^2*t^4*u + 572*CA^2*u^2 - 288*CA*CF*u^2 - 
        15*CA^2*Pi^2*u^2 + 6*CA*CF*Pi^2*u^2 - 796*CA^2*t*u^2 + 
        2412*CA*CF*t*u^2 - 1512*CF^2*t*u^2 + 30*CA^2*Pi^2*t*u^2 - 
        12*CA*CF*Pi^2*t*u^2 - 412*CA^2*t^2*u^2 - 3960*CA*CF*t^2*u^2 + 
        3528*CF^2*t^2*u^2 - 15*CA^2*Pi^2*t^2*u^2 + 6*CA*CF*Pi^2*t^2*u^2 + 
        324*CA^2*t^3*u^2 + 1368*CA*CF*t^3*u^2 - 1368*CF^2*t^3*u^2 - 
        1716*CA^2*u^3 + 864*CA*CF*u^3 + 45*CA^2*Pi^2*u^3 - 
        18*CA*CF*Pi^2*u^3 + 1784*CA^2*t*u^3 - 3456*CA*CF*t*u^3 + 
        1944*CF^2*t*u^3 - 60*CA^2*Pi^2*t*u^3 + 24*CA*CF*Pi^2*t*u^3 - 
        56*CA^2*t^2*u^3 + 2052*CA*CF*t^2*u^3 - 1656*CF^2*t^2*u^3 + 
        15*CA^2*Pi^2*t^2*u^3 - 6*CA*CF*Pi^2*t^2*u^3 + 2288*CA^2*u^4 - 
        1152*CA*CF*u^4 - 60*CA^2*Pi^2*u^4 + 24*CA*CF*Pi^2*u^4 - 
        880*CA^2*t*u^4 + 1692*CA*CF*t*u^4 - 1008*CF^2*t*u^4 + 
        30*CA^2*Pi^2*t*u^4 - 12*CA*CF*Pi^2*t*u^4 - 1144*CA^2*u^5 + 
        576*CA*CF*u^5 + 30*CA^2*Pi^2*u^5 - 12*CA*CF*Pi^2*u^5))/
      (576*t*(-1 + u)*u^2) + (CA*CF*(5*CA^2 - 3*CA*CF + 2*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/(8*t) + 
     (CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, u])/(8*t) + (CA*CF*(CA^2 - 8*CA*CF + 2*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/(8*t) + 
     (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/
      (4*t) + ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(16*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(8*t))*Log[Q2] - (CA^2*(CA - 6*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(32*t)) + 
   G[0, u]*((CA^2*CF*nf*q2*(20 - 95*t + 159*t^2 - 113*t^3 + 29*t^4 - 80*u + 
        291*t*u - 312*t^2*u + 101*t^3*u + 140*u^2 - 355*t*u^2 + 182*t^2*u^2 - 
        120*u^3 + 159*t*u^3 + 40*u^4))/(144*t*(-1 + t + u)^2) + 
     (CA*CF*q2*(-572*CA^2*t + 288*CA*CF*t + 15*CA^2*Pi^2*t - 6*CA*CF*Pi^2*t + 
        2456*CA^2*t^2 - 684*CA*CF*t^2 - 576*CF^2*t^2 - 60*CA^2*Pi^2*t^2 + 
        24*CA*CF*Pi^2*t^2 - 3786*CA^2*t^3 + 234*CA*CF*t^3 + 1692*CF^2*t^3 + 
        90*CA^2*Pi^2*t^3 - 36*CA*CF*Pi^2*t^3 + 2492*CA^2*t^4 + 
        432*CA*CF*t^4 - 1656*CF^2*t^4 - 60*CA^2*Pi^2*t^4 + 
        24*CA*CF*Pi^2*t^4 - 590*CA^2*t^5 - 270*CA*CF*t^5 + 540*CF^2*t^5 + 
        15*CA^2*Pi^2*t^5 - 6*CA*CF*Pi^2*t^5 - 572*CA^2*u + 288*CA*CF*u + 
        15*CA^2*Pi^2*u - 6*CA*CF*Pi^2*u + 4708*CA^2*t*u - 1728*CA*CF*t*u - 
        648*CF^2*t*u - 120*CA^2*Pi^2*t*u + 48*CA*CF*Pi^2*t*u - 
        11070*CA^2*t^2*u + 2070*CA*CF*t^2*u + 3420*CF^2*t^2*u + 
        270*CA^2*Pi^2*t^2*u - 108*CA*CF*Pi^2*t^2*u + 9896*CA^2*t^3*u - 
        324*CA*CF*t^3*u - 4392*CF^2*t^3*u - 240*CA^2*Pi^2*t^3*u + 
        96*CA*CF*Pi^2*t^3*u - 2962*CA^2*t^4*u - 306*CA*CF*t^4*u + 
        1620*CF^2*t^4*u + 75*CA^2*Pi^2*t^4*u - 30*CA*CF*Pi^2*t^4*u + 
        2288*CA^2*u^2 - 1152*CA*CF*u^2 - 60*CA^2*Pi^2*u^2 + 
        24*CA*CF*Pi^2*u^2 - 11288*CA^2*t*u^2 + 3852*CA*CF*t*u^2 + 
        1728*CF^2*t*u^2 + 285*CA^2*Pi^2*t*u^2 - 114*CA*CF*Pi^2*t*u^2 + 
        15964*CA^2*t^2*u^2 - 2628*CA*CF*t^2*u^2 - 4824*CF^2*t^2*u^2 - 
        390*CA^2*Pi^2*t^2*u^2 + 156*CA*CF*Pi^2*t^2*u^2 - 6652*CA^2*t^3*u^2 + 
        396*CA*CF*t^3*u^2 + 2448*CF^2*t^3*u^2 + 165*CA^2*Pi^2*t^3*u^2 - 
        66*CA*CF*Pi^2*t^3*u^2 - 4004*CA^2*u^3 + 2016*CA*CF*u^3 + 
        105*CA^2*Pi^2*u^3 - 42*CA*CF*Pi^2*u^3 + 11992*CA^2*t*u^3 - 
        3600*CA*CF*t*u^3 - 2088*CF^2*t*u^3 - 300*CA^2*Pi^2*t*u^3 + 
        120*CA*CF*Pi^2*t*u^3 - 7976*CA^2*t^2*u^3 + 1044*CA*CF*t^2*u^3 + 
        2376*CF^2*t^2*u^3 + 195*CA^2*Pi^2*t^2*u^3 - 78*CA*CF*Pi^2*t^2*u^3 + 
        3432*CA^2*u^4 - 1728*CA*CF*u^4 - 90*CA^2*Pi^2*u^4 + 
        36*CA*CF*Pi^2*u^4 - 4840*CA^2*t*u^4 + 1188*CA*CF*t*u^4 + 
        1008*CF^2*t*u^4 + 120*CA^2*Pi^2*t*u^4 - 48*CA*CF*Pi^2*t*u^4 - 
        1144*CA^2*u^5 + 576*CA*CF*u^5 + 30*CA^2*Pi^2*u^5 - 
        12*CA*CF*Pi^2*u^5))/(576*t*(-1 + t + u)^2*(t + u)) - 
     (CA*CF*(2*CA^2 - CA*CF + CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, u])/(4*t) - (CA*CF*(CA^2 - 9*CA*CF + 2*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/(8*t) + 
     ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (16*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(8*t))*
      Log[Q2] - (CA^2*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(32*t) + G[1, u]*
      (-1/8*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(11*CA^2*t^2 - 6*CF^2*t^2 - 19*CA^2*t^3 - 4*CA*CF*t^3 + 
          16*CF^2*t^3 + 8*CA^2*t^4 + 8*CA*CF*t^4 - 14*CF^2*t^4 + 
          18*CA^2*t*u + 12*CA*CF*t*u - 20*CF^2*t*u - 74*CA^2*t^2*u - 
          32*CA*CF*t^2*u + 72*CF^2*t^2*u + 72*CA^2*t^3*u + 36*CA*CF*t^3*u - 
          80*CF^2*t^3*u - 16*CA^2*t^4*u - 16*CA*CF*t^4*u + 28*CF^2*t^4*u + 
          8*CA^2*u^2 + 9*CA*CF*u^2 - 12*CF^2*u^2 - 85*CA^2*t*u^2 - 
          70*CA*CF*t*u^2 + 108*CF^2*t*u^2 + 175*CA^2*t^2*u^2 + 
          114*CA*CF*t^2*u^2 - 204*CF^2*t^2*u^2 - 85*CA^2*t^3*u^2 - 
          66*CA*CF*t^3*u^2 + 116*CF^2*t^3*u^2 + 9*CA^2*t^4*u^2 + 
          5*CA*CF*t^4*u^2 - 12*CF^2*t^4*u^2 - 32*CA^2*u^3 - 36*CA*CF*u^3 + 
          48*CF^2*u^3 + 166*CA^2*t*u^3 + 152*CA*CF*t*u^3 - 224*CF^2*t*u^3 - 
          168*CA^2*t^2*u^3 - 144*CA*CF*t^2*u^3 + 224*CF^2*t^2*u^3 + 
          34*CA^2*t^3*u^3 + 28*CA*CF*t^3*u^3 - 48*CF^2*t^3*u^3 + 
          56*CA^2*u^4 + 63*CA*CF*u^4 - 84*CF^2*u^4 - 147*CA^2*t*u^4 - 
          148*CA*CF*t*u^4 + 208*CF^2*t*u^4 + 57*CA^2*t^2*u^4 + 
          59*CA*CF*t^2*u^4 - 84*CF^2*t^2*u^4 - 48*CA^2*u^5 - 54*CA*CF*u^5 + 
          72*CF^2*u^5 + 48*CA^2*t*u^5 + 54*CA*CF*t*u^5 - 72*CF^2*t*u^5 + 
          16*CA^2*u^6 + 18*CA*CF*u^6 - 24*CF^2*u^6))/(16*t*(-1 + u)^2*
         (t + u)^2) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t))) - 
   (CA*CF*q2*(162*CA^2*t^2 + 486*CA*CF*t^2 - 540*CF^2*t^2 - 648*CA^2*t^3 - 
      1944*CA*CF*t^3 + 2160*CF^2*t^3 + 972*CA^2*t^4 + 2916*CA*CF*t^4 - 
      3240*CF^2*t^4 - 648*CA^2*t^5 - 1944*CA*CF*t^5 + 2160*CF^2*t^5 + 
      162*CA^2*t^6 + 486*CA*CF*t^6 - 540*CF^2*t^6 - 8684*CA^2*u + 
      10994*CA*CF*u - 2430*CF^2*u + 165*CA^2*Pi^2*u + 39*CA*CF*Pi^2*u - 
      162*CF^2*Pi^2*u + 45292*CA^2*t*u - 54970*CA*CF*t*u + 11718*CF^2*t*u - 
      771*CA^2*Pi^2*t*u - 303*CA*CF*Pi^2*t*u + 810*CF^2*Pi^2*t*u - 
      95048*CA^2*t^2*u + 106052*CA*CF*t^2*u - 18252*CF^2*t^2*u + 
      1434*CA^2*Pi^2*t^2*u + 822*CA*CF*Pi^2*t^2*u - 1620*CF^2*Pi^2*t^2*u + 
      100556*CA^2*t^3*u - 97304*CA*CF*t^3*u + 7668*CF^2*t^3*u - 
      1326*CA^2*Pi^2*t^3*u - 1038*CA*CF*Pi^2*t^3*u + 1620*CF^2*Pi^2*t^3*u - 
      54040*CA^2*t^4*u + 40390*CA*CF*t^4*u + 5778*CF^2*t^4*u + 
      609*CA^2*Pi^2*t^4*u + 627*CA*CF*Pi^2*t^4*u - 810*CF^2*Pi^2*t^4*u + 
      12248*CA^2*t^5*u - 4190*CA*CF*t^5*u - 5562*CF^2*t^5*u - 
      111*CA^2*Pi^2*t^5*u - 147*CA*CF*Pi^2*t^5*u + 162*CF^2*Pi^2*t^5*u - 
      324*CA^2*t^6*u - 972*CA*CF*t^6*u + 1080*CF^2*t^6*u + 43420*CA^2*u^2 - 
      54970*CA*CF*u^2 + 12150*CF^2*u^2 - 825*CA^2*Pi^2*u^2 - 
      195*CA*CF*Pi^2*u^2 + 810*CF^2*Pi^2*u^2 - 200408*CA^2*t*u^2 + 
      241868*CA*CF*t*u^2 - 52164*CF^2*t*u^2 + 3414*CA^2*Pi^2*t*u^2 + 
      1290*CA*CF*Pi^2*t*u^2 - 3564*CF^2*Pi^2*t*u^2 + 362014*CA^2*t^2*u^2 - 
      408538*CA*CF*t^2*u^2 + 77328*CF^2*t^2*u^2 - 5514*CA^2*Pi^2*t^2*u^2 - 
      2994*CA*CF*Pi^2*t^2*u^2 + 6156*CF^2*Pi^2*t^2*u^2 - 
      318712*CA^2*t^3*u^2 + 326536*CA*CF*t^3*u^2 - 43200*CF^2*t^3*u^2 + 
      4308*CA^2*Pi^2*t^3*u^2 + 3192*CA*CF*Pi^2*t^3*u^2 - 
      5184*CF^2*Pi^2*t^3*u^2 + 136076*CA^2*t^4*u^2 - 119594*CA*CF*t^4*u^2 + 
      1782*CF^2*t^4*u^2 - 1605*CA^2*Pi^2*t^4*u^2 - 1587*CA*CF*Pi^2*t^4*u^2 + 
      2106*CF^2*Pi^2*t^4*u^2 - 22552*CA^2*t^5*u^2 + 14212*CA*CF*t^5*u^2 + 
      4644*CF^2*t^5*u^2 + 222*CA^2*Pi^2*t^5*u^2 + 294*CA*CF*Pi^2*t^5*u^2 - 
      324*CF^2*Pi^2*t^5*u^2 + 162*CA^2*t^6*u^2 + 486*CA*CF*t^6*u^2 - 
      540*CF^2*t^6*u^2 - 95524*CA^2*u^3 + 120934*CA*CF*u^3 - 26730*CF^2*u^3 + 
      1815*CA^2*Pi^2*u^3 + 429*CA*CF*Pi^2*u^3 - 1782*CF^2*Pi^2*u^3 + 
      376636*CA^2*t*u^3 - 450754*CA*CF*t*u^3 + 98334*CF^2*t*u^3 - 
      6405*CA^2*Pi^2*t*u^3 - 2355*CA*CF*Pi^2*t*u^3 + 6714*CF^2*Pi^2*t*u^3 - 
      556412*CA^2*t^2*u^3 + 628904*CA*CF*t^2*u^3 - 126900*CF^2*t^2*u^3 + 
      8508*CA^2*Pi^2*t^2*u^3 + 4476*CA*CF*Pi^2*t^2*u^3 - 
      9576*CF^2*Pi^2*t^2*u^3 + 378268*CA^2*t^3*u^3 - 397360*CA*CF*t^3*u^3 + 
      64476*CF^2*t^3*u^3 - 5190*CA^2*Pi^2*t^3*u^3 - 3696*CA*CF*Pi^2*t^3*u^3 + 
      6264*CF^2*Pi^2*t^3*u^3 - 113920*CA^2*t^4*u^3 + 106354*CA*CF*t^4*u^3 - 
      7938*CF^2*t^4*u^3 + 1401*CA^2*Pi^2*t^4*u^3 + 1239*CA*CF*Pi^2*t^4*u^3 - 
      1746*CF^2*Pi^2*t^4*u^3 + 10952*CA^2*t^5*u^3 - 8078*CA*CF*t^5*u^3 - 
      1242*CF^2*t^5*u^3 - 129*CA^2*Pi^2*t^5*u^3 - 93*CA*CF*Pi^2*t^5*u^3 + 
      126*CF^2*Pi^2*t^5*u^3 + 112892*CA^2*u^4 - 142922*CA*CF*u^4 + 
      31590*CF^2*u^4 - 2145*CA^2*Pi^2*u^4 - 507*CA*CF*Pi^2*u^4 + 
      2106*CF^2*Pi^2*u^4 - 371696*CA^2*t*u^4 + 439760*CA*CF*t*u^4 - 
      96768*CF^2*t*u^4 + 6312*CA^2*Pi^2*t*u^4 + 2208*CA*CF*Pi^2*t*u^4 - 
      6624*CF^2*Pi^2*t*u^4 + 426124*CA^2*t^2*u^4 - 480820*CA*CF*t^2*u^4 + 
      102384*CF^2*t^2*u^4 - 6558*CA^2*Pi^2*t^2*u^4 - 
      3282*CA*CF*Pi^2*t^2*u^4 + 7452*CF^2*Pi^2*t^2*u^4 - 
      199384*CA^2*t^3*u^4 + 214048*CA*CF*t^3*u^4 - 40824*CF^2*t^3*u^4 + 
      2760*CA^2*Pi^2*t^3*u^4 + 1968*CA*CF*Pi^2*t^3*u^4 - 
      3456*CF^2*Pi^2*t^3*u^4 + 30912*CA^2*t^4*u^4 - 30066*CA*CF*t^4*u^4 + 
      3618*CF^2*t^4*u^4 - 369*CA^2*Pi^2*t^4*u^4 - 387*CA*CF*Pi^2*t^4*u^4 + 
      522*CF^2*Pi^2*t^4*u^4 - 69472*CA^2*u^5 + 87952*CA*CF*u^5 - 
      19440*CF^2*u^5 + 1320*CA^2*Pi^2*u^5 + 312*CA*CF*Pi^2*u^5 - 
      1296*CF^2*Pi^2*u^5 + 188656*CA^2*t*u^5 - 219880*CA*CF*t*u^5 + 
      48600*CF^2*t*u^5 - 3210*CA^2*Pi^2*t*u^5 - 996*CA*CF*Pi^2*t*u^5 + 
      3312*CF^2*Pi^2*t*u^5 - 156800*CA^2*t^2*u^5 + 175904*CA*CF*t^2*u^5 - 
      38880*CF^2*t^2*u^5 + 2460*CA^2*Pi^2*t^2*u^5 + 1056*CA*CF*Pi^2*t^2*u^5 - 
      2736*CF^2*Pi^2*t^2*u^5 + 39920*CA^2*t^3*u^5 - 43976*CA*CF*t^3*u^5 + 
      9720*CF^2*t^3*u^5 - 570*CA^2*Pi^2*t^3*u^5 - 372*CA*CF*Pi^2*t^3*u^5 + 
      720*CF^2*Pi^2*t^3*u^5 + 17368*CA^2*u^6 - 21988*CA*CF*u^6 + 
      4860*CF^2*u^6 - 330*CA^2*Pi^2*u^6 - 78*CA*CF*Pi^2*u^6 + 
      324*CF^2*Pi^2*u^6 - 38480*CA^2*t*u^6 + 43976*CA*CF*t*u^6 - 
      9720*CF^2*t*u^6 + 660*CA^2*Pi^2*t*u^6 + 156*CA*CF*Pi^2*t*u^6 - 
      648*CF^2*Pi^2*t*u^6 + 19960*CA^2*t^2*u^6 - 21988*CA*CF*t^2*u^6 + 
      4860*CF^2*t^2*u^6 - 330*CA^2*Pi^2*t^2*u^6 - 78*CA*CF*Pi^2*t^2*u^6 + 
      324*CF^2*Pi^2*t^2*u^6 + 108*CA^2*u*Zeta[3] - 2808*CA*CF*u*Zeta[3] + 
      2592*CF^2*u*Zeta[3] - 540*CA^2*t*u*Zeta[3] + 14040*CA*CF*t*u*Zeta[3] - 
      12960*CF^2*t*u*Zeta[3] + 1080*CA^2*t^2*u*Zeta[3] - 
      28080*CA*CF*t^2*u*Zeta[3] + 25920*CF^2*t^2*u*Zeta[3] - 
      1080*CA^2*t^3*u*Zeta[3] + 28080*CA*CF*t^3*u*Zeta[3] - 
      25920*CF^2*t^3*u*Zeta[3] + 540*CA^2*t^4*u*Zeta[3] - 
      14040*CA*CF*t^4*u*Zeta[3] + 12960*CF^2*t^4*u*Zeta[3] - 
      108*CA^2*t^5*u*Zeta[3] + 2808*CA*CF*t^5*u*Zeta[3] - 
      2592*CF^2*t^5*u*Zeta[3] - 540*CA^2*u^2*Zeta[3] + 
      14040*CA*CF*u^2*Zeta[3] - 12960*CF^2*u^2*Zeta[3] + 
      2376*CA^2*t*u^2*Zeta[3] - 61776*CA*CF*t*u^2*Zeta[3] + 
      57024*CF^2*t*u^2*Zeta[3] - 4104*CA^2*t^2*u^2*Zeta[3] + 
      106704*CA*CF*t^2*u^2*Zeta[3] - 98496*CF^2*t^2*u^2*Zeta[3] + 
      3456*CA^2*t^3*u^2*Zeta[3] - 89856*CA*CF*t^3*u^2*Zeta[3] + 
      82944*CF^2*t^3*u^2*Zeta[3] - 1404*CA^2*t^4*u^2*Zeta[3] + 
      36504*CA*CF*t^4*u^2*Zeta[3] - 33696*CF^2*t^4*u^2*Zeta[3] + 
      216*CA^2*t^5*u^2*Zeta[3] - 5616*CA*CF*t^5*u^2*Zeta[3] + 
      5184*CF^2*t^5*u^2*Zeta[3] + 1188*CA^2*u^3*Zeta[3] - 
      30888*CA*CF*u^3*Zeta[3] + 28512*CF^2*u^3*Zeta[3] - 
      4428*CA^2*t*u^3*Zeta[3] + 115128*CA*CF*t*u^3*Zeta[3] - 
      106272*CF^2*t*u^3*Zeta[3] + 6264*CA^2*t^2*u^3*Zeta[3] - 
      162864*CA*CF*t^2*u^3*Zeta[3] + 150336*CF^2*t^2*u^3*Zeta[3] - 
      4104*CA^2*t^3*u^3*Zeta[3] + 106704*CA*CF*t^3*u^3*Zeta[3] - 
      98496*CF^2*t^3*u^3*Zeta[3] + 1188*CA^2*t^4*u^3*Zeta[3] - 
      30888*CA*CF*t^4*u^3*Zeta[3] + 28512*CF^2*t^4*u^3*Zeta[3] - 
      108*CA^2*t^5*u^3*Zeta[3] + 2808*CA*CF*t^5*u^3*Zeta[3] - 
      2592*CF^2*t^5*u^3*Zeta[3] - 1404*CA^2*u^4*Zeta[3] + 
      36504*CA*CF*u^4*Zeta[3] - 33696*CF^2*u^4*Zeta[3] + 
      4320*CA^2*t*u^4*Zeta[3] - 112320*CA*CF*t*u^4*Zeta[3] + 
      103680*CF^2*t*u^4*Zeta[3] - 4752*CA^2*t^2*u^4*Zeta[3] + 
      123552*CA*CF*t^2*u^4*Zeta[3] - 114048*CF^2*t^2*u^4*Zeta[3] + 
      2160*CA^2*t^3*u^4*Zeta[3] - 56160*CA*CF*t^3*u^4*Zeta[3] + 
      51840*CF^2*t^3*u^4*Zeta[3] - 324*CA^2*t^4*u^4*Zeta[3] + 
      8424*CA*CF*t^4*u^4*Zeta[3] - 7776*CF^2*t^4*u^4*Zeta[3] + 
      864*CA^2*u^5*Zeta[3] - 22464*CA*CF*u^5*Zeta[3] + 
      20736*CF^2*u^5*Zeta[3] - 2160*CA^2*t*u^5*Zeta[3] + 
      56160*CA*CF*t*u^5*Zeta[3] - 51840*CF^2*t*u^5*Zeta[3] + 
      1728*CA^2*t^2*u^5*Zeta[3] - 44928*CA*CF*t^2*u^5*Zeta[3] + 
      41472*CF^2*t^2*u^5*Zeta[3] - 432*CA^2*t^3*u^5*Zeta[3] + 
      11232*CA*CF*t^3*u^5*Zeta[3] - 10368*CF^2*t^3*u^5*Zeta[3] - 
      216*CA^2*u^6*Zeta[3] + 5616*CA*CF*u^6*Zeta[3] - 5184*CF^2*u^6*Zeta[3] + 
      432*CA^2*t*u^6*Zeta[3] - 11232*CA*CF*t*u^6*Zeta[3] + 
      10368*CF^2*t*u^6*Zeta[3] - 216*CA^2*t^2*u^6*Zeta[3] + 
      5616*CA*CF*t^2*u^6*Zeta[3] - 5184*CF^2*t^2*u^6*Zeta[3]))/
    (1728*(-1 + t)^2*t*(-1 + u)^2*u*(-1 + t + u))) + 
 G[1, u]*(-1/432*(CA*CF*nf*q2*(27*CA*t^2 - 54*CA*t^3 + 27*CA*t^4 + 
       55*CA*t*u - 3*CA*Pi^2*t*u - 200*CA*t^2*u - 18*CF*t^2*u + 
       6*CA*Pi^2*t^2*u + 145*CA*t^3*u + 18*CF*t^3*u - 3*CA*Pi^2*t^3*u + 
       28*CA*u^2 - 3*CA*Pi^2*u^2 - 202*CA*t*u^2 + 12*CA*Pi^2*t*u^2 + 
       255*CA*t^2*u^2 + 18*CF*t^2*u^2 - 9*CA*Pi^2*t^2*u^2 - 56*CA*u^3 + 
       6*CA*Pi^2*u^3 + 193*CA*t*u^3 - 12*CA*Pi^2*t*u^3 + 56*CA*u^4 - 
       6*CA*Pi^2*u^4))/(t*u*(t + u)) + 
   ((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
     (CA*CF^2*q2*(11*CA - 22*CA*t + 14*CA*t^2 - 3*CF*t^2 - 22*CA*u + 
        25*CA*t*u + 6*CF*t*u + 22*CA*u^2 - 9*CF*u^2))/(24*t))*G[-u, -u, t] - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, t])/(16*t) + (CA*CF*(3*CA^2 + 7*CA*CF - 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, u])/(8*t) - 
   (CA*CF*(5*CA^2 - CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, u])/(8*t) + (CA^2*CF*(CA + 2*CF)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(16*t) + 
   (CA*CF*(2*CA^2 + CA*CF - 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, -u, t])/(8*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[0, 1, 0, t])/(8*t) - (CA*CF*(CA^2 + 3*CA*CF - 2*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, u])/(4*t) - 
   (CA*CF*(7*CA^2 - 11*CA*CF + 6*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[0, 1, 1, u])/(8*t) + 
   (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, t])/(16*t) + 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/
    (16*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, -u, t])/(8*t) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, -u, 0, t])/(8*t) - 
   (CA*CF*(CA^2 - CA*CF + CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, -u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, -u, -u, t])/(4*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 0, 0, t])/(4*t) - (CA*CF*(CA^2 + 7*CA*CF - 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/(8*t) - 
   (CA*CF*(7*CA^2 - 11*CA*CF + 6*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[1, 0, 1, u])/(8*t) - 
   (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1 - u, t])/
    (8*t) - (CA*CF*(9*CA^2 - CA*CF - 2*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1, 1, 0, u])/(8*t) - 
   (3*CA*(3*CA - 4*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, u])/(8*t) - (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1 - u, 0, t])/(8*t) + (CA^2*CF*(CA + 2*CF)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/(16*t) + 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 1 - u, t])/
    (16*t) - (CA*(3*CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, -u, t])/(8*t) + 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1, 0, t])/
    (8*t) + (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, t])/(16*t) + 
   (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, t])/(16*t) + 
   (CA*(CA - 4*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, -u, t])/(8*t) + 
   (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, 0, t])/(8*t) - 
   (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, 1 - u, t])/(4*t) + 
   (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, -u, -u, t])/
    (2*t) + (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 0, 0, t])/(8*t) - (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 0, 1 - u, t])/(4*t) - 
   (CA*(CA - CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 0, -u, t])/(4*t) - (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 1 - u, 0, t])/(4*t) - 
   (3*CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, 1 - u, t])/(8*t) - 
   (CA*(CA - 3*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, -u, t])/(4*t) + 
   (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, -u, 1 - u, t])/
    (2*t) - (CA*CF^3*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, -u, -u, t])/(2*t) + 
   ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) + 
     (CA^2*CF*q2*(-572*CA + 288*CF + 15*CA*Pi^2 - 6*CF*Pi^2 + 1180*CA*t - 
        612*CF*t - 30*CA*Pi^2*t + 12*CF*Pi^2*t - 608*CA*t^2 + 324*CF*t^2 + 
        15*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 + 1144*CA*u - 576*CF*u - 
        30*CA*Pi^2*u + 12*CF*Pi^2*u - 1144*CA*t*u + 576*CF*t*u + 
        30*CA*Pi^2*t*u - 12*CF*Pi^2*t*u - 1144*CA*u^2 + 576*CF*u^2 + 
        30*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2))/(576*t))*Log[Q2] + 
   ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (32*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t))*
    Log[Q2]^2 + (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^3)/(32*t) + G[1, 0, t]*
    (-1/16*(CA^2*CF*q2*(-1 + t)*(-CA + CF + CA*t - CF*t + CA*u + 2*CF*u))/t - 
     (CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(8*t)) + 
   G[1 - u, 1 - u, t]*((11*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (48*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) + 
     (3*CA^3*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
   G[0, 1, u]*((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (24*t) - (CA*CF*q2*(55*CA^2 - 27*CA*CF - 110*CA^2*t + 54*CA*CF*t + 
        55*CA^2*t^2 - 27*CA*CF*t^2 - 220*CA^2*u + 108*CA*CF*u + 
        339*CA^2*t*u - 180*CA*CF*t*u - 110*CA^2*t^2*u + 54*CA*CF*t^2*u + 
        385*CA^2*u^2 - 189*CA*CF*u^2 - 354*CA^2*t*u^2 + 216*CA*CF*t*u^2 - 
        12*CF^2*t*u^2 + 52*CA^2*t^2*u^2 - 18*CA*CF*t^2*u^2 - 6*CF^2*t^2*u^2 - 
        330*CA^2*u^3 + 162*CA*CF*u^3 + 125*CA^2*t*u^3 - 90*CA*CF*t*u^3 + 
        12*CF^2*t*u^3 + 110*CA^2*u^4 - 54*CA*CF*u^4))/(48*t*(-1 + u)^2) + 
     (CA^2*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (8*t)) + G[0, 0, t]*((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(16*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2))/(8*t) - (3*CA^2*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t)) + 
   G[0, 0, u]*((CA*(CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(24*t) + (CA*CF*q2*(4*CA^2*t^2 - 2*CA*CF*t^2 - 8*CA^2*t^3 + 
        4*CA*CF*t^3 + 4*CA^2*t^4 - 8*CA*CF*t^4 + 6*CF^2*t^4 + 20*CA^2*t*u - 
        40*CA*CF*t*u + 24*CF^2*t*u - 44*CA^2*t^2*u + 40*CA*CF*t^2*u - 
        48*CF^2*t^2*u + 14*CA^2*t^3*u + 14*CA*CF*t^3*u + 24*CF^2*t^3*u - 
        8*CA^2*t^4*u + 16*CA*CF*t^4*u - 12*CF^2*t^4*u + 13*CA^2*u^2 - 
        29*CA*CF*u^2 + 18*CF^2*u^2 - 82*CA^2*t*u^2 + 122*CA*CF*t*u^2 - 
        132*CF^2*t*u^2 + 56*CA^2*t^2*u^2 + 20*CA*CF*t^2*u^2 + 
        144*CF^2*t^2*u^2 + 2*CA^2*t^3*u^2 - 58*CA*CF*t^3*u^2 - 
        36*CF^2*t^3*u^2 + 7*CA^2*t^4*u^2 - 17*CA*CF*t^4*u^2 + 
        12*CF^2*t^4*u^2 - 40*CA^2*u^3 + 68*CA*CF*u^3 - 72*CF^2*u^3 + 
        86*CA^2*t*u^3 - 34*CA*CF*t*u^3 + 240*CF^2*t*u^3 + 16*CA^2*t^2*u^3 - 
        188*CA*CF*t^2*u^3 - 120*CF^2*t^2*u^3 - 2*CA^2*t^3*u^3 + 
        22*CA*CF*t^3*u^3 + 24*CF^2*t^3*u^3 + 37*CA^2*u^4 - 23*CA*CF*u^4 + 
        108*CF^2*u^4 - 156*CA*CF*t*u^4 - 168*CF^2*t*u^4 - 29*CA^2*t^2*u^4 + 
        121*CA*CF*t^2*u^4 + 30*CF^2*t^2*u^4 - 6*CA^2*u^5 - 42*CA*CF*u^5 - 
        72*CF^2*u^5 - 24*CA^2*t*u^5 + 108*CA*CF*t*u^5 + 36*CF^2*t*u^5 - 
        4*CA^2*u^6 + 26*CA*CF*u^6 + 18*CF^2*u^6))/(48*t*(-1 + u)^2*
       (t + u)^2) - (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(8*t)) + G[1, 1, u]*
    ((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) - 
     (CA*CF*q2*(11*CA^2 - 9*CA*CF - 22*CA^2*t + 18*CA*CF*t + 11*CA^2*t^2 - 
        15*CA*CF*t^2 + 6*CF^2*t^2 - 22*CA^2*u + 18*CA*CF*u + 4*CA^2*t*u + 
        12*CA*CF*t*u - 12*CF^2*t*u + 22*CA^2*u^2 - 18*CA*CF*u^2))/(48*t) + 
     (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, u]*((7*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(24*t) - (CA*CF*q2*(92*CA^2 - 96*CA*CF + 72*CF^2 - 
        175*CA^2*t + 180*CA*CF*t - 132*CF^2*t + 83*CA^2*t^2 - 84*CA*CF*t^2 + 
        60*CF^2*t^2 - 371*CA^2*u + 396*CA*CF*u - 288*CF^2*u + 510*CA^2*t*u - 
        522*CA*CF*t*u + 384*CF^2*t*u - 166*CA^2*t^2*u + 168*CA*CF*t^2*u - 
        120*CF^2*t^2*u + 665*CA^2*u^2 - 720*CA*CF*u^2 + 504*CF^2*u^2 - 
        489*CA^2*t*u^2 + 486*CA*CF*t*u^2 - 360*CF^2*t*u^2 + 86*CA^2*t^2*u^2 - 
        93*CA*CF*t^2*u^2 + 66*CF^2*t^2*u^2 - 585*CA^2*u^3 + 636*CA*CF*u^3 - 
        432*CF^2*u^3 + 154*CA^2*t*u^3 - 144*CA*CF*t*u^3 + 108*CF^2*t*u^3 + 
        199*CA^2*u^4 - 216*CA*CF*u^4 + 144*CF^2*u^4))/(48*t*(-1 + u)^2) + 
     (CA*(3*CA - 4*CF)*(2*CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(8*t)) + G[-u, 1 - u, t]*
    ((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
     (CA*CF*q2*(11*CA*CF - 22*CA*CF*t + 14*CA*CF*t^2 - 3*CF^2*t^2 - 
        22*CA*CF*u + 9*CA^2*t*u + 7*CA*CF*t*u + 6*CF^2*t*u + 9*CA^2*u^2 + 
        4*CA*CF*u^2 + 9*CF^2*u^2))/(24*t) - 
     (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, -u, t]*((CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (12*t) - (CA*CF*q2*(-3*CA^2 + 25*CA*CF + 6*CA^2*t - 50*CA*CF*t - 
        3*CA^2*t^2 + 31*CA*CF*t^2 - 6*CF^2*t^2 + 9*CA^2*u - 88*CA*CF*u + 
        3*CA^2*t*u + 108*CA*CF*t*u + 12*CF^2*t*u + 6*CA^2*t^2*u - 
        62*CA*CF*t^2*u + 12*CF^2*t^2*u + 127*CA*CF*u^2 + 18*CF^2*u^2 - 
        18*CA^2*t*u^2 - 84*CA*CF*t*u^2 - 12*CF^2*t*u^2 + 22*CA*CF*t^2*u^2 - 
        15*CA^2*u^3 - 90*CA*CF*u^3 - 36*CF^2*u^3 + 9*CA^2*t*u^3 + 
        26*CA*CF*t*u^3 + 9*CA^2*u^4 + 26*CA*CF*u^4 + 18*CF^2*u^4))/
      (48*t*(-1 + u)^2) - (CA^2*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(8*t)) + G[-u, 0, t]*
    ((CA*CF*q2*(3*CA^2 - 6*CA*CF + 6*CF^2 - 6*CA^2*t + 12*CA*CF*t - 
        12*CF^2*t + 3*CA^2*t^2 - 4*CA*CF*t^2 + 4*CF^2*t^2 - 6*CA^2*u + 
        12*CA*CF*u - 12*CF^2*u + 9*CA^2*t*u - 16*CA*CF*t*u + 16*CF^2*t*u + 
        6*CA^2*u^2 - 12*CA*CF*u^2 + 12*CF^2*u^2))/(16*t) + 
     (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (8*t)) + G[0, -u, t]*
    ((CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
     (CA*CF*q2*(13*CA^2 + 18*CA*CF - 36*CF^2 - 26*CA^2*t - 36*CA*CF*t + 
        72*CF^2*t + 13*CA^2*t^2 + 18*CA*CF*t^2 - 36*CF^2*t^2 - 52*CA^2*u - 
        72*CA*CF*u + 144*CF^2*u + 87*CA^2*t*u + 90*CA*CF*t*u - 216*CF^2*t*u - 
        26*CA^2*t^2*u - 36*CA*CF*t^2*u + 72*CF^2*t^2*u + 91*CA^2*u^2 + 
        126*CA*CF*u^2 - 252*CF^2*u^2 - 102*CA^2*t*u^2 - 54*CA*CF*t*u^2 + 
        204*CF^2*t*u^2 + 10*CA^2*t^2*u^2 + 27*CA*CF*t^2*u^2 - 
        42*CF^2*t^2*u^2 - 78*CA^2*u^3 - 108*CA*CF*u^3 + 216*CF^2*u^3 + 
        41*CA^2*t*u^3 - 60*CF^2*t*u^3 + 26*CA^2*u^4 + 36*CA*CF*u^4 - 
        72*CF^2*u^4))/(48*t*(-1 + u)^2) + 
     (CA*(CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (8*t)) + G[0, 1 - u, t]*
    (-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(22*CA^2 - 9*CA*CF - 44*CA^2*t + 18*CA*CF*t + 22*CA^2*t^2 - 
        3*CA*CF*t^2 - 6*CF^2*t^2 - 44*CA^2*u + 18*CA*CF*u + 62*CA^2*t*u - 
        48*CA*CF*t*u + 12*CF^2*t*u + 44*CA^2*u^2 - 18*CA*CF*u^2))/(48*t) + 
     (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (16*t)) + G[1 - u, 0, t]*
    (-1/12*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(22*CA^2 - 9*CA*CF - 44*CA^2*t + 18*CA*CF*t + 22*CA^2*t^2 - 
        3*CA*CF*t^2 - 6*CF^2*t^2 - 44*CA^2*u + 18*CA*CF*u + 62*CA^2*t*u - 
        48*CA*CF*t*u + 12*CF^2*t*u + 44*CA^2*u^2 - 18*CA*CF*u^2))/(48*t) + 
     (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (16*t)) + G[-u, t]*((CA*CF*nf*q2*(9*CA*t^2 - 18*CA*t^3 + 9*CA*t^4 + 
        18*CA*t*u - 72*CA*t^2*u + 54*CA*t^3*u + 9*CA*u^2 - 58*CF*u^2 - 
        60*CA*t*u^2 + 116*CF*t*u^2 + 84*CA*t^2*u^2 - 58*CF*t^2*u^2 - 
        18*CA*u^3 + 116*CF*u^3 + 57*CA*t*u^3 - 116*CF*t*u^3 + 18*CA*u^4 - 
        116*CF*u^4))/(144*t*u^2) - 
     (CA*CF*q2*(-27*CA^2*t^3 - 81*CA*CF*t^3 + 90*CF^2*t^3 + 54*CA^2*t^4 + 
        162*CA*CF*t^4 - 180*CF^2*t^4 - 27*CA^2*t^5 - 81*CA*CF*t^5 + 
        90*CF^2*t^5 - 54*CA^2*t^2*u - 324*CA*CF*t^2*u + 288*CF^2*t^2*u + 
        243*CA^2*t^3*u + 1089*CA*CF*t^3*u - 1062*CF^2*t^3*u - 
        216*CA^2*t^4*u - 846*CA*CF*t^4*u + 864*CF^2*t^4*u + 27*CA^2*t^5*u + 
        81*CA*CF*t^5*u - 90*CF^2*t^5*u - 27*CA^2*t*u^2 + 545*CA*CF*t*u^2 - 
        216*CF^2*t*u^2 - 6*CA^2*Pi^2*t*u^2 + 27*CA*CF*Pi^2*t*u^2 - 
        6*CF^2*Pi^2*t*u^2 + 210*CA^2*t^2*u^2 - 154*CA*CF*t^2*u^2 - 
        324*CF^2*t^2*u^2 + 12*CA^2*Pi^2*t^2*u^2 - 54*CA*CF*Pi^2*t^2*u^2 + 
        12*CF^2*Pi^2*t^2*u^2 - 501*CA^2*t^3*u^2 - 1309*CA*CF*t^3*u^2 + 
        1548*CF^2*t^3*u^2 - 6*CA^2*Pi^2*t^3*u^2 + 27*CA*CF*Pi^2*t^3*u^2 - 
        6*CF^2*Pi^2*t^3*u^2 + 162*CA^2*t^4*u^2 + 684*CA*CF*t^4*u^2 - 
        684*CF^2*t^4*u^2 + 54*CA*CF*u^3 - 108*CF^2*u^3 + 99*CA^2*t*u^3 - 
        1833*CA*CF*t*u^3 + 936*CF^2*t*u^3 + 18*CA^2*Pi^2*t*u^3 - 
        81*CA*CF*Pi^2*t*u^3 + 18*CF^2*Pi^2*t*u^3 - 360*CA^2*t^2*u^3 + 
        1154*CA*CF*t^2*u^3 - 72*CF^2*t^2*u^3 - 24*CA^2*Pi^2*t^2*u^3 + 
        108*CA*CF*Pi^2*t^2*u^3 - 24*CF^2*Pi^2*t^2*u^3 + 267*CA^2*t^3*u^3 + 
        355*CA*CF*t^3*u^3 - 612*CF^2*t^3*u^3 + 6*CA^2*Pi^2*t^3*u^3 - 
        27*CA*CF*Pi^2*t^3*u^3 + 6*CF^2*Pi^2*t^3*u^3 - 108*CA*CF*u^4 + 
        216*CF^2*u^4 - 126*CA^2*t*u^4 + 2504*CA*CF*t*u^4 - 1332*CF^2*t*u^4 - 
        24*CA^2*Pi^2*t*u^4 + 108*CA*CF*Pi^2*t*u^4 - 24*CF^2*Pi^2*t*u^4 + 
        186*CA^2*t^2*u^4 - 622*CA*CF*t^2*u^4 + 72*CF^2*t^2*u^4 + 
        12*CA^2*Pi^2*t^2*u^4 - 54*CA*CF*Pi^2*t^2*u^4 + 12*CF^2*Pi^2*t^2*u^4 + 
        54*CA*CF*u^5 - 108*CF^2*u^5 + 54*CA^2*t*u^5 - 1216*CA*CF*t*u^5 + 
        612*CF^2*t*u^5 + 12*CA^2*Pi^2*t*u^5 - 54*CA*CF*Pi^2*t*u^5 + 
        12*CF^2*Pi^2*t*u^5))/(288*t^2*(-1 + u)*u^2) + 
     (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, u])/(8*t) - (CA*(CA - 2*CF)*CF^2*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, u])/(8*t) + 
     (CA*(3*CA - 2*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, u])/(8*t) - (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/(8*t) + 
     (-1/24*(CA*(22*CA - 9*CF)*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
         t + (CA*CF^2*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t))*
      Log[Q2] - (CA*CF^2*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(16*t)) + G[1 - u, t]*
    ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) + 
     (CA*CF*q2*(-572*CA^2 + 288*CA*CF + 15*CA^2*Pi^2 + 42*CA*CF*Pi^2 - 
        96*CF^2*Pi^2 + 1180*CA^2*t - 612*CA*CF*t - 30*CA^2*Pi^2*t - 
        84*CA*CF*Pi^2*t + 192*CF^2*Pi^2*t - 608*CA^2*t^2 + 324*CA*CF*t^2 + 
        15*CA^2*Pi^2*t^2 + 42*CA*CF*Pi^2*t^2 - 96*CF^2*Pi^2*t^2 + 
        1144*CA^2*u - 576*CA*CF*u - 30*CA^2*Pi^2*u - 84*CA*CF*Pi^2*u + 
        192*CF^2*Pi^2*u - 1144*CA^2*t*u + 648*CA*CF*t*u - 72*CF^2*t*u + 
        30*CA^2*Pi^2*t*u + 84*CA*CF*Pi^2*t*u - 192*CF^2*Pi^2*t*u - 
        1144*CA^2*u^2 + 576*CA*CF*u^2 + 30*CA^2*Pi^2*u^2 + 
        84*CA*CF*Pi^2*u^2 - 192*CF^2*Pi^2*u^2))/(576*t) - 
     (CA*(5*CA - 2*CF)*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, u])/(8*t) - (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, u])/(8*t) - 
     (CA*CF^2*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, u])/(8*t) + (CA^2*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 1, u])/(8*t) + 
     ((CA^2*(22*CA - 9*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (48*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (12*t))*Log[Q2] + (CA^2*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(32*t)) + 
   (CA*CF*q2*(81*CA^2*t^3 + 243*CA*CF*t^3 - 270*CF^2*t^3 - 162*CA^2*t^4 - 
      486*CA*CF*t^4 + 540*CF^2*t^4 + 81*CA^2*t^5 + 243*CA*CF*t^5 - 
      270*CF^2*t^5 + 566*CA^2*t^2*u + 324*CA*CF*t^2*u - 216*CF^2*t^2*u + 
      12*CA^2*Pi^2*t^2*u - 99*CA*CF*Pi^2*t^2*u + 54*CF^2*Pi^2*t^2*u - 
      1420*CA^2*t^3*u - 2304*CA*CF*t^3*u + 2052*CF^2*t^3*u - 
      78*CA^2*Pi^2*t^3*u + 306*CA*CF*Pi^2*t^3*u - 108*CF^2*Pi^2*t^3*u + 
      1016*CA^2*t^4*u + 2466*CA*CF*t^4*u - 2376*CF^2*t^4*u + 
      66*CA^2*Pi^2*t^4*u - 207*CA*CF*Pi^2*t^4*u + 54*CF^2*Pi^2*t^4*u - 
      162*CA^2*t^5*u - 486*CA*CF*t^5*u + 540*CF^2*t^5*u + 889*CA^2*t*u^2 - 
      81*CA*CF*t*u^2 + 378*CF^2*t*u^2 - 12*CA^2*Pi^2*t*u^2 - 
      90*CA*CF*Pi^2*t*u^2 + 36*CF^2*Pi^2*t*u^2 - 3970*CA^2*t^2*u^2 - 
      2034*CA*CF*t^2*u^2 + 594*CF^2*t^2*u^2 - 114*CA^2*Pi^2*t^2*u^2 + 
      720*CA*CF*Pi^2*t^2*u^2 - 288*CF^2*Pi^2*t^2*u^2 + 4708*CA^2*t^3*u^2 + 
      6138*CA*CF*t^3*u^2 - 4590*CF^2*t^3*u^2 + 312*CA^2*Pi^2*t^3*u^2 - 
      1152*CA*CF*Pi^2*t^3*u^2 + 360*CF^2*Pi^2*t^3*u^2 - 1546*CA^2*t^4*u^2 - 
      3474*CA*CF*t^4*u^2 + 3132*CF^2*t^4*u^2 - 132*CA^2*Pi^2*t^4*u^2 + 
      414*CA*CF*Pi^2*t^4*u^2 - 108*CF^2*Pi^2*t^4*u^2 + 81*CA^2*t^5*u^2 + 
      243*CA*CF*t^5*u^2 - 270*CF^2*t^5*u^2 + 404*CA^2*u^3 - 162*CA*CF*u^3 + 
      324*CF^2*u^3 - 15*CA^2*Pi^2*u^3 - 18*CA*CF*Pi^2*u^3 - 4328*CA^2*t*u^3 + 
      270*CA*CF*t*u^3 - 1890*CF^2*t*u^3 + 60*CA^2*Pi^2*t*u^3 + 
      360*CA*CF*Pi^2*t*u^3 - 144*CF^2*Pi^2*t*u^3 + 9520*CA^2*t^2*u^3 + 
      4104*CA*CF*t^2*u^3 - 324*CF^2*t^2*u^3 + 240*CA^2*Pi^2*t^2*u^3 - 
      1602*CA*CF*Pi^2*t^2*u^3 + 540*CF^2*Pi^2*t^2*u^3 - 5480*CA^2*t^3*u^3 - 
      6336*CA*CF*t^3*u^3 + 4104*CF^2*t^3*u^3 - 408*CA^2*Pi^2*t^3*u^3 + 
      1440*CA*CF*Pi^2*t^3*u^3 - 432*CF^2*Pi^2*t^3*u^3 + 692*CA^2*t^4*u^3 + 
      1494*CA*CF*t^4*u^3 - 1296*CF^2*t^4*u^3 + 57*CA^2*Pi^2*t^4*u^3 - 
      180*CA*CF*Pi^2*t^4*u^3 + 36*CF^2*Pi^2*t^4*u^3 - 1616*CA^2*u^4 + 
      486*CA*CF*u^4 - 972*CF^2*u^4 + 78*CA^2*Pi^2*u^4 + 8575*CA^2*t*u^4 - 
      297*CA*CF*t*u^4 + 3132*CF^2*t*u^4 - 192*CA^2*Pi^2*t*u^4 - 
      576*CA*CF*Pi^2*t*u^4 + 216*CF^2*Pi^2*t*u^4 - 9394*CA^2*t^2*u^4 - 
      3402*CA*CF*t^2*u^4 - 270*CF^2*t^2*u^4 - 222*CA^2*Pi^2*t^2*u^4 + 
      1548*CA*CF*Pi^2*t^2*u^4 - 504*CF^2*Pi^2*t^2*u^4 + 2111*CA^2*t^3*u^4 + 
      2259*CA*CF*t^3*u^4 - 1296*CF^2*t^3*u^4 + 156*CA^2*Pi^2*t^3*u^4 - 
      540*CA*CF*Pi^2*t^3*u^4 + 144*CF^2*Pi^2*t^3*u^4 + 2828*CA^2*u^5 - 
      486*CA*CF*u^5 + 972*CF^2*u^5 - 177*CA^2*Pi^2*u^5 + 54*CA*CF*Pi^2*u^5 - 
      7722*CA^2*t*u^5 + 108*CA*CF*t*u^5 - 2106*CF^2*t*u^5 + 
      234*CA^2*Pi^2*t*u^5 + 486*CA*CF*Pi^2*t*u^5 - 180*CF^2*Pi^2*t*u^5 + 
      3278*CA^2*t^2*u^5 + 1008*CA*CF*t^2*u^5 + 216*CF^2*t^2*u^5 + 
      75*CA^2*Pi^2*t^2*u^5 - 540*CA*CF*Pi^2*t^2*u^5 + 180*CF^2*Pi^2*t^2*u^5 - 
      2424*CA^2*u^6 + 162*CA*CF*u^6 - 324*CF^2*u^6 + 180*CA^2*Pi^2*u^6 - 
      36*CA*CF*Pi^2*u^6 + 2586*CA^2*t*u^6 + 486*CF^2*t*u^6 - 
      90*CA^2*Pi^2*t*u^6 - 180*CA*CF*Pi^2*t*u^6 + 72*CF^2*Pi^2*t*u^6 + 
      808*CA^2*u^7 - 66*CA^2*Pi^2*u^7 + 270*CA^2*t^2*u*Zeta[3] - 
      324*CA*CF*t^2*u*Zeta[3] - 540*CA^2*t^3*u*Zeta[3] + 
      648*CA*CF*t^3*u*Zeta[3] + 270*CA^2*t^4*u*Zeta[3] - 
      324*CA*CF*t^4*u*Zeta[3] + 540*CA^2*t*u^2*Zeta[3] - 
      648*CA*CF*t*u^2*Zeta[3] - 2160*CA^2*t^2*u^2*Zeta[3] + 
      2592*CA*CF*t^2*u^2*Zeta[3] + 2160*CA^2*t^3*u^2*Zeta[3] - 
      2592*CA*CF*t^3*u^2*Zeta[3] - 540*CA^2*t^4*u^2*Zeta[3] + 
      648*CA*CF*t^4*u^2*Zeta[3] + 270*CA^2*u^3*Zeta[3] - 
      324*CA*CF*u^3*Zeta[3] - 2700*CA^2*t*u^3*Zeta[3] + 
      3240*CA*CF*t*u^3*Zeta[3] + 5400*CA^2*t^2*u^3*Zeta[3] - 
      6480*CA*CF*t^2*u^3*Zeta[3] - 2700*CA^2*t^3*u^3*Zeta[3] + 
      3240*CA*CF*t^3*u^3*Zeta[3] + 270*CA^2*t^4*u^3*Zeta[3] - 
      324*CA*CF*t^4*u^3*Zeta[3] - 1080*CA^2*u^4*Zeta[3] + 
      1296*CA*CF*u^4*Zeta[3] + 5400*CA^2*t*u^4*Zeta[3] - 
      6480*CA*CF*t*u^4*Zeta[3] - 5400*CA^2*t^2*u^4*Zeta[3] + 
      6480*CA*CF*t^2*u^4*Zeta[3] + 1080*CA^2*t^3*u^4*Zeta[3] - 
      1296*CA*CF*t^3*u^4*Zeta[3] + 1890*CA^2*u^5*Zeta[3] - 
      2268*CA*CF*u^5*Zeta[3] - 4860*CA^2*t*u^5*Zeta[3] + 
      5832*CA*CF*t*u^5*Zeta[3] + 1890*CA^2*t^2*u^5*Zeta[3] - 
      2268*CA*CF*t^2*u^5*Zeta[3] - 1620*CA^2*u^6*Zeta[3] + 
      1944*CA*CF*u^6*Zeta[3] + 1620*CA^2*t*u^6*Zeta[3] - 
      1944*CA*CF*t*u^6*Zeta[3] + 540*CA^2*u^7*Zeta[3] - 
      648*CA*CF*u^7*Zeta[3]))/(864*t*(-1 + u)^2*u*(t + u)^2)) + 
 G[1 - u, t]*(-1/432*(CA*CF*nf*q2*(27*CA*t^2 - 54*CA*t^3 + 27*CA*t^4 + 
       55*CA*t*u - 3*CA*Pi^2*t*u - 6*CF*Pi^2*t*u - 200*CA*t^2*u - 
       18*CF*t^2*u + 6*CA*Pi^2*t^2*u + 12*CF*Pi^2*t^2*u + 145*CA*t^3*u + 
       18*CF*t^3*u - 3*CA*Pi^2*t^3*u - 6*CF*Pi^2*t^3*u + 28*CA*u^2 - 
       3*CA*Pi^2*u^2 - 6*CF*Pi^2*u^2 - 202*CA*t*u^2 + 12*CA*Pi^2*t*u^2 + 
       24*CF*Pi^2*t*u^2 + 255*CA*t^2*u^2 + 18*CF*t^2*u^2 - 
       9*CA*Pi^2*t^2*u^2 - 18*CF*Pi^2*t^2*u^2 - 56*CA*u^3 + 6*CA*Pi^2*u^3 + 
       12*CF*Pi^2*u^3 + 193*CA*t*u^3 - 12*CA*Pi^2*t*u^3 - 24*CF*Pi^2*t*u^3 + 
       56*CA*u^4 - 6*CA*Pi^2*u^4 - 12*CF*Pi^2*u^4))/(t*u*(t + u)) - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, u])/(16*t) + (CA^2*CF*(5*CA + 2*CF)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, u])/(16*t) + 
   (CA*CF*(5*CA^2 + 2*CA*CF - 8*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[0, 1, 0, u])/(16*t) - 
   (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, u])/(16*t) + (CA*CF*(9*CA^2 - 6*CA*CF - 4*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/(16*t) - 
   (CA*(CA - 2*CF)^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, u])/(16*t) - (CA*CF*(3*CA^2 + 6*CA*CF - 16*CF^2)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, u])/(16*t) - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, u])/(16*t) + 
   ((5*CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) + 
     (CA^2*CF*q2*(-572*CA + 288*CF + 15*CA*Pi^2 - 6*CF*Pi^2 + 1180*CA*t - 
        612*CF*t - 30*CA*Pi^2*t + 12*CF*Pi^2*t - 608*CA*t^2 + 324*CF*t^2 + 
        15*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 + 1144*CA*u - 576*CF*u - 
        30*CA*Pi^2*u + 12*CF*Pi^2*u - 1144*CA*t*u + 576*CF*t*u + 
        30*CA*Pi^2*t*u - 12*CF*Pi^2*t*u - 1144*CA*u^2 + 576*CF*u^2 + 
        30*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2))/(576*t))*Log[Q2] + 
   ((CA^2*(11*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (32*t) - (CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t))*
    Log[Q2]^2 + (CA^2*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2]^3)/(32*t) + G[1, 1, u]*
    (-1/8*(CA^2*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(11*CA^2 - 6*CA*CF - 22*CA^2*t + 12*CA*CF*t + 11*CA^2*t^2 - 
        10*CA*CF*t^2 + 4*CF^2*t^2 - 22*CA^2*u + 12*CA*CF*u + 10*CA^2*t*u + 
        8*CA*CF*t*u - 8*CF^2*t*u + 22*CA^2*u^2 - 12*CA*CF*u^2))/(16*t) - 
     (CA^2*(5*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (16*t)) + G[0, 0, u]*
    ((CA*(CA - 2*CF)*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) + 
     (CA*CF*q2*(7*CA^2 - 14*CA*CF + 18*CF^2 - 14*CA^2*t + 28*CA*CF*t - 
        36*CF^2*t + 7*CA^2*t^2 - 14*CA*CF*t^2 + 18*CF^2*t^2 - 14*CA^2*u + 
        28*CA*CF*u - 36*CF^2*u + 14*CA^2*t*u - 28*CA*CF*t*u + 36*CF^2*t*u - 
        4*CA^2*u^2 + 8*CA*CF*u^2 + 18*CF^2*u^2))/(48*t) - 
     (CA^2*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (16*t)) + G[0, 1, u]*
    ((CA*CF*(CA + CF)*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
     (CA*CF*q2*(31*CA^2 - 5*CA*CF + 18*CF^2 - 62*CA^2*t + 10*CA*CF*t - 
        36*CF^2*t + 31*CA^2*t^2 + 7*CA*CF*t^2 + 6*CF^2*t^2 - 62*CA^2*u + 
        10*CA*CF*u - 36*CF^2*u + 98*CA^2*t*u - 70*CA*CF*t*u + 60*CF^2*t*u + 
        71*CA^2*u^2 - 28*CA*CF*u^2 + 54*CF^2*u^2))/(48*t) + 
     (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(16*t)) + G[1, 0, u]*
    (-1/16*(CA*CF*q2*(7*CA^2*t^2 - 19*CA*CF*t^2 + 18*CF^2*t^2 - 20*CA^2*t^3 + 
         48*CA*CF*t^3 - 40*CF^2*t^3 + 13*CA^2*t^4 - 29*CA*CF*t^4 + 
         22*CF^2*t^4 + 10*CA^2*t*u - 26*CA*CF*t*u + 28*CF^2*t*u - 
         59*CA^2*t^2*u + 144*CA*CF*t^2*u - 136*CF^2*t^2*u + 87*CA^2*t^3*u - 
         196*CA*CF*t^3*u + 160*CF^2*t^3*u - 26*CA^2*t^4*u + 58*CA*CF*t^4*u - 
         44*CF^2*t^4*u + 4*CA^2*u^2 - 10*CA*CF*u^2 + 12*CF^2*u^2 - 
         52*CA^2*t*u^2 + 126*CA*CF*t*u^2 - 140*CF^2*t*u^2 + 
         161*CA^2*t^2*u^2 - 368*CA*CF*t^2*u^2 + 336*CF^2*t^2*u^2 - 
         116*CA^2*t^3*u^2 + 254*CA*CF*t^3*u^2 - 204*CF^2*t^3*u^2 + 
         12*CA^2*t^4*u^2 - 26*CA*CF*t^4*u^2 + 20*CF^2*t^4*u^2 - 15*CA^2*u^3 + 
         36*CA*CF*u^3 - 48*CF^2*u^3 + 113*CA^2*t*u^3 - 264*CA*CF*t*u^3 + 
         280*CF^2*t*u^3 - 177*CA^2*t^2*u^3 + 392*CA*CF*t^2*u^3 - 
         344*CF^2*t^2*u^3 + 47*CA^2*t^3*u^3 - 100*CA*CF*t^3*u^3 + 
         80*CF^2*t^3*u^3 + 27*CA^2*u^4 - 66*CA*CF*u^4 + 84*CF^2*u^4 - 
         112*CA^2*t*u^4 + 260*CA*CF*t*u^4 - 256*CF^2*t*u^4 + 
         67*CA^2*t^2*u^4 - 146*CA*CF*t^2*u^4 + 124*CF^2*t^2*u^4 - 
         25*CA^2*u^5 + 64*CA*CF*u^5 - 72*CF^2*u^5 + 41*CA^2*t*u^5 - 
         96*CA*CF*t*u^5 + 88*CF^2*t*u^5 + 9*CA^2*u^6 - 24*CA*CF*u^6 + 
         24*CF^2*u^6))/(t*(-1 + u)^2*(t + u)^2) + 
     (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(16*t)) + 
   (CA*CF*q2*(81*CA^2*t^3 + 243*CA*CF*t^3 - 270*CF^2*t^3 - 162*CA^2*t^4 - 
      486*CA*CF*t^4 + 540*CF^2*t^4 + 81*CA^2*t^5 + 243*CA*CF*t^5 - 
      270*CF^2*t^5 + 566*CA^2*t^2*u + 324*CA*CF*t^2*u - 216*CF^2*t^2*u + 
      12*CA^2*Pi^2*t^2*u - 165*CA*CF*Pi^2*t^2*u + 108*CF^2*Pi^2*t^2*u - 
      1420*CA^2*t^3*u - 2304*CA*CF*t^3*u + 2052*CF^2*t^3*u - 
      78*CA^2*Pi^2*t^3*u + 420*CA*CF*Pi^2*t^3*u - 252*CF^2*Pi^2*t^3*u + 
      1016*CA^2*t^4*u + 2466*CA*CF*t^4*u - 2376*CF^2*t^4*u + 
      66*CA^2*Pi^2*t^4*u - 273*CA*CF*Pi^2*t^4*u + 162*CF^2*Pi^2*t^4*u - 
      162*CA^2*t^5*u - 486*CA*CF*t^5*u + 540*CF^2*t^5*u + 889*CA^2*t*u^2 - 
      81*CA*CF*t*u^2 + 378*CF^2*t*u^2 - 12*CA^2*Pi^2*t*u^2 - 
      222*CA*CF*Pi^2*t*u^2 + 144*CF^2*Pi^2*t*u^2 - 3970*CA^2*t^2*u^2 - 
      2034*CA*CF*t^2*u^2 + 594*CF^2*t^2*u^2 - 114*CA^2*Pi^2*t^2*u^2 + 
      1212*CA*CF*Pi^2*t^2*u^2 - 792*CF^2*Pi^2*t^2*u^2 + 4708*CA^2*t^3*u^2 + 
      6138*CA*CF*t^3*u^2 - 4590*CF^2*t^3*u^2 + 312*CA^2*Pi^2*t^3*u^2 - 
      1626*CA*CF*Pi^2*t^3*u^2 + 1008*CF^2*Pi^2*t^3*u^2 - 1546*CA^2*t^4*u^2 - 
      3474*CA*CF*t^4*u^2 + 3132*CF^2*t^4*u^2 - 132*CA^2*Pi^2*t^4*u^2 + 
      546*CA*CF*Pi^2*t^4*u^2 - 324*CF^2*Pi^2*t^4*u^2 + 81*CA^2*t^5*u^2 + 
      243*CA*CF*t^5*u^2 - 270*CF^2*t^5*u^2 + 404*CA^2*u^3 - 162*CA*CF*u^3 + 
      324*CF^2*u^3 - 15*CA^2*Pi^2*u^3 - 84*CA*CF*Pi^2*u^3 + 
      54*CF^2*Pi^2*u^3 - 4328*CA^2*t*u^3 + 270*CA*CF*t*u^3 - 
      1890*CF^2*t*u^3 + 60*CA^2*Pi^2*t*u^3 + 1002*CA*CF*Pi^2*t*u^3 - 
      720*CF^2*Pi^2*t*u^3 + 9520*CA^2*t^2*u^3 + 4104*CA*CF*t^2*u^3 - 
      324*CF^2*t^2*u^3 + 240*CA^2*Pi^2*t^2*u^3 - 2814*CA*CF*Pi^2*t^2*u^3 + 
      1836*CF^2*Pi^2*t^2*u^3 - 5480*CA^2*t^3*u^3 - 6336*CA*CF*t^3*u^3 + 
      4104*CF^2*t^3*u^3 - 408*CA^2*Pi^2*t^3*u^3 + 2046*CA*CF*Pi^2*t^3*u^3 - 
      1296*CF^2*Pi^2*t^3*u^3 + 692*CA^2*t^4*u^3 + 1494*CA*CF*t^4*u^3 - 
      1296*CF^2*t^4*u^3 + 57*CA^2*Pi^2*t^4*u^3 - 246*CA*CF*Pi^2*t^4*u^3 + 
      144*CF^2*Pi^2*t^4*u^3 - 1616*CA^2*u^4 + 486*CA*CF*u^4 - 972*CF^2*u^4 + 
      78*CA^2*Pi^2*u^4 + 264*CA*CF*Pi^2*u^4 - 216*CF^2*Pi^2*u^4 + 
      8575*CA^2*t*u^4 - 297*CA*CF*t*u^4 + 3132*CF^2*t*u^4 - 
      192*CA^2*Pi^2*t*u^4 - 1842*CA*CF*Pi^2*t*u^4 + 1296*CF^2*Pi^2*t*u^4 - 
      9394*CA^2*t^2*u^4 - 3402*CA*CF*t^2*u^4 - 270*CF^2*t^2*u^4 - 
      222*CA^2*Pi^2*t^2*u^4 + 2760*CA*CF*Pi^2*t^2*u^4 - 
      1800*CF^2*Pi^2*t^2*u^4 + 2111*CA^2*t^3*u^4 + 2259*CA*CF*t^3*u^4 - 
      1296*CF^2*t^3*u^4 + 156*CA^2*Pi^2*t^3*u^4 - 786*CA*CF*Pi^2*t^3*u^4 + 
      504*CF^2*Pi^2*t^3*u^4 + 2828*CA^2*u^5 - 486*CA*CF*u^5 + 972*CF^2*u^5 - 
      177*CA^2*Pi^2*u^5 - 408*CA*CF*Pi^2*u^5 + 324*CF^2*Pi^2*u^5 - 
      7722*CA^2*t*u^5 + 108*CA*CF*t*u^5 - 2106*CF^2*t*u^5 + 
      234*CA^2*Pi^2*t*u^5 + 1620*CA*CF*Pi^2*t*u^5 - 1044*CF^2*Pi^2*t*u^5 + 
      3278*CA^2*t^2*u^5 + 1008*CA*CF*t^2*u^5 + 216*CF^2*t^2*u^5 + 
      75*CA^2*Pi^2*t^2*u^5 - 966*CA*CF*Pi^2*t^2*u^5 + 630*CF^2*Pi^2*t^2*u^5 - 
      2424*CA^2*u^6 + 162*CA*CF*u^6 - 324*CF^2*u^6 + 180*CA^2*Pi^2*u^6 + 
      360*CA*CF*Pi^2*u^6 - 216*CF^2*Pi^2*u^6 + 2586*CA^2*t*u^6 + 
      486*CF^2*t*u^6 - 90*CA^2*Pi^2*t*u^6 - 558*CA*CF*Pi^2*t*u^6 + 
      324*CF^2*Pi^2*t*u^6 + 808*CA^2*u^7 - 66*CA^2*Pi^2*u^7 - 
      132*CA*CF*Pi^2*u^7 + 54*CF^2*Pi^2*u^7 - 54*CA^2*t^2*u*Zeta[3] + 
      432*CA*CF*t^2*u*Zeta[3] - 432*CF^2*t^2*u*Zeta[3] + 
      108*CA^2*t^3*u*Zeta[3] - 864*CA*CF*t^3*u*Zeta[3] + 
      864*CF^2*t^3*u*Zeta[3] - 54*CA^2*t^4*u*Zeta[3] + 
      432*CA*CF*t^4*u*Zeta[3] - 432*CF^2*t^4*u*Zeta[3] - 
      108*CA^2*t*u^2*Zeta[3] + 864*CA*CF*t*u^2*Zeta[3] - 
      864*CF^2*t*u^2*Zeta[3] + 432*CA^2*t^2*u^2*Zeta[3] - 
      3456*CA*CF*t^2*u^2*Zeta[3] + 3456*CF^2*t^2*u^2*Zeta[3] - 
      432*CA^2*t^3*u^2*Zeta[3] + 3456*CA*CF*t^3*u^2*Zeta[3] - 
      3456*CF^2*t^3*u^2*Zeta[3] + 108*CA^2*t^4*u^2*Zeta[3] - 
      864*CA*CF*t^4*u^2*Zeta[3] + 864*CF^2*t^4*u^2*Zeta[3] - 
      54*CA^2*u^3*Zeta[3] + 432*CA*CF*u^3*Zeta[3] - 432*CF^2*u^3*Zeta[3] + 
      540*CA^2*t*u^3*Zeta[3] - 4320*CA*CF*t*u^3*Zeta[3] + 
      4320*CF^2*t*u^3*Zeta[3] - 1080*CA^2*t^2*u^3*Zeta[3] + 
      8640*CA*CF*t^2*u^3*Zeta[3] - 8640*CF^2*t^2*u^3*Zeta[3] + 
      540*CA^2*t^3*u^3*Zeta[3] - 4320*CA*CF*t^3*u^3*Zeta[3] + 
      4320*CF^2*t^3*u^3*Zeta[3] - 54*CA^2*t^4*u^3*Zeta[3] + 
      432*CA*CF*t^4*u^3*Zeta[3] - 432*CF^2*t^4*u^3*Zeta[3] + 
      216*CA^2*u^4*Zeta[3] - 1728*CA*CF*u^4*Zeta[3] + 1728*CF^2*u^4*Zeta[3] - 
      1080*CA^2*t*u^4*Zeta[3] + 8640*CA*CF*t*u^4*Zeta[3] - 
      8640*CF^2*t*u^4*Zeta[3] + 1080*CA^2*t^2*u^4*Zeta[3] - 
      8640*CA*CF*t^2*u^4*Zeta[3] + 8640*CF^2*t^2*u^4*Zeta[3] - 
      216*CA^2*t^3*u^4*Zeta[3] + 1728*CA*CF*t^3*u^4*Zeta[3] - 
      1728*CF^2*t^3*u^4*Zeta[3] - 378*CA^2*u^5*Zeta[3] + 
      3024*CA*CF*u^5*Zeta[3] - 3024*CF^2*u^5*Zeta[3] + 
      972*CA^2*t*u^5*Zeta[3] - 7776*CA*CF*t*u^5*Zeta[3] + 
      7776*CF^2*t*u^5*Zeta[3] - 378*CA^2*t^2*u^5*Zeta[3] + 
      3024*CA*CF*t^2*u^5*Zeta[3] - 3024*CF^2*t^2*u^5*Zeta[3] + 
      324*CA^2*u^6*Zeta[3] - 2592*CA*CF*u^6*Zeta[3] + 2592*CF^2*u^6*Zeta[3] - 
      324*CA^2*t*u^6*Zeta[3] + 2592*CA*CF*t*u^6*Zeta[3] - 
      2592*CF^2*t*u^6*Zeta[3] - 108*CA^2*u^7*Zeta[3] + 
      864*CA*CF*u^7*Zeta[3] - 864*CF^2*u^7*Zeta[3]))/
    (864*t*(-1 + u)^2*u*(t + u)^2))


==> anc/Output/Decay/FiniteInterference_NNLO_Decay_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-25*CA*CF*nf^2*q2*(t^2 + u^2))/(324*(-1 + t + u)) + 
 (CA*CF^3*Pi^2*q2*(t^2 + u^2)*G[0, 1, t])/(12*(-1 + t + u)) - 
 (CA*CF^3*Pi^2*q2*(t^2 + u^2)*G[1, 1, t])/(12*(-1 + t + u)) + 
 G[0, -u, t]*((CA^2*CF^2*q2*(t^2 + u^2)*G[1, 0, u])/(8*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*G[1, 1, u])/(4*(-1 + t + u))) - 
 (CA*(CA - 2*CF)*(CA - CF)*CF*Pi^2*q2*(t^2 + u^2)*G[1, 1 - u, t])/
  (48*(-1 + t + u)) + (CA*(CA - CF)*CF^2*Pi^2*q2*(t^2 + u^2)*G[1 - u, 1, t])/
  (24*(-1 + t + u)) + (-1/12*(CA*CF^2*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
   (CA*CF^2*q2*(3*CA - 3*CF - 6*CA*t + 6*CF*t + 14*CA*t^2 - 3*CF*t^2 - 
      3*CA*u + 12*CF*u + 3*CA*t*u - 12*CF*t*u + 11*CA*u^2 - 18*CF*u^2))/
    (24*(-1 + t + u)))*G[1, 1, 0, t] + 
 ((CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA^2*CF*q2*(7*CA*t^2 - 6*CF*t^2 + 3*CA*t*u - 12*CF*t*u + 7*CA*u^2 - 
      6*CF*u^2))/(12*(-1 + t + u)))*G[-u, -u, 1 - u, t] - 
 (3*CA^3*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/(16*(-1 + t + u)) - 
 (3*CA^3*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/(16*(-1 + t + u)) + 
 (CA*CF*(9*CA^2 + 2*CA*CF - 8*CF^2)*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/
  (16*(-1 + t + u)) - (3*CA^3*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, t])/
  (16*(-1 + t + u)) - (CA*(CA - 4*CF)*CF^2*q2*(t^2 + u^2)*G[0, 0, 1, 0, t])/
  (8*(-1 + t + u)) - (CA*CF*(CA^2 + 4*CA*CF - 8*CF^2)*q2*(t^2 + u^2)*
   G[0, 0, 1, 0, u])/(16*(-1 + t + u)) - 
 (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/(16*(-1 + t + u)) - 
 (3*CA^3*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, t])/(16*(-1 + t + u)) - 
 (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, t])/
  (16*(-1 + t + u)) + (CA*CF*(CA^2 + 2*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*
   G[0, 0, -u, 1 - u, t])/(8*(-1 + t + u)) + 
 (CA^2*CF^2*q2*(t^2 + u^2)*G[0, 1, 0, 0, t])/(4*(-1 + t + u)) - 
 (CA^2*(CA - 4*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/(16*(-1 + t + u)) - 
 (CA*CF*(CA^2 + 14*CA*CF - 12*CF^2)*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/
  (16*(-1 + t + u)) - (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*
   G[0, 1, 0, 1 - u, t])/(8*(-1 + t + u)) - 
 (CA*CF^3*q2*(t^2 + u^2)*G[0, 1, 1, 0, t])/(2*(-1 + t + u)) + 
 (CA*(3*CA - 4*CF)*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/
  (16*(-1 + t + u)) - (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/
  (16*(-1 + t + u)) - (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*
   G[0, 1, 1 - u, 0, t])/(8*(-1 + t + u)) - 
 (3*CA^3*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/(16*(-1 + t + u)) - 
 (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, t])/
  (16*(-1 + t + u)) + (CA*(3*CA - 2*CF)*CF^2*q2*(t^2 + u^2)*
   G[0, 1 - u, 1, 0, t])/(8*(-1 + t + u)) - 
 (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, t])/
  (16*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
   G[0, 1 - u, 1 - u, 1 - u, t])/(16*(-1 + t + u)) + 
 (CA*CF*(2*CA^2 - 5*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*G[0, 1 - u, -u, 1 - u, t])/
  (8*(-1 + t + u)) - (CA^2*CF^2*q2*(t^2 + u^2)*G[0, -u, 0, 1 - u, t])/
  (8*(-1 + t + u)) - (CA^2*CF^2*q2*(t^2 + u^2)*G[0, -u, 1 - u, 0, t])/
  (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[0, -u, 1 - u, 1 - u, t])/
  (4*(-1 + t + u)) + (3*CA^2*CF^2*q2*(t^2 + u^2)*G[1, 0, 0, 0, t])/
  (8*(-1 + t + u)) - (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/
  (16*(-1 + t + u)) - (3*CA^3*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/
  (16*(-1 + t + u)) + (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*
   G[1, 0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
 (CA*(CA - 3*CF)*CF^2*q2*(t^2 + u^2)*G[1, 0, 1, 0, t])/(4*(-1 + t + u)) + 
 (CA*CF*(7*CA^2 - 6*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/
  (16*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*(CA + 2*CF)*q2*(t^2 + u^2)*
   G[1, 0, 1, 1, u])/(16*(-1 + t + u)) + 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*G[1, 0, 1 - u, 0, t])/
  (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*
   G[1, 0, 1 - u, 1 - u, t])/(8*(-1 + t + u)) - 
 (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*G[1, 0, -u, 1 - u, t])/
  (8*(-1 + t + u)) - (CA*CF^3*q2*(t^2 + u^2)*G[1, 1, 0, 0, t])/
  (2*(-1 + t + u)) + (CA*CF*(7*CA^2 - 14*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*
   G[1, 1, 0, 0, u])/(16*(-1 + t + u)) - 
 (CA*CF*(CA^2 - 12*CA*CF + 8*CF^2)*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/
  (16*(-1 + t + u)) + (CA*CF^3*q2*(t^2 + u^2)*G[1, 1, 1, 0, t])/
  (2*(-1 + t + u)) - (CA*(5*CA - 6*CF)*CF*(CA + 2*CF)*q2*(t^2 + u^2)*
   G[1, 1, 1, 0, u])/(16*(-1 + t + u)) - 
 (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(16*(-1 + t + u)) + 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*G[1, 1 - u, 0, 0, t])/
  (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*
   G[1, 1 - u, 0, 1 - u, t])/(8*(-1 + t + u)) + 
 (CA*(CA - CF)*CF^2*q2*(t^2 + u^2)*G[1, 1 - u, 1, 0, t])/(4*(-1 + t + u)) - 
 (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*G[1, 1 - u, 1 - u, 0, t])/
  (8*(-1 + t + u)) - (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*
   G[1, 1 - u, -u, 1 - u, t])/(8*(-1 + t + u)) - 
 (3*CA^3*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/(16*(-1 + t + u)) - 
 (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, t])/
  (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1, 0, t])/
  (8*(-1 + t + u)) - (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*
   G[1 - u, 0, 1 - u, 0, t])/(16*(-1 + t + u)) + 
 (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, t])/
  (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, 0, -u, 1 - u, t])/
  (8*(-1 + t + u)) + (CA*CF*(CA^2 - CA*CF + CF^2)*q2*(t^2 + u^2)*
   G[1 - u, 1, 0, 0, t])/(4*(-1 + t + u)) - 
 (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*G[1 - u, 1, 0, 1 - u, t])/
  (8*(-1 + t + u)) - (CA*(CA - CF)*CF^2*q2*(t^2 + u^2)*G[1 - u, 1, 1, 0, t])/
  (4*(-1 + t + u)) - (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*
   G[1 - u, 1, 1 - u, 0, t])/(8*(-1 + t + u)) - 
 (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/
  (16*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
   G[1 - u, 1 - u, 0, 1 - u, t])/(16*(-1 + t + u)) - 
 (CA*CF*(2*CA^2 + CA*CF - 2*CF^2)*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1, 0, t])/
  (8*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
   G[1 - u, 1 - u, 1 - u, 0, t])/(16*(-1 + t + u)) - 
 (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, t])/
  (16*(-1 + t + u)) + (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*
   G[1 - u, 1 - u, -u, 1 - u, t])/(8*(-1 + t + u)) + 
 (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, 0, 1 - u, t])/(8*(-1 + t + u)) + 
 (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 0, t])/(8*(-1 + t + u)) - 
 (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 1 - u, t])/
  (4*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, -u, 1 - u, t])/
  (2*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, 0, 1 - u, t])/
  (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, 1 - u, 0, t])/
  (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, 1 - u, 1 - u, t])/
  (4*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 0, 0, t])/
  (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 0, 1 - u, t])/
  (4*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, 0, t])/
  (4*(-1 + t + u)) - (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
   G[-u, 1 - u, 1 - u, 1 - u, t])/(8*(-1 + t + u)) - 
 (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, -u, 1 - u, t])/(2*(-1 + t + u)) - 
 (CA^3*CF*q2*(t^2 + u^2)*G[-u, -u, 1 - u, 1 - u, t])/(2*(-1 + t + u)) + 
 (CA^3*CF*q2*(t^2 + u^2)*G[-u, -u, -u, 1 - u, t])/(2*(-1 + t + u)) + 
 ((CA*(34*CA - 47*CF)*CF*nf*q2*(t^2 + u^2))/(144*(-1 + t + u)) - 
   (CA*CF*nf^2*q2*(t^2 + u^2))/(36*(-1 + t + u)) - 
   (CA*CF*q2*(36*CA^2*t + 36*CA*CF*t - 72*CF^2*t + 360*CA^2*t^2 - 
      2080*CA*CF*t^2 + 972*CF^2*t^2 + 3*CA^2*Pi^2*t^2 + 12*CA*CF*Pi^2*t^2 + 
      12*CF^2*Pi^2*t^2 + 36*CA^2*u + 36*CA*CF*u - 72*CF^2*u - 72*CA^2*t*u - 
      72*CA*CF*t*u + 144*CF^2*t*u + 360*CA^2*u^2 - 2080*CA*CF*u^2 + 
      972*CF^2*u^2 + 3*CA^2*Pi^2*u^2 + 12*CA*CF*Pi^2*u^2 + 12*CF^2*Pi^2*u^2))/
    (1152*(-1 + t + u)))*Log[Q2]^2 + 
 (-1/288*(CA*(44*CA - 27*CF)*CF*(CA + 2*CF)*q2*(t^2 + u^2))/(-1 + t + u) + 
   (CA*CF*(CA + 2*CF)*nf*q2*(t^2 + u^2))/(36*(-1 + t + u)))*Log[Q2]^3 - 
 (CA*CF*(CA + 2*CF)^2*q2*(t^2 + u^2)*Log[Q2]^4)/(128*(-1 + t + u)) + 
 G[0, 0, 0, t]*((-11*CA^3*CF*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
   (CA^2*CF*nf*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
   (3*CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[0, 0, 0, u]*((-11*CA^3*CF*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
   (CA^2*CF*nf*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
   (3*CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[0, 1, 0, u]*((CA*(CA - CF)*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*q2*(4*CA^2*t^2 + 14*CA*CF*t^2 - 36*CF^2*t^2 - 8*CA^2*t^3 - 
      28*CA*CF*t^3 + 72*CF^2*t^3 + 4*CA^2*t^4 + 14*CA*CF*t^4 - 36*CF^2*t^4 + 
      12*CA^2*t^2*u - 36*CA*CF*t^2*u + 24*CF^2*t^2*u - 12*CA^2*t^3*u + 
      36*CA*CF*t^3*u - 24*CF^2*t^3*u + 22*CA^2*u^2 - 31*CA*CF*u^2 - 
      44*CA^2*t*u^2 + 62*CA*CF*t*u^2 + 19*CA^2*t^2*u^2 - 22*CA*CF*t^2*u^2 - 
      6*CF^2*t^2*u^2))/(48*(-1 + t)^2*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[-u, 0, 1 - u, t]*((CA^2*CF*q2*(t + u)*(CA*t - CF*t - 3*CF*u))/
    (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
 G[-u, 1 - u, 0, t]*((CA^2*CF*q2*(t + u)*(CA*t - CF*t - 3*CF*u))/
    (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
 G[0, -u, 1 - u, t]*((CA*CF*q2*(-6*CA^2*t + 10*CA*CF*t - 4*CF^2*t + 
      22*CA^2*t^2 - 40*CA*CF*t^2 + 18*CF^2*t^2 - 26*CA^2*t^3 + 50*CA*CF*t^3 - 
      24*CF^2*t^3 + 10*CA^2*t^4 - 20*CA*CF*t^4 + 10*CF^2*t^4 + 6*CA^2*u - 
      10*CA*CF*u + 4*CF^2*u + CA^2*t*u - 4*CA*CF*t*u - 44*CA^2*t^2*u + 
      90*CA*CF*t^2*u - 40*CF^2*t^2*u + 57*CA^2*t^3*u - 116*CA*CF*t^3*u + 
      56*CF^2*t^3*u - 20*CA^2*t^4*u + 40*CA*CF*t^4*u - 20*CF^2*t^4*u - 
      21*CA^2*u^2 + 36*CA*CF*u^2 - 18*CF^2*u^2 + 38*CA^2*t*u^2 - 
      66*CA*CF*t*u^2 + 40*CF^2*t*u^2 + 5*CA^2*t^2*u^2 - 20*CA*CF*t^2*u^2 - 
      30*CA^2*t^3*u^2 + 64*CA*CF*t^3*u^2 - 28*CF^2*t^3*u^2 + 9*CA^2*t^4*u^2 - 
      17*CA*CF*t^4*u^2 + 8*CF^2*t^4*u^2 + 24*CA^2*u^3 - 42*CA*CF*u^3 + 
      24*CF^2*u^3 - 51*CA^2*t*u^3 + 92*CA*CF*t*u^3 - 56*CF^2*t*u^3 + 
      24*CA^2*t^2*u^3 - 40*CA*CF*t^2*u^3 + 28*CF^2*t^2*u^3 + CA^2*t^3*u^3 - 
      4*CA*CF*t^3*u^3 - 9*CA^2*u^4 + 16*CA*CF*u^4 - 10*CF^2*u^4 + 
      18*CA^2*t*u^4 - 32*CA*CF*t*u^4 + 20*CF^2*t*u^4 - 8*CA^2*t^2*u^4 + 
      13*CA*CF*t^2*u^4 - 8*CF^2*t^2*u^4))/(16*(-1 + t)^2*(-1 + u)^2*
     (-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
 G[-u, 1 - u, 1 - u, t]*((CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
    (8*(-1 + t + u)) - (CA^2*CF*nf*q2*(t^2 + u^2))/(4*(-1 + t + u)) - 
   (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
 G[1 - u, -u, 1 - u, t]*(-1/4*(CA^2*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
   (CA*CF*q2*(4*CA*CF - 4*CF^2 + 3*CA^2*t - 20*CA*CF*t + 20*CF^2*t + 
      16*CA^2*t^2 + 21*CA*CF*t^2 - 30*CF^2*t^2 - 41*CA^2*t^3 + 2*CA*CF*t^3 + 
      16*CF^2*t^3 + 22*CA^2*t^4 - 7*CA*CF*t^4 - 2*CF^2*t^4 + 3*CA^2*u - 
      20*CA*CF*u + 20*CF^2*u - 18*CA^2*t*u + 80*CA*CF*t*u - 80*CF^2*t*u - 
      21*CA^2*t^2*u - 74*CA*CF*t^2*u + 96*CF^2*t^2*u + 80*CA^2*t^3*u - 
      40*CF^2*t^3*u - 44*CA^2*t^4*u + 14*CA*CF*t^4*u + 4*CF^2*t^4*u + 
      16*CA^2*u^2 + 21*CA*CF*u^2 - 30*CF^2*u^2 - 21*CA^2*t*u^2 - 
      74*CA*CF*t*u^2 + 96*CF^2*t*u^2 + 26*CA^2*t^2*u^2 + 48*CA*CF*t^2*u^2 - 
      84*CF^2*t^2*u^2 - 43*CA^2*t^3*u^2 + 12*CA*CF*t^3*u^2 + 
      20*CF^2*t^3*u^2 + 23*CA^2*t^4*u^2 - 10*CA*CF*t^4*u^2 - 41*CA^2*u^3 + 
      2*CA*CF*u^3 + 16*CF^2*u^3 + 80*CA^2*t*u^3 - 40*CF^2*t*u^3 - 
      43*CA^2*t^2*u^3 + 12*CA*CF*t^2*u^3 + 20*CF^2*t^2*u^3 + 2*CA^2*t^3*u^3 - 
      8*CA*CF*t^3*u^3 + 22*CA^2*u^4 - 7*CA*CF*u^4 - 2*CF^2*u^4 - 
      44*CA^2*t*u^4 + 14*CA*CF*t*u^4 + 4*CF^2*t*u^4 + 23*CA^2*t^2*u^4 - 
      10*CA*CF*t^2*u^4))/(16*(-1 + t)^2*(-1 + u)^2*(-1 + t + u)) - 
   (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
 G[0, 1, 1, u]*((CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(16*(-1 + t + u)) - 
   (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) - 
   (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1, 0, 0, u]*((CA*(CA - CF)*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*q2*(4*CA^2*t^2 + 5*CA*CF*t^2 - 18*CF^2*t^2 + 22*CA^2*u^2 - 
      31*CA*CF*u^2))/(48*(-1 + t + u)) - 
   (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[0, 1 - u, 1 - u, t]*(-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
     (-1 + t + u) + (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) + 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1 - u, 0, 1 - u, t]*(-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
     (-1 + t + u) + (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) + 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1 - u, 1 - u, 0, t]*(-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
     (-1 + t + u) + (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) + 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1, 1, 0, u]*((CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
   (CA*CF*q2*(38*CA^2*t^2 - 103*CA*CF*t^2 + 90*CF^2*t^2 - 76*CA^2*t^3 + 
      206*CA*CF*t^3 - 180*CF^2*t^3 + 38*CA^2*t^4 - 103*CA*CF*t^4 + 
      90*CF^2*t^4 - 12*CA^2*t^2*u + 36*CA*CF*t^2*u - 24*CF^2*t^2*u + 
      12*CA^2*t^3*u - 36*CA*CF*t^3*u + 24*CF^2*t^3*u + 29*CA^2*u^2 - 
      76*CA*CF*u^2 + 54*CF^2*u^2 - 58*CA^2*t*u^2 + 152*CA*CF*t*u^2 - 
      108*CF^2*t*u^2 + 32*CA^2*t^2*u^2 - 85*CA*CF*t^2*u^2 + 60*CF^2*t^2*u^2))/
    (48*(-1 + t)^2*(-1 + t + u)) + (CA*(3*CA - 4*CF)*(CA - 2*CF)*CF*q2*
     (t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1, 1, 1, u]*((CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/
    (48*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/
    (6*(-1 + t + u)) - (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*Log[Q2])/
    (16*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
  ((CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
   (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1, 0, 1, u]*(-1/8*(CA^2*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
   (CA*CF*q2*(2*CA*CF - 2*CF^2 - 8*CA*CF*t + 8*CF^2*t + 11*CA^2*t^2 + 
      9*CA*CF*t^2 - 12*CF^2*t^2 - 22*CA^2*t^3 - 2*CA*CF*t^3 + 8*CF^2*t^3 + 
      11*CA^2*t^4 - CA*CF*t^4 - 2*CF^2*t^4 + 3*CA^2*u - 12*CA*CF*u + 
      12*CF^2*u - 9*CA^2*t*u + 40*CA*CF*t*u - 40*CF^2*t*u - 17*CA^2*t^2*u - 
      30*CA*CF*t^2*u + 40*CF^2*t^2*u + 45*CA^2*t^3*u - 16*CF^2*t^3*u - 
      22*CA^2*t^4*u + 2*CA*CF*t^4*u + 4*CF^2*t^4*u + 2*CA^2*u^2 + 
      21*CA*CF*u^2 - 24*CF^2*u^2 - 2*CA^2*t*u^2 - 50*CA*CF*t*u^2 + 
      60*CF^2*t*u^2 + 19*CA^2*t^2*u^2 + 6*CA*CF*t^2*u^2 - 30*CF^2*t^2*u^2 - 
      30*CA^2*t^3*u^2 + 24*CA*CF*t^3*u^2 - 4*CF^2*t^3*u^2 + 12*CA^2*t^4*u^2 - 
      4*CA*CF*t^4*u^2 - 13*CA^2*u^3 - 14*CA*CF*u^3 + 20*CF^2*u^3 + 
      27*CA^2*t*u^3 + 24*CA*CF*t*u^3 - 40*CF^2*t*u^3 - 21*CA^2*t^2*u^3 + 
      12*CA*CF*t^2*u^3 + 8*CF^2*t^2*u^3 + 5*CA^2*t^3*u^3 - 16*CA*CF*t^3*u^3 + 
      8*CF^2*t^3*u^3 + 8*CA^2*u^4 + 3*CA*CF*u^4 - 6*CF^2*u^4 - 
      16*CA^2*t*u^4 - 6*CA*CF*t*u^4 + 12*CF^2*t*u^4 + 9*CA^2*t^2*u^4 - 
      4*CF^2*t^2*u^4))/(16*(-1 + t)^2*(-1 + u)^2*(-1 + t + u)) + 
   (CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[0, 0, 1, u]*((CA^2*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
   (CA*CF*q2*(6*CA*CF - 6*CF^2 - 24*CA*CF*t + 24*CF^2*t + 59*CA^2*t^2 - 
      6*CA*CF*t^2 - 18*CF^2*t^2 - 118*CA^2*t^3 + 60*CA*CF*t^3 - 12*CF^2*t^3 + 
      59*CA^2*t^4 - 36*CA*CF*t^4 + 12*CF^2*t^4 + 18*CA^2*u - 54*CA*CF*u + 
      36*CF^2*u - 48*CA^2*t*u + 150*CA*CF*t*u - 120*CF^2*t*u - 
      88*CA^2*t^2*u - 30*CA*CF*t^2*u + 84*CF^2*t^2*u + 236*CA^2*t^3*u - 
      138*CA*CF*t^3*u + 24*CF^2*t^3*u - 118*CA^2*t^4*u + 72*CA*CF*t^4*u - 
      24*CF^2*t^4*u - 19*CA^2*u^2 + 126*CA*CF*u^2 - 90*CF^2*u^2 + 
      74*CA^2*t*u^2 - 336*CA*CF*t*u^2 + 264*CF^2*t*u^2 - 8*CA^2*t^2*u^2 + 
      186*CA*CF*t^2*u^2 - 198*CF^2*t^2*u^2 - 100*CA^2*t^3*u^2 + 
      42*CA*CF*t^3*u^2 + 24*CF^2*t^3*u^2 + 56*CA^2*t^4*u^2 - 
      27*CA*CF*t^4*u^2 + 6*CF^2*t^4*u^2 - 16*CA^2*u^3 - 114*CA*CF*u^3 + 
      96*CF^2*u^3 + 8*CA^2*t*u^3 + 282*CA*CF*t*u^3 - 240*CF^2*t*u^3 + 
      14*CA^2*t^2*u^3 - 168*CA*CF*t^2*u^3 + 156*CF^2*t^2*u^3 - 
      12*CA^2*t^3*u^3 + 18*CA*CF*t^3*u^3 - 24*CF^2*t^3*u^3 + 17*CA^2*u^4 + 
      36*CA*CF*u^4 - 36*CF^2*u^4 - 34*CA^2*t*u^4 - 72*CA*CF*t*u^4 + 
      72*CF^2*t*u^4 + 20*CA^2*t^2*u^4 + 27*CA*CF*t^2*u^4 - 30*CF^2*t^2*u^4))/
    (48*(-1 + t)^2*(-1 + u)^2*(-1 + t + u)) + 
   (CA^2*(3*CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[0, 1, 0, t]*(-1/12*(CA*CF^2*nf*q2*(t^2 + u^2))/(-1 + t + u) - 
   (CA*CF*q2*(-6*CA*CF + 6*CF^2 + 12*CA*CF*t - 12*CF^2*t + 3*CA^2*t^2 - 
      31*CA*CF*t^2 + 6*CF^2*t^2 - 18*CA^2*u + 54*CA*CF*u - 36*CF^2*u + 
      21*CA^2*t*u - 78*CA*CF*t*u + 48*CF^2*t*u - 6*CA^2*t^2*u + 
      62*CA*CF*t^2*u - 12*CF^2*t^2*u + 36*CA^2*u^2 - 112*CA*CF*u^2 + 
      36*CF^2*u^2 - 30*CA^2*t*u^2 + 84*CA*CF*t*u^2 - 36*CF^2*t*u^2 - 
      22*CA*CF*t^2*u^2 - 18*CA^2*u^3 + 86*CA*CF*u^3 + 12*CF^2*u^3 + 
      9*CA^2*t*u^3 - 18*CA*CF*t*u^3 - 22*CA*CF*u^4 - 18*CF^2*u^4))/
    (48*(-1 + u)^2*(-1 + t + u)) + (CA^2*CF^2*q2*(t^2 + u^2)*Log[Q2])/
    (8*(-1 + t + u))) + G[1, 0, 0, t]*
  (-1/12*(CA*CF^2*nf*q2*(t^2 + u^2))/(-1 + t + u) - 
   (CA*CF*q2*(-3*CA*CF + 3*CF^2 + 6*CA*CF*t - 6*CF^2*t - 14*CA*CF*t^2 + 
      3*CF^2*t^2 - 9*CA^2*u + 21*CA*CF*u - 12*CF^2*u + 9*CA^2*t*u - 
      21*CA*CF*t*u + 12*CF^2*t*u - 11*CA*CF*u^2))/(24*(-1 + t + u)) + 
   (CA^2*CF^2*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
 G[1, 0, 1 - u, t]*
  (-1/16*(CA*CF*q2*(2*CA*CF - 2*CF^2 - 4*CA*CF*t + 4*CF^2*t + 3*CA^2*t^2 - 
       4*CA*CF*t^2 + 4*CF^2*t^2 + 3*CA^2*u - 8*CA*CF*u + 8*CF^2*u - 
       3*CA^2*t*u + 8*CA*CF*t*u - 8*CF^2*t*u))/(-1 + t + u) - 
   (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
 G[1, 1 - u, 0, t]*
  (-1/16*(CA*CF*q2*(2*CA*CF - 2*CF^2 - 4*CA*CF*t + 4*CF^2*t + 3*CA^2*t^2 - 
       4*CA*CF*t^2 + 4*CF^2*t^2 + 3*CA^2*u - 8*CA*CF*u + 8*CF^2*u - 
       3*CA^2*t*u + 8*CA*CF*t*u - 8*CF^2*t*u))/(-1 + t + u) - 
   (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
 G[1 - u, 1, 0, t]*(-1/12*(CA^2*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) - 
   (CA*CF*q2*(-13*CA^2*t^2 - 18*CA*CF*t^2 + 36*CF^2*t^2 - 9*CA^2*u + 
      18*CA*CF*u + 9*CA^2*t*u - 18*CA*CF*t*u + 26*CA^2*t^2*u + 
      36*CA*CF*t^2*u - 72*CF^2*t^2*u + 23*CA^2*u^2 - 99*CA*CF*u^2 + 
      54*CF^2*u^2 - 30*CA^2*t*u^2 + 72*CA*CF*t*u^2 - 24*CF^2*t*u^2 - 
      10*CA^2*t^2*u^2 - 27*CA*CF*t^2*u^2 + 42*CF^2*t^2*u^2 - 19*CA^2*u^3 + 
      144*CA*CF*u^3 - 108*CF^2*u^3 + 21*CA^2*t*u^3 - 54*CA*CF*t*u^3 + 
      24*CF^2*t*u^3 + 5*CA^2*u^4 - 63*CA*CF*u^4 + 54*CF^2*u^4))/
    (48*(-1 + u)^2*(-1 + t + u)) - (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*
     Log[Q2])/(8*(-1 + t + u))) + G[0, 0, 1 - u, t]*
  ((CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*q2*(6*CA*CF - 6*CF^2 - 12*CA*CF*t + 12*CF^2*t + 22*CA^2*t^2 - 
      3*CA*CF*t^2 - 6*CF^2*t^2 + 18*CA^2*u - 42*CA*CF*u + 24*CF^2*u - 
      18*CA^2*t*u + 42*CA*CF*t*u - 24*CF^2*t*u + 4*CA^2*u^2 + 27*CA*CF*u^2 - 
      18*CF^2*u^2))/(48*(-1 + t + u)) - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[0, 1 - u, 0, t]*((CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*q2*(6*CA*CF - 6*CF^2 - 12*CA*CF*t + 12*CF^2*t + 22*CA^2*t^2 - 
      3*CA*CF*t^2 - 6*CF^2*t^2 + 18*CA^2*u - 42*CA*CF*u + 24*CF^2*u - 
      18*CA^2*t*u + 42*CA*CF*t*u - 24*CF^2*t*u + 4*CA^2*u^2 + 27*CA*CF*u^2 - 
      18*CF^2*u^2))/(48*(-1 + t + u)) - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1 - u, 0, 0, t]*((CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
   (CA*CF*q2*(6*CA*CF - 6*CF^2 - 12*CA*CF*t + 12*CF^2*t + 22*CA^2*t^2 - 
      3*CA*CF*t^2 - 6*CF^2*t^2 + 18*CA^2*u - 42*CA*CF*u + 24*CF^2*u - 
      18*CA^2*t*u + 42*CA*CF*t*u - 24*CF^2*t*u + 4*CA^2*u^2 + 27*CA*CF*u^2 - 
      18*CF^2*u^2))/(48*(-1 + t + u)) - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
 G[1 - u, 0, t]*(-1/144*(CA^2*CF*nf*q2*(-9*t^2 + 18*t^3 - 9*t^4 + 18*t*u - 
       36*t^2*u + 18*t^3*u - 6*u^2 - 18*t*u^2 + 53*t^2*u^2 - 3*u^3 + 
       15*t*u^3 + 29*u^4))/(u^2*(-1 + t + u)) - 
   (CA*CF*q2*(-54*CA^2*t^2 - 162*CA*CF*t^2 + 180*CF^2*t^2 + 108*CA^2*t^3 + 
      324*CA*CF*t^3 - 360*CF^2*t^3 - 54*CA^2*t^4 - 162*CA*CF*t^4 + 
      180*CF^2*t^4 + 108*CA^2*t*u + 396*CA*CF*t*u - 432*CF^2*t*u - 
      162*CA^2*t^2*u - 954*CA*CF*t^2*u + 900*CF^2*t^2*u + 396*CA*CF*t^3*u - 
      288*CF^2*t^3*u + 54*CA^2*t^4*u + 162*CA*CF*t^4*u - 180*CF^2*t^4*u - 
      150*CA^2*u^2 + 90*CA*CF*u^2 + 36*CF^2*u^2 - 1476*CA*CF*t*u^2 + 
      1440*CF^2*t*u^2 + 884*CA^2*t^2*u^2 + 2304*CA*CF*t^2*u^2 - 
      2520*CF^2*t^2*u^2 - 15*CA^2*Pi^2*t^2*u^2 - 18*CA*CF*Pi^2*t^2*u^2 + 
      24*CF^2*Pi^2*t^2*u^2 - 108*CA^2*t^3*u^2 - 720*CA*CF*t^3*u^2 + 
      648*CF^2*t^3*u^2 + 282*CA^2*u^3 - 738*CA*CF*u^3 + 468*CF^2*u^3 - 
      120*CA^2*t*u^3 + 2124*CA*CF*t*u^3 - 2088*CF^2*t*u^3 - 
      704*CA^2*t^2*u^3 - 1080*CA*CF*t^2*u^3 + 1368*CF^2*t^2*u^3 + 
      15*CA^2*Pi^2*t^2*u^3 + 18*CA*CF*Pi^2*t^2*u^3 - 24*CF^2*Pi^2*t^2*u^3 + 
      458*CA^2*u^4 + 918*CA*CF*u^4 - 1044*CF^2*u^4 - 15*CA^2*Pi^2*u^4 - 
      18*CA*CF*Pi^2*u^4 + 24*CF^2*Pi^2*u^4 + 12*CA^2*t*u^4 - 
      1044*CA*CF*t*u^4 + 1080*CF^2*t*u^4 - 590*CA^2*u^5 - 270*CA*CF*u^5 + 
      540*CF^2*u^5 + 15*CA^2*Pi^2*u^5 + 18*CA*CF*Pi^2*u^5 - 
      24*CF^2*Pi^2*u^5))/(576*(-1 + u)*u^2*(-1 + t + u)) + 
   (-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)))*Log[Q2] + 
   (CA^2*(CA - 6*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) + 
 G[0, 1 - u, t]*(-1/144*(CA^2*CF*nf*q2*(-9*t^2 + 18*t^3 - 9*t^4 + 18*t*u - 
       36*t^2*u + 18*t^3*u - 6*u^2 - 18*t*u^2 + 53*t^2*u^2 - 3*u^3 + 
       15*t*u^3 + 29*u^4))/(u^2*(-1 + t + u)) - 
   (CA*CF*q2*(-54*CA^2*t^2 - 162*CA*CF*t^2 + 180*CF^2*t^2 + 108*CA^2*t^3 + 
      324*CA*CF*t^3 - 360*CF^2*t^3 - 54*CA^2*t^4 - 162*CA*CF*t^4 + 
      180*CF^2*t^4 + 108*CA^2*t*u + 396*CA*CF*t*u - 432*CF^2*t*u - 
      162*CA^2*t^2*u - 954*CA*CF*t^2*u + 900*CF^2*t^2*u + 396*CA*CF*t^3*u - 
      288*CF^2*t^3*u + 54*CA^2*t^4*u + 162*CA*CF*t^4*u - 180*CF^2*t^4*u - 
      150*CA^2*u^2 + 90*CA*CF*u^2 + 36*CF^2*u^2 - 1476*CA*CF*t*u^2 + 
      1440*CF^2*t*u^2 + 884*CA^2*t^2*u^2 + 2304*CA*CF*t^2*u^2 - 
      2520*CF^2*t^2*u^2 - 3*CA^2*Pi^2*t^2*u^2 - 30*CA*CF*Pi^2*t^2*u^2 + 
      24*CF^2*Pi^2*t^2*u^2 - 108*CA^2*t^3*u^2 - 720*CA*CF*t^3*u^2 + 
      648*CF^2*t^3*u^2 + 282*CA^2*u^3 - 738*CA*CF*u^3 + 468*CF^2*u^3 - 
      120*CA^2*t*u^3 + 2124*CA*CF*t*u^3 - 2088*CF^2*t*u^3 - 
      704*CA^2*t^2*u^3 - 1080*CA*CF*t^2*u^3 + 1368*CF^2*t^2*u^3 + 
      3*CA^2*Pi^2*t^2*u^3 + 30*CA*CF*Pi^2*t^2*u^3 - 24*CF^2*Pi^2*t^2*u^3 + 
      458*CA^2*u^4 + 918*CA*CF*u^4 - 1044*CF^2*u^4 - 3*CA^2*Pi^2*u^4 - 
      30*CA*CF*Pi^2*u^4 + 24*CF^2*Pi^2*u^4 + 12*CA^2*t*u^4 - 
      1044*CA*CF*t*u^4 + 1080*CF^2*t*u^4 - 590*CA^2*u^5 - 270*CA*CF*u^5 + 
      540*CF^2*u^5 + 3*CA^2*Pi^2*u^5 + 30*CA*CF*Pi^2*u^5 - 24*CF^2*Pi^2*u^5))/
    (576*(-1 + u)*u^2*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[1, 0, u])/
    (16*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, u])/
    (16*(-1 + t + u)) + 
   (-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)))*Log[Q2] + 
   (CA^2*(CA - 6*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) + 
 G[1 - u, 1 - u, t]*((CA*(54*CA - 47*CF)*CF*nf*q2*(t^2 + u^2))/
    (72*(-1 + t + u)) - (CA*CF*nf^2*q2*(t^2 + u^2))/(18*(-1 + t + u)) + 
   (CA*CF*q2*(36*CA^2*t - 108*CA*CF*t + 72*CF^2*t - 1576*CA^2*t^2 + 
      2728*CA*CF*t^2 - 972*CF^2*t^2 + 51*CA^2*Pi^2*t^2 - 12*CF^2*Pi^2*t^2 + 
      36*CA^2*u - 108*CA*CF*u + 72*CF^2*u - 72*CA^2*t*u + 216*CA*CF*t*u - 
      144*CF^2*t*u - 1576*CA^2*u^2 + 2728*CA*CF*u^2 - 972*CF^2*u^2 + 
      51*CA^2*Pi^2*u^2 - 12*CF^2*Pi^2*u^2))/(576*(-1 + t + u)) + 
   ((CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)))*Log[Q2] - 
   (CA*(CA - 6*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
    (32*(-1 + t + u))) + G[1, 1, u]*
  ((CA*(54*CA - 47*CF)*CF*nf*q2*(t^2 + u^2))/(72*(-1 + t + u)) - 
   (CA*CF*nf^2*q2*(t^2 + u^2))/(18*(-1 + t + u)) + 
   (CA*CF*q2*(36*CA^2*t - 108*CA*CF*t + 72*CF^2*t - 1576*CA^2*t^2 + 
      2728*CA*CF*t^2 - 972*CF^2*t^2 + 39*CA^2*Pi^2*t^2 + 60*CA*CF*Pi^2*t^2 - 
      108*CF^2*Pi^2*t^2 + 36*CA^2*u - 108*CA*CF*u + 72*CF^2*u - 72*CA^2*t*u + 
      216*CA*CF*t*u - 144*CF^2*t*u - 1576*CA^2*u^2 + 2728*CA*CF*u^2 - 
      972*CF^2*u^2 + 39*CA^2*Pi^2*u^2 + 60*CA*CF*Pi^2*u^2 - 
      108*CF^2*Pi^2*u^2))/(576*(-1 + t + u)) + 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(16*(-1 + t + u)) - 
   (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/
    (16*(-1 + t + u)) - (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, -u, t])/
    (4*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, t])/
    (4*(-1 + t + u)) - (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/
    (8*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[-u, -u, t])/
    (2*(-1 + t + u)) + ((CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/
      (6*(-1 + t + u)))*Log[Q2] - (CA*(CA - 6*CF)*(CA - 2*CF)*CF*q2*
     (t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) + 
 G[1, 0, u]*((-29*CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(144*(-1 + t + u)) - 
   (CA*CF*q2*(-36*CA^2*t + 36*CA*CF*t - 518*CA^2*t^2 + 1342*CA*CF*t^2 - 
      504*CF^2*t^2 + 15*CA^2*Pi^2*t^2 + 36*CA*CF*Pi^2*t^2 - 
      60*CF^2*Pi^2*t^2 + 1144*CA^2*t^3 - 2792*CA*CF*t^3 + 1008*CF^2*t^3 - 
      30*CA^2*Pi^2*t^3 - 72*CA*CF*Pi^2*t^3 + 120*CF^2*Pi^2*t^3 - 
      590*CA^2*t^4 + 1414*CA*CF*t^4 - 504*CF^2*t^4 + 15*CA^2*Pi^2*t^4 + 
      36*CA*CF*Pi^2*t^4 - 60*CF^2*Pi^2*t^4 - 36*CA^2*u + 36*CA*CF*u + 
      216*CA^2*t*u - 360*CA*CF*t*u + 144*CF^2*t*u + 338*CA^2*t^2*u - 
      838*CA*CF*t^2*u + 72*CF^2*t^2*u - 15*CA^2*Pi^2*t^2*u - 
      36*CA*CF*Pi^2*t^2*u + 60*CF^2*Pi^2*t^2*u - 518*CA^2*t^3*u + 
      1162*CA*CF*t^3*u - 216*CF^2*t^3*u + 15*CA^2*Pi^2*t^3*u + 
      36*CA*CF*Pi^2*t^3*u - 60*CF^2*Pi^2*t^3*u - 554*CA^2*u^2 + 
      1306*CA*CF*u^2 - 432*CF^2*u^2 + 15*CA^2*Pi^2*u^2 + 36*CA*CF*Pi^2*u^2 - 
      60*CF^2*Pi^2*u^2 + 1036*CA^2*t*u^2 - 2288*CA*CF*t*u^2 + 
      504*CF^2*t*u^2 - 30*CA^2*Pi^2*t*u^2 - 72*CA*CF*Pi^2*t*u^2 + 
      120*CF^2*Pi^2*t*u^2 - 518*CA^2*t^2*u^2 + 1090*CA*CF*t^2*u^2 - 
      144*CF^2*t^2*u^2 + 15*CA^2*Pi^2*t^2*u^2 + 36*CA*CF*Pi^2*t^2*u^2 - 
      60*CF^2*Pi^2*t^2*u^2 + 590*CA^2*u^3 - 1342*CA*CF*u^3 + 432*CF^2*u^3 - 
      15*CA^2*Pi^2*u^3 - 36*CA*CF*Pi^2*u^3 + 60*CF^2*Pi^2*u^3 - 
      590*CA^2*t*u^3 + 1342*CA*CF*t*u^3 - 432*CF^2*t*u^3 + 
      15*CA^2*Pi^2*t*u^3 + 36*CA*CF*Pi^2*t*u^3 - 60*CF^2*Pi^2*t*u^3))/
    (576*(-1 + t)*(-1 + t + u)^2) + (CA*(CA - 2*CF)*(CA - CF)*CF*q2*
     (t^2 + u^2)*G[1, 1 - u, t])/(8*(-1 + t + u)) + 
   (3*CA^3*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(16*(-1 + t + u)) - 
   (CA*CF*(CA^2 + 8*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/
    (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, t])/
    (8*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, t])/
    (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/
    (4*(-1 + t + u)) + 
   (-1/48*(CA*CF*(33*CA^2 - 62*CA*CF + 18*CF^2)*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA*(3*CA - 4*CF)*CF*nf*q2*(t^2 + u^2))/
      (24*(-1 + t + u)))*Log[Q2] + (CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*
     Log[Q2]^2)/(32*(-1 + t + u))) + 
 G[0, 1, u]*((CA^2*CF*nf*q2*(-9*t^2 + 18*t^3 - 9*t^4 + 18*t*u - 36*t^2*u + 
      18*t^3*u - 6*u^2 - 18*t*u^2 + 53*t^2*u^2 - 3*u^3 + 15*t*u^3 + 29*u^4))/
    (144*u^2*(-1 + t + u)) + (CA*CF*q2*(54*CA^2*t^2 + 162*CA*CF*t^2 - 
      180*CF^2*t^2 - 162*CA^2*t^3 - 486*CA*CF*t^3 + 540*CF^2*t^3 + 
      162*CA^2*t^4 + 486*CA*CF*t^4 - 540*CF^2*t^4 - 54*CA^2*t^5 - 
      162*CA*CF*t^5 + 180*CF^2*t^5 - 108*CA^2*t*u - 396*CA*CF*t*u + 
      432*CF^2*t*u + 270*CA^2*t^2*u + 1350*CA*CF*t^2*u - 1332*CF^2*t^2*u - 
      162*CA^2*t^3*u - 1350*CA*CF*t^3*u + 1188*CF^2*t^3*u - 54*CA^2*t^4*u + 
      234*CA*CF*t^4*u - 108*CF^2*t^4*u + 54*CA^2*t^5*u + 162*CA*CF*t^5*u - 
      180*CF^2*t^5*u + 150*CA^2*u^2 - 90*CA*CF*u^2 - 36*CF^2*u^2 - 
      150*CA^2*t*u^2 + 1638*CA*CF*t*u^2 - 1476*CF^2*t*u^2 - 
      884*CA^2*t^2*u^2 - 3852*CA*CF*t^2*u^2 + 4032*CF^2*t^2*u^2 - 
      21*CA^2*Pi^2*t^2*u^2 - 42*CA*CF*Pi^2*t^2*u^2 + 72*CF^2*Pi^2*t^2*u^2 + 
      992*CA^2*t^3*u^2 + 3024*CA*CF*t^3*u^2 - 3168*CF^2*t^3*u^2 + 
      21*CA^2*Pi^2*t^3*u^2 + 42*CA*CF*Pi^2*t^3*u^2 - 72*CF^2*Pi^2*t^3*u^2 - 
      108*CA^2*t^4*u^2 - 720*CA*CF*t^4*u^2 + 648*CF^2*t^4*u^2 - 
      282*CA^2*u^3 + 810*CA*CF*u^3 - 540*CF^2*u^3 + 474*CA^2*t*u^3 - 
      3222*CA*CF*t*u^3 + 2844*CF^2*t*u^3 + 548*CA^2*t^2*u^3 + 
      3384*CA*CF*t^2*u^3 - 3600*CF^2*t^2*u^3 + 21*CA^2*Pi^2*t^2*u^3 + 
      42*CA*CF*Pi^2*t^2*u^3 - 72*CF^2*Pi^2*t^2*u^3 - 704*CA^2*t^3*u^3 - 
      1080*CA*CF*t^3*u^3 + 1368*CF^2*t^3*u^3 - 21*CA^2*Pi^2*t^3*u^3 - 
      42*CA*CF*Pi^2*t^3*u^3 + 72*CF^2*Pi^2*t^3*u^3 - 458*CA^2*u^4 - 
      990*CA*CF*u^4 + 1116*CF^2*u^4 - 21*CA^2*Pi^2*u^4 - 42*CA*CF*Pi^2*u^4 + 
      72*CF^2*Pi^2*u^4 + 410*CA^2*t*u^4 + 2142*CA*CF*t*u^4 - 
      2268*CF^2*t*u^4 + 21*CA^2*Pi^2*t*u^4 + 42*CA*CF*Pi^2*t*u^4 - 
      72*CF^2*Pi^2*t*u^4 + 12*CA^2*t^2*u^4 - 1044*CA*CF*t^2*u^4 + 
      1080*CF^2*t^2*u^4 + 590*CA^2*u^5 + 270*CA*CF*u^5 - 540*CF^2*u^5 + 
      21*CA^2*Pi^2*u^5 + 42*CA*CF*Pi^2*u^5 - 72*CF^2*Pi^2*u^5 - 
      590*CA^2*t*u^5 - 270*CA*CF*t*u^5 + 540*CF^2*t*u^5 - 
      21*CA^2*Pi^2*t*u^5 - 42*CA*CF*Pi^2*t*u^5 + 72*CF^2*Pi^2*t*u^5))/
    (576*(-1 + t)*(-1 + u)*u^2*(-1 + t + u)) + 
   (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*G[0, 1 - u, t])/
    (16*(-1 + t + u)) + (CA^2*CF^2*q2*(t^2 + u^2)*G[0, -u, t])/
    (8*(-1 + t + u)) + (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*G[1, 0, t])/
    (8*(-1 + t + u)) - (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1, 1 - u, t])/(8*(-1 + t + u)) + 
   (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*G[1 - u, 0, t])/
    (16*(-1 + t + u)) + (CA^2*(5*CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, t])/(16*(-1 + t + u)) - 
   (3*CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, t])/(8*(-1 + t + u)) - 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, t])/(8*(-1 + t + u)) - 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/(4*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, -u, t])/(2*(-1 + t + u)) + 
   ((11*CA^3*CF*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(24*(-1 + t + u)))*Log[Q2] + 
   (CA^2*(3*CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) + 
 G[-u, 1 - u, t]*
  (-1/144*(CA^2*CF*nf*q2*(9*t^4 - 18*t^5 + 9*t^6 - 18*t^3*u + 36*t^4*u - 
       18*t^5*u + 12*t^2*u^2 + 21*t^3*u^2 - 82*t^4*u^2 - 18*t*u^3 + 
       21*t^2*u^3 - 30*t^3*u^3 + 9*u^4 + 36*t*u^4 - 82*t^2*u^4 - 18*u^5 - 
       18*t*u^5 + 9*u^6))/(t^2*u^2*(-1 + t + u)) + 
   (CA*CF*q2*(27*CA^2*t^4 + 81*CA*CF*t^4 - 90*CF^2*t^4 - 81*CA^2*t^5 - 
      243*CA*CF*t^5 + 270*CF^2*t^5 + 81*CA^2*t^6 + 243*CA*CF*t^6 - 
      270*CF^2*t^6 - 27*CA^2*t^7 - 81*CA*CF*t^7 + 90*CF^2*t^7 - 
      54*CA^2*t^3*u - 198*CA*CF*t^3*u + 216*CF^2*t^3*u + 135*CA^2*t^4*u + 
      675*CA*CF*t^4*u - 666*CF^2*t^4*u - 81*CA^2*t^5*u - 675*CA*CF*t^5*u + 
      594*CF^2*t^5*u - 27*CA^2*t^6*u + 117*CA*CF*t^6*u - 54*CF^2*t^6*u + 
      27*CA^2*t^7*u + 81*CA*CF*t^7*u - 90*CF^2*t^7*u + 150*CA^2*t^2*u^2 - 
      90*CA*CF*t^2*u^2 - 36*CF^2*t^2*u^2 - 216*CA^2*t^3*u^2 + 
      1188*CA*CF*t^3*u^2 - 972*CF^2*t^3*u^2 - 671*CA^2*t^4*u^2 - 
      2385*CA*CF*t^4*u^2 + 2538*CF^2*t^4*u^2 - 9*CA^2*Pi^2*t^4*u^2 - 
      6*CA*CF*Pi^2*t^4*u^2 + 791*CA^2*t^5*u^2 + 1647*CA*CF*t^5*u^2 - 
      1854*CF^2*t^5*u^2 + 9*CA^2*Pi^2*t^5*u^2 + 6*CA*CF*Pi^2*t^5*u^2 - 
      54*CA^2*t^6*u^2 - 360*CA*CF*t^6*u^2 + 324*CF^2*t^6*u^2 - 
      54*CA^2*t*u^3 - 198*CA*CF*t*u^3 + 216*CF^2*t*u^3 - 216*CA^2*t^2*u^3 + 
      1188*CA*CF*t^2*u^3 - 972*CF^2*t^2*u^3 + 438*CA^2*t^3*u^3 - 
      3042*CA*CF*t^3*u^3 + 2700*CF^2*t^3*u^3 + 497*CA^2*t^4*u^3 + 
      2673*CA*CF*t^4*u^3 - 2862*CF^2*t^4*u^3 + 9*CA^2*Pi^2*t^4*u^3 + 
      6*CA*CF*Pi^2*t^4*u^3 - 647*CA^2*t^5*u^3 - 675*CA*CF*t^5*u^3 + 
      954*CF^2*t^5*u^3 - 9*CA^2*Pi^2*t^5*u^3 - 6*CA*CF*Pi^2*t^5*u^3 + 
      27*CA^2*u^4 + 81*CA*CF*u^4 - 90*CF^2*u^4 + 135*CA^2*t*u^4 + 
      675*CA*CF*t*u^4 - 666*CF^2*t*u^4 - 671*CA^2*t^2*u^4 - 
      2385*CA*CF*t^2*u^4 + 2538*CF^2*t^2*u^4 - 9*CA^2*Pi^2*t^2*u^4 - 
      6*CA*CF*Pi^2*t^2*u^4 + 497*CA^2*t^3*u^4 + 2673*CA*CF*t^3*u^4 - 
      2862*CF^2*t^3*u^4 + 9*CA^2*Pi^2*t^3*u^4 + 6*CA*CF*Pi^2*t^3*u^4 + 
      12*CA^2*t^4*u^4 - 1044*CA*CF*t^4*u^4 + 1080*CF^2*t^4*u^4 - 
      81*CA^2*u^5 - 243*CA*CF*u^5 + 270*CF^2*u^5 - 81*CA^2*t*u^5 - 
      675*CA*CF*t*u^5 + 594*CF^2*t*u^5 + 791*CA^2*t^2*u^5 + 
      1647*CA*CF*t^2*u^5 - 1854*CF^2*t^2*u^5 + 9*CA^2*Pi^2*t^2*u^5 + 
      6*CA*CF*Pi^2*t^2*u^5 - 647*CA^2*t^3*u^5 - 675*CA*CF*t^3*u^5 + 
      954*CF^2*t^3*u^5 - 9*CA^2*Pi^2*t^3*u^5 - 6*CA*CF*Pi^2*t^3*u^5 + 
      81*CA^2*u^6 + 243*CA*CF*u^6 - 270*CF^2*u^6 - 27*CA^2*t*u^6 + 
      117*CA*CF*t*u^6 - 54*CF^2*t*u^6 - 54*CA^2*t^2*u^6 - 360*CA*CF*t^2*u^6 + 
      324*CF^2*t^2*u^6 - 27*CA^2*u^7 - 81*CA*CF*u^7 + 90*CF^2*u^7 + 
      27*CA^2*t*u^7 + 81*CA*CF*t*u^7 - 90*CF^2*t*u^7))/
    (288*(-1 + t)*t^2*(-1 + u)*u^2*(-1 + t + u)) + 
   ((CA^2*(22*CA - 9*CF)*CF*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)))*Log[Q2] + 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^2)/(16*(-1 + t + u))) + 
 G[1, 0, t]*((CA*CF*nf*q2*(-9*CA*t^2 + 18*CA*t^3 - 9*CA*t^4 + 18*CA*t*u - 
      36*CA*t^2*u + 18*CA*t^3*u - 6*CA*u^2 - 18*CA*t*u^2 + 24*CA*t^2*u^2 + 
      58*CF*t^2*u^2 - 3*CA*u^3 + 15*CA*t*u^3 + 58*CF*u^4))/
    (144*u^2*(-1 + t + u)) - (CA*CF*q2*(-27*CA^2*t^2 - 81*CA*CF*t^2 + 
      90*CF^2*t^2 + 81*CA^2*t^3 + 243*CA*CF*t^3 - 270*CF^2*t^3 - 
      81*CA^2*t^4 - 243*CA*CF*t^4 + 270*CF^2*t^4 + 27*CA^2*t^5 + 
      81*CA*CF*t^5 - 90*CF^2*t^5 + 54*CA^2*t*u + 198*CA*CF*t*u - 
      216*CF^2*t*u - 108*CA^2*t^2*u - 594*CA*CF*t^2*u + 576*CF^2*t^2*u + 
      27*CA^2*t^3*u + 513*CA*CF*t^3*u - 414*CF^2*t^3*u + 54*CA^2*t^4*u - 
      36*CA*CF*t^4*u - 36*CF^2*t^4*u - 27*CA^2*t^5*u - 81*CA*CF*t^5*u + 
      90*CF^2*t^5*u - 75*CA^2*u^2 + 45*CA*CF*u^2 + 18*CF^2*u^2 + 
      3*CA^2*t*u^2 - 963*CA*CF*t*u^2 + 918*CF^2*t*u^2 + 246*CA^2*t^2*u^2 + 
      3020*CA*CF*t^2*u^2 - 2646*CF^2*t^2*u^2 + 9*CA*CF*Pi^2*t^2*u^2 - 
      18*CF^2*Pi^2*t^2*u^2 - 201*CA^2*t^3*u^2 - 2381*CA*CF*t^3*u^2 + 
      1944*CF^2*t^3*u^2 - 9*CA*CF*Pi^2*t^3*u^2 + 18*CF^2*Pi^2*t^3*u^2 + 
      27*CA^2*t^4*u^2 + 279*CA*CF*t^4*u^2 - 234*CF^2*t^4*u^2 + 198*CA^2*u^3 - 
      396*CA*CF*u^3 + 216*CF^2*u^3 - 93*CA^2*t*u^3 + 1989*CA*CF*t*u^3 - 
      1926*CF^2*t*u^3 - 216*CA^2*t^2*u^3 - 3898*CA*CF*t^2*u^3 + 
      3240*CF^2*t^2*u^3 - 18*CA*CF*Pi^2*t^2*u^3 + 36*CF^2*Pi^2*t^2*u^3 + 
      111*CA^2*t^3*u^3 + 1571*CA*CF*t^3*u^3 - 1224*CF^2*t^3*u^3 + 
      9*CA*CF*Pi^2*t^3*u^3 - 18*CF^2*Pi^2*t^3*u^3 - 171*CA^2*u^4 + 
      1499*CA*CF*u^4 - 1008*CF^2*u^4 + 9*CA*CF*Pi^2*u^4 - 18*CF^2*Pi^2*u^4 + 
      6*CA^2*t*u^4 - 2462*CA*CF*t*u^4 + 2142*CF^2*t*u^4 - 
      9*CA*CF*Pi^2*t*u^4 + 18*CF^2*Pi^2*t*u^4 + 87*CA^2*t^2*u^4 + 
      1607*CA*CF*t^2*u^4 - 1296*CF^2*t^2*u^4 + 9*CA*CF*Pi^2*t^2*u^4 - 
      18*CF^2*Pi^2*t^2*u^4 + 48*CA^2*u^5 - 1990*CA*CF*u^5 + 1296*CF^2*u^5 - 
      18*CA*CF*Pi^2*u^5 + 36*CF^2*Pi^2*u^5 + 30*CA^2*t*u^5 + 
      1238*CA*CF*t*u^5 - 918*CF^2*t*u^5 + 9*CA*CF*Pi^2*t*u^5 - 
      18*CF^2*Pi^2*t*u^5 + 842*CA*CF*u^6 - 522*CF^2*u^6 + 9*CA*CF*Pi^2*u^6 - 
      18*CF^2*Pi^2*u^6))/(288*(-1 + u)*u^2*(-1 + t + u)^2) - 
   (CA^2*CF^2*q2*(t^2 + u^2)*G[1, 0, u])/(8*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*G[1, 1, u])/(8*(-1 + t + u)) + 
   ((CA*(22*CA - 9*CF)*CF^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
     (CA*CF^2*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)))*Log[Q2] + 
   (CA*CF^2*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^2)/(16*(-1 + t + u))) + 
 G[0, 0, t]*((-5*CA^2*CF*nf*q2*(t^2 + u^2))/(36*(-1 + t + u)) - 
   (CA*CF*q2*(36*CA^2*t - 36*CA*CF*t - 608*CA^2*t^2 + 324*CA*CF*t^2 + 
      3*CA^2*Pi^2*t^2 - 18*CA*CF*Pi^2*t^2 + 24*CF^2*Pi^2*t^2 + 36*CA^2*u + 
      36*CA*CF*u - 72*CF^2*u - 72*CA^2*t*u + 72*CF^2*t*u - 608*CA^2*u^2 + 
      252*CA*CF*u^2 + 72*CF^2*u^2 + 3*CA^2*Pi^2*u^2 - 18*CA*CF*Pi^2*u^2 + 
      24*CF^2*Pi^2*u^2))/(576*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*(5*CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, u])/
    (16*(-1 + t + u)) - (CA*CF*(CA^2 - 8*CA*CF + 8*CF^2)*q2*(t^2 + u^2)*
     G[0, 1, u])/(16*(-1 + t + u)) - (CA*CF*(3*CA^2 - 6*CA*CF + 4*CF^2)*q2*
     (t^2 + u^2)*G[1, 0, u])/(16*(-1 + t + u)) - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[1, 1, u])/(16*(-1 + t + u)) + 
   (-1/48*(CA^2*(22*CA - 9*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)))*Log[Q2] - 
   (CA^2*CF*(3*CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) + 
 G[0, 0, u]*((-5*CA^2*CF*nf*q2*(t^2 + u^2))/(36*(-1 + t + u)) - 
   (CA*CF*q2*(36*CA^2*t + 36*CA*CF*t - 72*CF^2*t - 608*CA^2*t^2 + 
      252*CA*CF*t^2 + 72*CF^2*t^2 + 3*CA^2*Pi^2*t^2 - 18*CA*CF*Pi^2*t^2 + 
      24*CF^2*Pi^2*t^2 + 36*CA^2*u - 36*CA*CF*u - 72*CA^2*t*u + 72*CF^2*t*u - 
      608*CA^2*u^2 + 324*CA*CF*u^2 + 3*CA^2*Pi^2*u^2 - 18*CA*CF*Pi^2*u^2 + 
      24*CF^2*Pi^2*u^2))/(576*(-1 + t + u)) - 
   (CA*CF*(3*CA^2 - 8*CA*CF + 8*CF^2)*q2*(t^2 + u^2)*G[0, 1 - u, t])/
    (16*(-1 + t + u)) + (CA^2*CF^2*q2*(t^2 + u^2)*G[1, 0, t])/
    (8*(-1 + t + u)) - (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*
     G[1 - u, 0, t])/(16*(-1 + t + u)) - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/
    (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/
    (8*(-1 + t + u)) + (-1/48*(CA^2*(22*CA - 9*CF)*CF*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)))*
    Log[Q2] - (CA^2*CF*(3*CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^2)/
    (32*(-1 + t + u))) + G[-u, t]*((5*CA^3*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/
    (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/
    (8*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/
    (4*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/
    (8*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/
    (4*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
    (4*(-1 + t + u)) - (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
    (8*(-1 + t + u)) + G[1, 0, u]*
    ((CA^2*CF*q2*(t + u)*(-3*CF*t + CA*u - CF*u))/(16*(-1 + t + u)) + 
     (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
   G[0, 1, u]*((CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
     (CA^2*CF*q2*(28*CA*t^2 - 15*CF*t^2 + 9*CA*t*u - 36*CF*t*u + 25*CA*u^2 - 
        21*CF*u^2))/(48*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/
      (8*(-1 + t + u))) + G[1, 1, u]*((CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
      (8*(-1 + t + u)) - (CA^2*CF*nf*q2*(t^2 + u^2))/(4*(-1 + t + u)) - 
     (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u)))) + 
 (CA*CF*nf*q2*(-936*CA*t^2 + 2016*CF*t^2 + 14302*CA*t^3 - 2393*CF*t^3 + 
    249*CA*Pi^2*t^3 - 426*CF*Pi^2*t^3 - 4032*CA*t*u + 2736*CF*t*u + 
    18334*CA*t^2*u - 5129*CF*t^2*u + 249*CA*Pi^2*t^2*u - 426*CF*Pi^2*t^2*u - 
    936*CA*u^2 + 2016*CF*u^2 + 18334*CA*t*u^2 - 5129*CF*t*u^2 + 
    249*CA*Pi^2*t*u^2 - 426*CF*Pi^2*t*u^2 + 14302*CA*u^3 - 2393*CF*u^3 + 
    249*CA*Pi^2*u^3 - 426*CF*Pi^2*u^3 + 3636*CA*t^3*Zeta[3] - 
    4392*CF*t^3*Zeta[3] + 3636*CA*t^2*u*Zeta[3] - 4392*CF*t^2*u*Zeta[3] + 
    3636*CA*t*u^2*Zeta[3] - 4392*CF*t*u^2*Zeta[3] + 3636*CA*u^3*Zeta[3] - 
    4392*CF*u^3*Zeta[3]))/(5184*(-1 + t + u)*(t + u)) - 
 (CA*CF*q2*(357120*CA^2*t^2 - 529920*CA*CF*t^2 + 129600*CF^2*t^2 - 
    1080*CA^2*Pi^2*t^2 + 7560*CA*CF*Pi^2*t^2 - 6480*CF^2*Pi^2*t^2 - 
    3478080*CA^2*t^3 + 4070180*CA*CF*t^3 - 931500*CF^2*t^3 - 
    56580*CA^2*Pi^2*t^3 + 94080*CA*CF*Pi^2*t^3 - 49680*CF^2*Pi^2*t^3 - 
    2277*CA^2*Pi^4*t^3 + 11196*CA*CF*Pi^4*t^3 - 9396*CF^2*Pi^4*t^3 + 
    8291520*CA^2*t^4 - 9031020*CA*CF*t^4 + 2016900*CF^2*t^4 + 
    176220*CA^2*Pi^2*t^4 - 327600*CA*CF*Pi^2*t^4 + 187920*CF^2*Pi^2*t^4 + 
    6831*CA^2*Pi^4*t^4 - 33588*CA*CF*Pi^4*t^4 + 28188*CF^2*Pi^4*t^4 - 
    7577280*CA^2*t^5 + 7971180*CA*CF*t^5 - 1757700*CF^2*t^5 - 
    178380*CA^2*Pi^2*t^5 + 342720*CA*CF*Pi^2*t^5 - 200880*CF^2*Pi^2*t^5 - 
    6831*CA^2*Pi^4*t^5 + 33588*CA*CF*Pi^4*t^5 - 28188*CF^2*Pi^4*t^5 + 
    2406720*CA^2*t^6 - 2480420*CA*CF*t^6 + 542700*CF^2*t^6 + 
    59820*CA^2*Pi^2*t^6 - 116760*CA*CF*Pi^2*t^6 + 69120*CF^2*Pi^2*t^6 + 
    2277*CA^2*Pi^4*t^6 - 11196*CA*CF*Pi^4*t^6 + 9396*CF^2*Pi^4*t^6 + 
    852480*CA^2*t*u - 1059840*CA*CF*t*u + 259200*CF^2*t*u - 
    2160*CA^2*Pi^2*t*u + 15120*CA*CF*Pi^2*t*u - 12960*CF^2*Pi^2*t*u - 
    6888000*CA^2*t^2*u + 8309540*CA*CF*t^2*u - 1968300*CF^2*t^2*u - 
    47940*CA^2*Pi^2*t^2*u + 24960*CA*CF*Pi^2*t^2*u + 10800*CF^2*Pi^2*t^2*u - 
    2277*CA^2*Pi^4*t^2*u + 11196*CA*CF*Pi^4*t^2*u - 9396*CF^2*Pi^4*t^2*u + 
    22412160*CA^2*t^3*u - 25480920*CA*CF*t^3*u + 5848200*CF^2*t^3*u + 
    339480*CA^2*Pi^2*t^3*u - 523440*CA*CF*Pi^2*t^3*u + 
    250560*CF^2*Pi^2*t^3*u + 13662*CA^2*Pi^4*t^3*u - 67176*CA*CF*Pi^4*t^3*u + 
    56376*CF^2*Pi^4*t^3*u - 32383680*CA^2*t^4*u + 35233420*CA*CF*t^4*u - 
    7913700*CF^2*t^4*u - 646140*CA^2*Pi^2*t^4*u + 1145040*CA*CF*Pi^2*t^4*u - 
    619920*CF^2*Pi^2*t^4*u - 25047*CA^2*Pi^4*t^4*u + 
    123156*CA*CF*Pi^4*t^4*u - 103356*CF^2*Pi^4*t^4*u + 20820480*CA^2*t^5*u - 
    21963040*CA*CF*t^5*u + 4860000*CF^2*t^5*u + 476400*CA^2*Pi^2*t^5*u - 
    895200*CA*CF*Pi^2*t^5*u + 509760*CF^2*Pi^2*t^5*u + 
    18216*CA^2*Pi^4*t^5*u - 89568*CA*CF*Pi^4*t^5*u + 75168*CF^2*Pi^4*t^5*u - 
    4813440*CA^2*t^6*u + 4960840*CA*CF*t^6*u - 1085400*CF^2*t^6*u - 
    119640*CA^2*Pi^2*t^6*u + 233520*CA*CF*Pi^2*t^6*u - 
    138240*CF^2*Pi^2*t^6*u - 4554*CA^2*Pi^4*t^6*u + 22392*CA*CF*Pi^4*t^6*u - 
    18792*CF^2*Pi^4*t^6*u + 357120*CA^2*u^2 - 529920*CA*CF*u^2 + 
    129600*CF^2*u^2 - 1080*CA^2*Pi^2*u^2 + 7560*CA*CF*Pi^2*u^2 - 
    6480*CF^2*Pi^2*u^2 - 6888000*CA^2*t*u^2 + 8309540*CA*CF*t*u^2 - 
    1968300*CF^2*t*u^2 - 47940*CA^2*Pi^2*t*u^2 + 24960*CA*CF*Pi^2*t*u^2 + 
    10800*CF^2*Pi^2*t*u^2 - 2277*CA^2*Pi^4*t*u^2 + 11196*CA*CF*Pi^4*t*u^2 - 
    9396*CF^2*Pi^4*t*u^2 + 28517760*CA^2*t^2*u^2 - 32899800*CA*CF*t^2*u^2 + 
    7662600*CF^2*t^2*u^2 + 326520*CA^2*Pi^2*t^2*u^2 - 
    391680*CA*CF*Pi^2*t^2*u^2 + 125280*CF^2*Pi^2*t^2*u^2 + 
    13662*CA^2*Pi^4*t^2*u^2 - 67176*CA*CF*Pi^4*t^2*u^2 + 
    56376*CF^2*Pi^4*t^2*u^2 - 51895680*CA^2*t^3*u^2 + 
    58042360*CA*CF*t^3*u^2 - 13300200*CF^2*t^3*u^2 - 
    807240*CA^2*Pi^2*t^3*u^2 + 1219920*CA*CF*Pi^2*t^3*u^2 - 
    544320*CF^2*Pi^2*t^3*u^2 - 31878*CA^2*Pi^4*t^3*u^2 + 
    156744*CA*CF*Pi^4*t^3*u^2 - 131544*CF^2*Pi^4*t^3*u^2 + 
    46411200*CA^2*t^4*u^2 - 50454300*CA*CF*t^4*u^2 + 11380500*CF^2*t^4*u^2 + 
    889740*CA^2*Pi^2*t^4*u^2 - 1512720*CA*CF*Pi^2*t^4*u^2 + 
    766800*CF^2*Pi^2*t^4*u^2 + 34155*CA^2*Pi^4*t^4*u^2 - 
    167940*CA*CF*Pi^4*t^4*u^2 + 140940*CF^2*Pi^4*t^4*u^2 - 
    18909120*CA^2*t^5*u^2 + 20012540*CA*CF*t^5*u^2 - 4446900*CF^2*t^5*u^2 - 
    419820*CA^2*Pi^2*t^5*u^2 + 768720*CA*CF*Pi^2*t^5*u^2 - 
    421200*CF^2*Pi^2*t^5*u^2 - 15939*CA^2*Pi^4*t^5*u^2 + 
    78372*CA*CF*Pi^4*t^5*u^2 - 65772*CF^2*Pi^4*t^5*u^2 + 
    2406720*CA^2*t^6*u^2 - 2480420*CA*CF*t^6*u^2 + 542700*CF^2*t^6*u^2 + 
    59820*CA^2*Pi^2*t^6*u^2 - 116760*CA*CF*Pi^2*t^6*u^2 + 
    69120*CF^2*Pi^2*t^6*u^2 + 2277*CA^2*Pi^4*t^6*u^2 - 
    11196*CA*CF*Pi^4*t^6*u^2 + 9396*CF^2*Pi^4*t^6*u^2 - 3478080*CA^2*u^3 + 
    4070180*CA*CF*u^3 - 931500*CF^2*u^3 - 56580*CA^2*Pi^2*u^3 + 
    94080*CA*CF*Pi^2*u^3 - 49680*CF^2*Pi^2*u^3 - 2277*CA^2*Pi^4*u^3 + 
    11196*CA*CF*Pi^4*u^3 - 9396*CF^2*Pi^4*u^3 + 22412160*CA^2*t*u^3 - 
    25480920*CA*CF*t*u^3 + 5848200*CF^2*t*u^3 + 339480*CA^2*Pi^2*t*u^3 - 
    523440*CA*CF*Pi^2*t*u^3 + 250560*CF^2*Pi^2*t*u^3 + 
    13662*CA^2*Pi^4*t*u^3 - 67176*CA*CF*Pi^4*t*u^3 + 56376*CF^2*Pi^4*t*u^3 - 
    51895680*CA^2*t^2*u^3 + 58042360*CA*CF*t^2*u^3 - 13300200*CF^2*t^2*u^3 - 
    807240*CA^2*Pi^2*t^2*u^3 + 1219920*CA*CF*Pi^2*t^2*u^3 - 
    544320*CF^2*Pi^2*t^2*u^3 - 31878*CA^2*Pi^4*t^2*u^3 + 
    156744*CA*CF*Pi^4*t^2*u^3 - 131544*CF^2*Pi^4*t^2*u^3 + 
    56133120*CA^2*t^3*u^3 - 61943360*CA*CF*t^3*u^3 + 14126400*CF^2*t^3*u^3 + 
    946320*CA^2*Pi^2*t^3*u^3 - 1468560*CA*CF*Pi^2*t^3*u^3 + 
    652320*CF^2*Pi^2*t^3*u^3 + 36432*CA^2*Pi^4*t^3*u^3 - 
    179136*CA*CF*Pi^4*t^3*u^3 + 150336*CF^2*Pi^4*t^3*u^3 - 
    28837440*CA^2*t^4*u^3 + 31332420*CA*CF*t^4*u^3 - 7087500*CF^2*t^4*u^3 - 
    543780*CA^2*Pi^2*t^4*u^3 + 894240*CA*CF*Pi^2*t^4*u^3 - 
    421200*CF^2*Pi^2*t^4*u^3 - 20493*CA^2*Pi^4*t^4*u^3 + 
    100764*CA*CF*Pi^4*t^4*u^3 - 84564*CF^2*Pi^4*t^4*u^3 + 
    5665920*CA^2*t^5*u^3 - 6020680*CA*CF*t^5*u^3 + 1344600*CF^2*t^5*u^3 + 
    121800*CA^2*Pi^2*t^5*u^3 - 216240*CA*CF*Pi^2*t^5*u^3 + 
    112320*CF^2*Pi^2*t^5*u^3 + 4554*CA^2*Pi^4*t^5*u^3 - 
    22392*CA*CF*Pi^4*t^5*u^3 + 18792*CF^2*Pi^4*t^5*u^3 + 8291520*CA^2*u^4 - 
    9031020*CA*CF*u^4 + 2016900*CF^2*u^4 + 176220*CA^2*Pi^2*u^4 - 
    327600*CA*CF*Pi^2*u^4 + 187920*CF^2*Pi^2*u^4 + 6831*CA^2*Pi^4*u^4 - 
    33588*CA*CF*Pi^4*u^4 + 28188*CF^2*Pi^4*u^4 - 32383680*CA^2*t*u^4 + 
    35233420*CA*CF*t*u^4 - 7913700*CF^2*t*u^4 - 646140*CA^2*Pi^2*t*u^4 + 
    1145040*CA*CF*Pi^2*t*u^4 - 619920*CF^2*Pi^2*t*u^4 - 
    25047*CA^2*Pi^4*t*u^4 + 123156*CA*CF*Pi^4*t*u^4 - 
    103356*CF^2*Pi^4*t*u^4 + 46411200*CA^2*t^2*u^4 - 50454300*CA*CF*t^2*u^4 + 
    11380500*CF^2*t^2*u^4 + 889740*CA^2*Pi^2*t^2*u^4 - 
    1512720*CA*CF*Pi^2*t^2*u^4 + 766800*CF^2*Pi^2*t^2*u^4 + 
    34155*CA^2*Pi^4*t^2*u^4 - 167940*CA*CF*Pi^4*t^2*u^4 + 
    140940*CF^2*Pi^4*t^2*u^4 - 28837440*CA^2*t^3*u^4 + 
    31332420*CA*CF*t^3*u^4 - 7087500*CF^2*t^3*u^4 - 
    543780*CA^2*Pi^2*t^3*u^4 + 894240*CA*CF*Pi^2*t^3*u^4 - 
    421200*CF^2*Pi^2*t^3*u^4 - 20493*CA^2*Pi^4*t^3*u^4 + 
    100764*CA*CF*Pi^4*t^3*u^4 - 84564*CF^2*Pi^4*t^3*u^4 + 
    6518400*CA^2*t^4*u^4 - 7080520*CA*CF*t^4*u^4 + 1603800*CF^2*t^4*u^4 + 
    123960*CA^2*Pi^2*t^4*u^4 - 198960*CA*CF*Pi^2*t^4*u^4 + 
    86400*CF^2*Pi^2*t^4*u^4 + 4554*CA^2*Pi^4*t^4*u^4 - 
    22392*CA*CF*Pi^4*t^4*u^4 + 18792*CF^2*Pi^4*t^4*u^4 - 7577280*CA^2*u^5 + 
    7971180*CA*CF*u^5 - 1757700*CF^2*u^5 - 178380*CA^2*Pi^2*u^5 + 
    342720*CA*CF*Pi^2*u^5 - 200880*CF^2*Pi^2*u^5 - 6831*CA^2*Pi^4*u^5 + 
    33588*CA*CF*Pi^4*u^5 - 28188*CF^2*Pi^4*u^5 + 20820480*CA^2*t*u^5 - 
    21963040*CA*CF*t*u^5 + 4860000*CF^2*t*u^5 + 476400*CA^2*Pi^2*t*u^5 - 
    895200*CA*CF*Pi^2*t*u^5 + 509760*CF^2*Pi^2*t*u^5 + 
    18216*CA^2*Pi^4*t*u^5 - 89568*CA*CF*Pi^4*t*u^5 + 75168*CF^2*Pi^4*t*u^5 - 
    18909120*CA^2*t^2*u^5 + 20012540*CA*CF*t^2*u^5 - 4446900*CF^2*t^2*u^5 - 
    419820*CA^2*Pi^2*t^2*u^5 + 768720*CA*CF*Pi^2*t^2*u^5 - 
    421200*CF^2*Pi^2*t^2*u^5 - 15939*CA^2*Pi^4*t^2*u^5 + 
    78372*CA*CF*Pi^4*t^2*u^5 - 65772*CF^2*Pi^4*t^2*u^5 + 
    5665920*CA^2*t^3*u^5 - 6020680*CA*CF*t^3*u^5 + 1344600*CF^2*t^3*u^5 + 
    121800*CA^2*Pi^2*t^3*u^5 - 216240*CA*CF*Pi^2*t^3*u^5 + 
    112320*CF^2*Pi^2*t^3*u^5 + 4554*CA^2*Pi^4*t^3*u^5 - 
    22392*CA*CF*Pi^4*t^3*u^5 + 18792*CF^2*Pi^4*t^3*u^5 + 2406720*CA^2*u^6 - 
    2480420*CA*CF*u^6 + 542700*CF^2*u^6 + 59820*CA^2*Pi^2*u^6 - 
    116760*CA*CF*Pi^2*u^6 + 69120*CF^2*Pi^2*u^6 + 2277*CA^2*Pi^4*u^6 - 
    11196*CA*CF*Pi^4*u^6 + 9396*CF^2*Pi^4*u^6 - 4813440*CA^2*t*u^6 + 
    4960840*CA*CF*t*u^6 - 1085400*CF^2*t*u^6 - 119640*CA^2*Pi^2*t*u^6 + 
    233520*CA*CF*Pi^2*t*u^6 - 138240*CF^2*Pi^2*t*u^6 - 4554*CA^2*Pi^4*t*u^6 + 
    22392*CA*CF*Pi^4*t*u^6 - 18792*CF^2*Pi^4*t*u^6 + 2406720*CA^2*t^2*u^6 - 
    2480420*CA*CF*t^2*u^6 + 542700*CF^2*t^2*u^6 + 59820*CA^2*Pi^2*t^2*u^6 - 
    116760*CA*CF*Pi^2*t^2*u^6 + 69120*CF^2*Pi^2*t^2*u^6 + 
    2277*CA^2*Pi^4*t^2*u^6 - 11196*CA*CF*Pi^4*t^2*u^6 + 
    9396*CF^2*Pi^4*t^2*u^6 + 690480*CA^2*t^3*Zeta[3] - 
    1224000*CA*CF*t^3*Zeta[3] + 699840*CF^2*t^3*Zeta[3] - 
    2071440*CA^2*t^4*Zeta[3] + 3672000*CA*CF*t^4*Zeta[3] - 
    2099520*CF^2*t^4*Zeta[3] + 2071440*CA^2*t^5*Zeta[3] - 
    3672000*CA*CF*t^5*Zeta[3] + 2099520*CF^2*t^5*Zeta[3] - 
    690480*CA^2*t^6*Zeta[3] + 1224000*CA*CF*t^6*Zeta[3] - 
    699840*CF^2*t^6*Zeta[3] + 690480*CA^2*t^2*u*Zeta[3] - 
    1224000*CA*CF*t^2*u*Zeta[3] + 699840*CF^2*t^2*u*Zeta[3] - 
    4298400*CA^2*t^3*u*Zeta[3] + 7810560*CA*CF*t^3*u*Zeta[3] - 
    4510080*CF^2*t^3*u*Zeta[3] + 7906320*CA^2*t^4*u*Zeta[3] - 
    14397120*CA*CF*t^4*u*Zeta[3] + 8320320*CF^2*t^4*u*Zeta[3] - 
    5679360*CA^2*t^5*u*Zeta[3] + 10258560*CA*CF*t^5*u*Zeta[3] - 
    5909760*CF^2*t^5*u*Zeta[3] + 1380960*CA^2*t^6*u*Zeta[3] - 
    2448000*CA*CF*t^6*u*Zeta[3] + 1399680*CF^2*t^6*u*Zeta[3] + 
    690480*CA^2*t*u^2*Zeta[3] - 1224000*CA*CF*t*u^2*Zeta[3] + 
    699840*CF^2*t*u^2*Zeta[3] - 4453920*CA^2*t^2*u^2*Zeta[3] + 
    8277120*CA*CF*t^2*u^2*Zeta[3] - 4821120*CF^2*t^2*u^2*Zeta[3] + 
    10988640*CA^2*t^3*u^2*Zeta[3] - 21101760*CA*CF*t^3*u^2*Zeta[3] + 
    12441600*CF^2*t^3*u^2*Zeta[3] - 11912400*CA^2*t^4*u^2*Zeta[3] + 
    23025600*CA*CF*t^4*u^2*Zeta[3] - 13608000*CF^2*t^4*u^2*Zeta[3] + 
    5416560*CA^2*t^5*u^2*Zeta[3] - 10317600*CA*CF*t^5*u^2*Zeta[3] + 
    6065280*CF^2*t^5*u^2*Zeta[3] - 729360*CA^2*t^6*u^2*Zeta[3] + 
    1340640*CA*CF*t^6*u^2*Zeta[3] - 777600*CF^2*t^6*u^2*Zeta[3] + 
    690480*CA^2*u^3*Zeta[3] - 1224000*CA*CF*u^3*Zeta[3] + 
    699840*CF^2*u^3*Zeta[3] - 4298400*CA^2*t*u^3*Zeta[3] + 
    7810560*CA*CF*t*u^3*Zeta[3] - 4510080*CF^2*t*u^3*Zeta[3] + 
    10988640*CA^2*t^2*u^3*Zeta[3] - 21101760*CA*CF*t^2*u^3*Zeta[3] + 
    12441600*CF^2*t^2*u^3*Zeta[3] - 13847040*CA^2*t^3*u^3*Zeta[3] + 
    27982080*CA*CF*t^3*u^3*Zeta[3] - 16796160*CF^2*t^3*u^3*Zeta[3] + 
    8197200*CA^2*t^4*u^3*Zeta[3] - 16964640*CA*CF*t^4*u^3*Zeta[3] + 
    10264320*CF^2*t^4*u^3*Zeta[3] - 1769760*CA^2*t^5*u^3*Zeta[3] + 
    3614400*CA*CF*t^5*u^3*Zeta[3] - 2177280*CF^2*t^5*u^3*Zeta[3] - 
    2071440*CA^2*u^4*Zeta[3] + 3672000*CA*CF*u^4*Zeta[3] - 
    2099520*CF^2*u^4*Zeta[3] + 7906320*CA^2*t*u^4*Zeta[3] - 
    14397120*CA*CF*t*u^4*Zeta[3] + 8320320*CF^2*t*u^4*Zeta[3] - 
    11912400*CA^2*t^2*u^4*Zeta[3] + 23025600*CA*CF*t^2*u^4*Zeta[3] - 
    13608000*CF^2*t^2*u^4*Zeta[3] + 8197200*CA^2*t^3*u^4*Zeta[3] - 
    16964640*CA*CF*t^3*u^4*Zeta[3] + 10264320*CF^2*t^3*u^4*Zeta[3] - 
    2080800*CA^2*t^4*u^4*Zeta[3] + 4547520*CA*CF*t^4*u^4*Zeta[3] - 
    2799360*CF^2*t^4*u^4*Zeta[3] + 2071440*CA^2*u^5*Zeta[3] - 
    3672000*CA*CF*u^5*Zeta[3] + 2099520*CF^2*u^5*Zeta[3] - 
    5679360*CA^2*t*u^5*Zeta[3] + 10258560*CA*CF*t*u^5*Zeta[3] - 
    5909760*CF^2*t*u^5*Zeta[3] + 5416560*CA^2*t^2*u^5*Zeta[3] - 
    10317600*CA*CF*t^2*u^5*Zeta[3] + 6065280*CF^2*t^2*u^5*Zeta[3] - 
    1769760*CA^2*t^3*u^5*Zeta[3] + 3614400*CA*CF*t^3*u^5*Zeta[3] - 
    2177280*CF^2*t^3*u^5*Zeta[3] - 690480*CA^2*u^6*Zeta[3] + 
    1224000*CA*CF*u^6*Zeta[3] - 699840*CF^2*u^6*Zeta[3] + 
    1380960*CA^2*t*u^6*Zeta[3] - 2448000*CA*CF*t*u^6*Zeta[3] + 
    1399680*CF^2*t*u^6*Zeta[3] - 729360*CA^2*t^2*u^6*Zeta[3] + 
    1340640*CA*CF*t^2*u^6*Zeta[3] - 777600*CF^2*t^2*u^6*Zeta[3]))/
  (207360*(-1 + t)^2*(-1 + u)^2*(-1 + t + u)^2*(t + u)) + 
 Log[Q2]*((5*CA*CF*nf^2*q2*(t^2 + u^2))/(54*(-1 + t + u)) - 
   (CA*CF*nf*q2*(-72*CA*t + 72*CF*t + 1442*CA*t^2 - 742*CF*t^2 + 
      21*CA*Pi^2*t^2 - 30*CF*Pi^2*t^2 - 72*CA*u + 72*CF*u + 144*CA*t*u - 
      144*CF*t*u + 1442*CA*u^2 - 742*CF*u^2 + 21*CA*Pi^2*u^2 - 
      30*CF*Pi^2*u^2))/(864*(-1 + t + u)) + 
   (CA*CF*q2*(-792*CA^2*t + 1116*CA*CF*t - 324*CF^2*t + 9156*CA^2*t^2 - 
      12110*CA*CF*t^2 + 2754*CF^2*t^2 + 231*CA^2*Pi^2*t^2 - 
      411*CA*CF*Pi^2*t^2 + 270*CF^2*Pi^2*t^2 - 792*CA^2*u + 1116*CA*CF*u - 
      324*CF^2*u + 1584*CA^2*t*u - 2232*CA*CF*t*u + 648*CF^2*t*u + 
      9156*CA^2*u^2 - 12110*CA*CF*u^2 + 2754*CF^2*u^2 + 231*CA^2*Pi^2*u^2 - 
      411*CA*CF*Pi^2*u^2 + 270*CF^2*Pi^2*u^2 + 108*CA^2*t^2*Zeta[3] + 
      2808*CA*CF*t^2*Zeta[3] - 2592*CF^2*t^2*Zeta[3] + 108*CA^2*u^2*Zeta[3] + 
      2808*CA*CF*u^2*Zeta[3] - 2592*CF^2*u^2*Zeta[3]))/(1728*(-1 + t + u))) + 
 G[1, t]*((CA*CF^2*nf*Pi^2*q2*(t^2 + u^2))/(72*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*(CA - CF)*CF*Pi^2*q2*(t^2 + u^2)*G[1, u])/
    (48*(-1 + t + u)) + (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 0, 1, u])/(8*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/
    (8*(-1 + t + u)) - (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1, 0, 1, u])/(8*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
    (8*(-1 + t + u)) - (CA*CF*q2*(3*CA*CF*Pi^2 - 3*CF^2*Pi^2 - 
      6*CA*CF*Pi^2*t + 6*CF^2*Pi^2*t + 14*CA*CF*Pi^2*t^2 - 3*CF^2*Pi^2*t^2 - 
      3*CA*CF*Pi^2*u + 12*CF^2*Pi^2*u + 3*CA*CF*Pi^2*t*u - 12*CF^2*Pi^2*t*u + 
      11*CA*CF*Pi^2*u^2 - 18*CF^2*Pi^2*u^2 + 54*CA^2*t^2*Zeta[3] - 
      162*CA*CF*t^2*Zeta[3] + 108*CF^2*t^2*Zeta[3] + 54*CA^2*u^2*Zeta[3] - 
      162*CA*CF*u^2*Zeta[3] + 108*CF^2*u^2*Zeta[3]))/(144*(-1 + t + u))) + 
 G[0, u]*(-1/432*(CA*CF*nf*q2*(18*CA*t^2 + 10*CA*t^3 - 3*CA*Pi^2*t^3 - 
       36*CA*t*u - 18*CF*t*u + 36*CF*t^2*u - 10*CA*t^3*u - 18*CF*t^3*u + 
       3*CA*Pi^2*t^3*u + 27*CA*u^2 + 73*CA*t*u^2 + 36*CF*t*u^2 - 
       3*CA*Pi^2*t*u^2 - 18*CA*t^2*u^2 - 36*CF*t^2*u^2 - 54*CA*u^3 - 
       37*CA*t*u^3 - 18*CF*t*u^3 + 3*CA*Pi^2*t*u^3 + 27*CA*u^4))/
     (t*(-1 + u)*(-1 + t + u)) + (CA*(CA - 2*CF)*(CA - CF)*CF*Pi^2*q2*
     (t^2 + u^2)*G[1, t])/(48*(-1 + t + u)) + 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/(16*(-1 + t + u)) - 
   (CA^2*(3*CA - 4*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/
    (16*(-1 + t + u)) + (CA^2*CF^2*q2*(t^2 + u^2)*G[0, 1, 0, t])/
    (8*(-1 + t + u)) - (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/
    (16*(-1 + t + u)) - (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*
     G[0, 1 - u, 1 - u, t])/(16*(-1 + t + u)) + 
   (CA^2*CF^2*q2*(t^2 + u^2)*G[0, -u, 1 - u, t])/(8*(-1 + t + u)) - 
   (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*G[1, 0, 1 - u, t])/
    (8*(-1 + t + u)) - (CA^2*CF^2*q2*(t^2 + u^2)*G[1, 1 - u, 0, t])/
    (8*(-1 + t + u)) - (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*
     G[1 - u, 0, 0, t])/(16*(-1 + t + u)) + 
   (CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
    (16*(-1 + t + u)) + (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*
     G[1 - u, 1, 0, t])/(8*(-1 + t + u)) + 
   (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
    (16*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 1 - u, t])/(16*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, t])/(8*(-1 + t + u)) - 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, 1 - u, t])/(8*(-1 + t + u)) - 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 0, t])/(8*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
   ((-5*CA^2*CF*nf*q2*(t^2 + u^2))/(36*(-1 + t + u)) - 
     (CA^2*CF*q2*(36*CA*t - 36*CF*t - 608*CA*t^2 + 324*CF*t^2 + 
        3*CA*Pi^2*t^2 + 6*CF*Pi^2*t^2 + 36*CA*u - 36*CF*u - 72*CA*t*u + 
        72*CF*t*u - 608*CA*u^2 + 324*CF*u^2 + 3*CA*Pi^2*u^2 + 6*CF*Pi^2*u^2))/
      (576*(-1 + t + u)))*Log[Q2] + 
   (-1/32*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(16*(-1 + t + u)))*Log[Q2]^2 - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^3)/(32*(-1 + t + u)) + 
   G[-u, 1 - u, t]*((CA^2*CF*q2*(t + u)*(-3*CF*t + CA*u - CF*u))/
      (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/
      (8*(-1 + t + u))) + G[0, 0, t]*
    (-1/24*(CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(11*CA^2*t^2 - 22*CA*CF*t^2 - 7*CA^2*u^2 + 14*CA*CF*u^2 - 
        18*CF^2*u^2))/(48*(-1 + t + u)) + 
     (CA^2*(CA - 4*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1 - u, 1 - u, t]*(-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) + 
     (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1, 0, t]*((3*CA^2*(CA - 2*CF)*CF*q2*t^2)/(16*(-1 + t + u)) + 
     (CA^2*CF^2*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
   G[1 - u, 0, t]*((3*CA*CF*(CA^2 - 3*CA*CF + 4*CF^2)*q2*(t^2 + u^2))/
      (16*(-1 + t + u)) - (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*
       Log[Q2])/(16*(-1 + t + u))) + G[0, 1 - u, t]*
    (-1/12*(CA^2*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(6*CA*CF - 6*CF^2 + 18*CA^2*t - 54*CA*CF*t + 36*CF^2*t - 
        32*CA^2*t^2 + 126*CA*CF*t^2 - 72*CF^2*t^2 + 10*CA^2*t^3 - 
        114*CA*CF*t^3 + 60*CF^2*t^3 + 4*CA^2*t^4 + 36*CA*CF*t^4 - 
        18*CF^2*t^4 - 12*CA*CF*u + 12*CF^2*u - 18*CA^2*t*u + 66*CA*CF*t*u - 
        48*CF^2*t*u + 48*CA^2*t^2*u - 132*CA*CF*t^2*u + 84*CF^2*t^2*u - 
        30*CA^2*t^3*u + 78*CA*CF*t^3*u - 48*CF^2*t^3*u + 31*CA^2*u^2 - 
        21*CA*CF*u^2 + 12*CF^2*u^2 - 62*CA^2*t*u^2 + 42*CA*CF*t*u^2 - 
        24*CF^2*t*u^2 + 28*CA^2*t^2*u^2 - 12*CA*CF*t^2*u^2 + 6*CF^2*t^2*u^2))/
      (48*(-1 + t)^2*(-1 + t + u)) - (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*q2*
       (t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1 - u, t]*(-1/144*(CA^2*CF*nf*q2*(-6*t^2 - 3*t^3 + 29*t^4 + 18*t*u - 
         18*t^2*u + 15*t^3*u - 9*u^2 - 36*t*u^2 + 53*t^2*u^2 + 18*u^3 + 
         18*t*u^3 - 9*u^4))/(t^2*(-1 + t + u)) - 
     (CA*CF*q2*(-150*CA^2*t^2 + 90*CA*CF*t^2 + 36*CF^2*t^2 + 282*CA^2*t^3 - 
        738*CA*CF*t^3 + 468*CF^2*t^3 + 458*CA^2*t^4 + 918*CA*CF*t^4 - 
        1044*CF^2*t^4 - 15*CA^2*Pi^2*t^4 - 18*CA*CF*Pi^2*t^4 + 
        24*CF^2*Pi^2*t^4 - 590*CA^2*t^5 - 270*CA*CF*t^5 + 540*CF^2*t^5 + 
        15*CA^2*Pi^2*t^5 + 18*CA*CF*Pi^2*t^5 - 24*CF^2*Pi^2*t^5 + 
        108*CA^2*t*u + 396*CA*CF*t*u - 432*CF^2*t*u - 1476*CA*CF*t^2*u + 
        1440*CF^2*t^2*u - 120*CA^2*t^3*u + 2124*CA*CF*t^3*u - 
        2088*CF^2*t^3*u + 12*CA^2*t^4*u - 1044*CA*CF*t^4*u + 
        1080*CF^2*t^4*u - 54*CA^2*u^2 - 162*CA*CF*u^2 + 180*CF^2*u^2 - 
        162*CA^2*t*u^2 - 954*CA*CF*t*u^2 + 900*CF^2*t*u^2 + 
        884*CA^2*t^2*u^2 + 2304*CA*CF*t^2*u^2 - 2520*CF^2*t^2*u^2 - 
        15*CA^2*Pi^2*t^2*u^2 - 18*CA*CF*Pi^2*t^2*u^2 + 24*CF^2*Pi^2*t^2*u^2 - 
        704*CA^2*t^3*u^2 - 1080*CA*CF*t^3*u^2 + 1368*CF^2*t^3*u^2 + 
        15*CA^2*Pi^2*t^3*u^2 + 18*CA*CF*Pi^2*t^3*u^2 - 24*CF^2*Pi^2*t^3*u^2 + 
        108*CA^2*u^3 + 324*CA*CF*u^3 - 360*CF^2*u^3 + 396*CA*CF*t*u^3 - 
        288*CF^2*t*u^3 - 108*CA^2*t^2*u^3 - 720*CA*CF*t^2*u^3 + 
        648*CF^2*t^2*u^3 - 54*CA^2*u^4 - 162*CA*CF*u^4 + 180*CF^2*u^4 + 
        54*CA^2*t*u^4 + 162*CA*CF*t*u^4 - 180*CF^2*t*u^4))/
      (576*(-1 + t)*t^2*(-1 + t + u)) + 
     (-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)))*Log[Q2] + 
     (CA^2*(CA - 6*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) - 
   (CA*CF*q2*(-117*CA^2*t^2 + 135*CA*CF*t^2 - 54*CF^2*t^2 - 53*CA^2*t^3 - 
      405*CA*CF*t^3 + 162*CF^2*t^3 - 21*CA^2*Pi^2*t^3 + 135*CA*CF*Pi^2*t^3 - 
      108*CF^2*Pi^2*t^3 + 457*CA^2*t^4 + 405*CA*CF*t^4 - 162*CF^2*t^4 + 
      42*CA^2*Pi^2*t^4 - 270*CA*CF*Pi^2*t^4 + 216*CF^2*Pi^2*t^4 - 
      287*CA^2*t^5 - 135*CA*CF*t^5 + 54*CF^2*t^5 - 21*CA^2*Pi^2*t^5 + 
      135*CA*CF*Pi^2*t^5 - 108*CF^2*Pi^2*t^5 - 36*CA^2*t*u + 684*CA*CF*t*u - 
      540*CF^2*t*u + 342*CA^2*t^2*u - 2790*CA*CF*t^2*u + 2322*CF^2*t^2*u - 
      289*CA^2*t^3*u + 4293*CA*CF*t^3*u - 3996*CF^2*t^3*u + 
      57*CA^2*Pi^2*t^3*u - 243*CA*CF*Pi^2*t^3*u + 180*CF^2*Pi^2*t^3*u - 
      304*CA^2*t^4*u - 2952*CA*CF*t^4*u + 3186*CF^2*t^4*u - 
      78*CA^2*Pi^2*t^4*u + 378*CA*CF*Pi^2*t^4*u - 288*CF^2*Pi^2*t^4*u + 
      287*CA^2*t^5*u + 765*CA*CF*t^5*u - 972*CF^2*t^5*u + 
      21*CA^2*Pi^2*t^5*u - 135*CA*CF*Pi^2*t^5*u + 108*CF^2*Pi^2*t^5*u - 
      81*CA^2*u^2 - 243*CA*CF*u^2 + 270*CF^2*u^2 - 89*CA^2*t*u^2 - 
      477*CA*CF*t*u^2 - 54*CF^2*t*u^2 + 33*CA^2*Pi^2*t*u^2 - 
      54*CF^2*Pi^2*t*u^2 + 268*CA^2*t^2*u^2 + 2970*CA*CF*t^2*u^2 - 
      1890*CF^2*t^2*u^2 - 66*CA^2*Pi^2*t^2*u^2 + 108*CF^2*Pi^2*t^2*u^2 + 
      55*CA^2*t^3*u^2 - 3537*CA*CF*t^3*u^2 + 2862*CF^2*t^3*u^2 - 
      12*CA^2*Pi^2*t^3*u^2 + 135*CA*CF*Pi^2*t^3*u^2 - 144*CF^2*Pi^2*t^3*u^2 - 
      153*CA^2*t^4*u^2 + 1287*CA*CF*t^4*u^2 - 1188*CF^2*t^4*u^2 + 
      36*CA^2*Pi^2*t^4*u^2 - 108*CA*CF*Pi^2*t^4*u^2 + 72*CF^2*Pi^2*t^4*u^2 + 
      162*CA^2*u^3 + 486*CA*CF*u^3 - 540*CF^2*u^3 - 37*CA^2*t*u^3 - 
      693*CA*CF*t*u^3 + 1134*CF^2*t*u^3 - 33*CA^2*Pi^2*t*u^3 + 
      54*CF^2*Pi^2*t*u^3 - 412*CA^2*t^2*u^3 - 72*CA*CF*t^2*u^3 - 
      648*CF^2*t^2*u^3 + 66*CA^2*Pi^2*t^2*u^3 - 108*CF^2*Pi^2*t^2*u^3 + 
      287*CA^2*t^3*u^3 + 279*CA*CF*t^3*u^3 + 54*CF^2*t^3*u^3 - 
      24*CA^2*Pi^2*t^3*u^3 - 27*CA*CF*Pi^2*t^3*u^3 + 72*CF^2*Pi^2*t^3*u^3 - 
      81*CA^2*u^4 - 243*CA*CF*u^4 + 270*CF^2*u^4 + 162*CA^2*t*u^4 + 
      486*CA*CF*t*u^4 - 540*CF^2*t*u^4 - 81*CA^2*t^2*u^4 - 
      243*CA*CF*t^2*u^4 + 270*CF^2*t^2*u^4 + 378*CA^2*t^3*Zeta[3] - 
      1188*CA*CF*t^3*Zeta[3] + 864*CF^2*t^3*Zeta[3] - 756*CA^2*t^4*Zeta[3] + 
      2376*CA*CF*t^4*Zeta[3] - 1728*CF^2*t^4*Zeta[3] + 378*CA^2*t^5*Zeta[3] - 
      1188*CA*CF*t^5*Zeta[3] + 864*CF^2*t^5*Zeta[3] - 
      378*CA^2*t^3*u*Zeta[3] + 1188*CA*CF*t^3*u*Zeta[3] - 
      864*CF^2*t^3*u*Zeta[3] + 756*CA^2*t^4*u*Zeta[3] - 
      2376*CA*CF*t^4*u*Zeta[3] + 1728*CF^2*t^4*u*Zeta[3] - 
      378*CA^2*t^5*u*Zeta[3] + 1188*CA*CF*t^5*u*Zeta[3] - 
      864*CF^2*t^5*u*Zeta[3] + 378*CA^2*t*u^2*Zeta[3] - 
      1188*CA*CF*t*u^2*Zeta[3] + 864*CF^2*t*u^2*Zeta[3] - 
      756*CA^2*t^2*u^2*Zeta[3] + 2376*CA*CF*t^2*u^2*Zeta[3] - 
      1728*CF^2*t^2*u^2*Zeta[3] + 378*CA^2*t^3*u^2*Zeta[3] - 
      1188*CA*CF*t^3*u^2*Zeta[3] + 864*CF^2*t^3*u^2*Zeta[3] - 
      378*CA^2*t*u^3*Zeta[3] + 1188*CA*CF*t*u^3*Zeta[3] - 
      864*CF^2*t*u^3*Zeta[3] + 756*CA^2*t^2*u^3*Zeta[3] - 
      2376*CA*CF*t^2*u^3*Zeta[3] + 1728*CF^2*t^2*u^3*Zeta[3] - 
      378*CA^2*t^3*u^3*Zeta[3] + 1188*CA*CF*t^3*u^3*Zeta[3] - 
      864*CF^2*t^3*u^3*Zeta[3]))/(864*(-1 + t)^2*t*(-1 + u)*(-1 + t + u))) + 
 G[0, t]*(-1/432*(CA*CF*nf*q2*(27*CA*t^2 - 54*CA*t^3 + 27*CA*t^4 - 
       36*CA*t*u - 18*CF*t*u + 73*CA*t^2*u + 36*CF*t^2*u - 3*CA*Pi^2*t^2*u - 
       37*CA*t^3*u - 18*CF*t^3*u + 3*CA*Pi^2*t^3*u + 18*CA*u^2 + 
       36*CF*t*u^2 - 18*CA*t^2*u^2 - 36*CF*t^2*u^2 + 10*CA*u^3 - 
       3*CA*Pi^2*u^3 - 10*CA*t*u^3 - 18*CF*t*u^3 + 3*CA*Pi^2*t*u^3))/
     ((-1 + t)*u*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 0, 0, u])/(16*(-1 + t + u)) - 
   (CA^2*(5*CA - 6*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/(16*(-1 + t + u)) - 
   (CA^2*(3*CA - 4*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/(16*(-1 + t + u)) + 
   (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*G[0, 1, 1, u])/
    (16*(-1 + t + u)) - (CA*CF*(7*CA^2 - 12*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*
     G[1, 0, 0, u])/(16*(-1 + t + u)) + 
   (CA*CF*(5*CA^2 - 12*CA*CF + 8*CF^2)*q2*(t^2 + u^2)*G[1, 0, 1, u])/
    (16*(-1 + t + u)) + (CA^2*(3*CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
    (16*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
    (16*(-1 + t + u)) + ((-5*CA^2*CF*nf*q2*(t^2 + u^2))/(36*(-1 + t + u)) - 
     (CA^2*CF*q2*(36*CA*t - 36*CF*t - 608*CA*t^2 + 324*CF*t^2 + 
        3*CA*Pi^2*t^2 + 6*CF*Pi^2*t^2 + 36*CA*u - 36*CF*u - 72*CA*t*u + 
        72*CF*t*u - 608*CA*u^2 + 324*CF*u^2 + 3*CA*Pi^2*u^2 + 6*CF*Pi^2*u^2))/
      (576*(-1 + t + u)))*Log[Q2] + 
   (-1/32*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(16*(-1 + t + u)))*Log[Q2]^2 - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^3)/(32*(-1 + t + u)) + 
   G[0, 0, u]*(-1/24*(CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) - 
     (CA*CF*q2*(7*CA^2*t^2 - 14*CA*CF*t^2 + 18*CF^2*t^2 - 11*CA^2*u^2 + 
        22*CA*CF*u^2))/(48*(-1 + t + u)) + 
     (CA^2*(CA - 4*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1, 1, u]*(-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) + 
     (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[0, 1, u]*(-1/12*(CA^2*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(6*CA*CF - 6*CF^2 - 12*CA*CF*t + 12*CF^2*t + 34*CA^2*t^2 - 
        24*CA*CF*t^2 + 12*CF^2*t^2 + 18*CA^2*u - 54*CA*CF*u + 36*CF^2*u - 
        15*CA^2*t*u + 54*CA*CF*t*u - 48*CF^2*t*u - 68*CA^2*t^2*u + 
        48*CA*CF*t^2*u - 24*CF^2*t^2*u - 32*CA^2*u^2 + 117*CA*CF*u^2 - 
        72*CF^2*u^2 + 42*CA^2*t*u^2 - 108*CA*CF*t*u^2 + 84*CF^2*t*u^2 + 
        31*CA^2*t^2*u^2 - 15*CA*CF*t^2*u^2 + 6*CF^2*t^2*u^2 + 10*CA^2*u^3 - 
        96*CA*CF*u^3 + 60*CF^2*u^3 - 27*CA^2*t*u^3 + 66*CA*CF*t*u^3 - 
        48*CF^2*t*u^3 + 4*CA^2*u^4 + 27*CA*CF*u^4 - 18*CF^2*u^4))/
      (48*(-1 + u)^2*(-1 + t + u)) - (CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*
       Log[Q2])/(16*(-1 + t + u))) + 
   G[1, 0, u]*((3*CA*CF*q2*(CA^2*t^2 - 3*CA*CF*t^2 + 4*CF^2*t^2 + 
        2*CA^2*u^2 - 5*CA*CF*u^2 + 4*CF^2*u^2))/(16*(-1 + t + u)) - 
     (CA*CF*(3*CA^2 - 6*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*Log[Q2])/
      (16*(-1 + t + u))) + 
   G[1, u]*(-1/144*(CA^2*CF*nf*q2*(-9*t^2 + 18*t^3 - 9*t^4 + 18*t*u - 
         36*t^2*u + 18*t^3*u - 6*u^2 - 18*t*u^2 + 53*t^2*u^2 - 3*u^3 + 
         15*t*u^3 + 29*u^4))/(u^2*(-1 + t + u)) - 
     (CA*CF*q2*(-54*CA^2*t^2 - 162*CA*CF*t^2 + 180*CF^2*t^2 + 108*CA^2*t^3 + 
        324*CA*CF*t^3 - 360*CF^2*t^3 - 54*CA^2*t^4 - 162*CA*CF*t^4 + 
        180*CF^2*t^4 + 108*CA^2*t*u + 396*CA*CF*t*u - 432*CF^2*t*u - 
        162*CA^2*t^2*u - 954*CA*CF*t^2*u + 900*CF^2*t^2*u + 396*CA*CF*t^3*u - 
        288*CF^2*t^3*u + 54*CA^2*t^4*u + 162*CA*CF*t^4*u - 180*CF^2*t^4*u - 
        150*CA^2*u^2 + 90*CA*CF*u^2 + 36*CF^2*u^2 - 1476*CA*CF*t*u^2 + 
        1440*CF^2*t*u^2 + 884*CA^2*t^2*u^2 + 2304*CA*CF*t^2*u^2 - 
        2520*CF^2*t^2*u^2 - 3*CA^2*Pi^2*t^2*u^2 - 54*CA*CF*Pi^2*t^2*u^2 + 
        48*CF^2*Pi^2*t^2*u^2 - 108*CA^2*t^3*u^2 - 720*CA*CF*t^3*u^2 + 
        648*CF^2*t^3*u^2 + 282*CA^2*u^3 - 738*CA*CF*u^3 + 468*CF^2*u^3 - 
        120*CA^2*t*u^3 + 2124*CA*CF*t*u^3 - 2088*CF^2*t*u^3 - 
        704*CA^2*t^2*u^3 - 1080*CA*CF*t^2*u^3 + 1368*CF^2*t^2*u^3 + 
        3*CA^2*Pi^2*t^2*u^3 + 54*CA*CF*Pi^2*t^2*u^3 - 48*CF^2*Pi^2*t^2*u^3 + 
        458*CA^2*u^4 + 918*CA*CF*u^4 - 1044*CF^2*u^4 - 3*CA^2*Pi^2*u^4 - 
        54*CA*CF*Pi^2*u^4 + 48*CF^2*Pi^2*u^4 + 12*CA^2*t*u^4 - 
        1044*CA*CF*t*u^4 + 1080*CF^2*t*u^4 - 590*CA^2*u^5 - 270*CA*CF*u^5 + 
        540*CF^2*u^5 + 3*CA^2*Pi^2*u^5 + 54*CA*CF*Pi^2*u^5 - 
        48*CF^2*Pi^2*u^5))/(576*(-1 + u)*u^2*(-1 + t + u)) + 
     (-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)))*Log[Q2] + 
     (CA^2*(CA - 6*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) + 
   G[0, u]*((29*CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(144*(-1 + t + u)) + 
     (CA*CF*q2*(36*CA^2*t - 36*CA*CF*t + 554*CA^2*t^2 - 1306*CA*CF*t^2 + 
        432*CF^2*t^2 - 3*CA^2*Pi^2*t^2 - 48*CA*CF*Pi^2*t^2 + 
        60*CF^2*Pi^2*t^2 - 590*CA^2*t^3 + 1342*CA*CF*t^3 - 432*CF^2*t^3 + 
        3*CA^2*Pi^2*t^3 + 48*CA*CF*Pi^2*t^3 - 60*CF^2*Pi^2*t^3 + 36*CA^2*u - 
        36*CA*CF*u - 144*CA^2*t*u + 288*CA*CF*t*u - 144*CF^2*t*u - 
        518*CA^2*t^2*u + 1018*CA*CF*t^2*u - 72*CF^2*t^2*u + 
        3*CA^2*Pi^2*t^2*u + 48*CA*CF*Pi^2*t^2*u - 60*CF^2*Pi^2*t^2*u + 
        554*CA^2*u^2 - 1306*CA*CF*u^2 + 432*CF^2*u^2 - 3*CA^2*Pi^2*u^2 - 
        48*CA*CF*Pi^2*u^2 + 60*CF^2*Pi^2*u^2 - 518*CA^2*t*u^2 + 
        1018*CA*CF*t*u^2 - 72*CF^2*t*u^2 + 3*CA^2*Pi^2*t*u^2 + 
        48*CA*CF*Pi^2*t*u^2 - 60*CF^2*Pi^2*t*u^2 - 590*CA^2*u^3 + 
        1342*CA*CF*u^3 - 432*CF^2*u^3 + 3*CA^2*Pi^2*u^3 + 48*CA*CF*Pi^2*u^3 - 
        60*CF^2*Pi^2*u^3))/(576*(-1 + t + u)^2) + 
     ((CA*(22*CA - 9*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
       (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)))*Log[Q2] - 
     (CA*CF*(CA^2 + 4*CF^2)*q2*(t^2 + u^2)*Log[Q2]^2)/(32*(-1 + t + u))) + 
   (CA*CF*q2*(81*CA^2*t^2 + 243*CA*CF*t^2 - 270*CF^2*t^2 - 162*CA^2*t^3 - 
      486*CA*CF*t^3 + 540*CF^2*t^3 + 81*CA^2*t^4 + 243*CA*CF*t^4 - 
      270*CF^2*t^4 + 36*CA^2*t*u - 684*CA*CF*t*u + 540*CF^2*t*u + 
      89*CA^2*t^2*u + 477*CA*CF*t^2*u + 54*CF^2*t^2*u - 33*CA^2*Pi^2*t^2*u + 
      54*CF^2*Pi^2*t^2*u + 37*CA^2*t^3*u + 693*CA*CF*t^3*u - 
      1134*CF^2*t^3*u + 33*CA^2*Pi^2*t^3*u - 54*CF^2*Pi^2*t^3*u - 
      162*CA^2*t^4*u - 486*CA*CF*t^4*u + 540*CF^2*t^4*u + 117*CA^2*u^2 - 
      135*CA*CF*u^2 + 54*CF^2*u^2 - 342*CA^2*t*u^2 + 2790*CA*CF*t*u^2 - 
      2322*CF^2*t*u^2 - 268*CA^2*t^2*u^2 - 2970*CA*CF*t^2*u^2 + 
      1890*CF^2*t^2*u^2 + 66*CA^2*Pi^2*t^2*u^2 - 108*CF^2*Pi^2*t^2*u^2 + 
      412*CA^2*t^3*u^2 + 72*CA*CF*t^3*u^2 + 648*CF^2*t^3*u^2 - 
      66*CA^2*Pi^2*t^3*u^2 + 108*CF^2*Pi^2*t^3*u^2 + 81*CA^2*t^4*u^2 + 
      243*CA*CF*t^4*u^2 - 270*CF^2*t^4*u^2 + 53*CA^2*u^3 + 405*CA*CF*u^3 - 
      162*CF^2*u^3 + 21*CA^2*Pi^2*u^3 - 135*CA*CF*Pi^2*u^3 + 
      108*CF^2*Pi^2*u^3 + 289*CA^2*t*u^3 - 4293*CA*CF*t*u^3 + 
      3996*CF^2*t*u^3 - 57*CA^2*Pi^2*t*u^3 + 243*CA*CF*Pi^2*t*u^3 - 
      180*CF^2*Pi^2*t*u^3 - 55*CA^2*t^2*u^3 + 3537*CA*CF*t^2*u^3 - 
      2862*CF^2*t^2*u^3 + 12*CA^2*Pi^2*t^2*u^3 - 135*CA*CF*Pi^2*t^2*u^3 + 
      144*CF^2*Pi^2*t^2*u^3 - 287*CA^2*t^3*u^3 - 279*CA*CF*t^3*u^3 - 
      54*CF^2*t^3*u^3 + 24*CA^2*Pi^2*t^3*u^3 + 27*CA*CF*Pi^2*t^3*u^3 - 
      72*CF^2*Pi^2*t^3*u^3 - 457*CA^2*u^4 - 405*CA*CF*u^4 + 162*CF^2*u^4 - 
      42*CA^2*Pi^2*u^4 + 270*CA*CF*Pi^2*u^4 - 216*CF^2*Pi^2*u^4 + 
      304*CA^2*t*u^4 + 2952*CA*CF*t*u^4 - 3186*CF^2*t*u^4 + 
      78*CA^2*Pi^2*t*u^4 - 378*CA*CF*Pi^2*t*u^4 + 288*CF^2*Pi^2*t*u^4 + 
      153*CA^2*t^2*u^4 - 1287*CA*CF*t^2*u^4 + 1188*CF^2*t^2*u^4 - 
      36*CA^2*Pi^2*t^2*u^4 + 108*CA*CF*Pi^2*t^2*u^4 - 72*CF^2*Pi^2*t^2*u^4 + 
      287*CA^2*u^5 + 135*CA*CF*u^5 - 54*CF^2*u^5 + 21*CA^2*Pi^2*u^5 - 
      135*CA*CF*Pi^2*u^5 + 108*CF^2*Pi^2*u^5 - 287*CA^2*t*u^5 - 
      765*CA*CF*t*u^5 + 972*CF^2*t*u^5 - 21*CA^2*Pi^2*t*u^5 + 
      135*CA*CF*Pi^2*t*u^5 - 108*CF^2*Pi^2*t*u^5 - 378*CA^2*t^2*u*Zeta[3] + 
      1188*CA*CF*t^2*u*Zeta[3] - 864*CF^2*t^2*u*Zeta[3] + 
      378*CA^2*t^3*u*Zeta[3] - 1188*CA*CF*t^3*u*Zeta[3] + 
      864*CF^2*t^3*u*Zeta[3] + 756*CA^2*t^2*u^2*Zeta[3] - 
      2376*CA*CF*t^2*u^2*Zeta[3] + 1728*CF^2*t^2*u^2*Zeta[3] - 
      756*CA^2*t^3*u^2*Zeta[3] + 2376*CA*CF*t^3*u^2*Zeta[3] - 
      1728*CF^2*t^3*u^2*Zeta[3] - 378*CA^2*u^3*Zeta[3] + 
      1188*CA*CF*u^3*Zeta[3] - 864*CF^2*u^3*Zeta[3] + 
      378*CA^2*t*u^3*Zeta[3] - 1188*CA*CF*t*u^3*Zeta[3] + 
      864*CF^2*t*u^3*Zeta[3] - 378*CA^2*t^2*u^3*Zeta[3] + 
      1188*CA*CF*t^2*u^3*Zeta[3] - 864*CF^2*t^2*u^3*Zeta[3] + 
      378*CA^2*t^3*u^3*Zeta[3] - 1188*CA*CF*t^3*u^3*Zeta[3] + 
      864*CF^2*t^3*u^3*Zeta[3] + 756*CA^2*u^4*Zeta[3] - 
      2376*CA*CF*u^4*Zeta[3] + 1728*CF^2*u^4*Zeta[3] - 
      756*CA^2*t*u^4*Zeta[3] + 2376*CA*CF*t*u^4*Zeta[3] - 
      1728*CF^2*t*u^4*Zeta[3] - 378*CA^2*u^5*Zeta[3] + 
      1188*CA*CF*u^5*Zeta[3] - 864*CF^2*u^5*Zeta[3] + 
      378*CA^2*t*u^5*Zeta[3] - 1188*CA*CF*t*u^5*Zeta[3] + 
      864*CF^2*t*u^5*Zeta[3]))/(864*(-1 + t)*(-1 + u)^2*u*(-1 + t + u))) + 
 G[1 - u, t]*((5*CA*CF*nf^2*q2*(t^2 + u^2))/(54*(-1 + t + u)) + 
   (CA*CF*nf*q2*(54*CA*t^4 - 108*CA*t^5 + 54*CA*t^6 + 72*CA*t^3*u + 
      108*CF*t^3*u + 90*CA*t^4*u - 1428*CA*t^5*u + 670*CF*t^5*u - 
      9*CA*Pi^2*t^5*u + 6*CF*Pi^2*t^5*u - 324*CA*t^2*u^2 + 738*CA*t^3*u^2 - 
      3234*CA*t^4*u^2 + 1340*CF*t^4*u^2 - 18*CA*Pi^2*t^4*u^2 + 
      12*CF*Pi^2*t^4*u^2 + 72*CA*t*u^3 + 108*CF*t*u^3 + 738*CA*t^2*u^3 - 
      3504*CA*t^3*u^3 + 1340*CF*t^3*u^3 - 18*CA*Pi^2*t^3*u^3 + 
      12*CF*Pi^2*t^3*u^3 + 54*CA*u^4 + 90*CA*t*u^4 - 3234*CA*t^2*u^4 + 
      1340*CF*t^2*u^4 - 18*CA*Pi^2*t^2*u^4 + 12*CF*Pi^2*t^2*u^4 - 
      108*CA*u^5 - 1428*CA*t*u^5 + 670*CF*t*u^5 - 9*CA*Pi^2*t*u^5 + 
      6*CF*Pi^2*t*u^5 + 54*CA*u^6))/(864*t*u*(-1 + t + u)*(t + u)^2) - 
   (3*CA^3*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/(16*(-1 + t + u)) - 
   (CA^2*CF*(5*CA + 2*CF)*q2*(t^2 + u^2)*G[0, 0, 1, u])/(16*(-1 + t + u)) + 
   (CA^2*(3*CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/(16*(-1 + t + u)) - 
   (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/(16*(-1 + t + u)) + 
   (CA*CF*(3*CA^2 - 6*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*G[1, 0, 0, u])/
    (16*(-1 + t + u)) + (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*
     G[1, 0, 1, u])/(16*(-1 + t + u)) - 
   (CA*CF*(5*CA^2 + 6*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*G[1, 1, 0, u])/
    (16*(-1 + t + u)) - (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
    (16*(-1 + t + u)) + ((CA*(54*CA - 47*CF)*CF*nf*q2*(t^2 + u^2))/
      (72*(-1 + t + u)) - (CA*CF*nf^2*q2*(t^2 + u^2))/(18*(-1 + t + u)) + 
     (CA*CF*q2*(36*CA^2*t - 108*CA*CF*t + 72*CF^2*t - 1576*CA^2*t^2 + 
        2728*CA*CF*t^2 - 972*CF^2*t^2 + 3*CA^2*Pi^2*t^2 - 12*CF^2*Pi^2*t^2 + 
        36*CA^2*u - 108*CA*CF*u + 72*CF^2*u - 72*CA^2*t*u + 216*CA*CF*t*u - 
        144*CF^2*t*u - 1576*CA^2*u^2 + 2728*CA*CF*u^2 - 972*CF^2*u^2 + 
        3*CA^2*Pi^2*u^2 - 12*CF^2*Pi^2*u^2))/(576*(-1 + t + u)))*Log[Q2] + 
   ((CA*CF*(22*CA^2 - 97*CA*CF + 54*CF^2)*q2*(t^2 + u^2))/(96*(-1 + t + u)) - 
     (CA*(CA - 4*CF)*CF*nf*q2*(t^2 + u^2))/(24*(-1 + t + u)))*Log[Q2]^2 + 
   (CA*(CA - 2*CF)*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^3)/
    (32*(-1 + t + u)) + G[0, 1, u]*
    (-1/8*(CA^2*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(4*CA*CF - 4*CF^2 + 3*CA^2*t - 20*CA*CF*t + 20*CF^2*t + 
        5*CA^2*t^2 + 27*CA*CF*t^2 - 30*CF^2*t^2 - 19*CA^2*t^3 - 
        10*CA*CF*t^3 + 16*CF^2*t^3 + 11*CA^2*t^4 - CA*CF*t^4 - 2*CF^2*t^4 + 
        3*CA^2*u - 20*CA*CF*u + 20*CF^2*u - 18*CA^2*t*u + 80*CA*CF*t*u - 
        80*CF^2*t*u + CA^2*t^2*u - 86*CA*CF*t^2*u + 96*CF^2*t^2*u + 
        36*CA^2*t^3*u + 24*CA*CF*t^3*u - 40*CF^2*t^3*u - 22*CA^2*t^4*u + 
        2*CA*CF*t^4*u + 4*CF^2*t^4*u + 5*CA^2*u^2 + 27*CA*CF*u^2 - 
        30*CF^2*u^2 + CA^2*t*u^2 - 86*CA*CF*t*u^2 + 96*CF^2*t*u^2 + 
        4*CA^2*t^2*u^2 + 60*CA*CF*t^2*u^2 - 84*CF^2*t^2*u^2 - 
        21*CA^2*t^3*u^2 + 20*CF^2*t^3*u^2 + 12*CA^2*t^4*u^2 - 
        4*CA*CF*t^4*u^2 - 19*CA^2*u^3 - 10*CA*CF*u^3 + 16*CF^2*u^3 + 
        36*CA^2*t*u^3 + 24*CA*CF*t*u^3 - 40*CF^2*t*u^3 - 21*CA^2*t^2*u^3 + 
        20*CF^2*t^2*u^3 + 2*CA^2*t^3*u^3 - 8*CA*CF*t^3*u^3 + 11*CA^2*u^4 - 
        CA*CF*u^4 - 2*CF^2*u^4 - 22*CA^2*t*u^4 + 2*CA*CF*t*u^4 + 
        4*CF^2*t*u^4 + 12*CA^2*t^2*u^4 - 4*CA*CF*t^2*u^4))/
      (16*(-1 + t)^2*(-1 + u)^2*(-1 + t + u)) + 
     (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1, 1, u]*((CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/
      (6*(-1 + t + u)) - (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*Log[Q2])/
      (16*(-1 + t + u))) + G[1, 0, u]*((CA^2*CF*nf*q2*(t^2 + u^2))/
      (24*(-1 + t + u)) - (CA*CF*q2*(-9*CA^2*t + 18*CA*CF*t + 56*CA^2*t^2 - 
        117*CA*CF*t^2 + 54*CF^2*t^2 - 85*CA^2*t^3 + 180*CA*CF*t^3 - 
        108*CF^2*t^3 + 38*CA^2*t^4 - 81*CA*CF*t^4 + 54*CF^2*t^4 + 
        9*CA^2*t*u - 18*CA*CF*t*u - 30*CA^2*t^2*u + 72*CA*CF*t^2*u - 
        24*CF^2*t^2*u + 21*CA^2*t^3*u - 54*CA*CF*t^3*u + 24*CF^2*t^3*u + 
        20*CA^2*u^2 - 36*CA*CF*u^2 + 36*CF^2*u^2 - 40*CA^2*t*u^2 + 
        72*CA*CF*t*u^2 - 72*CF^2*t*u^2 + 23*CA^2*t^2*u^2 - 45*CA*CF*t^2*u^2 + 
        42*CF^2*t^2*u^2))/(48*(-1 + t)^2*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*(3*CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
      (16*(-1 + t + u))) + G[0, 0, u]*((CA^2*CF*nf*q2*(t^2 + u^2))/
      (12*(-1 + t + u)) - (CA*CF*q2*(6*CA*CF - 6*CF^2 + 18*CA^2*t - 
        42*CA*CF*t + 24*CF^2*t + 4*CA^2*t^2 + 27*CA*CF*t^2 - 18*CF^2*t^2 - 
        12*CA*CF*u + 12*CF^2*u - 18*CA^2*t*u + 42*CA*CF*t*u - 24*CF^2*t*u + 
        22*CA^2*u^2 - 3*CA*CF*u^2 - 6*CF^2*u^2))/(48*(-1 + t + u)) - 
     (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) - 
   (CA*CF*q2*(162*CA^2*t^4 + 486*CA*CF*t^4 - 540*CF^2*t^4 - 648*CA^2*t^5 - 
      1944*CA*CF*t^5 + 2160*CF^2*t^5 + 972*CA^2*t^6 + 2916*CA*CF*t^6 - 
      3240*CF^2*t^6 - 648*CA^2*t^7 - 1944*CA*CF*t^7 + 2160*CF^2*t^7 + 
      162*CA^2*t^8 + 486*CA*CF*t^8 - 540*CF^2*t^8 + 252*CA^2*t^3*u - 
      972*CA*CF*t^3*u + 1080*CF^2*t^3*u - 72*CA*CF*Pi^2*t^3*u + 
      72*CF^2*Pi^2*t^3*u + 216*CA^2*t^4*u + 1944*CA*CF*t^4*u - 
      2592*CF^2*t^4*u + 252*CA*CF*Pi^2*t^4*u - 360*CF^2*Pi^2*t^4*u - 
      10520*CA^2*t^5*u + 11966*CA*CF*t^5*u - 2214*CF^2*t^5*u - 
      207*CA^2*Pi^2*t^5*u + 93*CA*CF*Pi^2*t^5*u + 162*CF^2*Pi^2*t^5*u + 
      19060*CA^2*t^6*u - 26848*CA*CF*t^6*u + 8964*CF^2*t^6*u + 
      414*CA^2*Pi^2*t^6*u - 654*CA*CF*Pi^2*t^6*u + 468*CF^2*Pi^2*t^6*u - 
      8684*CA^2*t^7*u + 14882*CA*CF*t^7*u - 6318*CF^2*t^7*u - 
      207*CA^2*Pi^2*t^7*u + 381*CA*CF*Pi^2*t^7*u - 342*CF^2*Pi^2*t^7*u - 
      324*CA^2*t^8*u - 972*CA*CF*t^8*u + 1080*CF^2*t^8*u - 972*CA^2*t^2*u^2 - 
      2916*CA*CF*t^2*u^2 + 3240*CF^2*t^2*u^2 - 144*CA*CF*Pi^2*t^2*u^2 + 
      144*CF^2*Pi^2*t^2*u^2 + 4752*CA^2*t^3*u^2 + 15552*CA*CF*t^3*u^2 - 
      18576*CF^2*t^3*u^2 + 756*CA*CF*Pi^2*t^3*u^2 - 1080*CF^2*Pi^2*t^3*u^2 - 
      29932*CA^2*t^4*u^2 - 6200*CA*CF*t^4*u^2 + 31644*CF^2*t^4*u^2 - 
      414*CA^2*Pi^2*t^4*u^2 - 606*CA*CF*Pi^2*t^4*u^2 + 
      1764*CF^2*Pi^2*t^4*u^2 + 69132*CA^2*t^5*u^2 - 45552*CA*CF*t^5*u^2 - 
      15444*CF^2*t^5*u^2 + 1314*CA^2*Pi^2*t^5*u^2 - 1458*CA*CF*Pi^2*t^5*u^2 - 
      36*CF^2*Pi^2*t^5*u^2 - 62454*CA^2*t^6*u^2 + 62562*CA*CF*t^6*u^2 - 
      6480*CF^2*t^6*u^2 - 1314*CA^2*Pi^2*t^6*u^2 + 2214*CA*CF*Pi^2*t^6*u^2 - 
      1476*CF^2*Pi^2*t^6*u^2 + 19312*CA^2*t^7*u^2 - 23932*CA*CF*t^7*u^2 + 
      6156*CF^2*t^7*u^2 + 414*CA^2*Pi^2*t^7*u^2 - 762*CA*CF*Pi^2*t^7*u^2 + 
      684*CF^2*Pi^2*t^7*u^2 + 162*CA^2*t^8*u^2 + 486*CA*CF*t^8*u^2 - 
      540*CF^2*t^8*u^2 + 252*CA^2*t*u^3 - 972*CA*CF*t*u^3 + 1080*CF^2*t*u^3 - 
      72*CA*CF*Pi^2*t*u^3 + 72*CF^2*Pi^2*t*u^3 + 4752*CA^2*t^2*u^3 + 
      15552*CA*CF*t^2*u^3 - 18576*CF^2*t^2*u^3 + 756*CA*CF*Pi^2*t^2*u^3 - 
      1080*CF^2*Pi^2*t^2*u^3 - 39184*CA^2*t^3*u^3 - 30500*CA*CF*t^3*u^3 + 
      61236*CF^2*t^3*u^3 - 414*CA^2*Pi^2*t^3*u^3 - 1398*CA*CF*Pi^2*t^3*u^3 + 
      3204*CF^2*Pi^2*t^3*u^3 + 106984*CA^2*t^4*u^3 - 16024*CA*CF*t^4*u^3 - 
      76032*CF^2*t^4*u^3 + 1872*CA^2*Pi^2*t^4*u^3 - 1104*CA*CF*Pi^2*t^4*u^3 - 
      2448*CF^2*Pi^2*t^4*u^3 - 126664*CA^2*t^5*u^3 + 77194*CA*CF*t^5*u^3 + 
      35262*CF^2*t^5*u^3 - 2745*CA^2*Pi^2*t^5*u^3 + 4227*CA*CF*Pi^2*t^5*u^3 - 
      1170*CF^2*Pi^2*t^5*u^3 + 63840*CA^2*t^6*u^3 - 56244*CA*CF*t^6*u^3 - 
      972*CF^2*t^6*u^3 + 1494*CA^2*Pi^2*t^6*u^3 - 2790*CA*CF*Pi^2*t^6*u^3 + 
      1764*CF^2*Pi^2*t^6*u^3 - 9980*CA^2*t^7*u^3 + 10994*CA*CF*t^7*u^3 - 
      1998*CF^2*t^7*u^3 - 225*CA^2*Pi^2*t^7*u^3 + 435*CA*CF*Pi^2*t^7*u^3 - 
      378*CF^2*Pi^2*t^7*u^3 + 162*CA^2*u^4 + 486*CA*CF*u^4 - 540*CF^2*u^4 + 
      216*CA^2*t*u^4 + 1944*CA*CF*t*u^4 - 2592*CF^2*t*u^4 + 
      252*CA*CF*Pi^2*t*u^4 - 360*CF^2*Pi^2*t*u^4 - 29932*CA^2*t^2*u^4 - 
      6200*CA*CF*t^2*u^4 + 31644*CF^2*t^2*u^4 - 414*CA^2*Pi^2*t^2*u^4 - 
      606*CA*CF*Pi^2*t^2*u^4 + 1764*CF^2*Pi^2*t^2*u^4 + 106984*CA^2*t^3*u^4 - 
      16024*CA*CF*t^3*u^4 - 76032*CF^2*t^3*u^4 + 1872*CA^2*Pi^2*t^3*u^4 - 
      1104*CA*CF*Pi^2*t^3*u^4 - 2448*CF^2*Pi^2*t^3*u^4 - 
      147264*CA^2*t^4*u^4 + 58056*CA*CF*t^4*u^4 + 71928*CF^2*t^4*u^4 - 
      3276*CA^2*Pi^2*t^4*u^4 + 4788*CA*CF*Pi^2*t^4*u^4 - 
      72*CF^2*Pi^2*t^4*u^4 + 91252*CA^2*t^5*u^4 - 55876*CA*CF*t^5*u^4 - 
      26136*CF^2*t^5*u^4 + 2412*CA^2*Pi^2*t^5*u^4 - 4560*CA*CF*Pi^2*t^5*u^4 + 
      1872*CF^2*Pi^2*t^5*u^4 - 21418*CA^2*t^6*u^4 + 17614*CA*CF*t^6*u^4 + 
      1728*CF^2*t^6*u^4 - 594*CA^2*Pi^2*t^6*u^4 + 1230*CA*CF*Pi^2*t^6*u^4 - 
      756*CF^2*Pi^2*t^6*u^4 - 648*CA^2*u^5 - 1944*CA*CF*u^5 + 2160*CF^2*u^5 - 
      10520*CA^2*t*u^5 + 11966*CA*CF*t*u^5 - 2214*CF^2*t*u^5 - 
      207*CA^2*Pi^2*t*u^5 + 93*CA*CF*Pi^2*t*u^5 + 162*CF^2*Pi^2*t*u^5 + 
      69132*CA^2*t^2*u^5 - 45552*CA*CF*t^2*u^5 - 15444*CF^2*t^2*u^5 + 
      1314*CA^2*Pi^2*t^2*u^5 - 1458*CA*CF*Pi^2*t^2*u^5 - 
      36*CF^2*Pi^2*t^2*u^5 - 126664*CA^2*t^3*u^5 + 77194*CA*CF*t^3*u^5 + 
      35262*CF^2*t^3*u^5 - 2745*CA^2*Pi^2*t^3*u^5 + 4227*CA*CF*Pi^2*t^3*u^5 - 
      1170*CF^2*Pi^2*t^3*u^5 + 91252*CA^2*t^4*u^5 - 55876*CA*CF*t^4*u^5 - 
      26136*CF^2*t^4*u^5 + 2412*CA^2*Pi^2*t^4*u^5 - 4560*CA*CF*Pi^2*t^4*u^5 + 
      1872*CF^2*Pi^2*t^4*u^5 - 22552*CA^2*t^5*u^5 + 14212*CA*CF*t^5*u^5 + 
      6372*CF^2*t^5*u^5 - 738*CA^2*Pi^2*t^5*u^5 + 1590*CA*CF*Pi^2*t^5*u^5 - 
      756*CF^2*Pi^2*t^5*u^5 + 972*CA^2*u^6 + 2916*CA*CF*u^6 - 3240*CF^2*u^6 + 
      19060*CA^2*t*u^6 - 26848*CA*CF*t*u^6 + 8964*CF^2*t*u^6 + 
      414*CA^2*Pi^2*t*u^6 - 654*CA*CF*Pi^2*t*u^6 + 468*CF^2*Pi^2*t*u^6 - 
      62454*CA^2*t^2*u^6 + 62562*CA*CF*t^2*u^6 - 6480*CF^2*t^2*u^6 - 
      1314*CA^2*Pi^2*t^2*u^6 + 2214*CA*CF*Pi^2*t^2*u^6 - 
      1476*CF^2*Pi^2*t^2*u^6 + 63840*CA^2*t^3*u^6 - 56244*CA*CF*t^3*u^6 - 
      972*CF^2*t^3*u^6 + 1494*CA^2*Pi^2*t^3*u^6 - 2790*CA*CF*Pi^2*t^3*u^6 + 
      1764*CF^2*Pi^2*t^3*u^6 - 21418*CA^2*t^4*u^6 + 17614*CA*CF*t^4*u^6 + 
      1728*CF^2*t^4*u^6 - 594*CA^2*Pi^2*t^4*u^6 + 1230*CA*CF*Pi^2*t^4*u^6 - 
      756*CF^2*Pi^2*t^4*u^6 - 648*CA^2*u^7 - 1944*CA*CF*u^7 + 2160*CF^2*u^7 - 
      8684*CA^2*t*u^7 + 14882*CA*CF*t*u^7 - 6318*CF^2*t*u^7 - 
      207*CA^2*Pi^2*t*u^7 + 381*CA*CF*Pi^2*t*u^7 - 342*CF^2*Pi^2*t*u^7 + 
      19312*CA^2*t^2*u^7 - 23932*CA*CF*t^2*u^7 + 6156*CF^2*t^2*u^7 + 
      414*CA^2*Pi^2*t^2*u^7 - 762*CA*CF*Pi^2*t^2*u^7 + 
      684*CF^2*Pi^2*t^2*u^7 - 9980*CA^2*t^3*u^7 + 10994*CA*CF*t^3*u^7 - 
      1998*CF^2*t^3*u^7 - 225*CA^2*Pi^2*t^3*u^7 + 435*CA*CF*Pi^2*t^3*u^7 - 
      378*CF^2*Pi^2*t^3*u^7 + 162*CA^2*u^8 + 486*CA*CF*u^8 - 540*CF^2*u^8 - 
      324*CA^2*t*u^8 - 972*CA*CF*t*u^8 + 1080*CF^2*t*u^8 + 162*CA^2*t^2*u^8 + 
      486*CA*CF*t^2*u^8 - 540*CF^2*t^2*u^8 + 108*CA^2*t^5*u*Zeta[3] - 
      3672*CA*CF*t^5*u*Zeta[3] + 3456*CF^2*t^5*u*Zeta[3] - 
      216*CA^2*t^6*u*Zeta[3] + 7344*CA*CF*t^6*u*Zeta[3] - 
      6912*CF^2*t^6*u*Zeta[3] + 108*CA^2*t^7*u*Zeta[3] - 
      3672*CA*CF*t^7*u*Zeta[3] + 3456*CF^2*t^7*u*Zeta[3] + 
      216*CA^2*t^4*u^2*Zeta[3] - 7344*CA*CF*t^4*u^2*Zeta[3] + 
      6912*CF^2*t^4*u^2*Zeta[3] - 648*CA^2*t^5*u^2*Zeta[3] + 
      22032*CA*CF*t^5*u^2*Zeta[3] - 20736*CF^2*t^5*u^2*Zeta[3] + 
      648*CA^2*t^6*u^2*Zeta[3] - 22032*CA*CF*t^6*u^2*Zeta[3] + 
      20736*CF^2*t^6*u^2*Zeta[3] - 216*CA^2*t^7*u^2*Zeta[3] + 
      7344*CA*CF*t^7*u^2*Zeta[3] - 6912*CF^2*t^7*u^2*Zeta[3] + 
      216*CA^2*t^3*u^3*Zeta[3] - 7344*CA*CF*t^3*u^3*Zeta[3] + 
      6912*CF^2*t^3*u^3*Zeta[3] - 864*CA^2*t^4*u^3*Zeta[3] + 
      29376*CA*CF*t^4*u^3*Zeta[3] - 27648*CF^2*t^4*u^3*Zeta[3] + 
      1188*CA^2*t^5*u^3*Zeta[3] - 40392*CA*CF*t^5*u^3*Zeta[3] + 
      38016*CF^2*t^5*u^3*Zeta[3] - 648*CA^2*t^6*u^3*Zeta[3] + 
      22032*CA*CF*t^6*u^3*Zeta[3] - 20736*CF^2*t^6*u^3*Zeta[3] + 
      108*CA^2*t^7*u^3*Zeta[3] - 3672*CA*CF*t^7*u^3*Zeta[3] + 
      3456*CF^2*t^7*u^3*Zeta[3] + 216*CA^2*t^2*u^4*Zeta[3] - 
      7344*CA*CF*t^2*u^4*Zeta[3] + 6912*CF^2*t^2*u^4*Zeta[3] - 
      864*CA^2*t^3*u^4*Zeta[3] + 29376*CA*CF*t^3*u^4*Zeta[3] - 
      27648*CF^2*t^3*u^4*Zeta[3] + 1296*CA^2*t^4*u^4*Zeta[3] - 
      44064*CA*CF*t^4*u^4*Zeta[3] + 41472*CF^2*t^4*u^4*Zeta[3] - 
      864*CA^2*t^5*u^4*Zeta[3] + 29376*CA*CF*t^5*u^4*Zeta[3] - 
      27648*CF^2*t^5*u^4*Zeta[3] + 216*CA^2*t^6*u^4*Zeta[3] - 
      7344*CA*CF*t^6*u^4*Zeta[3] + 6912*CF^2*t^6*u^4*Zeta[3] + 
      108*CA^2*t*u^5*Zeta[3] - 3672*CA*CF*t*u^5*Zeta[3] + 
      3456*CF^2*t*u^5*Zeta[3] - 648*CA^2*t^2*u^5*Zeta[3] + 
      22032*CA*CF*t^2*u^5*Zeta[3] - 20736*CF^2*t^2*u^5*Zeta[3] + 
      1188*CA^2*t^3*u^5*Zeta[3] - 40392*CA*CF*t^3*u^5*Zeta[3] + 
      38016*CF^2*t^3*u^5*Zeta[3] - 864*CA^2*t^4*u^5*Zeta[3] + 
      29376*CA*CF*t^4*u^5*Zeta[3] - 27648*CF^2*t^4*u^5*Zeta[3] + 
      216*CA^2*t^5*u^5*Zeta[3] - 7344*CA*CF*t^5*u^5*Zeta[3] + 
      6912*CF^2*t^5*u^5*Zeta[3] - 216*CA^2*t*u^6*Zeta[3] + 
      7344*CA*CF*t*u^6*Zeta[3] - 6912*CF^2*t*u^6*Zeta[3] + 
      648*CA^2*t^2*u^6*Zeta[3] - 22032*CA*CF*t^2*u^6*Zeta[3] + 
      20736*CF^2*t^2*u^6*Zeta[3] - 648*CA^2*t^3*u^6*Zeta[3] + 
      22032*CA*CF*t^3*u^6*Zeta[3] - 20736*CF^2*t^3*u^6*Zeta[3] + 
      216*CA^2*t^4*u^6*Zeta[3] - 7344*CA*CF*t^4*u^6*Zeta[3] + 
      6912*CF^2*t^4*u^6*Zeta[3] + 108*CA^2*t*u^7*Zeta[3] - 
      3672*CA*CF*t*u^7*Zeta[3] + 3456*CF^2*t*u^7*Zeta[3] - 
      216*CA^2*t^2*u^7*Zeta[3] + 7344*CA*CF*t^2*u^7*Zeta[3] - 
      6912*CF^2*t^2*u^7*Zeta[3] + 108*CA^2*t^3*u^7*Zeta[3] - 
      3672*CA*CF*t^3*u^7*Zeta[3] + 3456*CF^2*t^3*u^7*Zeta[3]))/
    (1728*(-1 + t)^2*t*(-1 + u)^2*u*(-1 + t + u)*(t + u)^2)) + 
 G[1, u]*((5*CA*CF*nf^2*q2*(t^2 + u^2))/(54*(-1 + t + u)) + 
   (CA*CF*nf*q2*(54*CA*t^4 - 108*CA*t^5 + 54*CA*t^6 + 72*CA*t^3*u + 
      108*CF*t^3*u + 90*CA*t^4*u - 1428*CA*t^5*u + 670*CF*t^5*u - 
      9*CA*Pi^2*t^5*u + 18*CF*Pi^2*t^5*u - 324*CA*t^2*u^2 + 738*CA*t^3*u^2 - 
      3234*CA*t^4*u^2 + 1340*CF*t^4*u^2 - 18*CA*Pi^2*t^4*u^2 + 
      36*CF*Pi^2*t^4*u^2 + 72*CA*t*u^3 + 108*CF*t*u^3 + 738*CA*t^2*u^3 - 
      3504*CA*t^3*u^3 + 1340*CF*t^3*u^3 - 18*CA*Pi^2*t^3*u^3 + 
      36*CF*Pi^2*t^3*u^3 + 54*CA*u^4 + 90*CA*t*u^4 - 3234*CA*t^2*u^4 + 
      1340*CF*t^2*u^4 - 18*CA*Pi^2*t^2*u^4 + 36*CF*Pi^2*t^2*u^4 - 
      108*CA*u^5 - 1428*CA*t*u^5 + 670*CF*t*u^5 - 9*CA*Pi^2*t*u^5 + 
      18*CF*Pi^2*t*u^5 + 54*CA*u^6))/(864*t*u*(-1 + t + u)*(t + u)^2) + 
   ((CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
     (CA^2*CF*q2*(7*CA*t^2 - 6*CF*t^2 + 3*CA*t*u - 12*CF*t*u + 7*CA*u^2 - 
        6*CF*u^2))/(12*(-1 + t + u)))*G[-u, -u, t] - 
   (3*CA^3*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/(16*(-1 + t + u)) - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/(16*(-1 + t + u)) + 
   (CA*CF*(CA^2 + 2*CA*CF - 4*CF^2)*q2*(t^2 + u^2)*G[0, 0, -u, t])/
    (8*(-1 + t + u)) - (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*G[0, 1, 0, t])/
    (8*(-1 + t + u)) - (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/
    (16*(-1 + t + u)) + (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 1 - u, t])/(16*(-1 + t + u)) + 
   (CA*CF*(2*CA^2 - 5*CA*CF + 4*CF^2)*q2*(t^2 + u^2)*G[0, 1 - u, -u, t])/
    (8*(-1 + t + u)) - (CA^2*CF^2*q2*(t^2 + u^2)*G[0, -u, 0, t])/
    (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[0, -u, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*
     G[1, 0, 0, t])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*G[1, 0, 1 - u, t])/(8*(-1 + t + u)) - 
   (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*G[1, 0, -u, t])/
    (8*(-1 + t + u)) - (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*G[1, 1 - u, 0, t])/
    (8*(-1 + t + u)) - (CA*(CA - 4*CF)*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1, 1 - u, -u, t])/(8*(-1 + t + u)) - 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/(16*(-1 + t + u)) + 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
    (16*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, 0, -u, t])/
    (8*(-1 + t + u)) - (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*q2*(t^2 + u^2)*
     G[1 - u, 1, 0, t])/(8*(-1 + t + u)) + 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
    (16*(-1 + t + u)) - (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 1 - u, t])/(16*(-1 + t + u)) + 
   (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*G[1 - u, 1 - u, -u, t])/
    (8*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, 0, t])/
    (8*(-1 + t + u)) - (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, -u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA^3*CF*q2*(t^2 + u^2)*G[1 - u, -u, -u, t])/(2*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, 0, t])/(8*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
   (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
   (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, t])/
    (8*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[-u, 1 - u, -u, t])/
    (2*(-1 + t + u)) - (CA^3*CF*q2*(t^2 + u^2)*G[-u, -u, 1 - u, t])/
    (2*(-1 + t + u)) + (CA^3*CF*q2*(t^2 + u^2)*G[-u, -u, -u, t])/
    (2*(-1 + t + u)) + ((CA*(54*CA - 47*CF)*CF*nf*q2*(t^2 + u^2))/
      (72*(-1 + t + u)) - (CA*CF*nf^2*q2*(t^2 + u^2))/(18*(-1 + t + u)) + 
     (CA*CF*q2*(36*CA^2*t - 108*CA*CF*t + 72*CF^2*t - 1576*CA^2*t^2 + 
        2728*CA*CF*t^2 - 972*CF^2*t^2 + 3*CA^2*Pi^2*t^2 - 12*CF^2*Pi^2*t^2 + 
        36*CA^2*u - 108*CA*CF*u + 72*CF^2*u - 72*CA^2*t*u + 216*CA*CF*t*u - 
        144*CF^2*t*u - 1576*CA^2*u^2 + 2728*CA*CF*u^2 - 972*CF^2*u^2 + 
        3*CA^2*Pi^2*u^2 - 12*CF^2*Pi^2*u^2))/(576*(-1 + t + u)))*Log[Q2] + 
   ((CA*CF*(22*CA^2 - 97*CA*CF + 54*CF^2)*q2*(t^2 + u^2))/(96*(-1 + t + u)) - 
     (CA*(CA - 4*CF)*CF*nf*q2*(t^2 + u^2))/(24*(-1 + t + u)))*Log[Q2]^2 + 
   (CA*(CA - 2*CF)*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^3)/
    (32*(-1 + t + u)) + G[-u, 0, t]*
    ((CA^2*CF*q2*(t + u)*(CA*t - CF*t - 3*CF*u))/(16*(-1 + t + u)) + 
     (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
   G[0, -u, t]*((CA*CF*q2*(-6*CA^2*t + 10*CA*CF*t - 4*CF^2*t + 22*CA^2*t^2 - 
        40*CA*CF*t^2 + 18*CF^2*t^2 - 26*CA^2*t^3 + 50*CA*CF*t^3 - 
        24*CF^2*t^3 + 10*CA^2*t^4 - 20*CA*CF*t^4 + 10*CF^2*t^4 + 6*CA^2*u - 
        10*CA*CF*u + 4*CF^2*u + CA^2*t*u - 4*CA*CF*t*u - 44*CA^2*t^2*u + 
        90*CA*CF*t^2*u - 40*CF^2*t^2*u + 57*CA^2*t^3*u - 116*CA*CF*t^3*u + 
        56*CF^2*t^3*u - 20*CA^2*t^4*u + 40*CA*CF*t^4*u - 20*CF^2*t^4*u - 
        21*CA^2*u^2 + 36*CA*CF*u^2 - 18*CF^2*u^2 + 38*CA^2*t*u^2 - 
        66*CA*CF*t*u^2 + 40*CF^2*t*u^2 + 5*CA^2*t^2*u^2 - 20*CA*CF*t^2*u^2 - 
        30*CA^2*t^3*u^2 + 64*CA*CF*t^3*u^2 - 28*CF^2*t^3*u^2 + 
        9*CA^2*t^4*u^2 - 17*CA*CF*t^4*u^2 + 8*CF^2*t^4*u^2 + 24*CA^2*u^3 - 
        42*CA*CF*u^3 + 24*CF^2*u^3 - 51*CA^2*t*u^3 + 92*CA*CF*t*u^3 - 
        56*CF^2*t*u^3 + 24*CA^2*t^2*u^3 - 40*CA*CF*t^2*u^3 + 
        28*CF^2*t^2*u^3 + CA^2*t^3*u^3 - 4*CA*CF*t^3*u^3 - 9*CA^2*u^4 + 
        16*CA*CF*u^4 - 10*CF^2*u^4 + 18*CA^2*t*u^4 - 32*CA*CF*t*u^4 + 
        20*CF^2*t*u^4 - 8*CA^2*t^2*u^4 + 13*CA*CF*t^2*u^4 - 8*CF^2*t^2*u^4))/
      (16*(-1 + t)^2*(-1 + u)^2*(-1 + t + u)) + 
     (CA^3*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
   G[-u, 1 - u, t]*((CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
      (8*(-1 + t + u)) - (CA^2*CF*nf*q2*(t^2 + u^2))/(4*(-1 + t + u)) - 
     (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, -u, t]*(-1/4*(CA^2*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(4*CA*CF - 4*CF^2 + 3*CA^2*t - 20*CA*CF*t + 20*CF^2*t + 
        16*CA^2*t^2 + 21*CA*CF*t^2 - 30*CF^2*t^2 - 41*CA^2*t^3 + 
        2*CA*CF*t^3 + 16*CF^2*t^3 + 22*CA^2*t^4 - 7*CA*CF*t^4 - 2*CF^2*t^4 + 
        3*CA^2*u - 20*CA*CF*u + 20*CF^2*u - 18*CA^2*t*u + 80*CA*CF*t*u - 
        80*CF^2*t*u - 21*CA^2*t^2*u - 74*CA*CF*t^2*u + 96*CF^2*t^2*u + 
        80*CA^2*t^3*u - 40*CF^2*t^3*u - 44*CA^2*t^4*u + 14*CA*CF*t^4*u + 
        4*CF^2*t^4*u + 16*CA^2*u^2 + 21*CA*CF*u^2 - 30*CF^2*u^2 - 
        21*CA^2*t*u^2 - 74*CA*CF*t*u^2 + 96*CF^2*t*u^2 + 26*CA^2*t^2*u^2 + 
        48*CA*CF*t^2*u^2 - 84*CF^2*t^2*u^2 - 43*CA^2*t^3*u^2 + 
        12*CA*CF*t^3*u^2 + 20*CF^2*t^3*u^2 + 23*CA^2*t^4*u^2 - 
        10*CA*CF*t^4*u^2 - 41*CA^2*u^3 + 2*CA*CF*u^3 + 16*CF^2*u^3 + 
        80*CA^2*t*u^3 - 40*CF^2*t*u^3 - 43*CA^2*t^2*u^3 + 12*CA*CF*t^2*u^3 + 
        20*CF^2*t^2*u^3 + 2*CA^2*t^3*u^3 - 8*CA*CF*t^3*u^3 + 22*CA^2*u^4 - 
        7*CA*CF*u^4 - 2*CF^2*u^4 - 44*CA^2*t*u^4 + 14*CA*CF*t*u^4 + 
        4*CF^2*t*u^4 + 23*CA^2*t^2*u^4 - 10*CA*CF*t^2*u^4))/
      (16*(-1 + t)^2*(-1 + u)^2*(-1 + t + u)) - 
     (CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
   G[0, 1 - u, t]*(-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) + 
     (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1 - u, 0, t]*(-1/16*(CA^2*(11*CA - 6*CF)*CF*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*nf*q2*(t^2 + u^2))/(8*(-1 + t + u)) + 
     (3*CA^2*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1 - u, 1 - u, t]*((CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/
      (6*(-1 + t + u)) - (3*CA*(CA - 2*CF)^2*CF*q2*(t^2 + u^2)*Log[Q2])/
      (16*(-1 + t + u))) + G[1, 0, t]*
    (-1/16*(CA*CF*q2*(2*CA*CF - 2*CF^2 - 4*CA*CF*t + 4*CF^2*t + 3*CA^2*t^2 - 
         4*CA*CF*t^2 + 4*CF^2*t^2 + 3*CA^2*u - 8*CA*CF*u + 8*CF^2*u - 
         3*CA^2*t*u + 8*CA*CF*t*u - 8*CF^2*t*u))/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF^2*q2*(t^2 + u^2)*Log[Q2])/(8*(-1 + t + u))) + 
   G[0, 0, t]*((CA^2*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
     (CA*CF*q2*(6*CA*CF - 6*CF^2 - 12*CA*CF*t + 12*CF^2*t + 22*CA^2*t^2 - 
        3*CA*CF*t^2 - 6*CF^2*t^2 + 18*CA^2*u - 42*CA*CF*u + 24*CF^2*u - 
        18*CA^2*t*u + 42*CA*CF*t*u - 24*CF^2*t*u + 4*CA^2*u^2 + 
        27*CA*CF*u^2 - 18*CF^2*u^2))/(48*(-1 + t + u)) - 
     (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2])/(16*(-1 + t + u))) + 
   G[1 - u, t]*((CA*(54*CA - 47*CF)*CF*nf*q2*(t^2 + u^2))/(72*(-1 + t + u)) - 
     (CA*CF*nf^2*q2*(t^2 + u^2))/(18*(-1 + t + u)) + 
     (CA*CF*q2*(36*CA^2*t - 108*CA*CF*t + 72*CF^2*t - 1576*CA^2*t^2 + 
        2728*CA*CF*t^2 - 972*CF^2*t^2 + 51*CA^2*Pi^2*t^2 + 
        24*CA*CF*Pi^2*t^2 - 36*CF^2*Pi^2*t^2 + 36*CA^2*u - 108*CA*CF*u + 
        72*CF^2*u - 72*CA^2*t*u + 216*CA*CF*t*u - 144*CF^2*t*u - 
        1576*CA^2*u^2 + 2728*CA*CF*u^2 - 972*CF^2*u^2 + 51*CA^2*Pi^2*u^2 + 
        24*CA*CF*Pi^2*u^2 - 36*CF^2*Pi^2*u^2))/(576*(-1 + t + u)) + 
     ((CA*(44*CA - 27*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
       (CA*(CA - 2*CF)*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)))*Log[Q2] - 
     (CA*(CA - 6*CF)*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (32*(-1 + t + u))) + G[-u, t]*
    (-1/144*(CA^2*CF*nf*q2*(9*t^4 - 18*t^5 + 9*t^6 - 18*t^3*u + 36*t^4*u - 
         18*t^5*u + 12*t^2*u^2 + 21*t^3*u^2 - 82*t^4*u^2 - 18*t*u^3 + 
         21*t^2*u^3 - 30*t^3*u^3 + 9*u^4 + 36*t*u^4 - 82*t^2*u^4 - 18*u^5 - 
         18*t*u^5 + 9*u^6))/(t^2*u^2*(-1 + t + u)) + 
     (CA*CF*q2*(27*CA^2*t^4 + 81*CA*CF*t^4 - 90*CF^2*t^4 - 81*CA^2*t^5 - 
        243*CA*CF*t^5 + 270*CF^2*t^5 + 81*CA^2*t^6 + 243*CA*CF*t^6 - 
        270*CF^2*t^6 - 27*CA^2*t^7 - 81*CA*CF*t^7 + 90*CF^2*t^7 - 
        54*CA^2*t^3*u - 198*CA*CF*t^3*u + 216*CF^2*t^3*u + 135*CA^2*t^4*u + 
        675*CA*CF*t^4*u - 666*CF^2*t^4*u - 81*CA^2*t^5*u - 675*CA*CF*t^5*u + 
        594*CF^2*t^5*u - 27*CA^2*t^6*u + 117*CA*CF*t^6*u - 54*CF^2*t^6*u + 
        27*CA^2*t^7*u + 81*CA*CF*t^7*u - 90*CF^2*t^7*u + 150*CA^2*t^2*u^2 - 
        90*CA*CF*t^2*u^2 - 36*CF^2*t^2*u^2 - 216*CA^2*t^3*u^2 + 
        1188*CA*CF*t^3*u^2 - 972*CF^2*t^3*u^2 - 671*CA^2*t^4*u^2 - 
        2385*CA*CF*t^4*u^2 + 2538*CF^2*t^4*u^2 - 9*CA^2*Pi^2*t^4*u^2 - 
        6*CA*CF*Pi^2*t^4*u^2 + 791*CA^2*t^5*u^2 + 1647*CA*CF*t^5*u^2 - 
        1854*CF^2*t^5*u^2 + 9*CA^2*Pi^2*t^5*u^2 + 6*CA*CF*Pi^2*t^5*u^2 - 
        54*CA^2*t^6*u^2 - 360*CA*CF*t^6*u^2 + 324*CF^2*t^6*u^2 - 
        54*CA^2*t*u^3 - 198*CA*CF*t*u^3 + 216*CF^2*t*u^3 - 216*CA^2*t^2*u^3 + 
        1188*CA*CF*t^2*u^3 - 972*CF^2*t^2*u^3 + 438*CA^2*t^3*u^3 - 
        3042*CA*CF*t^3*u^3 + 2700*CF^2*t^3*u^3 + 497*CA^2*t^4*u^3 + 
        2673*CA*CF*t^4*u^3 - 2862*CF^2*t^4*u^3 + 9*CA^2*Pi^2*t^4*u^3 + 
        6*CA*CF*Pi^2*t^4*u^3 - 647*CA^2*t^5*u^3 - 675*CA*CF*t^5*u^3 + 
        954*CF^2*t^5*u^3 - 9*CA^2*Pi^2*t^5*u^3 - 6*CA*CF*Pi^2*t^5*u^3 + 
        27*CA^2*u^4 + 81*CA*CF*u^4 - 90*CF^2*u^4 + 135*CA^2*t*u^4 + 
        675*CA*CF*t*u^4 - 666*CF^2*t*u^4 - 671*CA^2*t^2*u^4 - 
        2385*CA*CF*t^2*u^4 + 2538*CF^2*t^2*u^4 - 9*CA^2*Pi^2*t^2*u^4 - 
        6*CA*CF*Pi^2*t^2*u^4 + 497*CA^2*t^3*u^4 + 2673*CA*CF*t^3*u^4 - 
        2862*CF^2*t^3*u^4 + 9*CA^2*Pi^2*t^3*u^4 + 6*CA*CF*Pi^2*t^3*u^4 + 
        12*CA^2*t^4*u^4 - 1044*CA*CF*t^4*u^4 + 1080*CF^2*t^4*u^4 - 
        81*CA^2*u^5 - 243*CA*CF*u^5 + 270*CF^2*u^5 - 81*CA^2*t*u^5 - 
        675*CA*CF*t*u^5 + 594*CF^2*t*u^5 + 791*CA^2*t^2*u^5 + 
        1647*CA*CF*t^2*u^5 - 1854*CF^2*t^2*u^5 + 9*CA^2*Pi^2*t^2*u^5 + 
        6*CA*CF*Pi^2*t^2*u^5 - 647*CA^2*t^3*u^5 - 675*CA*CF*t^3*u^5 + 
        954*CF^2*t^3*u^5 - 9*CA^2*Pi^2*t^3*u^5 - 6*CA*CF*Pi^2*t^3*u^5 + 
        81*CA^2*u^6 + 243*CA*CF*u^6 - 270*CF^2*u^6 - 27*CA^2*t*u^6 + 
        117*CA*CF*t*u^6 - 54*CF^2*t*u^6 - 54*CA^2*t^2*u^6 - 
        360*CA*CF*t^2*u^6 + 324*CF^2*t^2*u^6 - 27*CA^2*u^7 - 81*CA*CF*u^7 + 
        90*CF^2*u^7 + 27*CA^2*t*u^7 + 81*CA*CF*t*u^7 - 90*CF^2*t*u^7))/
      (288*(-1 + t)*t^2*(-1 + u)*u^2*(-1 + t + u)) + 
     ((CA^2*(22*CA - 9*CF)*CF*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)))*Log[Q2] + 
     (CA^2*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^2)/(16*(-1 + t + u))) - 
   (CA*CF*q2*(162*CA^2*t^4 + 486*CA*CF*t^4 - 540*CF^2*t^4 - 648*CA^2*t^5 - 
      1944*CA*CF*t^5 + 2160*CF^2*t^5 + 972*CA^2*t^6 + 2916*CA*CF*t^6 - 
      3240*CF^2*t^6 - 648*CA^2*t^7 - 1944*CA*CF*t^7 + 2160*CF^2*t^7 + 
      162*CA^2*t^8 + 486*CA*CF*t^8 - 540*CF^2*t^8 + 252*CA^2*t^3*u - 
      972*CA*CF*t^3*u + 1080*CF^2*t^3*u - 36*CA*CF*Pi^2*t^3*u + 
      36*CF^2*Pi^2*t^3*u + 216*CA^2*t^4*u + 1944*CA*CF*t^4*u - 
      2592*CF^2*t^4*u + 144*CA*CF*Pi^2*t^4*u - 144*CF^2*Pi^2*t^4*u - 
      10520*CA^2*t^5*u + 11966*CA*CF*t^5*u - 2214*CF^2*t^5*u - 
      207*CA^2*Pi^2*t^5*u + 333*CA*CF*Pi^2*t^5*u - 378*CF^2*Pi^2*t^5*u + 
      19060*CA^2*t^6*u - 26848*CA*CF*t^6*u + 8964*CF^2*t^6*u + 
      414*CA^2*Pi^2*t^6*u - 954*CA*CF*Pi^2*t^6*u + 1044*CF^2*Pi^2*t^6*u - 
      8684*CA^2*t^7*u + 14882*CA*CF*t^7*u - 6318*CF^2*t^7*u - 
      207*CA^2*Pi^2*t^7*u + 513*CA*CF*Pi^2*t^7*u - 558*CF^2*Pi^2*t^7*u - 
      324*CA^2*t^8*u - 972*CA*CF*t^8*u + 1080*CF^2*t^8*u - 972*CA^2*t^2*u^2 - 
      2916*CA*CF*t^2*u^2 + 3240*CF^2*t^2*u^2 - 72*CA*CF*Pi^2*t^2*u^2 + 
      72*CF^2*Pi^2*t^2*u^2 + 4752*CA^2*t^3*u^2 + 15552*CA*CF*t^3*u^2 - 
      18576*CF^2*t^3*u^2 + 396*CA*CF*Pi^2*t^3*u^2 - 504*CF^2*Pi^2*t^3*u^2 - 
      29932*CA^2*t^4*u^2 - 6200*CA*CF*t^4*u^2 + 31644*CF^2*t^4*u^2 - 
      414*CA^2*Pi^2*t^4*u^2 + 270*CA*CF*Pi^2*t^4*u^2 - 36*CF^2*Pi^2*t^4*u^2 + 
      69132*CA^2*t^5*u^2 - 45552*CA*CF*t^5*u^2 - 15444*CF^2*t^5*u^2 + 
      1314*CA^2*Pi^2*t^5*u^2 - 2682*CA*CF*Pi^2*t^5*u^2 + 
      2556*CF^2*Pi^2*t^5*u^2 - 62454*CA^2*t^6*u^2 + 62562*CA*CF*t^6*u^2 - 
      6480*CF^2*t^6*u^2 - 1314*CA^2*Pi^2*t^6*u^2 + 3114*CA*CF*Pi^2*t^6*u^2 - 
      3204*CF^2*Pi^2*t^6*u^2 + 19312*CA^2*t^7*u^2 - 23932*CA*CF*t^7*u^2 + 
      6156*CF^2*t^7*u^2 + 414*CA^2*Pi^2*t^7*u^2 - 1026*CA*CF*Pi^2*t^7*u^2 + 
      1116*CF^2*Pi^2*t^7*u^2 + 162*CA^2*t^8*u^2 + 486*CA*CF*t^8*u^2 - 
      540*CF^2*t^8*u^2 + 252*CA^2*t*u^3 - 972*CA*CF*t*u^3 + 1080*CF^2*t*u^3 - 
      36*CA*CF*Pi^2*t*u^3 + 36*CF^2*Pi^2*t*u^3 + 4752*CA^2*t^2*u^3 + 
      15552*CA*CF*t^2*u^3 - 18576*CF^2*t^2*u^3 + 360*CA*CF*Pi^2*t^2*u^3 - 
      576*CF^2*Pi^2*t^2*u^3 - 39184*CA^2*t^3*u^3 - 30500*CA*CF*t^3*u^3 + 
      61236*CF^2*t^3*u^3 - 414*CA^2*Pi^2*t^3*u^3 - 18*CA*CF*Pi^2*t^3*u^3 + 
      1008*CF^2*Pi^2*t^3*u^3 + 106984*CA^2*t^4*u^3 - 16024*CA*CF*t^4*u^3 - 
      76032*CF^2*t^4*u^3 + 1872*CA^2*Pi^2*t^4*u^3 - 3456*CA*CF*Pi^2*t^4*u^3 + 
      1872*CF^2*Pi^2*t^4*u^3 - 126664*CA^2*t^5*u^3 + 77194*CA*CF*t^5*u^3 + 
      35262*CF^2*t^5*u^3 - 2745*CA^2*Pi^2*t^5*u^3 + 6327*CA*CF*Pi^2*t^5*u^3 - 
      5274*CF^2*Pi^2*t^5*u^3 + 63840*CA^2*t^6*u^3 - 56244*CA*CF*t^6*u^3 - 
      972*CF^2*t^6*u^3 + 1494*CA^2*Pi^2*t^6*u^3 - 3690*CA*CF*Pi^2*t^6*u^3 + 
      3492*CF^2*Pi^2*t^6*u^3 - 9980*CA^2*t^7*u^3 + 10994*CA*CF*t^7*u^3 - 
      1998*CF^2*t^7*u^3 - 225*CA^2*Pi^2*t^7*u^3 + 567*CA*CF*Pi^2*t^7*u^3 - 
      594*CF^2*Pi^2*t^7*u^3 + 162*CA^2*u^4 + 486*CA*CF*u^4 - 540*CF^2*u^4 + 
      216*CA^2*t*u^4 + 1944*CA*CF*t*u^4 - 2592*CF^2*t*u^4 + 
      108*CA*CF*Pi^2*t*u^4 - 216*CF^2*Pi^2*t*u^4 - 29932*CA^2*t^2*u^4 - 
      6200*CA*CF*t^2*u^4 + 31644*CF^2*t^2*u^4 - 414*CA^2*Pi^2*t^2*u^4 + 
      486*CA*CF*Pi^2*t^2*u^4 + 612*CF^2*Pi^2*t^2*u^4 + 106984*CA^2*t^3*u^4 - 
      16024*CA*CF*t^3*u^4 - 76032*CF^2*t^3*u^4 + 1872*CA^2*Pi^2*t^3*u^4 - 
      3744*CA*CF*Pi^2*t^3*u^4 + 864*CF^2*Pi^2*t^3*u^4 - 147264*CA^2*t^4*u^4 + 
      58056*CA*CF*t^4*u^4 + 71928*CF^2*t^4*u^4 - 3276*CA^2*Pi^2*t^4*u^4 + 
      7668*CA*CF*Pi^2*t^4*u^4 - 4392*CF^2*Pi^2*t^4*u^4 + 91252*CA^2*t^5*u^4 - 
      55876*CA*CF*t^5*u^4 - 26136*CF^2*t^5*u^4 + 2412*CA^2*Pi^2*t^5*u^4 - 
      6048*CA*CF*Pi^2*t^5*u^4 + 4464*CF^2*Pi^2*t^5*u^4 - 21418*CA^2*t^6*u^4 + 
      17614*CA*CF*t^6*u^4 + 1728*CF^2*t^6*u^4 - 594*CA^2*Pi^2*t^6*u^4 + 
      1530*CA*CF*Pi^2*t^6*u^4 - 1332*CF^2*Pi^2*t^6*u^4 - 648*CA^2*u^5 - 
      1944*CA*CF*u^5 + 2160*CF^2*u^5 - 10520*CA^2*t*u^5 + 11966*CA*CF*t*u^5 - 
      2214*CF^2*t*u^5 - 207*CA^2*Pi^2*t*u^5 + 441*CA*CF*Pi^2*t*u^5 - 
      54*CF^2*Pi^2*t*u^5 + 69132*CA^2*t^2*u^5 - 45552*CA*CF*t^2*u^5 - 
      15444*CF^2*t^2*u^5 + 1314*CA^2*Pi^2*t^2*u^5 - 3078*CA*CF*Pi^2*t^2*u^5 + 
      1116*CF^2*Pi^2*t^2*u^5 - 126664*CA^2*t^3*u^5 + 77194*CA*CF*t^3*u^5 + 
      35262*CF^2*t^3*u^5 - 2745*CA^2*Pi^2*t^3*u^5 + 6795*CA*CF*Pi^2*t^3*u^5 - 
      3366*CF^2*Pi^2*t^3*u^5 + 91252*CA^2*t^4*u^5 - 55876*CA*CF*t^4*u^5 - 
      26136*CF^2*t^4*u^5 + 2412*CA^2*Pi^2*t^4*u^5 - 6228*CA*CF*Pi^2*t^4*u^5 + 
      3672*CF^2*Pi^2*t^4*u^5 - 22552*CA^2*t^5*u^5 + 14212*CA*CF*t^5*u^5 + 
      6372*CF^2*t^5*u^5 - 738*CA^2*Pi^2*t^5*u^5 + 1962*CA*CF*Pi^2*t^5*u^5 - 
      1296*CF^2*Pi^2*t^5*u^5 + 972*CA^2*u^6 + 2916*CA*CF*u^6 - 
      3240*CF^2*u^6 + 19060*CA^2*t*u^6 - 26848*CA*CF*t*u^6 + 
      8964*CF^2*t*u^6 + 414*CA^2*Pi^2*t*u^6 - 1062*CA*CF*Pi^2*t*u^6 + 
      612*CF^2*Pi^2*t*u^6 - 62454*CA^2*t^2*u^6 + 62562*CA*CF*t^2*u^6 - 
      6480*CF^2*t^2*u^6 - 1314*CA^2*Pi^2*t^2*u^6 + 3402*CA*CF*Pi^2*t^2*u^6 - 
      1980*CF^2*Pi^2*t^2*u^6 + 63840*CA^2*t^3*u^6 - 56244*CA*CF*t^3*u^6 - 
      972*CF^2*t^3*u^6 + 1494*CA^2*Pi^2*t^3*u^6 - 3942*CA*CF*Pi^2*t^3*u^6 + 
      2340*CF^2*Pi^2*t^3*u^6 - 21418*CA^2*t^4*u^6 + 17614*CA*CF*t^4*u^6 + 
      1728*CF^2*t^4*u^6 - 594*CA^2*Pi^2*t^4*u^6 + 1602*CA*CF*Pi^2*t^4*u^6 - 
      972*CF^2*Pi^2*t^4*u^6 - 648*CA^2*u^7 - 1944*CA*CF*u^7 + 2160*CF^2*u^7 - 
      8684*CA^2*t*u^7 + 14882*CA*CF*t*u^7 - 6318*CF^2*t*u^7 - 
      207*CA^2*Pi^2*t*u^7 + 549*CA*CF*Pi^2*t*u^7 - 378*CF^2*Pi^2*t*u^7 + 
      19312*CA^2*t^2*u^7 - 23932*CA*CF*t^2*u^7 + 6156*CF^2*t^2*u^7 + 
      414*CA^2*Pi^2*t^2*u^7 - 1098*CA*CF*Pi^2*t^2*u^7 + 
      756*CF^2*Pi^2*t^2*u^7 - 9980*CA^2*t^3*u^7 + 10994*CA*CF*t^3*u^7 - 
      1998*CF^2*t^3*u^7 - 225*CA^2*Pi^2*t^3*u^7 + 603*CA*CF*Pi^2*t^3*u^7 - 
      414*CF^2*Pi^2*t^3*u^7 + 162*CA^2*u^8 + 486*CA*CF*u^8 - 540*CF^2*u^8 - 
      324*CA^2*t*u^8 - 972*CA*CF*t*u^8 + 1080*CF^2*t*u^8 + 162*CA^2*t^2*u^8 + 
      486*CA*CF*t^2*u^8 - 540*CF^2*t^2*u^8 + 756*CA^2*t^5*u*Zeta[3] - 
      5616*CA*CF*t^5*u*Zeta[3] + 4752*CF^2*t^5*u*Zeta[3] - 
      1512*CA^2*t^6*u*Zeta[3] + 11232*CA*CF*t^6*u*Zeta[3] - 
      9504*CF^2*t^6*u*Zeta[3] + 756*CA^2*t^7*u*Zeta[3] - 
      5616*CA*CF*t^7*u*Zeta[3] + 4752*CF^2*t^7*u*Zeta[3] + 
      1512*CA^2*t^4*u^2*Zeta[3] - 11232*CA*CF*t^4*u^2*Zeta[3] + 
      9504*CF^2*t^4*u^2*Zeta[3] - 4536*CA^2*t^5*u^2*Zeta[3] + 
      33696*CA*CF*t^5*u^2*Zeta[3] - 28512*CF^2*t^5*u^2*Zeta[3] + 
      4536*CA^2*t^6*u^2*Zeta[3] - 33696*CA*CF*t^6*u^2*Zeta[3] + 
      28512*CF^2*t^6*u^2*Zeta[3] - 1512*CA^2*t^7*u^2*Zeta[3] + 
      11232*CA*CF*t^7*u^2*Zeta[3] - 9504*CF^2*t^7*u^2*Zeta[3] + 
      1512*CA^2*t^3*u^3*Zeta[3] - 11232*CA*CF*t^3*u^3*Zeta[3] + 
      9504*CF^2*t^3*u^3*Zeta[3] - 6048*CA^2*t^4*u^3*Zeta[3] + 
      44928*CA*CF*t^4*u^3*Zeta[3] - 38016*CF^2*t^4*u^3*Zeta[3] + 
      8316*CA^2*t^5*u^3*Zeta[3] - 61776*CA*CF*t^5*u^3*Zeta[3] + 
      52272*CF^2*t^5*u^3*Zeta[3] - 4536*CA^2*t^6*u^3*Zeta[3] + 
      33696*CA*CF*t^6*u^3*Zeta[3] - 28512*CF^2*t^6*u^3*Zeta[3] + 
      756*CA^2*t^7*u^3*Zeta[3] - 5616*CA*CF*t^7*u^3*Zeta[3] + 
      4752*CF^2*t^7*u^3*Zeta[3] + 1512*CA^2*t^2*u^4*Zeta[3] - 
      11232*CA*CF*t^2*u^4*Zeta[3] + 9504*CF^2*t^2*u^4*Zeta[3] - 
      6048*CA^2*t^3*u^4*Zeta[3] + 44928*CA*CF*t^3*u^4*Zeta[3] - 
      38016*CF^2*t^3*u^4*Zeta[3] + 9072*CA^2*t^4*u^4*Zeta[3] - 
      67392*CA*CF*t^4*u^4*Zeta[3] + 57024*CF^2*t^4*u^4*Zeta[3] - 
      6048*CA^2*t^5*u^4*Zeta[3] + 44928*CA*CF*t^5*u^4*Zeta[3] - 
      38016*CF^2*t^5*u^4*Zeta[3] + 1512*CA^2*t^6*u^4*Zeta[3] - 
      11232*CA*CF*t^6*u^4*Zeta[3] + 9504*CF^2*t^6*u^4*Zeta[3] + 
      756*CA^2*t*u^5*Zeta[3] - 5616*CA*CF*t*u^5*Zeta[3] + 
      4752*CF^2*t*u^5*Zeta[3] - 4536*CA^2*t^2*u^5*Zeta[3] + 
      33696*CA*CF*t^2*u^5*Zeta[3] - 28512*CF^2*t^2*u^5*Zeta[3] + 
      8316*CA^2*t^3*u^5*Zeta[3] - 61776*CA*CF*t^3*u^5*Zeta[3] + 
      52272*CF^2*t^3*u^5*Zeta[3] - 6048*CA^2*t^4*u^5*Zeta[3] + 
      44928*CA*CF*t^4*u^5*Zeta[3] - 38016*CF^2*t^4*u^5*Zeta[3] + 
      1512*CA^2*t^5*u^5*Zeta[3] - 11232*CA*CF*t^5*u^5*Zeta[3] + 
      9504*CF^2*t^5*u^5*Zeta[3] - 1512*CA^2*t*u^6*Zeta[3] + 
      11232*CA*CF*t*u^6*Zeta[3] - 9504*CF^2*t*u^6*Zeta[3] + 
      4536*CA^2*t^2*u^6*Zeta[3] - 33696*CA*CF*t^2*u^6*Zeta[3] + 
      28512*CF^2*t^2*u^6*Zeta[3] - 4536*CA^2*t^3*u^6*Zeta[3] + 
      33696*CA*CF*t^3*u^6*Zeta[3] - 28512*CF^2*t^3*u^6*Zeta[3] + 
      1512*CA^2*t^4*u^6*Zeta[3] - 11232*CA*CF*t^4*u^6*Zeta[3] + 
      9504*CF^2*t^4*u^6*Zeta[3] + 756*CA^2*t*u^7*Zeta[3] - 
      5616*CA*CF*t*u^7*Zeta[3] + 4752*CF^2*t*u^7*Zeta[3] - 
      1512*CA^2*t^2*u^7*Zeta[3] + 11232*CA*CF*t^2*u^7*Zeta[3] - 
      9504*CF^2*t^2*u^7*Zeta[3] + 756*CA^2*t^3*u^7*Zeta[3] - 
      5616*CA*CF*t^3*u^7*Zeta[3] + 4752*CF^2*t^3*u^7*Zeta[3]))/
    (1728*(-1 + t)^2*t*(-1 + u)^2*u*(-1 + t + u)*(t + u)^2))


==> anc/Output/Decay/Interference_LO_Decay_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
q2*((4*CA^2*CF*eps*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
     2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
   (t*u*(-1 + t + u)) - (4*CA^2*CF*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
     6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
     2*t*u^3 + u^4))/(t*u*(-1 + t + u)))


==> anc/Output/Decay/Interference_LO_Decay_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
q2*(-((CA*CF*eps*(-1 + t)^2)/t) + 
  (CA*CF*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t)


==> anc/Output/Decay/Interference_LO_Decay_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*CF*q2*(-t^2 + eps*t^2 + 2*eps*t*u - u^2 + eps*u^2))/(-1 + t + u)


==> anc/Output/Decay/Interference_NLO_Decay_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6*(CA^2*CF*nf*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
   (t*u*(-1 + t + u)) + (3*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
    6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
    2*t*u^3 + u^4))/(eps^2*t*u*(-1 + t + u)) - 
 (CA^3*CF*q2*(Pi^2 + 2*t - 2*Pi^2*t - 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
    Pi^2*t^4 + 2*u - 2*Pi^2*u + 6*Pi^2*t*u - 2*t^2*u - 6*Pi^2*t^2*u + 
    2*Pi^2*t^3*u - 2*u^2 + 3*Pi^2*u^2 - 2*t*u^2 - 6*Pi^2*t*u^2 + 
    3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + Pi^2*u^4))/
  (12*t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, t])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 0, u])/(t*u*(-1 + t + u)) - 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1, u])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[0, 1 - u, t])/(t*u*(-1 + t + u)) - 
 (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, t])/(t*u*(-1 + t + u)) - 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 0, u])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1, 1, u])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 0, t])/(t*u*(-1 + t + u)) + 
 (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
 (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
    2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
   G[-u, 1 - u, t])/(t*u*(-1 + t + u)) + 
 (3*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
    2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
  (t*u*(-1 + t + u)) + (3*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
    6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
    2*t*u^3 + u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
 ((-3*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
      2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (t*u*(-1 + t + u)) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
      6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4)*G[0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*G[0, u])/
    (t*u*(-1 + t + u)) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
      6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4)*G[1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, t])/(t*u*(-1 + t + u)) - 
   (3*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u)))/eps + G[1 - u, t]*
  ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
      2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
    (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
      6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
 G[0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
      8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4))/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*G[0, u])/
    (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
      6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4)*G[1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u))) + 
 G[0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
      8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4))/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u))) + 
 G[1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
      8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4))/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/
    (t*u*(-1 + t + u))) + 
 eps*(-1/18*(CA^2*CF*nf*q2*(-11*t + 17*t^2 - 12*t^3 + 6*t^4 - 11*u + 18*t*u - 
       19*t^2*u + 12*t^3*u + 17*u^2 - 19*t*u^2 + 18*t^2*u^2 - 12*u^3 + 
       12*t*u^3 + 6*u^4))/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*G[-u, t]*
     G[1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   ((CA^2*CF*nf*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
      (6*t*u*(-1 + t + u)) + (CA^3*CF*q2*(Pi^2 + 2*t - 2*Pi^2*t - 2*t^2 + 
        3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 + 2*u - 2*Pi^2*u + 6*Pi^2*t*u - 
        2*t^2*u - 6*Pi^2*t^2*u + 2*Pi^2*t^3*u - 2*u^2 + 3*Pi^2*u^2 - 
        2*t*u^2 - 6*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4))/(12*t*u*(-1 + t + u)))*Log[Q2] - 
   (3*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
      2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^3)/(2*t*u*(-1 + t + u)) + G[0, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
         8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
         8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
         8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
         2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
        9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
        9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
        9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[-u, 1 - u, t]*
    ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, t]*(-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
       (-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 
        6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
        36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 12*Pi^2*t^5*u + 
        3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 54*Pi^2*t^2*u^2 + 
        36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 24*Pi^2*t^4*u^2 - 
        6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 36*t^2*u^3 - 
        60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 
        20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 
        2*t*u^5 + 12*Pi^2*t*u^5 + 3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*
       (t + u)^2) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, t]*((CA^2*CF*nf*q2*(1 + t^2))/(6*t) - 
     (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
        4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
        80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
        10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
        52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
        52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
        2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 6*Pi^2*t^2*u^3 + 
        2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/
      (12*(-1 + t)^2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     G[0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
           9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
           9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)))) + 
   G[0, u]*((CA^2*CF*nf*q2*(1 + u^2))/(6*u) - 
     (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
        12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
        8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
        18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
        10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
        12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
        10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
        2*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*(-1 + u)^2*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + G[1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)))) + 
   G[1, u]*(-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
       (-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 
        6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
        36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 12*Pi^2*t^5*u + 
        3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 54*Pi^2*t^2*u^2 + 
        36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 24*Pi^2*t^4*u^2 - 
        6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 36*t^2*u^3 - 
        60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 
        20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 
        2*t*u^5 + 12*Pi^2*t*u^5 + 3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*
       (t + u)^2) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + G[1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
           2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[-u, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)))) + 
   (CA^3*CF*q2*(72*t + 3*Pi^2*t - 232*t^2 - 9*Pi^2*t^2 + 404*t^3 + 
      15*Pi^2*t^3 - 412*t^4 - 15*Pi^2*t^4 + 252*t^5 + 9*Pi^2*t^5 - 84*t^6 - 
      3*Pi^2*t^6 + 72*u + 3*Pi^2*u - 464*t*u - 18*Pi^2*t*u + 1192*t^2*u + 
      48*Pi^2*t^2*u - 1544*t^3*u - 66*Pi^2*t^3*u + 1020*t^4*u + 
      48*Pi^2*t^4*u - 288*t^5*u - 18*Pi^2*t^5*u + 12*t^6*u + 3*Pi^2*t^6*u - 
      232*u^2 - 9*Pi^2*u^2 + 1192*t*u^2 + 48*Pi^2*t*u^2 - 2192*t^2*u^2 - 
      102*Pi^2*t^2*u^2 + 1792*t^3*u^2 + 102*Pi^2*t^3*u^2 - 596*t^4*u^2 - 
      48*Pi^2*t^4*u^2 + 36*t^5*u^2 + 9*Pi^2*t^5*u^2 + 404*u^3 + 15*Pi^2*u^3 - 
      1544*t*u^3 - 66*Pi^2*t*u^3 + 1792*t^2*u^3 + 102*Pi^2*t^2*u^3 - 
      712*t^3*u^3 - 66*Pi^2*t^3*u^3 + 60*t^4*u^3 + 15*Pi^2*t^4*u^3 - 
      412*u^4 - 15*Pi^2*u^4 + 1020*t*u^4 + 48*Pi^2*t*u^4 - 596*t^2*u^4 - 
      48*Pi^2*t^2*u^4 + 60*t^3*u^4 + 15*Pi^2*t^3*u^4 + 252*u^5 + 9*Pi^2*u^5 - 
      288*t*u^5 - 18*Pi^2*t*u^5 + 36*t^2*u^5 + 9*Pi^2*t^2*u^5 - 84*u^6 - 
      3*Pi^2*u^6 + 12*t*u^6 + 3*Pi^2*t*u^6 - 252*t*Zeta[3] + 
      756*t^2*Zeta[3] - 1260*t^3*Zeta[3] + 1260*t^4*Zeta[3] - 
      756*t^5*Zeta[3] + 252*t^6*Zeta[3] - 252*u*Zeta[3] + 1512*t*u*Zeta[3] - 
      4032*t^2*u*Zeta[3] + 5544*t^3*u*Zeta[3] - 4032*t^4*u*Zeta[3] + 
      1512*t^5*u*Zeta[3] - 252*t^6*u*Zeta[3] + 756*u^2*Zeta[3] - 
      4032*t*u^2*Zeta[3] + 8568*t^2*u^2*Zeta[3] - 8568*t^3*u^2*Zeta[3] + 
      4032*t^4*u^2*Zeta[3] - 756*t^5*u^2*Zeta[3] - 1260*u^3*Zeta[3] + 
      5544*t*u^3*Zeta[3] - 8568*t^2*u^3*Zeta[3] + 5544*t^3*u^3*Zeta[3] - 
      1260*t^4*u^3*Zeta[3] + 1260*u^4*Zeta[3] - 4032*t*u^4*Zeta[3] + 
      4032*t^2*u^4*Zeta[3] - 1260*t^3*u^4*Zeta[3] - 756*u^5*Zeta[3] + 
      1512*t*u^5*Zeta[3] - 756*t^2*u^5*Zeta[3] + 252*u^6*Zeta[3] - 
      252*t*u^6*Zeta[3]))/(36*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*(t + u))) + 
 eps^2*(-1/216*(CA^2*CF*nf*q2*(-340*t + 3*Pi^2*t + 604*t^2 - 3*Pi^2*t^2 - 
       528*t^3 + 264*t^4 - 340*u + 3*Pi^2*u + 792*t*u - 980*t^2*u - 
       3*Pi^2*t^2*u + 528*t^3*u + 604*u^2 - 3*Pi^2*u^2 - 980*t*u^2 - 
       3*Pi^2*t*u^2 + 792*t^2*u^2 - 528*u^3 + 528*t*u^3 + 264*u^4))/
     (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
      6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
      2*t*u^3 + u^4)*G[0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (-1/12*(CA^2*CF*nf*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
       (t*u*(-1 + t + u)) - (CA^3*CF*q2*(Pi^2 + 2*t - 2*Pi^2*t - 2*t^2 + 
        3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 + 2*u - 2*Pi^2*u + 6*Pi^2*t*u - 
        2*t^2*u - 6*Pi^2*t^2*u + 2*Pi^2*t^3*u - 2*u^2 + 3*Pi^2*u^2 - 
        2*t*u^2 - 6*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4))/(24*t*u*(-1 + t + u)))*Log[Q2]^2 + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
      2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^3)/(2*t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^4)/(8*t*u*(-1 + t + u)) + G[0, 1, 0, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 0, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, -u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[-u, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + 
   G[0, 1, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[1, 0, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
    ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
        Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
        20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
        6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
        20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
        20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
        12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
        10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
        4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 0, t]*(-1/6*(CA^2*CF*nf*q2*(1 + t^2))/t + 
     (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
        4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
        80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
        10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
        52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
        52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
        2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 6*Pi^2*t^2*u^3 + 
        2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/
      (12*(-1 + t)^2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 0, u]*(-1/6*(CA^2*CF*nf*q2*(1 + u^2))/u + 
     (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
        12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
        8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
        18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
        10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
        12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
        10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
        2*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*(-1 + u)^2*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[1, 1, u]*((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
      (6*(-1 + t + u)) + (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 
        2*Pi^2*t^5 + Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 
        12*Pi^2*t^3*u - 20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + 
        Pi^2*u^2 - 6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
        20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
        20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
        12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
        10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
        4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[-u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     G[1, 1, u]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)))) - 
   (CA^3*CF*q2*(-17280*t + 399*Pi^4*t + 56000*t^2 - 60*Pi^2*t^2 - 
      1197*Pi^4*t^2 - 98560*t^3 + 120*Pi^2*t^3 + 1995*Pi^4*t^3 + 102080*t^4 - 
      60*Pi^2*t^4 - 1995*Pi^4*t^4 - 63360*t^5 + 1197*Pi^4*t^5 + 21120*t^6 - 
      399*Pi^4*t^6 - 17280*u + 399*Pi^4*u + 120640*t*u - 120*Pi^2*t*u - 
      2394*Pi^4*t*u - 291200*t^2*u + 240*Pi^2*t^2*u + 6384*Pi^4*t^2*u + 
      365440*t^3*u - 120*Pi^2*t^3*u - 8778*Pi^4*t^3*u - 248640*t^4*u + 
      6384*Pi^4*t^4*u + 74880*t^5*u - 2394*Pi^4*t^5*u - 3840*t^6*u + 
      399*Pi^4*t^6*u + 56000*u^2 - 60*Pi^2*u^2 - 1197*Pi^4*u^2 - 
      291200*t*u^2 + 240*Pi^2*t*u^2 + 6384*Pi^4*t*u^2 + 518080*t^2*u^2 - 
      120*Pi^2*t^2*u^2 - 13566*Pi^4*t^2*u^2 - 437120*t^3*u^2 - 
      120*Pi^2*t^3*u^2 + 13566*Pi^4*t^3*u^2 + 157120*t^4*u^2 + 
      60*Pi^2*t^4*u^2 - 6384*Pi^4*t^4*u^2 - 11520*t^5*u^2 + 
      1197*Pi^4*t^5*u^2 - 98560*u^3 + 120*Pi^2*u^3 + 1995*Pi^4*u^3 + 
      365440*t*u^3 - 120*Pi^2*t*u^3 - 8778*Pi^4*t*u^3 - 437120*t^2*u^3 - 
      120*Pi^2*t^2*u^3 + 13566*Pi^4*t^2*u^3 + 189440*t^3*u^3 + 
      120*Pi^2*t^3*u^3 - 8778*Pi^4*t^3*u^3 - 19200*t^4*u^3 + 
      1995*Pi^4*t^4*u^3 + 102080*u^4 - 60*Pi^2*u^4 - 1995*Pi^4*u^4 - 
      248640*t*u^4 + 6384*Pi^4*t*u^4 + 157120*t^2*u^4 + 60*Pi^2*t^2*u^4 - 
      6384*Pi^4*t^2*u^4 - 19200*t^3*u^4 + 1995*Pi^4*t^3*u^4 - 63360*u^5 + 
      1197*Pi^4*u^5 + 74880*t*u^5 - 2394*Pi^4*t*u^5 - 11520*t^2*u^5 + 
      1197*Pi^4*t^2*u^5 + 21120*u^6 - 399*Pi^4*u^6 - 3840*t*u^6 + 
      399*Pi^4*t*u^6 - 30240*t*Zeta[3] + 90720*t^2*Zeta[3] - 
      151200*t^3*Zeta[3] + 151200*t^4*Zeta[3] - 90720*t^5*Zeta[3] + 
      30240*t^6*Zeta[3] - 30240*u*Zeta[3] + 181440*t*u*Zeta[3] - 
      544320*t^2*u*Zeta[3] + 786240*t^3*u*Zeta[3] - 544320*t^4*u*Zeta[3] + 
      181440*t^5*u*Zeta[3] - 30240*t^6*u*Zeta[3] + 90720*u^2*Zeta[3] - 
      544320*t*u^2*Zeta[3] + 1270080*t^2*u^2*Zeta[3] - 
      1270080*t^3*u^2*Zeta[3] + 544320*t^4*u^2*Zeta[3] - 
      90720*t^5*u^2*Zeta[3] - 151200*u^3*Zeta[3] + 786240*t*u^3*Zeta[3] - 
      1270080*t^2*u^3*Zeta[3] + 786240*t^3*u^3*Zeta[3] - 
      151200*t^4*u^3*Zeta[3] + 151200*u^4*Zeta[3] - 544320*t*u^4*Zeta[3] + 
      544320*t^2*u^4*Zeta[3] - 151200*t^3*u^4*Zeta[3] - 90720*u^5*Zeta[3] + 
      181440*t*u^5*Zeta[3] - 90720*t^2*u^5*Zeta[3] + 30240*u^6*Zeta[3] - 
      30240*t*u^6*Zeta[3]))/(4320*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*
     (t + u)) + G[0, t]*((CA^2*CF*nf*q2*(11 - 6*t + 11*t^2 - 6*u + 6*t*u + 
        6*u^2))/(18*t) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (-1/6*(CA^2*CF*nf*q2*(1 + t^2))/t + 
       (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
          4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
          80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
          10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
          52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
          52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
          2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 
          6*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 
          2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/(12*(-1 + t)^2*t*u*(-1 + t + u)))*
      Log[Q2] + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
           9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, u]*(-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(3*Pi^2 - 12*Pi^2*t + 24*Pi^2*t^2 - 30*Pi^2*t^3 + 
        24*Pi^2*t^4 - 12*Pi^2*t^5 + 3*Pi^2*t^6 + 16*u - 6*Pi^2*u - 204*t*u + 
        42*Pi^2*t*u + 460*t^2*u - 96*Pi^2*t^2*u - 460*t^3*u + 96*Pi^2*t^3*u + 
        204*t^4*u - 42*Pi^2*t^4*u - 16*t^5*u + 6*Pi^2*t^5*u - 28*u^2 + 
        9*Pi^2*u^2 + 380*t*u^2 - 48*Pi^2*t*u^2 - 632*t^2*u^2 + 
        78*Pi^2*t^2*u^2 + 380*t^3*u^2 - 48*Pi^2*t^3*u^2 - 28*t^4*u^2 + 
        9*Pi^2*t^4*u^2 + 24*u^3 - 6*Pi^2*u^3 - 360*t*u^3 + 18*Pi^2*t*u^3 + 
        360*t^2*u^3 - 18*Pi^2*t^2*u^3 - 24*t^3*u^3 + 6*Pi^2*t^3*u^3 - 
        12*u^4 + 3*Pi^2*u^4 + 168*t*u^4 - 6*Pi^2*t*u^4 - 12*t^2*u^4 + 
        3*Pi^2*t^2*u^4 + 84*Zeta[3] - 336*t*Zeta[3] + 672*t^2*Zeta[3] - 
        840*t^3*Zeta[3] + 672*t^4*Zeta[3] - 336*t^5*Zeta[3] + 
        84*t^6*Zeta[3] - 168*u*Zeta[3] + 840*t*u*Zeta[3] - 
        1680*t^2*u*Zeta[3] + 1680*t^3*u*Zeta[3] - 840*t^4*u*Zeta[3] + 
        168*t^5*u*Zeta[3] + 252*u^2*Zeta[3] - 1008*t*u^2*Zeta[3] + 
        1512*t^2*u^2*Zeta[3] - 1008*t^3*u^2*Zeta[3] + 252*t^4*u^2*Zeta[3] - 
        168*u^3*Zeta[3] + 504*t*u^3*Zeta[3] - 504*t^2*u^3*Zeta[3] + 
        168*t^3*u^3*Zeta[3] + 84*u^4*Zeta[3] - 168*t*u^4*Zeta[3] + 
        84*t^2*u^4*Zeta[3]))/(36*(-1 + t)^2*t*u*(-1 + t + u))) + 
   G[1 - u, t]*(-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 
         11*u^2))/(-1 + t + u) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*G[0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
          3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
          8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 18*Pi^2*t^5 + 
        9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 54*Pi^2*t^2*u + 
        196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 114*Pi^2*t^4*u - 16*t^5*u + 
        36*Pi^2*t^5*u + 9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 
        248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 
        52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 
        132*Pi^2*t*u^3 - 228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 
        90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 
        52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 
        36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 
        252*t^4*Zeta[3] + 168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 
        168*t*u*Zeta[3] + 504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 
        840*t^4*u*Zeta[3] - 336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 
        504*t*u^2*Zeta[3] - 1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 
        672*t^4*u^2*Zeta[3] + 168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 
        1680*t^2*u^3*Zeta[3] - 840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 
        840*t*u^4*Zeta[3] - 672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 
        336*t*u^5*Zeta[3] - 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
       (t + u)^2)) + G[1, u]*
    (-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
       (-1 + t + u) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, -u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
          3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[1 - u, -u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[-u, 1 - u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + 
     G[-u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, t]*
      ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 18*Pi^2*t^5 + 
        9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 54*Pi^2*t^2*u + 
        196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 114*Pi^2*t^4*u - 16*t^5*u + 
        36*Pi^2*t^5*u + 9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 
        248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 
        52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 
        132*Pi^2*t*u^3 - 228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 
        90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 
        52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 
        36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 
        252*t^4*Zeta[3] + 168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 
        168*t*u*Zeta[3] + 504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 
        840*t^4*u*Zeta[3] - 336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 
        504*t*u^2*Zeta[3] - 1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 
        672*t^4*u^2*Zeta[3] + 168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 
        1680*t^2*u^3*Zeta[3] - 840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 
        840*t*u^4*Zeta[3] - 672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 
        336*t*u^5*Zeta[3] - 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
       (t + u)^2)) + G[0, u]*
    ((CA^2*CF*nf*q2*(11 - 6*t + 6*t^2 - 6*u + 6*t*u + 11*u^2))/(18*u) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (-1/6*(CA^2*CF*nf*q2*(1 + u^2))/u + 
       (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
          12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
          8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
          18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
          10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
          12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
          10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
          2*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*(-1 + u)^2*u*(-1 + t + u)))*
      Log[Q2] + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[0, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(3*Pi^2 + 16*t - 6*Pi^2*t - 28*t^2 + 9*Pi^2*t^2 + 24*t^3 - 
        6*Pi^2*t^3 - 12*t^4 + 3*Pi^2*t^4 - 12*Pi^2*u - 204*t*u + 
        42*Pi^2*t*u + 380*t^2*u - 48*Pi^2*t^2*u - 360*t^3*u + 18*Pi^2*t^3*u + 
        168*t^4*u - 6*Pi^2*t^4*u + 24*Pi^2*u^2 + 460*t*u^2 - 96*Pi^2*t*u^2 - 
        632*t^2*u^2 + 78*Pi^2*t^2*u^2 + 360*t^3*u^2 - 18*Pi^2*t^3*u^2 - 
        12*t^4*u^2 + 3*Pi^2*t^4*u^2 - 30*Pi^2*u^3 - 460*t*u^3 + 
        96*Pi^2*t*u^3 + 380*t^2*u^3 - 48*Pi^2*t^2*u^3 - 24*t^3*u^3 + 
        6*Pi^2*t^3*u^3 + 24*Pi^2*u^4 + 204*t*u^4 - 42*Pi^2*t*u^4 - 
        28*t^2*u^4 + 9*Pi^2*t^2*u^4 - 12*Pi^2*u^5 - 16*t*u^5 + 6*Pi^2*t*u^5 + 
        3*Pi^2*u^6 + 84*Zeta[3] - 168*t*Zeta[3] + 252*t^2*Zeta[3] - 
        168*t^3*Zeta[3] + 84*t^4*Zeta[3] - 336*u*Zeta[3] + 840*t*u*Zeta[3] - 
        1008*t^2*u*Zeta[3] + 504*t^3*u*Zeta[3] - 168*t^4*u*Zeta[3] + 
        672*u^2*Zeta[3] - 1680*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 
        504*t^3*u^2*Zeta[3] + 84*t^4*u^2*Zeta[3] - 840*u^3*Zeta[3] + 
        1680*t*u^3*Zeta[3] - 1008*t^2*u^3*Zeta[3] + 168*t^3*u^3*Zeta[3] + 
        672*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 252*t^2*u^4*Zeta[3] - 
        336*u^5*Zeta[3] + 168*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/
      (36*t*(-1 + u)^2*u*(-1 + t + u))) + 
   Log[Q2]*((CA^2*CF*nf*q2*(-11*t + 17*t^2 - 12*t^3 + 6*t^4 - 11*u + 18*t*u - 
        19*t^2*u + 12*t^3*u + 17*u^2 - 19*t*u^2 + 18*t^2*u^2 - 12*u^3 + 
        12*t*u^3 + 6*u^4))/(18*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(72*t + 3*Pi^2*t - 232*t^2 - 9*Pi^2*t^2 + 404*t^3 + 
        15*Pi^2*t^3 - 412*t^4 - 15*Pi^2*t^4 + 252*t^5 + 9*Pi^2*t^5 - 84*t^6 - 
        3*Pi^2*t^6 + 72*u + 3*Pi^2*u - 464*t*u - 18*Pi^2*t*u + 1192*t^2*u + 
        48*Pi^2*t^2*u - 1544*t^3*u - 66*Pi^2*t^3*u + 1020*t^4*u + 
        48*Pi^2*t^4*u - 288*t^5*u - 18*Pi^2*t^5*u + 12*t^6*u + 3*Pi^2*t^6*u - 
        232*u^2 - 9*Pi^2*u^2 + 1192*t*u^2 + 48*Pi^2*t*u^2 - 2192*t^2*u^2 - 
        102*Pi^2*t^2*u^2 + 1792*t^3*u^2 + 102*Pi^2*t^3*u^2 - 596*t^4*u^2 - 
        48*Pi^2*t^4*u^2 + 36*t^5*u^2 + 9*Pi^2*t^5*u^2 + 404*u^3 + 
        15*Pi^2*u^3 - 1544*t*u^3 - 66*Pi^2*t*u^3 + 1792*t^2*u^3 + 
        102*Pi^2*t^2*u^3 - 712*t^3*u^3 - 66*Pi^2*t^3*u^3 + 60*t^4*u^3 + 
        15*Pi^2*t^4*u^3 - 412*u^4 - 15*Pi^2*u^4 + 1020*t*u^4 + 
        48*Pi^2*t*u^4 - 596*t^2*u^4 - 48*Pi^2*t^2*u^4 + 60*t^3*u^4 + 
        15*Pi^2*t^3*u^4 + 252*u^5 + 9*Pi^2*u^5 - 288*t*u^5 - 18*Pi^2*t*u^5 + 
        36*t^2*u^5 + 9*Pi^2*t^2*u^5 - 84*u^6 - 3*Pi^2*u^6 + 12*t*u^6 + 
        3*Pi^2*t*u^6 - 252*t*Zeta[3] + 756*t^2*Zeta[3] - 1260*t^3*Zeta[3] + 
        1260*t^4*Zeta[3] - 756*t^5*Zeta[3] + 252*t^6*Zeta[3] - 
        252*u*Zeta[3] + 1512*t*u*Zeta[3] - 4032*t^2*u*Zeta[3] + 
        5544*t^3*u*Zeta[3] - 4032*t^4*u*Zeta[3] + 1512*t^5*u*Zeta[3] - 
        252*t^6*u*Zeta[3] + 756*u^2*Zeta[3] - 4032*t*u^2*Zeta[3] + 
        8568*t^2*u^2*Zeta[3] - 8568*t^3*u^2*Zeta[3] + 4032*t^4*u^2*Zeta[3] - 
        756*t^5*u^2*Zeta[3] - 1260*u^3*Zeta[3] + 5544*t*u^3*Zeta[3] - 
        8568*t^2*u^3*Zeta[3] + 5544*t^3*u^3*Zeta[3] - 1260*t^4*u^3*Zeta[3] + 
        1260*u^4*Zeta[3] - 4032*t*u^4*Zeta[3] + 4032*t^2*u^4*Zeta[3] - 
        1260*t^3*u^4*Zeta[3] - 756*u^5*Zeta[3] + 1512*t*u^5*Zeta[3] - 
        756*t^2*u^5*Zeta[3] + 252*u^6*Zeta[3] - 252*t*u^6*Zeta[3]))/
      (36*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*(t + u)))) + 
 eps^3*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
      6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4)*G[1 - u, -u, t]*G[1, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   ((CA^2*CF*nf*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
      (36*t*u*(-1 + t + u)) + (CA^3*CF*q2*(Pi^2 + 2*t - 2*Pi^2*t - 2*t^2 + 
        3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 + 2*u - 2*Pi^2*u + 6*Pi^2*t*u - 
        2*t^2*u - 6*Pi^2*t^2*u + 2*Pi^2*t^3*u - 2*u^2 + 3*Pi^2*u^2 - 
        2*t*u^2 - 6*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4))/(72*t*u*(-1 + t + u)))*Log[Q2]^3 - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
      2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^4)/(8*t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^5)/(40*t*u*(-1 + t + u)) + G[0, 0, 0, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1 - u, 0, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1 - u, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 0, 0, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 0, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 0, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 0, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 0, 0, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 0, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 0, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 0, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
         2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
         2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1, 0, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 1, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 1, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 1, 0, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1, 0, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, -u, 1 - u, t]*
    ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 0, 0, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, 0, t]*
    ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1, 0, t]*
    ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, -u, 1 - u, t]*
    ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, -u, 1 - u, 1 - u, t]*
    ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, 1 - u, t]*
    ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, t]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[1, 1, 0, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
         2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
         2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 0, 1, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 0, 0, t]*((CA^2*CF*nf*q2*(1 + t^2))/(6*t) - 
     (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
        4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
        80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
        10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
        52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
        52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
        2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 6*Pi^2*t^2*u^3 + 
        2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/
      (12*(-1 + t)^2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 0, 0, u]*((CA^2*CF*nf*q2*(1 + u^2))/(6*u) - 
     (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
        12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
        8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
        18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
        10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
        12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
        10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
        2*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*(-1 + u)^2*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[1, 1, 1, u]*(-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
       (-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 
        6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
        36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 12*Pi^2*t^5*u + 
        3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 54*Pi^2*t^2*u^2 + 
        36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 24*Pi^2*t^4*u^2 - 
        6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 36*t^2*u^3 - 
        60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 
        20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 
        2*t*u^5 + 12*Pi^2*t*u^5 + 3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*
       (t + u)^2) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
    (-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(-1 + t + u) + 
     (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
        3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 36*Pi^2*t^3*u + 
        20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 12*Pi^2*t^5*u + 3*Pi^2*u^2 - 
        18*Pi^2*t*u^2 - 16*t^2*u^2 + 54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 
        60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 
        20*t*u^3 + 36*Pi^2*t*u^3 + 36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 
        12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 20*t*u^4 - 
        30*Pi^2*t*u^4 + 8*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 
        12*Pi^2*t*u^5 + 3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 1, 1, u]*(-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
         2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
         2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[1, 0, 1, u]*(-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
         2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
         2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 1, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[1, 0, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
   G[0, 1, 0, t]*(-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
         2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
         2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1, 0, 0, t]*
    (-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, -u, 1 - u, t]*
    (-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[-u, 1 - u, 1 - u, t]*
    (-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + 
   G[-u, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     G[1, 1, 1, u]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, u]*
      (-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u)))) + 
   (CA^2*CF*nf*q2*(2300*t - 33*Pi^2*t - 4340*t^2 + 51*Pi^2*t^2 + 4080*t^3 - 
      36*Pi^2*t^3 - 2040*t^4 + 18*Pi^2*t^4 + 2300*u - 33*Pi^2*u - 6120*t*u + 
      54*Pi^2*t*u + 7900*t^2*u - 57*Pi^2*t^2*u - 4080*t^3*u + 36*Pi^2*t^3*u - 
      4340*u^2 + 51*Pi^2*u^2 + 7900*t*u^2 - 57*Pi^2*t*u^2 - 6120*t^2*u^2 + 
      54*Pi^2*t^2*u^2 + 4080*u^3 - 36*Pi^2*u^3 - 4080*t*u^3 + 36*Pi^2*t*u^3 - 
      2040*u^4 + 18*Pi^2*u^4 - 252*t*Zeta[3] + 252*t^2*Zeta[3] - 
      252*u*Zeta[3] + 252*t^2*u*Zeta[3] + 252*u^2*Zeta[3] + 
      252*t*u^2*Zeta[3]))/(648*t*u*(-1 + t + u)) + 
   G[1, 0, t]*(-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
   G[-u, 1 - u, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
   G[1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[1, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
           9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[0, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 0, t]*(-1/18*(CA^2*CF*nf*q2*(11 - 6*t + 11*t^2 - 6*u + 6*t*u + 
         6*u^2))/t - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(1 + t^2))/(6*t) - 
       (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
          4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
          80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
          10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
          52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
          52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
          2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 
          6*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 
          2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/(12*(-1 + t)^2*t*u*(-1 + t + u)))*
      Log[Q2] - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
           9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(3*Pi^2 - 12*Pi^2*t + 24*Pi^2*t^2 - 30*Pi^2*t^3 + 
        24*Pi^2*t^4 - 12*Pi^2*t^5 + 3*Pi^2*t^6 + 16*u - 6*Pi^2*u - 204*t*u + 
        42*Pi^2*t*u + 460*t^2*u - 96*Pi^2*t^2*u - 460*t^3*u + 96*Pi^2*t^3*u + 
        204*t^4*u - 42*Pi^2*t^4*u - 16*t^5*u + 6*Pi^2*t^5*u - 28*u^2 + 
        9*Pi^2*u^2 + 380*t*u^2 - 48*Pi^2*t*u^2 - 632*t^2*u^2 + 
        78*Pi^2*t^2*u^2 + 380*t^3*u^2 - 48*Pi^2*t^3*u^2 - 28*t^4*u^2 + 
        9*Pi^2*t^4*u^2 + 24*u^3 - 6*Pi^2*u^3 - 360*t*u^3 + 18*Pi^2*t*u^3 + 
        360*t^2*u^3 - 18*Pi^2*t^2*u^3 - 24*t^3*u^3 + 6*Pi^2*t^3*u^3 - 
        12*u^4 + 3*Pi^2*u^4 + 168*t*u^4 - 6*Pi^2*t*u^4 - 12*t^2*u^4 + 
        3*Pi^2*t^2*u^4 + 84*Zeta[3] - 336*t*Zeta[3] + 672*t^2*Zeta[3] - 
        840*t^3*Zeta[3] + 672*t^4*Zeta[3] - 336*t^5*Zeta[3] + 
        84*t^6*Zeta[3] - 168*u*Zeta[3] + 840*t*u*Zeta[3] - 
        1680*t^2*u*Zeta[3] + 1680*t^3*u*Zeta[3] - 840*t^4*u*Zeta[3] + 
        168*t^5*u*Zeta[3] + 252*u^2*Zeta[3] - 1008*t*u^2*Zeta[3] + 
        1512*t^2*u^2*Zeta[3] - 1008*t^3*u^2*Zeta[3] + 252*t^4*u^2*Zeta[3] - 
        168*u^3*Zeta[3] + 504*t*u^3*Zeta[3] - 504*t^2*u^3*Zeta[3] + 
        168*t^3*u^3*Zeta[3] + 84*u^4*Zeta[3] - 168*t*u^4*Zeta[3] + 
        84*t^2*u^4*Zeta[3]))/(36*(-1 + t)^2*t*u*(-1 + t + u))) + 
   G[0, 0, u]*(-1/18*(CA^2*CF*nf*q2*(11 - 6*t + 6*t^2 - 6*u + 6*t*u + 
         11*u^2))/u - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(1 + u^2))/(6*u) - 
       (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
          12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
          8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
          18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
          10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
          12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
          10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
          2*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*(-1 + u)^2*u*(-1 + t + u)))*
      Log[Q2] - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(3*Pi^2 + 16*t - 6*Pi^2*t - 28*t^2 + 9*Pi^2*t^2 + 24*t^3 - 
        6*Pi^2*t^3 - 12*t^4 + 3*Pi^2*t^4 - 12*Pi^2*u - 204*t*u + 
        42*Pi^2*t*u + 380*t^2*u - 48*Pi^2*t^2*u - 360*t^3*u + 18*Pi^2*t^3*u + 
        168*t^4*u - 6*Pi^2*t^4*u + 24*Pi^2*u^2 + 460*t*u^2 - 96*Pi^2*t*u^2 - 
        632*t^2*u^2 + 78*Pi^2*t^2*u^2 + 360*t^3*u^2 - 18*Pi^2*t^3*u^2 - 
        12*t^4*u^2 + 3*Pi^2*t^4*u^2 - 30*Pi^2*u^3 - 460*t*u^3 + 
        96*Pi^2*t*u^3 + 380*t^2*u^3 - 48*Pi^2*t^2*u^3 - 24*t^3*u^3 + 
        6*Pi^2*t^3*u^3 + 24*Pi^2*u^4 + 204*t*u^4 - 42*Pi^2*t*u^4 - 
        28*t^2*u^4 + 9*Pi^2*t^2*u^4 - 12*Pi^2*u^5 - 16*t*u^5 + 6*Pi^2*t*u^5 + 
        3*Pi^2*u^6 + 84*Zeta[3] - 168*t*Zeta[3] + 252*t^2*Zeta[3] - 
        168*t^3*Zeta[3] + 84*t^4*Zeta[3] - 336*u*Zeta[3] + 840*t*u*Zeta[3] - 
        1008*t^2*u*Zeta[3] + 504*t^3*u*Zeta[3] - 168*t^4*u*Zeta[3] + 
        672*u^2*Zeta[3] - 1680*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 
        504*t^3*u^2*Zeta[3] + 84*t^4*u^2*Zeta[3] - 840*u^3*Zeta[3] + 
        1680*t*u^3*Zeta[3] - 1008*t^2*u^3*Zeta[3] + 168*t^3*u^3*Zeta[3] + 
        672*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 252*t^2*u^4*Zeta[3] - 
        336*u^5*Zeta[3] + 168*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/
      (36*t*(-1 + u)^2*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
    ((CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
      (18*(-1 + t + u)) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2))*
      Log[Q2] - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
        3*Pi^2*t^6 - 72*t*u + 6*Pi^2*t*u + 144*t^2*u - 18*Pi^2*t^2*u - 
        196*t^3*u + 48*Pi^2*t^3*u + 124*t^4*u - 42*Pi^2*t^4*u + 16*t^5*u + 
        12*Pi^2*t^5*u + 3*Pi^2*u^2 + 144*t*u^2 - 18*Pi^2*t*u^2 - 
        248*t^2*u^2 + 78*Pi^2*t^2*u^2 + 228*t^3*u^2 - 96*Pi^2*t^3*u^2 + 
        52*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 196*t*u^3 + 
        48*Pi^2*t*u^3 + 228*t^2*u^3 - 96*Pi^2*t^2*u^3 + 72*t^3*u^3 + 
        30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 124*t*u^4 - 42*Pi^2*t*u^4 + 
        52*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 16*t*u^5 + 
        12*Pi^2*t*u^5 + 3*Pi^2*u^6 + 84*t^2*Zeta[3] - 168*t^3*Zeta[3] + 
        252*t^4*Zeta[3] - 168*t^5*Zeta[3] + 84*t^6*Zeta[3] + 
        168*t*u*Zeta[3] - 504*t^2*u*Zeta[3] + 1008*t^3*u*Zeta[3] - 
        840*t^4*u*Zeta[3] + 336*t^5*u*Zeta[3] + 84*u^2*Zeta[3] - 
        504*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 1680*t^3*u^2*Zeta[3] + 
        672*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 1008*t*u^3*Zeta[3] - 
        1680*t^2*u^3*Zeta[3] + 840*t^3*u^3*Zeta[3] + 252*u^4*Zeta[3] - 
        840*t*u^4*Zeta[3] + 672*t^2*u^4*Zeta[3] - 168*u^5*Zeta[3] + 
        336*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
       (t + u)^2)) + G[1, 1, u]*
    ((CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
      (18*(-1 + t + u)) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, -u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, -u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2))*
      Log[Q2] - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + G[1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, -u, t]*
      ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[-u, 1 - u, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
        3*Pi^2*t^6 - 72*t*u + 6*Pi^2*t*u + 144*t^2*u - 18*Pi^2*t^2*u - 
        196*t^3*u + 48*Pi^2*t^3*u + 124*t^4*u - 42*Pi^2*t^4*u + 16*t^5*u + 
        12*Pi^2*t^5*u + 3*Pi^2*u^2 + 144*t*u^2 - 18*Pi^2*t*u^2 - 
        248*t^2*u^2 + 78*Pi^2*t^2*u^2 + 228*t^3*u^2 - 96*Pi^2*t^3*u^2 + 
        52*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 196*t*u^3 + 
        48*Pi^2*t*u^3 + 228*t^2*u^3 - 96*Pi^2*t^2*u^3 + 72*t^3*u^3 + 
        30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 124*t*u^4 - 42*Pi^2*t*u^4 + 
        52*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 16*t*u^5 + 
        12*Pi^2*t*u^5 + 3*Pi^2*u^6 + 84*t^2*Zeta[3] - 168*t^3*Zeta[3] + 
        252*t^4*Zeta[3] - 168*t^5*Zeta[3] + 84*t^6*Zeta[3] + 
        168*t*u*Zeta[3] - 504*t^2*u*Zeta[3] + 1008*t^3*u*Zeta[3] - 
        840*t^4*u*Zeta[3] + 336*t^5*u*Zeta[3] + 84*u^2*Zeta[3] - 
        504*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 1680*t^3*u^2*Zeta[3] + 
        672*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 1008*t*u^3*Zeta[3] - 
        1680*t^2*u^3*Zeta[3] + 840*t^3*u^3*Zeta[3] + 252*u^4*Zeta[3] - 
        840*t*u^4*Zeta[3] + 672*t^2*u^4*Zeta[3] - 168*u^5*Zeta[3] + 
        336*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
       (t + u)^2)) + Log[Q2]*
    ((CA^2*CF*nf*q2*(-340*t + 3*Pi^2*t + 604*t^2 - 3*Pi^2*t^2 - 528*t^3 + 
        264*t^4 - 340*u + 3*Pi^2*u + 792*t*u - 980*t^2*u - 3*Pi^2*t^2*u + 
        528*t^3*u + 604*u^2 - 3*Pi^2*u^2 - 980*t*u^2 - 3*Pi^2*t*u^2 + 
        792*t^2*u^2 - 528*u^3 + 528*t*u^3 + 264*u^4))/
      (216*t*u*(-1 + t + u)) + (CA^3*CF*q2*(-17280*t + 399*Pi^4*t + 
        56000*t^2 - 60*Pi^2*t^2 - 1197*Pi^4*t^2 - 98560*t^3 + 120*Pi^2*t^3 + 
        1995*Pi^4*t^3 + 102080*t^4 - 60*Pi^2*t^4 - 1995*Pi^4*t^4 - 
        63360*t^5 + 1197*Pi^4*t^5 + 21120*t^6 - 399*Pi^4*t^6 - 17280*u + 
        399*Pi^4*u + 120640*t*u - 120*Pi^2*t*u - 2394*Pi^4*t*u - 
        291200*t^2*u + 240*Pi^2*t^2*u + 6384*Pi^4*t^2*u + 365440*t^3*u - 
        120*Pi^2*t^3*u - 8778*Pi^4*t^3*u - 248640*t^4*u + 6384*Pi^4*t^4*u + 
        74880*t^5*u - 2394*Pi^4*t^5*u - 3840*t^6*u + 399*Pi^4*t^6*u + 
        56000*u^2 - 60*Pi^2*u^2 - 1197*Pi^4*u^2 - 291200*t*u^2 + 
        240*Pi^2*t*u^2 + 6384*Pi^4*t*u^2 + 518080*t^2*u^2 - 
        120*Pi^2*t^2*u^2 - 13566*Pi^4*t^2*u^2 - 437120*t^3*u^2 - 
        120*Pi^2*t^3*u^2 + 13566*Pi^4*t^3*u^2 + 157120*t^4*u^2 + 
        60*Pi^2*t^4*u^2 - 6384*Pi^4*t^4*u^2 - 11520*t^5*u^2 + 
        1197*Pi^4*t^5*u^2 - 98560*u^3 + 120*Pi^2*u^3 + 1995*Pi^4*u^3 + 
        365440*t*u^3 - 120*Pi^2*t*u^3 - 8778*Pi^4*t*u^3 - 437120*t^2*u^3 - 
        120*Pi^2*t^2*u^3 + 13566*Pi^4*t^2*u^3 + 189440*t^3*u^3 + 
        120*Pi^2*t^3*u^3 - 8778*Pi^4*t^3*u^3 - 19200*t^4*u^3 + 
        1995*Pi^4*t^4*u^3 + 102080*u^4 - 60*Pi^2*u^4 - 1995*Pi^4*u^4 - 
        248640*t*u^4 + 6384*Pi^4*t*u^4 + 157120*t^2*u^4 + 60*Pi^2*t^2*u^4 - 
        6384*Pi^4*t^2*u^4 - 19200*t^3*u^4 + 1995*Pi^4*t^3*u^4 - 63360*u^5 + 
        1197*Pi^4*u^5 + 74880*t*u^5 - 2394*Pi^4*t*u^5 - 11520*t^2*u^5 + 
        1197*Pi^4*t^2*u^5 + 21120*u^6 - 399*Pi^4*u^6 - 3840*t*u^6 + 
        399*Pi^4*t*u^6 - 30240*t*Zeta[3] + 90720*t^2*Zeta[3] - 
        151200*t^3*Zeta[3] + 151200*t^4*Zeta[3] - 90720*t^5*Zeta[3] + 
        30240*t^6*Zeta[3] - 30240*u*Zeta[3] + 181440*t*u*Zeta[3] - 
        544320*t^2*u*Zeta[3] + 786240*t^3*u*Zeta[3] - 544320*t^4*u*Zeta[3] + 
        181440*t^5*u*Zeta[3] - 30240*t^6*u*Zeta[3] + 90720*u^2*Zeta[3] - 
        544320*t*u^2*Zeta[3] + 1270080*t^2*u^2*Zeta[3] - 
        1270080*t^3*u^2*Zeta[3] + 544320*t^4*u^2*Zeta[3] - 
        90720*t^5*u^2*Zeta[3] - 151200*u^3*Zeta[3] + 786240*t*u^3*Zeta[3] - 
        1270080*t^2*u^3*Zeta[3] + 786240*t^3*u^3*Zeta[3] - 
        151200*t^4*u^3*Zeta[3] + 151200*u^4*Zeta[3] - 544320*t*u^4*Zeta[3] + 
        544320*t^2*u^4*Zeta[3] - 151200*t^3*u^4*Zeta[3] - 90720*u^5*Zeta[3] + 
        181440*t*u^5*Zeta[3] - 90720*t^2*u^5*Zeta[3] + 30240*u^6*Zeta[3] - 
        30240*t*u^6*Zeta[3]))/(4320*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*
       (t + u))) + Log[Q2]^2*
    (-1/36*(CA^2*CF*nf*q2*(-11*t + 17*t^2 - 12*t^3 + 6*t^4 - 11*u + 18*t*u - 
         19*t^2*u + 12*t^3*u + 17*u^2 - 19*t*u^2 + 18*t^2*u^2 - 12*u^3 + 
         12*t*u^3 + 6*u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(72*t + 3*Pi^2*t - 232*t^2 - 9*Pi^2*t^2 + 404*t^3 + 
        15*Pi^2*t^3 - 412*t^4 - 15*Pi^2*t^4 + 252*t^5 + 9*Pi^2*t^5 - 84*t^6 - 
        3*Pi^2*t^6 + 72*u + 3*Pi^2*u - 464*t*u - 18*Pi^2*t*u + 1192*t^2*u + 
        48*Pi^2*t^2*u - 1544*t^3*u - 66*Pi^2*t^3*u + 1020*t^4*u + 
        48*Pi^2*t^4*u - 288*t^5*u - 18*Pi^2*t^5*u + 12*t^6*u + 3*Pi^2*t^6*u - 
        232*u^2 - 9*Pi^2*u^2 + 1192*t*u^2 + 48*Pi^2*t*u^2 - 2192*t^2*u^2 - 
        102*Pi^2*t^2*u^2 + 1792*t^3*u^2 + 102*Pi^2*t^3*u^2 - 596*t^4*u^2 - 
        48*Pi^2*t^4*u^2 + 36*t^5*u^2 + 9*Pi^2*t^5*u^2 + 404*u^3 + 
        15*Pi^2*u^3 - 1544*t*u^3 - 66*Pi^2*t*u^3 + 1792*t^2*u^3 + 
        102*Pi^2*t^2*u^3 - 712*t^3*u^3 - 66*Pi^2*t^3*u^3 + 60*t^4*u^3 + 
        15*Pi^2*t^4*u^3 - 412*u^4 - 15*Pi^2*u^4 + 1020*t*u^4 + 
        48*Pi^2*t*u^4 - 596*t^2*u^4 - 48*Pi^2*t^2*u^4 + 60*t^3*u^4 + 
        15*Pi^2*t^3*u^4 + 252*u^5 + 9*Pi^2*u^5 - 288*t*u^5 - 18*Pi^2*t*u^5 + 
        36*t^2*u^5 + 9*Pi^2*t^2*u^5 - 84*u^6 - 3*Pi^2*u^6 + 12*t*u^6 + 
        3*Pi^2*t*u^6 - 252*t*Zeta[3] + 756*t^2*Zeta[3] - 1260*t^3*Zeta[3] + 
        1260*t^4*Zeta[3] - 756*t^5*Zeta[3] + 252*t^6*Zeta[3] - 
        252*u*Zeta[3] + 1512*t*u*Zeta[3] - 4032*t^2*u*Zeta[3] + 
        5544*t^3*u*Zeta[3] - 4032*t^4*u*Zeta[3] + 1512*t^5*u*Zeta[3] - 
        252*t^6*u*Zeta[3] + 756*u^2*Zeta[3] - 4032*t*u^2*Zeta[3] + 
        8568*t^2*u^2*Zeta[3] - 8568*t^3*u^2*Zeta[3] + 4032*t^4*u^2*Zeta[3] - 
        756*t^5*u^2*Zeta[3] - 1260*u^3*Zeta[3] + 5544*t*u^3*Zeta[3] - 
        8568*t^2*u^3*Zeta[3] + 5544*t^3*u^3*Zeta[3] - 1260*t^4*u^3*Zeta[3] + 
        1260*u^4*Zeta[3] - 4032*t*u^4*Zeta[3] + 4032*t^2*u^4*Zeta[3] - 
        1260*t^3*u^4*Zeta[3] - 756*u^5*Zeta[3] + 1512*t*u^5*Zeta[3] - 
        756*t^2*u^5*Zeta[3] + 252*u^6*Zeta[3] - 252*t*u^6*Zeta[3]))/
      (72*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*(t + u))) + 
   G[0, t]*(-1/216*(CA^2*CF*nf*q2*(-340 + 3*Pi^2 + 264*t - 340*t^2 + 
         3*Pi^2*t^2 + 264*u - 264*t*u - 264*u^2))/t - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(1 + t^2))/(12*t) - 
       (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
          4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
          80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
          10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
          52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
          52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
          2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 
          6*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 
          2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/(24*(-1 + t)^2*t*u*(-1 + t + u)))*
      Log[Q2]^2 - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[1, 1, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[0, 1, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[1, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(117*Pi^4 - 468*Pi^4*t + 936*Pi^4*t^2 - 1170*Pi^4*t^3 + 
        936*Pi^4*t^4 - 468*Pi^4*t^5 + 117*Pi^4*t^6 + 4160*u - 60*Pi^2*u - 
        234*Pi^4*u - 50880*t*u + 900*Pi^2*t*u + 1170*Pi^4*t*u + 
        105920*t^2*u - 2400*Pi^2*t^2*u - 2340*Pi^4*t^2*u - 105920*t^3*u + 
        2400*Pi^2*t^3*u + 2340*Pi^4*t^3*u + 50880*t^4*u - 900*Pi^2*t^4*u - 
        1170*Pi^4*t^4*u - 4160*t^5*u + 60*Pi^2*t^5*u + 234*Pi^4*t^5*u - 
        8000*u^2 + 60*Pi^2*u^2 + 351*Pi^4*u^2 + 96640*t*u^2 - 
        1560*Pi^2*t*u^2 - 1404*Pi^4*t*u^2 - 151360*t^2*u^2 + 
        3000*Pi^2*t^2*u^2 + 2106*Pi^4*t^2*u^2 + 96640*t^3*u^2 - 
        1560*Pi^2*t^3*u^2 - 1404*Pi^4*t^3*u^2 - 8000*t^4*u^2 + 
        60*Pi^2*t^4*u^2 + 351*Pi^4*t^4*u^2 + 7680*u^3 - 234*Pi^4*u^3 - 
        92160*t*u^3 + 1440*Pi^2*t*u^3 + 702*Pi^4*t*u^3 + 92160*t^2*u^3 - 
        1440*Pi^2*t^2*u^3 - 702*Pi^4*t^2*u^3 - 7680*t^3*u^3 + 
        234*Pi^4*t^3*u^3 - 3840*u^4 + 117*Pi^4*u^4 + 42240*t*u^4 - 
        720*Pi^2*t*u^4 - 234*Pi^4*t*u^4 - 3840*t^2*u^4 + 117*Pi^4*t^2*u^4 - 
        10080*Zeta[3] + 40320*t*Zeta[3] - 80640*t^2*Zeta[3] + 
        100800*t^3*Zeta[3] - 80640*t^4*Zeta[3] + 40320*t^5*Zeta[3] - 
        10080*t^6*Zeta[3] + 20160*u*Zeta[3] - 120960*t*u*Zeta[3] + 
        262080*t^2*u*Zeta[3] - 262080*t^3*u*Zeta[3] + 120960*t^4*u*Zeta[3] - 
        20160*t^5*u*Zeta[3] - 30240*u^2*Zeta[3] + 141120*t*u^2*Zeta[3] - 
        221760*t^2*u^2*Zeta[3] + 141120*t^3*u^2*Zeta[3] - 
        30240*t^4*u^2*Zeta[3] + 20160*u^3*Zeta[3] - 60480*t*u^3*Zeta[3] + 
        60480*t^2*u^3*Zeta[3] - 20160*t^3*u^3*Zeta[3] - 10080*u^4*Zeta[3] + 
        20160*t*u^4*Zeta[3] - 10080*t^2*u^4*Zeta[3]))/
      (4320*(-1 + t)^2*t*u*(-1 + t + u)) + 
     G[1, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
          3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 
          6*Pi^2*t^3*u + 9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 
          6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 
          56*t*Zeta[3] - 84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 
          56*u*Zeta[3] - 168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 
          56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 
          84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 
          28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     Log[Q2]*(-1/18*(CA^2*CF*nf*q2*(11 - 6*t + 11*t^2 - 6*u + 6*t*u + 6*u^2))/
         t - (CA^3*CF*q2*(3*Pi^2 - 12*Pi^2*t + 24*Pi^2*t^2 - 30*Pi^2*t^3 + 
          24*Pi^2*t^4 - 12*Pi^2*t^5 + 3*Pi^2*t^6 + 16*u - 6*Pi^2*u - 
          204*t*u + 42*Pi^2*t*u + 460*t^2*u - 96*Pi^2*t^2*u - 460*t^3*u + 
          96*Pi^2*t^3*u + 204*t^4*u - 42*Pi^2*t^4*u - 16*t^5*u + 
          6*Pi^2*t^5*u - 28*u^2 + 9*Pi^2*u^2 + 380*t*u^2 - 48*Pi^2*t*u^2 - 
          632*t^2*u^2 + 78*Pi^2*t^2*u^2 + 380*t^3*u^2 - 48*Pi^2*t^3*u^2 - 
          28*t^4*u^2 + 9*Pi^2*t^4*u^2 + 24*u^3 - 6*Pi^2*u^3 - 360*t*u^3 + 
          18*Pi^2*t*u^3 + 360*t^2*u^3 - 18*Pi^2*t^2*u^3 - 24*t^3*u^3 + 
          6*Pi^2*t^3*u^3 - 12*u^4 + 3*Pi^2*u^4 + 168*t*u^4 - 6*Pi^2*t*u^4 - 
          12*t^2*u^4 + 3*Pi^2*t^2*u^4 + 84*Zeta[3] - 336*t*Zeta[3] + 
          672*t^2*Zeta[3] - 840*t^3*Zeta[3] + 672*t^4*Zeta[3] - 
          336*t^5*Zeta[3] + 84*t^6*Zeta[3] - 168*u*Zeta[3] + 
          840*t*u*Zeta[3] - 1680*t^2*u*Zeta[3] + 1680*t^3*u*Zeta[3] - 
          840*t^4*u*Zeta[3] + 168*t^5*u*Zeta[3] + 252*u^2*Zeta[3] - 
          1008*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 1008*t^3*u^2*Zeta[3] + 
          252*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 504*t*u^3*Zeta[3] - 
          504*t^2*u^3*Zeta[3] + 168*t^3*u^3*Zeta[3] + 84*u^4*Zeta[3] - 
          168*t*u^4*Zeta[3] + 84*t^2*u^4*Zeta[3]))/(36*(-1 + t)^2*t*u*
         (-1 + t + u)))) + G[1 - u, t]*
    ((CA^2*CF*nf*q2*(-416 + 6*Pi^2 + 416*t - 6*Pi^2*t - 340*t^2 + 
        3*Pi^2*t^2 + 416*u - 6*Pi^2*u - 416*t*u + 6*Pi^2*t*u - 340*u^2 + 
        3*Pi^2*u^2))/(216*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (-1/12*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
         (-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 
          6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(24*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2]^2 - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
           2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 1, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[0, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[1, 1, u]*(-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
         (-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 
          6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[0, 1, u]*(-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(33*Pi^4*t^2 - 66*Pi^4*t^3 + 99*Pi^4*t^4 - 66*Pi^4*t^5 + 
        33*Pi^4*t^6 - 5184*t*u + 66*Pi^4*t*u + 10368*t^2*u - 198*Pi^4*t^2*u - 
        11200*t^3*u + 120*Pi^2*t^3*u + 396*Pi^4*t^3*u + 6016*t^4*u - 
        120*Pi^2*t^4*u - 330*Pi^4*t^4*u + 832*t^5*u - 12*Pi^2*t^5*u + 
        132*Pi^4*t^5*u + 33*Pi^4*u^2 + 10368*t*u^2 - 198*Pi^4*t*u^2 - 
        15488*t^2*u^2 + 96*Pi^2*t^2*u^2 + 594*Pi^4*t^2*u^2 + 11136*t^3*u^2 - 
        216*Pi^2*t^3*u^2 - 660*Pi^4*t^3*u^2 + 2560*t^4*u^2 - 
        48*Pi^2*t^4*u^2 + 264*Pi^4*t^4*u^2 - 66*Pi^4*u^3 - 11200*t*u^3 + 
        120*Pi^2*t*u^3 + 396*Pi^4*t*u^3 + 11136*t^2*u^3 - 216*Pi^2*t^2*u^3 - 
        660*Pi^4*t^2*u^3 + 3456*t^3*u^3 - 72*Pi^2*t^3*u^3 + 
        330*Pi^4*t^3*u^3 + 99*Pi^4*u^4 + 6016*t*u^4 - 120*Pi^2*t*u^4 - 
        330*Pi^4*t*u^4 + 2560*t^2*u^4 - 48*Pi^2*t^2*u^4 + 264*Pi^4*t^2*u^4 - 
        66*Pi^4*u^5 + 832*t*u^5 - 12*Pi^2*t*u^5 + 132*Pi^4*t*u^5 + 
        33*Pi^4*u^6 - 2016*t^2*Zeta[3] + 4032*t^3*Zeta[3] - 
        6048*t^4*Zeta[3] + 4032*t^5*Zeta[3] - 2016*t^6*Zeta[3] - 
        4032*t*u*Zeta[3] + 12096*t^2*u*Zeta[3] - 28224*t^3*u*Zeta[3] + 
        24192*t^4*u*Zeta[3] - 8064*t^5*u*Zeta[3] - 2016*u^2*Zeta[3] + 
        12096*t*u^2*Zeta[3] - 44352*t^2*u^2*Zeta[3] + 52416*t^3*u^2*Zeta[3] - 
        16128*t^4*u^2*Zeta[3] + 4032*u^3*Zeta[3] - 28224*t*u^3*Zeta[3] + 
        52416*t^2*u^3*Zeta[3] - 20160*t^3*u^3*Zeta[3] - 6048*u^4*Zeta[3] + 
        24192*t*u^4*Zeta[3] - 16128*t^2*u^4*Zeta[3] + 4032*u^5*Zeta[3] - 
        8064*t*u^5*Zeta[3] - 2016*u^6*Zeta[3]))/(864*t*u*(-1 + t + u)*
       (t + u)^2) + Log[Q2]*((CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 
          16*t*u + 11*u^2))/(18*(-1 + t + u)) + 
       (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 18*Pi^2*t^5 + 
          9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 54*Pi^2*t^2*u + 
          196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 114*Pi^2*t^4*u - 
          16*t^5*u + 36*Pi^2*t^5*u + 9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 
          248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 
          52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 
          132*Pi^2*t*u^3 - 228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 
          90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 
          52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 
          36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 
          252*t^4*Zeta[3] + 168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 
          168*t*u*Zeta[3] + 504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 
          840*t^4*u*Zeta[3] - 336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 
          504*t*u^2*Zeta[3] - 1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 
          672*t^4*u^2*Zeta[3] + 168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 
          1680*t^2*u^3*Zeta[3] - 840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 
          840*t*u^4*Zeta[3] - 672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 
          336*t*u^5*Zeta[3] - 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
         (t + u)^2))) + 
   G[0, u]*(-1/216*(CA^2*CF*nf*q2*(-340 + 3*Pi^2 + 264*t - 264*t^2 + 264*u - 
         264*t*u - 340*u^2 + 3*Pi^2*u^2))/u - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(1 + u^2))/(12*u) - 
       (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
          12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
          8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
          18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
          10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
          12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
          10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
          2*Pi^2*t*u^5 + Pi^2*u^6))/(24*t*(-1 + u)^2*u*(-1 + t + u)))*
      Log[Q2]^2 - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(117*Pi^4 + 4160*t - 60*Pi^2*t - 234*Pi^4*t - 8000*t^2 + 
        60*Pi^2*t^2 + 351*Pi^4*t^2 + 7680*t^3 - 234*Pi^4*t^3 - 3840*t^4 + 
        117*Pi^4*t^4 - 468*Pi^4*u - 50880*t*u + 900*Pi^2*t*u + 
        1170*Pi^4*t*u + 96640*t^2*u - 1560*Pi^2*t^2*u - 1404*Pi^4*t^2*u - 
        92160*t^3*u + 1440*Pi^2*t^3*u + 702*Pi^4*t^3*u + 42240*t^4*u - 
        720*Pi^2*t^4*u - 234*Pi^4*t^4*u + 936*Pi^4*u^2 + 105920*t*u^2 - 
        2400*Pi^2*t*u^2 - 2340*Pi^4*t*u^2 - 151360*t^2*u^2 + 
        3000*Pi^2*t^2*u^2 + 2106*Pi^4*t^2*u^2 + 92160*t^3*u^2 - 
        1440*Pi^2*t^3*u^2 - 702*Pi^4*t^3*u^2 - 3840*t^4*u^2 + 
        117*Pi^4*t^4*u^2 - 1170*Pi^4*u^3 - 105920*t*u^3 + 2400*Pi^2*t*u^3 + 
        2340*Pi^4*t*u^3 + 96640*t^2*u^3 - 1560*Pi^2*t^2*u^3 - 
        1404*Pi^4*t^2*u^3 - 7680*t^3*u^3 + 234*Pi^4*t^3*u^3 + 936*Pi^4*u^4 + 
        50880*t*u^4 - 900*Pi^2*t*u^4 - 1170*Pi^4*t*u^4 - 8000*t^2*u^4 + 
        60*Pi^2*t^2*u^4 + 351*Pi^4*t^2*u^4 - 468*Pi^4*u^5 - 4160*t*u^5 + 
        60*Pi^2*t*u^5 + 234*Pi^4*t*u^5 + 117*Pi^4*u^6 - 10080*Zeta[3] + 
        20160*t*Zeta[3] - 30240*t^2*Zeta[3] + 20160*t^3*Zeta[3] - 
        10080*t^4*Zeta[3] + 40320*u*Zeta[3] - 120960*t*u*Zeta[3] + 
        141120*t^2*u*Zeta[3] - 60480*t^3*u*Zeta[3] + 20160*t^4*u*Zeta[3] - 
        80640*u^2*Zeta[3] + 262080*t*u^2*Zeta[3] - 221760*t^2*u^2*Zeta[3] + 
        60480*t^3*u^2*Zeta[3] - 10080*t^4*u^2*Zeta[3] + 100800*u^3*Zeta[3] - 
        262080*t*u^3*Zeta[3] + 141120*t^2*u^3*Zeta[3] - 
        20160*t^3*u^3*Zeta[3] - 80640*u^4*Zeta[3] + 120960*t*u^4*Zeta[3] - 
        30240*t^2*u^4*Zeta[3] + 40320*u^5*Zeta[3] - 20160*t*u^5*Zeta[3] - 
        10080*u^6*Zeta[3]))/(4320*t*(-1 + u)^2*u*(-1 + t + u)) + 
     G[1 - u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
          3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 
          6*Pi^2*t^3*u + 9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 
          6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 
          56*t*Zeta[3] - 84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 
          56*u*Zeta[3] - 168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 
          56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 
          84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 
          28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     Log[Q2]*(-1/18*(CA^2*CF*nf*q2*(11 - 6*t + 6*t^2 - 6*u + 6*t*u + 11*u^2))/
         u - (CA^3*CF*q2*(3*Pi^2 + 16*t - 6*Pi^2*t - 28*t^2 + 9*Pi^2*t^2 + 
          24*t^3 - 6*Pi^2*t^3 - 12*t^4 + 3*Pi^2*t^4 - 12*Pi^2*u - 204*t*u + 
          42*Pi^2*t*u + 380*t^2*u - 48*Pi^2*t^2*u - 360*t^3*u + 
          18*Pi^2*t^3*u + 168*t^4*u - 6*Pi^2*t^4*u + 24*Pi^2*u^2 + 
          460*t*u^2 - 96*Pi^2*t*u^2 - 632*t^2*u^2 + 78*Pi^2*t^2*u^2 + 
          360*t^3*u^2 - 18*Pi^2*t^3*u^2 - 12*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
          30*Pi^2*u^3 - 460*t*u^3 + 96*Pi^2*t*u^3 + 380*t^2*u^3 - 
          48*Pi^2*t^2*u^3 - 24*t^3*u^3 + 6*Pi^2*t^3*u^3 + 24*Pi^2*u^4 + 
          204*t*u^4 - 42*Pi^2*t*u^4 - 28*t^2*u^4 + 9*Pi^2*t^2*u^4 - 
          12*Pi^2*u^5 - 16*t*u^5 + 6*Pi^2*t*u^5 + 3*Pi^2*u^6 + 84*Zeta[3] - 
          168*t*Zeta[3] + 252*t^2*Zeta[3] - 168*t^3*Zeta[3] + 
          84*t^4*Zeta[3] - 336*u*Zeta[3] + 840*t*u*Zeta[3] - 
          1008*t^2*u*Zeta[3] + 504*t^3*u*Zeta[3] - 168*t^4*u*Zeta[3] + 
          672*u^2*Zeta[3] - 1680*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 
          504*t^3*u^2*Zeta[3] + 84*t^4*u^2*Zeta[3] - 840*u^3*Zeta[3] + 
          1680*t*u^3*Zeta[3] - 1008*t^2*u^3*Zeta[3] + 168*t^3*u^3*Zeta[3] + 
          672*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 252*t^2*u^4*Zeta[3] - 
          336*u^5*Zeta[3] + 168*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/
        (36*t*(-1 + u)^2*u*(-1 + t + u)))) + 
   G[1, u]*((CA^2*CF*nf*q2*(-416 + 6*Pi^2 + 416*t - 6*Pi^2*t - 340*t^2 + 
        3*Pi^2*t^2 + 416*u - 6*Pi^2*u - 416*t*u + 6*Pi^2*t*u - 340*u^2 + 
        3*Pi^2*u^2))/(216*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, -u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, -u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, -u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, -u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (-1/12*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
         (-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 
          6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(24*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2]^2 - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
           2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, -u, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, -u, t]*
      ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, -u, 1 - u, t]*((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[-u, 1 - u, 1 - u, t]*
      ((2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[0, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      (-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
         (-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 
          6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, -u, t]*
      (-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[-u, 1 - u, t]*
      (-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(33*Pi^4*t^2 - 66*Pi^4*t^3 + 99*Pi^4*t^4 - 66*Pi^4*t^5 + 
        33*Pi^4*t^6 - 5184*t*u + 66*Pi^4*t*u + 10368*t^2*u - 198*Pi^4*t^2*u - 
        11200*t^3*u + 120*Pi^2*t^3*u + 396*Pi^4*t^3*u + 6016*t^4*u - 
        120*Pi^2*t^4*u - 330*Pi^4*t^4*u + 832*t^5*u - 12*Pi^2*t^5*u + 
        132*Pi^4*t^5*u + 33*Pi^4*u^2 + 10368*t*u^2 - 198*Pi^4*t*u^2 - 
        15488*t^2*u^2 + 96*Pi^2*t^2*u^2 + 594*Pi^4*t^2*u^2 + 11136*t^3*u^2 - 
        216*Pi^2*t^3*u^2 - 660*Pi^4*t^3*u^2 + 2560*t^4*u^2 - 
        48*Pi^2*t^4*u^2 + 264*Pi^4*t^4*u^2 - 66*Pi^4*u^3 - 11200*t*u^3 + 
        120*Pi^2*t*u^3 + 396*Pi^4*t*u^3 + 11136*t^2*u^3 - 216*Pi^2*t^2*u^3 - 
        660*Pi^4*t^2*u^3 + 3456*t^3*u^3 - 72*Pi^2*t^3*u^3 + 
        330*Pi^4*t^3*u^3 + 99*Pi^4*u^4 + 6016*t*u^4 - 120*Pi^2*t*u^4 - 
        330*Pi^4*t*u^4 + 2560*t^2*u^4 - 48*Pi^2*t^2*u^4 + 264*Pi^4*t^2*u^4 - 
        66*Pi^4*u^5 + 832*t*u^5 - 12*Pi^2*t*u^5 + 132*Pi^4*t*u^5 + 
        33*Pi^4*u^6 - 2016*t^2*Zeta[3] + 4032*t^3*Zeta[3] - 
        6048*t^4*Zeta[3] + 4032*t^5*Zeta[3] - 2016*t^6*Zeta[3] - 
        4032*t*u*Zeta[3] + 12096*t^2*u*Zeta[3] - 28224*t^3*u*Zeta[3] + 
        24192*t^4*u*Zeta[3] - 8064*t^5*u*Zeta[3] - 2016*u^2*Zeta[3] + 
        12096*t*u^2*Zeta[3] - 44352*t^2*u^2*Zeta[3] + 52416*t^3*u^2*Zeta[3] - 
        16128*t^4*u^2*Zeta[3] + 4032*u^3*Zeta[3] - 28224*t*u^3*Zeta[3] + 
        52416*t^2*u^3*Zeta[3] - 20160*t^3*u^3*Zeta[3] - 6048*u^4*Zeta[3] + 
        24192*t*u^4*Zeta[3] - 16128*t^2*u^4*Zeta[3] + 4032*u^5*Zeta[3] - 
        8064*t*u^5*Zeta[3] - 2016*u^6*Zeta[3]))/(864*t*u*(-1 + t + u)*
       (t + u)^2) + G[-u, t]*
      (-1/6*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(3*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
          56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
          168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
          168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
          56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
     Log[Q2]*((CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
        (18*(-1 + t + u)) + (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 
          27*Pi^2*t^4 - 18*Pi^2*t^5 + 9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 
          144*t^2*u - 54*Pi^2*t^2*u + 196*t^3*u + 132*Pi^2*t^3*u - 
          124*t^4*u - 114*Pi^2*t^4*u - 16*t^5*u + 36*Pi^2*t^5*u + 
          9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 248*t^2*u^2 + 
          210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 52*t^4*u^2 + 
          72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 132*Pi^2*t*u^3 - 
          228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 90*Pi^2*t^3*u^3 + 
          27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 52*t^2*u^4 + 
          72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 36*Pi^2*t*u^5 + 
          9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 252*t^4*Zeta[3] + 
          168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 168*t*u*Zeta[3] + 
          504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 840*t^4*u*Zeta[3] - 
          336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 504*t*u^2*Zeta[3] - 
          1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 672*t^4*u^2*Zeta[3] + 
          168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 1680*t^2*u^3*Zeta[3] - 
          840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 840*t*u^4*Zeta[3] - 
          672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 336*t*u^5*Zeta[3] - 
          84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*(t + u)^2)) + 
     G[1 - u, t]*((CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 
          11*u^2))/(18*(-1 + t + u)) + 
       (-1/6*(CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
           (-1 + t + u) - (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 
            2*Pi^2*t^5 + Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 
            12*Pi^2*t^3*u - 20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 
            4*Pi^2*t^5*u + Pi^2*u^2 - 6*Pi^2*t*u^2 + 16*t^2*u^2 + 
            18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 
            8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 20*t*u^3 + 12*Pi^2*t*u^3 - 
            36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 
            3*Pi^2*u^4 - 20*t*u^4 - 10*Pi^2*t*u^4 - 8*t^2*u^4 + 
            8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 4*Pi^2*t*u^5 + Pi^2*u^6))/
          (12*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2] - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
          3*Pi^2*t^6 - 72*t*u + 6*Pi^2*t*u + 144*t^2*u - 18*Pi^2*t^2*u - 
          196*t^3*u + 48*Pi^2*t^3*u + 124*t^4*u - 42*Pi^2*t^4*u + 16*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 + 144*t*u^2 - 18*Pi^2*t*u^2 - 
          248*t^2*u^2 + 78*Pi^2*t^2*u^2 + 228*t^3*u^2 - 96*Pi^2*t^3*u^2 + 
          52*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 196*t*u^3 + 
          48*Pi^2*t*u^3 + 228*t^2*u^3 - 96*Pi^2*t^2*u^3 + 72*t^3*u^3 + 
          30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 124*t*u^4 - 42*Pi^2*t*u^4 + 
          52*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 16*t*u^5 + 
          12*Pi^2*t*u^5 + 3*Pi^2*u^6 + 84*t^2*Zeta[3] - 168*t^3*Zeta[3] + 
          252*t^4*Zeta[3] - 168*t^5*Zeta[3] + 84*t^6*Zeta[3] + 
          168*t*u*Zeta[3] - 504*t^2*u*Zeta[3] + 1008*t^3*u*Zeta[3] - 
          840*t^4*u*Zeta[3] + 336*t^5*u*Zeta[3] + 84*u^2*Zeta[3] - 
          504*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 1680*t^3*u^2*Zeta[3] + 
          672*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 1008*t*u^3*Zeta[3] - 
          1680*t^2*u^3*Zeta[3] + 840*t^3*u^3*Zeta[3] + 252*u^4*Zeta[3] - 
          840*t*u^4*Zeta[3] + 672*t^2*u^4*Zeta[3] - 168*u^5*Zeta[3] + 
          336*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
         (t + u)^2))) + (CA^3*CF*q2*(103680*t - 2160*Pi^2*t + 1197*Pi^4*t - 
      336640*t^2 + 6960*Pi^2*t^2 - 3591*Pi^4*t^2 + 594560*t^3 - 
      12120*Pi^2*t^3 + 5985*Pi^4*t^3 - 618880*t^4 + 12360*Pi^2*t^4 - 
      5985*Pi^4*t^4 + 385920*t^5 - 7560*Pi^2*t^5 + 3591*Pi^4*t^5 - 
      128640*t^6 + 2520*Pi^2*t^6 - 1197*Pi^4*t^6 + 103680*u - 2160*Pi^2*u + 
      1197*Pi^4*u - 751040*t*u + 13920*Pi^2*t*u - 7182*Pi^4*t*u + 
      1757440*t^2*u - 35760*Pi^2*t^2*u + 21474*Pi^4*t^2*u - 2165120*t^3*u + 
      46320*Pi^2*t^3*u - 30978*Pi^4*t^3*u + 1490880*t^4*u - 
      30600*Pi^2*t^4*u + 21474*Pi^4*t^4*u - 460800*t^5*u + 8640*Pi^2*t^5*u - 
      7182*Pi^4*t^5*u + 24960*t^6*u - 360*Pi^2*t^6*u + 1197*Pi^4*t^6*u - 
      336640*u^2 + 6960*Pi^2*u^2 - 3591*Pi^4*u^2 + 1757440*t*u^2 - 
      35760*Pi^2*t*u^2 + 21474*Pi^4*t*u^2 - 3066560*t^2*u^2 + 
      65760*Pi^2*t^2*u^2 - 49986*Pi^4*t^2*u^2 + 2619520*t^3*u^2 - 
      53760*Pi^2*t^3*u^2 + 49986*Pi^4*t^3*u^2 - 970880*t^4*u^2 + 
      17880*Pi^2*t^4*u^2 - 21474*Pi^4*t^4*u^2 + 74880*t^5*u^2 - 
      1080*Pi^2*t^5*u^2 + 3591*Pi^4*t^5*u^2 + 594560*u^3 - 12120*Pi^2*u^3 + 
      5985*Pi^4*u^3 - 2165120*t*u^3 + 46320*Pi^2*t*u^3 - 30978*Pi^4*t*u^3 + 
      2619520*t^2*u^3 - 53760*Pi^2*t^2*u^3 + 49986*Pi^4*t^2*u^3 - 
      1173760*t^3*u^3 + 21360*Pi^2*t^3*u^3 - 30978*Pi^4*t^3*u^3 + 
      124800*t^4*u^3 - 1800*Pi^2*t^4*u^3 + 5985*Pi^4*t^4*u^3 - 618880*u^4 + 
      12360*Pi^2*u^4 - 5985*Pi^4*u^4 + 1490880*t*u^4 - 30600*Pi^2*t*u^4 + 
      21474*Pi^4*t*u^4 - 970880*t^2*u^4 + 17880*Pi^2*t^2*u^4 - 
      21474*Pi^4*t^2*u^4 + 124800*t^3*u^4 - 1800*Pi^2*t^3*u^4 + 
      5985*Pi^4*t^3*u^4 + 385920*u^5 - 7560*Pi^2*u^5 + 3591*Pi^4*u^5 - 
      460800*t*u^5 + 8640*Pi^2*t*u^5 - 7182*Pi^4*t*u^5 + 74880*t^2*u^5 - 
      1080*Pi^2*t^2*u^5 + 3591*Pi^4*t^2*u^5 - 128640*u^6 + 2520*Pi^2*u^6 - 
      1197*Pi^4*u^6 + 24960*t*u^6 - 360*Pi^2*t*u^6 + 1197*Pi^4*t*u^6 + 
      2520*Pi^2*t*Zeta[3] + 5040*t^2*Zeta[3] - 7560*Pi^2*t^2*Zeta[3] - 
      10080*t^3*Zeta[3] + 12600*Pi^2*t^3*Zeta[3] + 5040*t^4*Zeta[3] - 
      12600*Pi^2*t^4*Zeta[3] + 7560*Pi^2*t^5*Zeta[3] - 
      2520*Pi^2*t^6*Zeta[3] + 2520*Pi^2*u*Zeta[3] + 10080*t*u*Zeta[3] - 
      15120*Pi^2*t*u*Zeta[3] - 20160*t^2*u*Zeta[3] + 
      40320*Pi^2*t^2*u*Zeta[3] + 10080*t^3*u*Zeta[3] - 
      55440*Pi^2*t^3*u*Zeta[3] + 40320*Pi^2*t^4*u*Zeta[3] - 
      15120*Pi^2*t^5*u*Zeta[3] + 2520*Pi^2*t^6*u*Zeta[3] + 5040*u^2*Zeta[3] - 
      7560*Pi^2*u^2*Zeta[3] - 20160*t*u^2*Zeta[3] + 
      40320*Pi^2*t*u^2*Zeta[3] + 10080*t^2*u^2*Zeta[3] - 
      85680*Pi^2*t^2*u^2*Zeta[3] + 10080*t^3*u^2*Zeta[3] + 
      85680*Pi^2*t^3*u^2*Zeta[3] - 5040*t^4*u^2*Zeta[3] - 
      40320*Pi^2*t^4*u^2*Zeta[3] + 7560*Pi^2*t^5*u^2*Zeta[3] - 
      10080*u^3*Zeta[3] + 12600*Pi^2*u^3*Zeta[3] + 10080*t*u^3*Zeta[3] - 
      55440*Pi^2*t*u^3*Zeta[3] + 10080*t^2*u^3*Zeta[3] + 
      85680*Pi^2*t^2*u^3*Zeta[3] - 10080*t^3*u^3*Zeta[3] - 
      55440*Pi^2*t^3*u^3*Zeta[3] + 12600*Pi^2*t^4*u^3*Zeta[3] + 
      5040*u^4*Zeta[3] - 12600*Pi^2*u^4*Zeta[3] + 40320*Pi^2*t*u^4*Zeta[3] - 
      5040*t^2*u^4*Zeta[3] - 40320*Pi^2*t^2*u^4*Zeta[3] + 
      12600*Pi^2*t^3*u^4*Zeta[3] + 7560*Pi^2*u^5*Zeta[3] - 
      15120*Pi^2*t*u^5*Zeta[3] + 7560*Pi^2*t^2*u^5*Zeta[3] - 
      2520*Pi^2*u^6*Zeta[3] + 2520*Pi^2*t*u^6*Zeta[3] - 241056*t*Zeta[5] + 
      723168*t^2*Zeta[5] - 1205280*t^3*Zeta[5] + 1205280*t^4*Zeta[5] - 
      723168*t^5*Zeta[5] + 241056*t^6*Zeta[5] - 241056*u*Zeta[5] + 
      1446336*t*u*Zeta[5] - 3856896*t^2*u*Zeta[5] + 5303232*t^3*u*Zeta[5] - 
      3856896*t^4*u*Zeta[5] + 1446336*t^5*u*Zeta[5] - 241056*t^6*u*Zeta[5] + 
      723168*u^2*Zeta[5] - 3856896*t*u^2*Zeta[5] + 8195904*t^2*u^2*Zeta[5] - 
      8195904*t^3*u^2*Zeta[5] + 3856896*t^4*u^2*Zeta[5] - 
      723168*t^5*u^2*Zeta[5] - 1205280*u^3*Zeta[5] + 5303232*t*u^3*Zeta[5] - 
      8195904*t^2*u^3*Zeta[5] + 5303232*t^3*u^3*Zeta[5] - 
      1205280*t^4*u^3*Zeta[5] + 1205280*u^4*Zeta[5] - 3856896*t*u^4*Zeta[5] + 
      3856896*t^2*u^4*Zeta[5] - 1205280*t^3*u^4*Zeta[5] - 
      723168*u^5*Zeta[5] + 1446336*t*u^5*Zeta[5] - 723168*t^2*u^5*Zeta[5] + 
      241056*u^6*Zeta[5] - 241056*t*u^6*Zeta[5]))/(12960*(-1 + t)*t*(-1 + u)*
     u*(-1 + t + u)*(t + u))) + 
 eps^4*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
      6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
      u^4)*G[0, 0, -u, t]*G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 1, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, 1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 0, -u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 0, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[0, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 0, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1, 1, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 0, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, 1 - u, -u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[1 - u, -u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
   (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
   (-1/144*(CA^2*CF*nf*q2*(-t + t^2 - u + t^2*u + u^2 + t*u^2))/
       (t*u*(-1 + t + u)) - (CA^3*CF*q2*(Pi^2 + 2*t - 2*Pi^2*t - 2*t^2 + 
        3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 + 2*u - 2*Pi^2*u + 6*Pi^2*t*u - 
        2*t^2*u - 6*Pi^2*t^2*u + 2*Pi^2*t^3*u - 2*u^2 + 3*Pi^2*u^2 - 
        2*t*u^2 - 6*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4))/(288*t*u*(-1 + t + u)))*Log[Q2]^4 + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
      2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^5)/(40*t*u*(-1 + t + u)) + 
   (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
      2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
     Log[Q2]^6)/(240*t*u*(-1 + t + u)) + G[0, 0, 0, 1, 0, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1, 0, 0, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1 - u, -u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, -u, 1 - u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 0, 0, 0, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, -u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1, 0, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 0, 0, 0, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 0, -u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1, 0, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1, 0, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1, 0, 0, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, -u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, -u, 1 - u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, -u, 1 - u, 1 - u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, 1 - u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 1, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1, 0, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1, 0, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 0, 0, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 0, 0, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 1, 1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 1, 1, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 0, 0, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 0, 0, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 1, 1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 1, 1, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 0, 1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 0, 1, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 1, 0, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 1, 0, 1, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
         2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
       (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1, 1, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1 - u, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1 - u, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1 - u, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1 - u, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 0, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, 1, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1, 1, 0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 1, 0, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 0, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 0, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 0, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 0, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 0, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, 1, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 0, 1, 0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 1, 0, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 0, 0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, 0, 1, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 1, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 0, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 0, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 0, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 0, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 1 - u, 0, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 0, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, 0, 0, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[1, 1, 1, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
      (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
   G[0, 0, 1, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[0, 0, -u, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[0, 1, 0, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1, 0, 0, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, -u, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, -u, 1 - u, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[-u, 1 - u, 1 - u, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(6*t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u))) + G[0, 0, 0, 1, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1, 0, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1, 0, 0, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1, 1, 1, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 0, 0, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 1, 1, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 0, 1, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 1, 0, u]*
    (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 0, 1 - u, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1 - u, 0, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 0, 0, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, 1 - u, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 0, 0, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, 1 - u, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, 1 - u, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 0, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4))/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1, 1, u]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1 - u, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1, 0, 1, u]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1, 1, 0, u]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 0, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 0, 1, u]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 1, 0, u]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 0, 0, u]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 0, 1 - u, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4))/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 0, 0, t]*
    (-1/6*(CA^2*CF*nf*q2*(1 + t^2))/t + 
     (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
        4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
        80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
        10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
        52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
        52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
        2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 6*Pi^2*t^2*u^3 + 
        2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/
      (12*(-1 + t)^2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 0, 0, u]*
    (-1/6*(CA^2*CF*nf*q2*(1 + u^2))/u + 
     (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
        12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
        8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
        18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
        10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
        12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
        10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
        2*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*(-1 + u)^2*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 1, 1, u]*
    ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
        Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
        20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
        6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
        20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
        20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
        12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
        10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
        4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 1 - u, t]*
    ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
        Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
        20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
        6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
        20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
        20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
        12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
        10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
        4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, -u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + G[1, 1, 1, u]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)))) + 
   (CA^2*CF*nf*q2*(585760*t - 10200*Pi^2*t - 423*Pi^4*t - 1137760*t^2 + 
      18120*Pi^2*t^2 + 423*Pi^4*t^2 + 1104000*t^3 - 15840*Pi^2*t^3 - 
      552000*t^4 + 7920*Pi^2*t^4 + 585760*u - 10200*Pi^2*u - 423*Pi^4*u - 
      1656000*t*u + 23760*Pi^2*t*u + 2174240*t^2*u - 29400*Pi^2*t^2*u + 
      423*Pi^4*t^2*u - 1104000*t^3*u + 15840*Pi^2*t^3*u - 1137760*u^2 + 
      18120*Pi^2*u^2 + 423*Pi^4*u^2 + 2174240*t*u^2 - 29400*Pi^2*t*u^2 + 
      423*Pi^4*t*u^2 - 1656000*t^2*u^2 + 23760*Pi^2*t^2*u^2 + 1104000*u^3 - 
      15840*Pi^2*u^3 - 1104000*t*u^3 + 15840*Pi^2*t*u^3 - 552000*u^4 + 
      7920*Pi^2*u^4 - 110880*t*Zeta[3] + 171360*t^2*Zeta[3] - 
      120960*t^3*Zeta[3] + 60480*t^4*Zeta[3] - 110880*u*Zeta[3] + 
      181440*t*u*Zeta[3] - 191520*t^2*u*Zeta[3] + 120960*t^3*u*Zeta[3] + 
      171360*u^2*Zeta[3] - 191520*t*u^2*Zeta[3] + 181440*t^2*u^2*Zeta[3] - 
      120960*u^3*Zeta[3] + 120960*t*u^3*Zeta[3] + 60480*u^4*Zeta[3]))/
    (77760*t*u*(-1 + t + u)) + G[0, 1, 0, t]*
    ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
   G[1, 0, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
   G[1 - u, -u, 1 - u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
   G[1, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*Log[Q2]^2)/(12*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(47*Pi^4 - 94*Pi^4*t + 141*Pi^4*t^2 - 94*Pi^4*t^3 + 
        47*Pi^4*t^4 - 94*Pi^4*u + 282*Pi^4*t*u - 282*Pi^4*t^2*u + 
        94*Pi^4*t^3*u + 141*Pi^4*u^2 - 282*Pi^4*t*u^2 + 141*Pi^4*t^2*u^2 - 
        94*Pi^4*u^3 + 94*Pi^4*t*u^3 + 47*Pi^4*u^4 - 3360*Zeta[3] + 
        6720*t*Zeta[3] - 10080*t^2*Zeta[3] + 6720*t^3*Zeta[3] - 
        3360*t^4*Zeta[3] + 6720*u*Zeta[3] - 30240*t*u*Zeta[3] + 
        30240*t^2*u*Zeta[3] - 6720*t^3*u*Zeta[3] - 10080*u^2*Zeta[3] + 
        30240*t*u^2*Zeta[3] - 10080*t^2*u^2*Zeta[3] + 6720*u^3*Zeta[3] - 
        6720*t*u^3*Zeta[3] - 3360*u^4*Zeta[3]))/(720*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*Log[Q2]*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 
        3*Pi^2*u^2 - 9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 
        2*Pi^2*t*u^3 + Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 
        84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 
        168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 
        84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 
        56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/
      (6*t*u*(-1 + t + u))) + G[-u, 1 - u, t]*
    ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(12*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(3*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(12*t*u*(-1 + t + u)) + G[1, 1, 1, u]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(47*Pi^4 - 94*Pi^4*t + 141*Pi^4*t^2 - 94*Pi^4*t^3 + 
        47*Pi^4*t^4 - 94*Pi^4*u + 282*Pi^4*t*u - 282*Pi^4*t^2*u + 
        94*Pi^4*t^3*u + 141*Pi^4*u^2 - 282*Pi^4*t*u^2 + 141*Pi^4*t^2*u^2 - 
        94*Pi^4*u^3 + 94*Pi^4*t*u^3 + 47*Pi^4*u^4 - 3360*Zeta[3] + 
        6720*t*Zeta[3] - 10080*t^2*Zeta[3] + 6720*t^3*Zeta[3] - 
        3360*t^4*Zeta[3] + 6720*u*Zeta[3] - 30240*t*u*Zeta[3] + 
        30240*t^2*u*Zeta[3] - 6720*t^3*u*Zeta[3] - 10080*u^2*Zeta[3] + 
        30240*t*u^2*Zeta[3] - 10080*t^2*u^2*Zeta[3] + 6720*u^3*Zeta[3] - 
        6720*t*u^3*Zeta[3] - 3360*u^4*Zeta[3]))/(720*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*Log[Q2]*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 
        3*Pi^2*u^2 - 9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 
        2*Pi^2*t*u^3 + Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 
        84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 
        168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 
        84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 
        56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/
      (6*t*u*(-1 + t + u))) + G[1 - u, 0, 0, t]*
    (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4)*Log[Q2])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[1, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4)*G[1 - u, 0, 0, t])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4)*G[0, 1 - u, 0, t])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 3*Pi^2*t^4 - 
        6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 9*Pi^2*u^2 - 
        27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 
        3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
        56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
        168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
        168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
        56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[1 - u, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4)*G[0, 0, 0, 0, u])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(8*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(11*Pi^4 - 22*Pi^4*t + 33*Pi^4*t^2 - 22*Pi^4*t^3 + 
        11*Pi^4*t^4 - 22*Pi^4*u + 66*Pi^4*t*u - 66*Pi^4*t^2*u + 
        22*Pi^4*t^3*u + 33*Pi^4*u^2 - 66*Pi^4*t*u^2 + 33*Pi^4*t^2*u^2 - 
        22*Pi^4*u^3 + 22*Pi^4*t*u^3 + 11*Pi^4*u^4 - 672*Zeta[3] + 
        1344*t*Zeta[3] - 2016*t^2*Zeta[3] + 1344*t^3*Zeta[3] - 
        672*t^4*Zeta[3] + 1344*u*Zeta[3] - 6048*t*u*Zeta[3] + 
        6048*t^2*u*Zeta[3] - 1344*t^3*u*Zeta[3] - 2016*u^2*Zeta[3] + 
        6048*t*u^2*Zeta[3] - 2016*t^2*u^2*Zeta[3] + 1344*u^3*Zeta[3] - 
        1344*t*u^3*Zeta[3] - 672*u^4*Zeta[3]))/(288*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*Log[Q2]*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
        3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 
        9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 
        6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 
        84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 
        168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 
        84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 
        56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/
      (12*t*u*(-1 + t + u))) + G[0, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
         2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
        G[0, 0, 0, 0, u])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(8*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, u]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[1, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(11*Pi^4 - 22*Pi^4*t + 33*Pi^4*t^2 - 22*Pi^4*t^3 + 
        11*Pi^4*t^4 - 22*Pi^4*u + 66*Pi^4*t*u - 66*Pi^4*t^2*u + 
        22*Pi^4*t^3*u + 33*Pi^4*u^2 - 66*Pi^4*t*u^2 + 33*Pi^4*t^2*u^2 - 
        22*Pi^4*u^3 + 22*Pi^4*t*u^3 + 11*Pi^4*u^4 - 672*Zeta[3] + 
        1344*t*Zeta[3] - 2016*t^2*Zeta[3] + 1344*t^3*Zeta[3] - 
        672*t^4*Zeta[3] + 1344*u*Zeta[3] - 6048*t*u*Zeta[3] + 
        6048*t^2*u*Zeta[3] - 1344*t^3*u*Zeta[3] - 2016*u^2*Zeta[3] + 
        6048*t*u^2*Zeta[3] - 2016*t^2*u^2*Zeta[3] + 1344*u^3*Zeta[3] - 
        1344*t*u^3*Zeta[3] - 672*u^4*Zeta[3]))/(288*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*Log[Q2]*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
        3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 6*Pi^2*t^3*u + 
        9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 6*Pi^2*u^3 + 
        6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 
        84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 
        168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 
        84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 
        56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/
      (12*t*u*(-1 + t + u))) + G[1, 0, 0, u]*
    ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
        2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
        2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, t]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
         2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
        G[1, 0, 0, u])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[1, 1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
         6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
         2*t*u^3 + u^4)*G[1 - u, 0, 0, t])/(t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
        2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
        9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
        Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
        56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
        168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
        168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
        56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
   G[0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
         6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
         u^4)*G[0, 0, 0, 0, t])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(24*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
           t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
           3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(13*Pi^4 - 26*Pi^4*t + 39*Pi^4*t^2 - 26*Pi^4*t^3 + 
        13*Pi^4*t^4 - 26*Pi^4*u + 78*Pi^4*t*u - 78*Pi^4*t^2*u + 
        26*Pi^4*t^3*u + 39*Pi^4*u^2 - 78*Pi^4*t*u^2 + 39*Pi^4*t^2*u^2 - 
        26*Pi^4*u^3 + 26*Pi^4*t*u^3 + 13*Pi^4*u^4 - 1120*Zeta[3] + 
        2240*t*Zeta[3] - 3360*t^2*Zeta[3] + 2240*t^3*Zeta[3] - 
        1120*t^4*Zeta[3] + 2240*u*Zeta[3] - 10080*t*u*Zeta[3] + 
        10080*t^2*u*Zeta[3] - 2240*t^3*u*Zeta[3] - 3360*u^2*Zeta[3] + 
        10080*t*u^2*Zeta[3] - 3360*t^2*u^2*Zeta[3] + 2240*u^3*Zeta[3] - 
        2240*t*u^3*Zeta[3] - 1120*u^4*Zeta[3]))/(480*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*Log[Q2]*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 
        3*Pi^2*u^2 - 9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 
        2*Pi^2*t*u^3 + Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 
        84*t^2*Zeta[3] - 56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 
        168*t*u*Zeta[3] - 168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 
        84*u^2*Zeta[3] - 168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 
        56*u^3*Zeta[3] + 56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/
      (12*t*u*(-1 + t + u))) + G[1, 0, u]*
    (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
         2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
        G[0, 0, 0, 0, t])/(t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(24*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
        2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
           t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
           3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^3*CF*q2*(13*Pi^4 - 26*Pi^4*t + 39*Pi^4*t^2 - 26*Pi^4*t^3 + 
        13*Pi^4*t^4 - 26*Pi^4*u + 78*Pi^4*t*u - 78*Pi^4*t^2*u + 
        26*Pi^4*t^3*u + 39*Pi^4*u^2 - 78*Pi^4*t*u^2 + 39*Pi^4*t^2*u^2 - 
        26*Pi^4*u^3 + 26*Pi^4*t*u^3 + 13*Pi^4*u^4 - 1120*Zeta[3] + 
        2240*t*Zeta[3] - 3360*t^2*Zeta[3] + 2240*t^3*Zeta[3] - 
        1120*t^4*Zeta[3] + 2240*u*Zeta[3] - 10080*t*u*Zeta[3] + 
        10080*t^2*u*Zeta[3] - 2240*t^3*u*Zeta[3] - 3360*u^2*Zeta[3] + 
        10080*t*u^2*Zeta[3] - 3360*t^2*u^2*Zeta[3] + 2240*u^3*Zeta[3] - 
        2240*t*u^3*Zeta[3] - 1120*u^4*Zeta[3]))/(480*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*Log[Q2]*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
        Pi^2*t^4 - 2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 
        3*Pi^2*u^2 - 9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 
        2*Pi^2*t*u^3 + Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 
        84*t^2*Zeta[3] - 56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 
        168*t*u*Zeta[3] - 168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 
        84*u^2*Zeta[3] - 168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 
        56*u^3*Zeta[3] + 56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/
      (12*t*u*(-1 + t + u))) + G[0, 0, 0, t]*
    ((CA^2*CF*nf*q2*(11 - 6*t + 11*t^2 - 6*u + 6*t*u + 6*u^2))/(18*t) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (-1/6*(CA^2*CF*nf*q2*(1 + t^2))/t + 
       (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
          4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
          80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
          10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
          52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
          52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
          2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 
          6*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 
          2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/(12*(-1 + t)^2*t*u*(-1 + t + u)))*
      Log[Q2] + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(3*Pi^2 - 12*Pi^2*t + 24*Pi^2*t^2 - 30*Pi^2*t^3 + 
        24*Pi^2*t^4 - 12*Pi^2*t^5 + 3*Pi^2*t^6 + 16*u - 6*Pi^2*u - 204*t*u + 
        42*Pi^2*t*u + 460*t^2*u - 96*Pi^2*t^2*u - 460*t^3*u + 96*Pi^2*t^3*u + 
        204*t^4*u - 42*Pi^2*t^4*u - 16*t^5*u + 6*Pi^2*t^5*u - 28*u^2 + 
        9*Pi^2*u^2 + 380*t*u^2 - 48*Pi^2*t*u^2 - 632*t^2*u^2 + 
        78*Pi^2*t^2*u^2 + 380*t^3*u^2 - 48*Pi^2*t^3*u^2 - 28*t^4*u^2 + 
        9*Pi^2*t^4*u^2 + 24*u^3 - 6*Pi^2*u^3 - 360*t*u^3 + 18*Pi^2*t*u^3 + 
        360*t^2*u^3 - 18*Pi^2*t^2*u^3 - 24*t^3*u^3 + 6*Pi^2*t^3*u^3 - 
        12*u^4 + 3*Pi^2*u^4 + 168*t*u^4 - 6*Pi^2*t*u^4 - 12*t^2*u^4 + 
        3*Pi^2*t^2*u^4 + 84*Zeta[3] - 336*t*Zeta[3] + 672*t^2*Zeta[3] - 
        840*t^3*Zeta[3] + 672*t^4*Zeta[3] - 336*t^5*Zeta[3] + 
        84*t^6*Zeta[3] - 168*u*Zeta[3] + 840*t*u*Zeta[3] - 
        1680*t^2*u*Zeta[3] + 1680*t^3*u*Zeta[3] - 840*t^4*u*Zeta[3] + 
        168*t^5*u*Zeta[3] + 252*u^2*Zeta[3] - 1008*t*u^2*Zeta[3] + 
        1512*t^2*u^2*Zeta[3] - 1008*t^3*u^2*Zeta[3] + 252*t^4*u^2*Zeta[3] - 
        168*u^3*Zeta[3] + 504*t*u^3*Zeta[3] - 504*t^2*u^3*Zeta[3] + 
        168*t^3*u^3*Zeta[3] + 84*u^4*Zeta[3] - 168*t*u^4*Zeta[3] + 
        84*t^2*u^4*Zeta[3]))/(36*(-1 + t)^2*t*u*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, t]*
    (-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
       (-1 + t + u) + ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
        (6*(-1 + t + u)) - (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 
          9*Pi^2*t^4 - 6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 
          20*t^3*u + 36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 18*Pi^2*t^5 + 
        9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 54*Pi^2*t^2*u + 
        196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 114*Pi^2*t^4*u - 16*t^5*u + 
        36*Pi^2*t^5*u + 9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 
        248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 
        52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 
        132*Pi^2*t*u^3 - 228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 
        90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 
        52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 
        36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 
        252*t^4*Zeta[3] + 168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 
        168*t*u*Zeta[3] + 504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 
        840*t^4*u*Zeta[3] - 336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 
        504*t*u^2*Zeta[3] - 1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 
        672*t^4*u^2*Zeta[3] + 168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 
        1680*t^2*u^3*Zeta[3] - 840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 
        840*t*u^4*Zeta[3] - 672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 
        336*t*u^5*Zeta[3] - 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
       (t + u)^2)) + G[1, 1, 1, u]*
    (-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
       (-1 + t + u) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
          3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 18*Pi^2*t^5 + 
        9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 54*Pi^2*t^2*u + 
        196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 114*Pi^2*t^4*u - 16*t^5*u + 
        36*Pi^2*t^5*u + 9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 
        248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 
        52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 
        132*Pi^2*t*u^3 - 228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 
        90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 
        52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 
        36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 
        252*t^4*Zeta[3] + 168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 
        168*t*u*Zeta[3] + 504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 
        840*t^4*u*Zeta[3] - 336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 
        504*t*u^2*Zeta[3] - 1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 
        672*t^4*u^2*Zeta[3] + 168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 
        1680*t^2*u^3*Zeta[3] - 840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 
        840*t*u^4*Zeta[3] - 672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 
        336*t*u^5*Zeta[3] - 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
       (t + u)^2)) + G[0, 0, 0, u]*
    ((CA^2*CF*nf*q2*(11 - 6*t + 6*t^2 - 6*u + 6*t*u + 11*u^2))/(18*u) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (-1/6*(CA^2*CF*nf*q2*(1 + u^2))/u + 
       (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
          12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
          8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
          18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
          10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
          12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
          10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
          2*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*(-1 + u)^2*u*(-1 + t + u)))*
      Log[Q2] + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(3*Pi^2 + 16*t - 6*Pi^2*t - 28*t^2 + 9*Pi^2*t^2 + 24*t^3 - 
        6*Pi^2*t^3 - 12*t^4 + 3*Pi^2*t^4 - 12*Pi^2*u - 204*t*u + 
        42*Pi^2*t*u + 380*t^2*u - 48*Pi^2*t^2*u - 360*t^3*u + 18*Pi^2*t^3*u + 
        168*t^4*u - 6*Pi^2*t^4*u + 24*Pi^2*u^2 + 460*t*u^2 - 96*Pi^2*t*u^2 - 
        632*t^2*u^2 + 78*Pi^2*t^2*u^2 + 360*t^3*u^2 - 18*Pi^2*t^3*u^2 - 
        12*t^4*u^2 + 3*Pi^2*t^4*u^2 - 30*Pi^2*u^3 - 460*t*u^3 + 
        96*Pi^2*t*u^3 + 380*t^2*u^3 - 48*Pi^2*t^2*u^3 - 24*t^3*u^3 + 
        6*Pi^2*t^3*u^3 + 24*Pi^2*u^4 + 204*t*u^4 - 42*Pi^2*t*u^4 - 
        28*t^2*u^4 + 9*Pi^2*t^2*u^4 - 12*Pi^2*u^5 - 16*t*u^5 + 6*Pi^2*t*u^5 + 
        3*Pi^2*u^6 + 84*Zeta[3] - 168*t*Zeta[3] + 252*t^2*Zeta[3] - 
        168*t^3*Zeta[3] + 84*t^4*Zeta[3] - 336*u*Zeta[3] + 840*t*u*Zeta[3] - 
        1008*t^2*u*Zeta[3] + 504*t^3*u*Zeta[3] - 168*t^4*u*Zeta[3] + 
        672*u^2*Zeta[3] - 1680*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 
        504*t^3*u^2*Zeta[3] + 84*t^4*u^2*Zeta[3] - 840*u^3*Zeta[3] + 
        1680*t*u^3*Zeta[3] - 1008*t^2*u^3*Zeta[3] + 168*t^3*u^3*Zeta[3] + 
        672*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 252*t^2*u^4*Zeta[3] - 
        336*u^5*Zeta[3] + 168*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/
      (36*t*(-1 + u)^2*u*(-1 + t + u))) + 
   Log[Q2]^2*(-1/432*(CA^2*CF*nf*q2*(-340*t + 3*Pi^2*t + 604*t^2 - 
         3*Pi^2*t^2 - 528*t^3 + 264*t^4 - 340*u + 3*Pi^2*u + 792*t*u - 
         980*t^2*u - 3*Pi^2*t^2*u + 528*t^3*u + 604*u^2 - 3*Pi^2*u^2 - 
         980*t*u^2 - 3*Pi^2*t*u^2 + 792*t^2*u^2 - 528*u^3 + 528*t*u^3 + 
         264*u^4))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(-17280*t + 399*Pi^4*t + 56000*t^2 - 60*Pi^2*t^2 - 
        1197*Pi^4*t^2 - 98560*t^3 + 120*Pi^2*t^3 + 1995*Pi^4*t^3 + 
        102080*t^4 - 60*Pi^2*t^4 - 1995*Pi^4*t^4 - 63360*t^5 + 
        1197*Pi^4*t^5 + 21120*t^6 - 399*Pi^4*t^6 - 17280*u + 399*Pi^4*u + 
        120640*t*u - 120*Pi^2*t*u - 2394*Pi^4*t*u - 291200*t^2*u + 
        240*Pi^2*t^2*u + 6384*Pi^4*t^2*u + 365440*t^3*u - 120*Pi^2*t^3*u - 
        8778*Pi^4*t^3*u - 248640*t^4*u + 6384*Pi^4*t^4*u + 74880*t^5*u - 
        2394*Pi^4*t^5*u - 3840*t^6*u + 399*Pi^4*t^6*u + 56000*u^2 - 
        60*Pi^2*u^2 - 1197*Pi^4*u^2 - 291200*t*u^2 + 240*Pi^2*t*u^2 + 
        6384*Pi^4*t*u^2 + 518080*t^2*u^2 - 120*Pi^2*t^2*u^2 - 
        13566*Pi^4*t^2*u^2 - 437120*t^3*u^2 - 120*Pi^2*t^3*u^2 + 
        13566*Pi^4*t^3*u^2 + 157120*t^4*u^2 + 60*Pi^2*t^4*u^2 - 
        6384*Pi^4*t^4*u^2 - 11520*t^5*u^2 + 1197*Pi^4*t^5*u^2 - 98560*u^3 + 
        120*Pi^2*u^3 + 1995*Pi^4*u^3 + 365440*t*u^3 - 120*Pi^2*t*u^3 - 
        8778*Pi^4*t*u^3 - 437120*t^2*u^3 - 120*Pi^2*t^2*u^3 + 
        13566*Pi^4*t^2*u^3 + 189440*t^3*u^3 + 120*Pi^2*t^3*u^3 - 
        8778*Pi^4*t^3*u^3 - 19200*t^4*u^3 + 1995*Pi^4*t^4*u^3 + 102080*u^4 - 
        60*Pi^2*u^4 - 1995*Pi^4*u^4 - 248640*t*u^4 + 6384*Pi^4*t*u^4 + 
        157120*t^2*u^4 + 60*Pi^2*t^2*u^4 - 6384*Pi^4*t^2*u^4 - 
        19200*t^3*u^4 + 1995*Pi^4*t^3*u^4 - 63360*u^5 + 1197*Pi^4*u^5 + 
        74880*t*u^5 - 2394*Pi^4*t*u^5 - 11520*t^2*u^5 + 1197*Pi^4*t^2*u^5 + 
        21120*u^6 - 399*Pi^4*u^6 - 3840*t*u^6 + 399*Pi^4*t*u^6 - 
        30240*t*Zeta[3] + 90720*t^2*Zeta[3] - 151200*t^3*Zeta[3] + 
        151200*t^4*Zeta[3] - 90720*t^5*Zeta[3] + 30240*t^6*Zeta[3] - 
        30240*u*Zeta[3] + 181440*t*u*Zeta[3] - 544320*t^2*u*Zeta[3] + 
        786240*t^3*u*Zeta[3] - 544320*t^4*u*Zeta[3] + 181440*t^5*u*Zeta[3] - 
        30240*t^6*u*Zeta[3] + 90720*u^2*Zeta[3] - 544320*t*u^2*Zeta[3] + 
        1270080*t^2*u^2*Zeta[3] - 1270080*t^3*u^2*Zeta[3] + 
        544320*t^4*u^2*Zeta[3] - 90720*t^5*u^2*Zeta[3] - 151200*u^3*Zeta[3] + 
        786240*t*u^3*Zeta[3] - 1270080*t^2*u^3*Zeta[3] + 
        786240*t^3*u^3*Zeta[3] - 151200*t^4*u^3*Zeta[3] + 
        151200*u^4*Zeta[3] - 544320*t*u^4*Zeta[3] + 544320*t^2*u^4*Zeta[3] - 
        151200*t^3*u^4*Zeta[3] - 90720*u^5*Zeta[3] + 181440*t*u^5*Zeta[3] - 
        90720*t^2*u^5*Zeta[3] + 30240*u^6*Zeta[3] - 30240*t*u^6*Zeta[3]))/
      (8640*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*(t + u))) + 
   Log[Q2]^3*((CA^2*CF*nf*q2*(-11*t + 17*t^2 - 12*t^3 + 6*t^4 - 11*u + 
        18*t*u - 19*t^2*u + 12*t^3*u + 17*u^2 - 19*t*u^2 + 18*t^2*u^2 - 
        12*u^3 + 12*t*u^3 + 6*u^4))/(108*t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(72*t + 3*Pi^2*t - 232*t^2 - 9*Pi^2*t^2 + 404*t^3 + 
        15*Pi^2*t^3 - 412*t^4 - 15*Pi^2*t^4 + 252*t^5 + 9*Pi^2*t^5 - 84*t^6 - 
        3*Pi^2*t^6 + 72*u + 3*Pi^2*u - 464*t*u - 18*Pi^2*t*u + 1192*t^2*u + 
        48*Pi^2*t^2*u - 1544*t^3*u - 66*Pi^2*t^3*u + 1020*t^4*u + 
        48*Pi^2*t^4*u - 288*t^5*u - 18*Pi^2*t^5*u + 12*t^6*u + 3*Pi^2*t^6*u - 
        232*u^2 - 9*Pi^2*u^2 + 1192*t*u^2 + 48*Pi^2*t*u^2 - 2192*t^2*u^2 - 
        102*Pi^2*t^2*u^2 + 1792*t^3*u^2 + 102*Pi^2*t^3*u^2 - 596*t^4*u^2 - 
        48*Pi^2*t^4*u^2 + 36*t^5*u^2 + 9*Pi^2*t^5*u^2 + 404*u^3 + 
        15*Pi^2*u^3 - 1544*t*u^3 - 66*Pi^2*t*u^3 + 1792*t^2*u^3 + 
        102*Pi^2*t^2*u^3 - 712*t^3*u^3 - 66*Pi^2*t^3*u^3 + 60*t^4*u^3 + 
        15*Pi^2*t^4*u^3 - 412*u^4 - 15*Pi^2*u^4 + 1020*t*u^4 + 
        48*Pi^2*t*u^4 - 596*t^2*u^4 - 48*Pi^2*t^2*u^4 + 60*t^3*u^4 + 
        15*Pi^2*t^3*u^4 + 252*u^5 + 9*Pi^2*u^5 - 288*t*u^5 - 18*Pi^2*t*u^5 + 
        36*t^2*u^5 + 9*Pi^2*t^2*u^5 - 84*u^6 - 3*Pi^2*u^6 + 12*t*u^6 + 
        3*Pi^2*t*u^6 - 252*t*Zeta[3] + 756*t^2*Zeta[3] - 1260*t^3*Zeta[3] + 
        1260*t^4*Zeta[3] - 756*t^5*Zeta[3] + 252*t^6*Zeta[3] - 
        252*u*Zeta[3] + 1512*t*u*Zeta[3] - 4032*t^2*u*Zeta[3] + 
        5544*t^3*u*Zeta[3] - 4032*t^4*u*Zeta[3] + 1512*t^5*u*Zeta[3] - 
        252*t^6*u*Zeta[3] + 756*u^2*Zeta[3] - 4032*t*u^2*Zeta[3] + 
        8568*t^2*u^2*Zeta[3] - 8568*t^3*u^2*Zeta[3] + 4032*t^4*u^2*Zeta[3] - 
        756*t^5*u^2*Zeta[3] - 1260*u^3*Zeta[3] + 5544*t*u^3*Zeta[3] - 
        8568*t^2*u^3*Zeta[3] + 5544*t^3*u^3*Zeta[3] - 1260*t^4*u^3*Zeta[3] + 
        1260*u^4*Zeta[3] - 4032*t*u^4*Zeta[3] + 4032*t^2*u^4*Zeta[3] - 
        1260*t^3*u^4*Zeta[3] - 756*u^5*Zeta[3] + 1512*t*u^5*Zeta[3] - 
        756*t^2*u^5*Zeta[3] + 252*u^6*Zeta[3] - 252*t*u^6*Zeta[3]))/
      (216*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*(t + u))) + 
   G[-u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[1, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     G[1, 1, 1, 1, u]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 1, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + 
     G[1, 1, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(3*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
          56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
          168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
          168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
          56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u)))) + 
   G[0, 0, t]*((CA^2*CF*nf*q2*(-340 + 3*Pi^2 + 264*t - 340*t^2 + 3*Pi^2*t^2 + 
        264*u - 264*t*u - 264*u^2))/(216*t) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (-1/12*(CA^2*CF*nf*q2*(1 + t^2))/t + 
       (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
          4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
          80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
          10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
          52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
          52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
          2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 
          6*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 
          2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/(24*(-1 + t)^2*t*u*(-1 + t + u)))*
      Log[Q2]^2 + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 1, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[1, 0, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[0, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     G[1, 1, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(117*Pi^4 - 468*Pi^4*t + 936*Pi^4*t^2 - 1170*Pi^4*t^3 + 
        936*Pi^4*t^4 - 468*Pi^4*t^5 + 117*Pi^4*t^6 + 4160*u - 60*Pi^2*u - 
        234*Pi^4*u - 50880*t*u + 900*Pi^2*t*u + 1170*Pi^4*t*u + 
        105920*t^2*u - 2400*Pi^2*t^2*u - 2340*Pi^4*t^2*u - 105920*t^3*u + 
        2400*Pi^2*t^3*u + 2340*Pi^4*t^3*u + 50880*t^4*u - 900*Pi^2*t^4*u - 
        1170*Pi^4*t^4*u - 4160*t^5*u + 60*Pi^2*t^5*u + 234*Pi^4*t^5*u - 
        8000*u^2 + 60*Pi^2*u^2 + 351*Pi^4*u^2 + 96640*t*u^2 - 
        1560*Pi^2*t*u^2 - 1404*Pi^4*t*u^2 - 151360*t^2*u^2 + 
        3000*Pi^2*t^2*u^2 + 2106*Pi^4*t^2*u^2 + 96640*t^3*u^2 - 
        1560*Pi^2*t^3*u^2 - 1404*Pi^4*t^3*u^2 - 8000*t^4*u^2 + 
        60*Pi^2*t^4*u^2 + 351*Pi^4*t^4*u^2 + 7680*u^3 - 234*Pi^4*u^3 - 
        92160*t*u^3 + 1440*Pi^2*t*u^3 + 702*Pi^4*t*u^3 + 92160*t^2*u^3 - 
        1440*Pi^2*t^2*u^3 - 702*Pi^4*t^2*u^3 - 7680*t^3*u^3 + 
        234*Pi^4*t^3*u^3 - 3840*u^4 + 117*Pi^4*u^4 + 42240*t*u^4 - 
        720*Pi^2*t*u^4 - 234*Pi^4*t*u^4 - 3840*t^2*u^4 + 117*Pi^4*t^2*u^4 - 
        10080*Zeta[3] + 40320*t*Zeta[3] - 80640*t^2*Zeta[3] + 
        100800*t^3*Zeta[3] - 80640*t^4*Zeta[3] + 40320*t^5*Zeta[3] - 
        10080*t^6*Zeta[3] + 20160*u*Zeta[3] - 120960*t*u*Zeta[3] + 
        262080*t^2*u*Zeta[3] - 262080*t^3*u*Zeta[3] + 120960*t^4*u*Zeta[3] - 
        20160*t^5*u*Zeta[3] - 30240*u^2*Zeta[3] + 141120*t*u^2*Zeta[3] - 
        221760*t^2*u^2*Zeta[3] + 141120*t^3*u^2*Zeta[3] - 
        30240*t^4*u^2*Zeta[3] + 20160*u^3*Zeta[3] - 60480*t*u^3*Zeta[3] + 
        60480*t^2*u^3*Zeta[3] - 20160*t^3*u^3*Zeta[3] - 10080*u^4*Zeta[3] + 
        20160*t*u^4*Zeta[3] - 10080*t^2*u^4*Zeta[3]))/
      (4320*(-1 + t)^2*t*u*(-1 + t + u)) + 
     Log[Q2]*((CA^2*CF*nf*q2*(11 - 6*t + 11*t^2 - 6*u + 6*t*u + 6*u^2))/
        (18*t) + (CA^3*CF*q2*(3*Pi^2 - 12*Pi^2*t + 24*Pi^2*t^2 - 
          30*Pi^2*t^3 + 24*Pi^2*t^4 - 12*Pi^2*t^5 + 3*Pi^2*t^6 + 16*u - 
          6*Pi^2*u - 204*t*u + 42*Pi^2*t*u + 460*t^2*u - 96*Pi^2*t^2*u - 
          460*t^3*u + 96*Pi^2*t^3*u + 204*t^4*u - 42*Pi^2*t^4*u - 16*t^5*u + 
          6*Pi^2*t^5*u - 28*u^2 + 9*Pi^2*u^2 + 380*t*u^2 - 48*Pi^2*t*u^2 - 
          632*t^2*u^2 + 78*Pi^2*t^2*u^2 + 380*t^3*u^2 - 48*Pi^2*t^3*u^2 - 
          28*t^4*u^2 + 9*Pi^2*t^4*u^2 + 24*u^3 - 6*Pi^2*u^3 - 360*t*u^3 + 
          18*Pi^2*t*u^3 + 360*t^2*u^3 - 18*Pi^2*t^2*u^3 - 24*t^3*u^3 + 
          6*Pi^2*t^3*u^3 - 12*u^4 + 3*Pi^2*u^4 + 168*t*u^4 - 6*Pi^2*t*u^4 - 
          12*t^2*u^4 + 3*Pi^2*t^2*u^4 + 84*Zeta[3] - 336*t*Zeta[3] + 
          672*t^2*Zeta[3] - 840*t^3*Zeta[3] + 672*t^4*Zeta[3] - 
          336*t^5*Zeta[3] + 84*t^6*Zeta[3] - 168*u*Zeta[3] + 
          840*t*u*Zeta[3] - 1680*t^2*u*Zeta[3] + 1680*t^3*u*Zeta[3] - 
          840*t^4*u*Zeta[3] + 168*t^5*u*Zeta[3] + 252*u^2*Zeta[3] - 
          1008*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 1008*t^3*u^2*Zeta[3] + 
          252*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 504*t*u^3*Zeta[3] - 
          504*t^2*u^3*Zeta[3] + 168*t^3*u^3*Zeta[3] + 84*u^4*Zeta[3] - 
          168*t*u^4*Zeta[3] + 84*t^2*u^4*Zeta[3]))/(36*(-1 + t)^2*t*u*
         (-1 + t + u)))) + G[0, 0, u]*
    ((CA^2*CF*nf*q2*(-340 + 3*Pi^2 + 264*t - 264*t^2 + 264*u - 264*t*u - 
        340*u^2 + 3*Pi^2*u^2))/(216*u) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (-1/12*(CA^2*CF*nf*q2*(1 + u^2))/u + 
       (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
          12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
          8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
          18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
          10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
          12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
          10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
          2*Pi^2*t*u^5 + Pi^2*u^6))/(24*t*(-1 + u)^2*u*(-1 + t + u)))*
      Log[Q2]^2 + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(117*Pi^4 + 4160*t - 60*Pi^2*t - 234*Pi^4*t - 8000*t^2 + 
        60*Pi^2*t^2 + 351*Pi^4*t^2 + 7680*t^3 - 234*Pi^4*t^3 - 3840*t^4 + 
        117*Pi^4*t^4 - 468*Pi^4*u - 50880*t*u + 900*Pi^2*t*u + 
        1170*Pi^4*t*u + 96640*t^2*u - 1560*Pi^2*t^2*u - 1404*Pi^4*t^2*u - 
        92160*t^3*u + 1440*Pi^2*t^3*u + 702*Pi^4*t^3*u + 42240*t^4*u - 
        720*Pi^2*t^4*u - 234*Pi^4*t^4*u + 936*Pi^4*u^2 + 105920*t*u^2 - 
        2400*Pi^2*t*u^2 - 2340*Pi^4*t*u^2 - 151360*t^2*u^2 + 
        3000*Pi^2*t^2*u^2 + 2106*Pi^4*t^2*u^2 + 92160*t^3*u^2 - 
        1440*Pi^2*t^3*u^2 - 702*Pi^4*t^3*u^2 - 3840*t^4*u^2 + 
        117*Pi^4*t^4*u^2 - 1170*Pi^4*u^3 - 105920*t*u^3 + 2400*Pi^2*t*u^3 + 
        2340*Pi^4*t*u^3 + 96640*t^2*u^3 - 1560*Pi^2*t^2*u^3 - 
        1404*Pi^4*t^2*u^3 - 7680*t^3*u^3 + 234*Pi^4*t^3*u^3 + 936*Pi^4*u^4 + 
        50880*t*u^4 - 900*Pi^2*t*u^4 - 1170*Pi^4*t*u^4 - 8000*t^2*u^4 + 
        60*Pi^2*t^2*u^4 + 351*Pi^4*t^2*u^4 - 468*Pi^4*u^5 - 4160*t*u^5 + 
        60*Pi^2*t*u^5 + 234*Pi^4*t*u^5 + 117*Pi^4*u^6 - 10080*Zeta[3] + 
        20160*t*Zeta[3] - 30240*t^2*Zeta[3] + 20160*t^3*Zeta[3] - 
        10080*t^4*Zeta[3] + 40320*u*Zeta[3] - 120960*t*u*Zeta[3] + 
        141120*t^2*u*Zeta[3] - 60480*t^3*u*Zeta[3] + 20160*t^4*u*Zeta[3] - 
        80640*u^2*Zeta[3] + 262080*t*u^2*Zeta[3] - 221760*t^2*u^2*Zeta[3] + 
        60480*t^3*u^2*Zeta[3] - 10080*t^4*u^2*Zeta[3] + 100800*u^3*Zeta[3] - 
        262080*t*u^3*Zeta[3] + 141120*t^2*u^3*Zeta[3] - 
        20160*t^3*u^3*Zeta[3] - 80640*u^4*Zeta[3] + 120960*t*u^4*Zeta[3] - 
        30240*t^2*u^4*Zeta[3] + 40320*u^5*Zeta[3] - 20160*t*u^5*Zeta[3] - 
        10080*u^6*Zeta[3]))/(4320*t*(-1 + u)^2*u*(-1 + t + u)) + 
     Log[Q2]*((CA^2*CF*nf*q2*(11 - 6*t + 6*t^2 - 6*u + 6*t*u + 11*u^2))/
        (18*u) + (CA^3*CF*q2*(3*Pi^2 + 16*t - 6*Pi^2*t - 28*t^2 + 
          9*Pi^2*t^2 + 24*t^3 - 6*Pi^2*t^3 - 12*t^4 + 3*Pi^2*t^4 - 
          12*Pi^2*u - 204*t*u + 42*Pi^2*t*u + 380*t^2*u - 48*Pi^2*t^2*u - 
          360*t^3*u + 18*Pi^2*t^3*u + 168*t^4*u - 6*Pi^2*t^4*u + 
          24*Pi^2*u^2 + 460*t*u^2 - 96*Pi^2*t*u^2 - 632*t^2*u^2 + 
          78*Pi^2*t^2*u^2 + 360*t^3*u^2 - 18*Pi^2*t^3*u^2 - 12*t^4*u^2 + 
          3*Pi^2*t^4*u^2 - 30*Pi^2*u^3 - 460*t*u^3 + 96*Pi^2*t*u^3 + 
          380*t^2*u^3 - 48*Pi^2*t^2*u^3 - 24*t^3*u^3 + 6*Pi^2*t^3*u^3 + 
          24*Pi^2*u^4 + 204*t*u^4 - 42*Pi^2*t*u^4 - 28*t^2*u^4 + 
          9*Pi^2*t^2*u^4 - 12*Pi^2*u^5 - 16*t*u^5 + 6*Pi^2*t*u^5 + 
          3*Pi^2*u^6 + 84*Zeta[3] - 168*t*Zeta[3] + 252*t^2*Zeta[3] - 
          168*t^3*Zeta[3] + 84*t^4*Zeta[3] - 336*u*Zeta[3] + 
          840*t*u*Zeta[3] - 1008*t^2*u*Zeta[3] + 504*t^3*u*Zeta[3] - 
          168*t^4*u*Zeta[3] + 672*u^2*Zeta[3] - 1680*t*u^2*Zeta[3] + 
          1512*t^2*u^2*Zeta[3] - 504*t^3*u^2*Zeta[3] + 84*t^4*u^2*Zeta[3] - 
          840*u^3*Zeta[3] + 1680*t*u^3*Zeta[3] - 1008*t^2*u^3*Zeta[3] + 
          168*t^3*u^3*Zeta[3] + 672*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 
          252*t^2*u^4*Zeta[3] - 336*u^5*Zeta[3] + 168*t*u^5*Zeta[3] + 
          84*u^6*Zeta[3]))/(36*t*(-1 + u)^2*u*(-1 + t + u)))) + 
   G[1 - u, 1 - u, t]*
    (-1/216*(CA^2*CF*nf*q2*(-416 + 6*Pi^2 + 416*t - 6*Pi^2*t - 340*t^2 + 
         3*Pi^2*t^2 + 416*u - 6*Pi^2*u - 416*t*u + 6*Pi^2*t*u - 340*u^2 + 
         3*Pi^2*u^2))/(-1 + t + u) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(12*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(24*t*u*(-1 + t + u)*(t + u)^2))*
      Log[Q2]^2 + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 1, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(117*Pi^4*t^2 - 234*Pi^4*t^3 + 351*Pi^4*t^4 - 234*Pi^4*t^5 + 
        117*Pi^4*t^6 - 25920*t*u + 234*Pi^4*t*u + 51840*t^2*u - 
        702*Pi^4*t^2*u - 56000*t^3*u + 600*Pi^2*t^3*u + 1404*Pi^4*t^3*u + 
        30080*t^4*u - 600*Pi^2*t^4*u - 1170*Pi^4*t^4*u + 4160*t^5*u - 
        60*Pi^2*t^5*u + 468*Pi^4*t^5*u + 117*Pi^4*u^2 + 51840*t*u^2 - 
        702*Pi^4*t*u^2 - 77440*t^2*u^2 + 480*Pi^2*t^2*u^2 + 
        2106*Pi^4*t^2*u^2 + 55680*t^3*u^2 - 1080*Pi^2*t^3*u^2 - 
        2340*Pi^4*t^3*u^2 + 12800*t^4*u^2 - 240*Pi^2*t^4*u^2 + 
        936*Pi^4*t^4*u^2 - 234*Pi^4*u^3 - 56000*t*u^3 + 600*Pi^2*t*u^3 + 
        1404*Pi^4*t*u^3 + 55680*t^2*u^3 - 1080*Pi^2*t^2*u^3 - 
        2340*Pi^4*t^2*u^3 + 17280*t^3*u^3 - 360*Pi^2*t^3*u^3 + 
        1170*Pi^4*t^3*u^3 + 351*Pi^4*u^4 + 30080*t*u^4 - 600*Pi^2*t*u^4 - 
        1170*Pi^4*t*u^4 + 12800*t^2*u^4 - 240*Pi^2*t^2*u^4 + 
        936*Pi^4*t^2*u^4 - 234*Pi^4*u^5 + 4160*t*u^5 - 60*Pi^2*t*u^5 + 
        468*Pi^4*t*u^5 + 117*Pi^4*u^6 - 10080*t^2*Zeta[3] + 
        20160*t^3*Zeta[3] - 30240*t^4*Zeta[3] + 20160*t^5*Zeta[3] - 
        10080*t^6*Zeta[3] - 20160*t*u*Zeta[3] + 60480*t^2*u*Zeta[3] - 
        141120*t^3*u*Zeta[3] + 120960*t^4*u*Zeta[3] - 40320*t^5*u*Zeta[3] - 
        10080*u^2*Zeta[3] + 60480*t*u^2*Zeta[3] - 221760*t^2*u^2*Zeta[3] + 
        262080*t^3*u^2*Zeta[3] - 80640*t^4*u^2*Zeta[3] + 20160*u^3*Zeta[3] - 
        141120*t*u^3*Zeta[3] + 262080*t^2*u^3*Zeta[3] - 
        100800*t^3*u^3*Zeta[3] - 30240*u^4*Zeta[3] + 120960*t*u^4*Zeta[3] - 
        80640*t^2*u^4*Zeta[3] + 20160*u^5*Zeta[3] - 40320*t*u^5*Zeta[3] - 
        10080*u^6*Zeta[3]))/(4320*t*u*(-1 + t + u)*(t + u)^2) + 
     Log[Q2]*(-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 
           11*u^2))/(-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 
          9*Pi^2*t^4 - 6*Pi^2*t^5 + 3*Pi^2*t^6 - 72*t*u + 6*Pi^2*t*u + 
          144*t^2*u - 18*Pi^2*t^2*u - 196*t^3*u + 48*Pi^2*t^3*u + 124*t^4*u - 
          42*Pi^2*t^4*u + 16*t^5*u + 12*Pi^2*t^5*u + 3*Pi^2*u^2 + 144*t*u^2 - 
          18*Pi^2*t*u^2 - 248*t^2*u^2 + 78*Pi^2*t^2*u^2 + 228*t^3*u^2 - 
          96*Pi^2*t^3*u^2 + 52*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 
          196*t*u^3 + 48*Pi^2*t*u^3 + 228*t^2*u^3 - 96*Pi^2*t^2*u^3 + 
          72*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 124*t*u^4 - 
          42*Pi^2*t*u^4 + 52*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 
          16*t*u^5 + 12*Pi^2*t*u^5 + 3*Pi^2*u^6 + 84*t^2*Zeta[3] - 
          168*t^3*Zeta[3] + 252*t^4*Zeta[3] - 168*t^5*Zeta[3] + 
          84*t^6*Zeta[3] + 168*t*u*Zeta[3] - 504*t^2*u*Zeta[3] + 
          1008*t^3*u*Zeta[3] - 840*t^4*u*Zeta[3] + 336*t^5*u*Zeta[3] + 
          84*u^2*Zeta[3] - 504*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 
          1680*t^3*u^2*Zeta[3] + 672*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 
          1008*t*u^3*Zeta[3] - 1680*t^2*u^3*Zeta[3] + 840*t^3*u^3*Zeta[3] + 
          252*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 672*t^2*u^4*Zeta[3] - 
          168*u^5*Zeta[3] + 336*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/
        (36*t*u*(-1 + t + u)*(t + u)^2))) + 
   G[1, 1, u]*(-1/216*(CA^2*CF*nf*q2*(-416 + 6*Pi^2 + 416*t - 6*Pi^2*t - 
         340*t^2 + 3*Pi^2*t^2 + 416*u - 6*Pi^2*u - 416*t*u + 6*Pi^2*t*u - 
         340*u^2 + 3*Pi^2*u^2))/(-1 + t + u) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, -u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, -u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(12*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(24*t*u*(-1 + t + u)*(t + u)^2))*
      Log[Q2]^2 + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + G[0, 0, -u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, -u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, -u, 1 - u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[-u, 1 - u, 1 - u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, -u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[-u, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, 0, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(117*Pi^4*t^2 - 234*Pi^4*t^3 + 351*Pi^4*t^4 - 234*Pi^4*t^5 + 
        117*Pi^4*t^6 - 25920*t*u + 234*Pi^4*t*u + 51840*t^2*u - 
        702*Pi^4*t^2*u - 56000*t^3*u + 600*Pi^2*t^3*u + 1404*Pi^4*t^3*u + 
        30080*t^4*u - 600*Pi^2*t^4*u - 1170*Pi^4*t^4*u + 4160*t^5*u - 
        60*Pi^2*t^5*u + 468*Pi^4*t^5*u + 117*Pi^4*u^2 + 51840*t*u^2 - 
        702*Pi^4*t*u^2 - 77440*t^2*u^2 + 480*Pi^2*t^2*u^2 + 
        2106*Pi^4*t^2*u^2 + 55680*t^3*u^2 - 1080*Pi^2*t^3*u^2 - 
        2340*Pi^4*t^3*u^2 + 12800*t^4*u^2 - 240*Pi^2*t^4*u^2 + 
        936*Pi^4*t^4*u^2 - 234*Pi^4*u^3 - 56000*t*u^3 + 600*Pi^2*t*u^3 + 
        1404*Pi^4*t*u^3 + 55680*t^2*u^3 - 1080*Pi^2*t^2*u^3 - 
        2340*Pi^4*t^2*u^3 + 17280*t^3*u^3 - 360*Pi^2*t^3*u^3 + 
        1170*Pi^4*t^3*u^3 + 351*Pi^4*u^4 + 30080*t*u^4 - 600*Pi^2*t*u^4 - 
        1170*Pi^4*t*u^4 + 12800*t^2*u^4 - 240*Pi^2*t^2*u^4 + 
        936*Pi^4*t^2*u^4 - 234*Pi^4*u^5 + 4160*t*u^5 - 60*Pi^2*t*u^5 + 
        468*Pi^4*t*u^5 + 117*Pi^4*u^6 - 10080*t^2*Zeta[3] + 
        20160*t^3*Zeta[3] - 30240*t^4*Zeta[3] + 20160*t^5*Zeta[3] - 
        10080*t^6*Zeta[3] - 20160*t*u*Zeta[3] + 60480*t^2*u*Zeta[3] - 
        141120*t^3*u*Zeta[3] + 120960*t^4*u*Zeta[3] - 40320*t^5*u*Zeta[3] - 
        10080*u^2*Zeta[3] + 60480*t*u^2*Zeta[3] - 221760*t^2*u^2*Zeta[3] + 
        262080*t^3*u^2*Zeta[3] - 80640*t^4*u^2*Zeta[3] + 20160*u^3*Zeta[3] - 
        141120*t*u^3*Zeta[3] + 262080*t^2*u^3*Zeta[3] - 
        100800*t^3*u^3*Zeta[3] - 30240*u^4*Zeta[3] + 120960*t*u^4*Zeta[3] - 
        80640*t^2*u^4*Zeta[3] + 20160*u^5*Zeta[3] - 40320*t*u^5*Zeta[3] - 
        10080*u^6*Zeta[3]))/(4320*t*u*(-1 + t + u)*(t + u)^2) + 
     Log[Q2]*(-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 
           11*u^2))/(-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 
          9*Pi^2*t^4 - 6*Pi^2*t^5 + 3*Pi^2*t^6 - 72*t*u + 6*Pi^2*t*u + 
          144*t^2*u - 18*Pi^2*t^2*u - 196*t^3*u + 48*Pi^2*t^3*u + 124*t^4*u - 
          42*Pi^2*t^4*u + 16*t^5*u + 12*Pi^2*t^5*u + 3*Pi^2*u^2 + 144*t*u^2 - 
          18*Pi^2*t*u^2 - 248*t^2*u^2 + 78*Pi^2*t^2*u^2 + 228*t^3*u^2 - 
          96*Pi^2*t^3*u^2 + 52*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 
          196*t*u^3 + 48*Pi^2*t*u^3 + 228*t^2*u^3 - 96*Pi^2*t^2*u^3 + 
          72*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 124*t*u^4 - 
          42*Pi^2*t*u^4 + 52*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 
          16*t*u^5 + 12*Pi^2*t*u^5 + 3*Pi^2*u^6 + 84*t^2*Zeta[3] - 
          168*t^3*Zeta[3] + 252*t^4*Zeta[3] - 168*t^5*Zeta[3] + 
          84*t^6*Zeta[3] + 168*t*u*Zeta[3] - 504*t^2*u*Zeta[3] + 
          1008*t^3*u*Zeta[3] - 840*t^4*u*Zeta[3] + 336*t^5*u*Zeta[3] + 
          84*u^2*Zeta[3] - 504*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 
          1680*t^3*u^2*Zeta[3] + 672*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 
          1008*t*u^3*Zeta[3] - 1680*t^2*u^3*Zeta[3] + 840*t^3*u^3*Zeta[3] + 
          252*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 672*t^2*u^4*Zeta[3] - 
          168*u^5*Zeta[3] + 336*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/
        (36*t*u*(-1 + t + u)*(t + u)^2))) - 
   (CA^3*CF*q2*(-17418240*t + 362880*Pi^2*t + 31077*Pi^6*t + 56591360*t^2 - 
      1176000*Pi^2*t^2 - 5922*Pi^4*t^2 - 93231*Pi^6*t^2 - 100065280*t^3 + 
      2069760*Pi^2*t^3 + 11844*Pi^4*t^3 + 155385*Pi^6*t^3 + 104330240*t^4 - 
      2143680*Pi^2*t^4 - 5922*Pi^4*t^4 - 155385*Pi^6*t^4 - 65157120*t^5 + 
      1330560*Pi^2*t^5 + 93231*Pi^6*t^5 + 21719040*t^6 - 443520*Pi^2*t^6 - 
      31077*Pi^6*t^6 - 17418240*u + 362880*Pi^2*u + 31077*Pi^6*u + 
      128423680*t*u - 2533440*Pi^2*t*u - 11844*Pi^4*t*u - 186462*Pi^6*t*u - 
      295823360*t^2*u + 6115200*Pi^2*t^2*u + 23688*Pi^4*t^2*u + 
      497232*Pi^6*t^2*u + 360747520*t^3*u - 7674240*Pi^2*t^3*u - 
      11844*Pi^4*t^3*u - 683694*Pi^6*t^3*u - 249688320*t^4*u + 
      5221440*Pi^2*t^4*u + 497232*Pi^6*t^4*u + 78059520*t^5*u - 
      1572480*Pi^2*t^5*u - 186462*Pi^6*t^5*u - 4300800*t^6*u + 
      80640*Pi^2*t^6*u + 31077*Pi^6*t^6*u + 56591360*u^2 - 1176000*Pi^2*u^2 - 
      5922*Pi^4*u^2 - 93231*Pi^6*u^2 - 295823360*t*u^2 + 6115200*Pi^2*t*u^2 + 
      23688*Pi^4*t*u^2 + 497232*Pi^6*t*u^2 + 510657280*t^2*u^2 - 
      10879680*Pi^2*t^2*u^2 - 11844*Pi^4*t^2*u^2 - 1056618*Pi^6*t^2*u^2 - 
      438448640*t^3*u^2 + 9179520*Pi^2*t^3*u^2 - 11844*Pi^4*t^3*u^2 + 
      1056618*Pi^6*t^3*u^2 + 164684800*t^4*u^2 - 3299520*Pi^2*t^4*u^2 + 
      5922*Pi^4*t^4*u^2 - 497232*Pi^6*t^4*u^2 - 12902400*t^5*u^2 + 
      241920*Pi^2*t^5*u^2 + 93231*Pi^6*t^5*u^2 - 100065280*u^3 + 
      2069760*Pi^2*u^3 + 11844*Pi^4*u^3 + 155385*Pi^6*u^3 + 360747520*t*u^3 - 
      7674240*Pi^2*t*u^3 - 11844*Pi^4*t*u^3 - 683694*Pi^6*t*u^3 - 
      438448640*t^2*u^3 + 9179520*Pi^2*t^2*u^3 - 11844*Pi^4*t^2*u^3 + 
      1056618*Pi^6*t^2*u^3 + 199270400*t^3*u^3 - 3978240*Pi^2*t^3*u^3 + 
      11844*Pi^4*t^3*u^3 - 683694*Pi^6*t^3*u^3 - 21504000*t^4*u^3 + 
      403200*Pi^2*t^4*u^3 + 155385*Pi^6*t^4*u^3 + 104330240*u^4 - 
      2143680*Pi^2*u^4 - 5922*Pi^4*u^4 - 155385*Pi^6*u^4 - 249688320*t*u^4 + 
      5221440*Pi^2*t*u^4 + 497232*Pi^6*t*u^4 + 164684800*t^2*u^4 - 
      3299520*Pi^2*t^2*u^4 + 5922*Pi^4*t^2*u^4 - 497232*Pi^6*t^2*u^4 - 
      21504000*t^3*u^4 + 403200*Pi^2*t^3*u^4 + 155385*Pi^6*t^3*u^4 - 
      65157120*u^5 + 1330560*Pi^2*u^5 + 93231*Pi^6*u^5 + 78059520*t*u^5 - 
      1572480*Pi^2*t*u^5 - 186462*Pi^6*t*u^5 - 12902400*t^2*u^5 + 
      241920*Pi^2*t^2*u^5 + 93231*Pi^6*t^2*u^5 + 21719040*u^6 - 
      443520*Pi^2*u^6 - 31077*Pi^6*u^6 - 4300800*t*u^6 + 80640*Pi^2*t*u^6 + 
      31077*Pi^6*t*u^6 + 5080320*t*Zeta[3] + 211680*Pi^2*t*Zeta[3] - 
      16369920*t^2*Zeta[3] - 635040*Pi^2*t^2*Zeta[3] + 28506240*t^3*Zeta[3] + 
      1058400*Pi^2*t^3*Zeta[3] - 29070720*t^4*Zeta[3] - 
      1058400*Pi^2*t^4*Zeta[3] + 17781120*t^5*Zeta[3] + 
      635040*Pi^2*t^5*Zeta[3] - 5927040*t^6*Zeta[3] - 
      211680*Pi^2*t^6*Zeta[3] + 5080320*u*Zeta[3] + 211680*Pi^2*u*Zeta[3] - 
      32739840*t*u*Zeta[3] - 1270080*Pi^2*t*u*Zeta[3] + 
      84107520*t^2*u*Zeta[3] + 3386880*Pi^2*t^2*u*Zeta[3] - 
      108944640*t^3*u*Zeta[3] - 4656960*Pi^2*t^3*u*Zeta[3] + 
      71971200*t^4*u*Zeta[3] + 3386880*Pi^2*t^4*u*Zeta[3] - 
      20321280*t^5*u*Zeta[3] - 1270080*Pi^2*t^5*u*Zeta[3] + 
      846720*t^6*u*Zeta[3] + 211680*Pi^2*t^6*u*Zeta[3] - 
      16369920*u^2*Zeta[3] - 635040*Pi^2*u^2*Zeta[3] + 
      84107520*t*u^2*Zeta[3] + 3386880*Pi^2*t*u^2*Zeta[3] - 
      154667520*t^2*u^2*Zeta[3] - 7197120*Pi^2*t^2*u^2*Zeta[3] + 
      126443520*t^3*u^2*Zeta[3] + 7197120*Pi^2*t^3*u^2*Zeta[3] - 
      42053760*t^4*u^2*Zeta[3] - 3386880*Pi^2*t^4*u^2*Zeta[3] + 
      2540160*t^5*u^2*Zeta[3] + 635040*Pi^2*t^5*u^2*Zeta[3] + 
      28506240*u^3*Zeta[3] + 1058400*Pi^2*u^3*Zeta[3] - 
      108944640*t*u^3*Zeta[3] - 4656960*Pi^2*t*u^3*Zeta[3] + 
      126443520*t^2*u^3*Zeta[3] + 7197120*Pi^2*t^2*u^3*Zeta[3] - 
      50238720*t^3*u^3*Zeta[3] - 4656960*Pi^2*t^3*u^3*Zeta[3] + 
      4233600*t^4*u^3*Zeta[3] + 1058400*Pi^2*t^4*u^3*Zeta[3] - 
      29070720*u^4*Zeta[3] - 1058400*Pi^2*u^4*Zeta[3] + 
      71971200*t*u^4*Zeta[3] + 3386880*Pi^2*t*u^4*Zeta[3] - 
      42053760*t^2*u^4*Zeta[3] - 3386880*Pi^2*t^2*u^4*Zeta[3] + 
      4233600*t^3*u^4*Zeta[3] + 1058400*Pi^2*t^3*u^4*Zeta[3] + 
      17781120*u^5*Zeta[3] + 635040*Pi^2*u^5*Zeta[3] - 
      20321280*t*u^5*Zeta[3] - 1270080*Pi^2*t*u^5*Zeta[3] + 
      2540160*t^2*u^5*Zeta[3] + 635040*Pi^2*t^2*u^5*Zeta[3] - 
      5927040*u^6*Zeta[3] - 211680*Pi^2*u^6*Zeta[3] + 846720*t*u^6*Zeta[3] + 
      211680*Pi^2*t*u^6*Zeta[3] - 8890560*t*Zeta[3]^2 + 
      26671680*t^2*Zeta[3]^2 - 44452800*t^3*Zeta[3]^2 + 
      44452800*t^4*Zeta[3]^2 - 26671680*t^5*Zeta[3]^2 + 
      8890560*t^6*Zeta[3]^2 - 8890560*u*Zeta[3]^2 + 53343360*t*u*Zeta[3]^2 - 
      142248960*t^2*u*Zeta[3]^2 + 195592320*t^3*u*Zeta[3]^2 - 
      142248960*t^4*u*Zeta[3]^2 + 53343360*t^5*u*Zeta[3]^2 - 
      8890560*t^6*u*Zeta[3]^2 + 26671680*u^2*Zeta[3]^2 - 
      142248960*t*u^2*Zeta[3]^2 + 302279040*t^2*u^2*Zeta[3]^2 - 
      302279040*t^3*u^2*Zeta[3]^2 + 142248960*t^4*u^2*Zeta[3]^2 - 
      26671680*t^5*u^2*Zeta[3]^2 - 44452800*u^3*Zeta[3]^2 + 
      195592320*t*u^3*Zeta[3]^2 - 302279040*t^2*u^3*Zeta[3]^2 + 
      195592320*t^3*u^3*Zeta[3]^2 - 44452800*t^4*u^3*Zeta[3]^2 + 
      44452800*u^4*Zeta[3]^2 - 142248960*t*u^4*Zeta[3]^2 + 
      142248960*t^2*u^4*Zeta[3]^2 - 44452800*t^3*u^4*Zeta[3]^2 - 
      26671680*u^5*Zeta[3]^2 + 53343360*t*u^5*Zeta[3]^2 - 
      26671680*t^2*u^5*Zeta[3]^2 + 8890560*u^6*Zeta[3]^2 - 
      8890560*t*u^6*Zeta[3]^2 - 20248704*t*Zeta[5] + 60746112*t^2*Zeta[5] - 
      101243520*t^3*Zeta[5] + 101243520*t^4*Zeta[5] - 60746112*t^5*Zeta[5] + 
      20248704*t^6*Zeta[5] - 20248704*u*Zeta[5] + 121492224*t*u*Zeta[5] - 
      364476672*t^2*u*Zeta[5] + 526466304*t^3*u*Zeta[5] - 
      364476672*t^4*u*Zeta[5] + 121492224*t^5*u*Zeta[5] - 
      20248704*t^6*u*Zeta[5] + 60746112*u^2*Zeta[5] - 
      364476672*t*u^2*Zeta[5] + 850445568*t^2*u^2*Zeta[5] - 
      850445568*t^3*u^2*Zeta[5] + 364476672*t^4*u^2*Zeta[5] - 
      60746112*t^5*u^2*Zeta[5] - 101243520*u^3*Zeta[5] + 
      526466304*t*u^3*Zeta[5] - 850445568*t^2*u^3*Zeta[5] + 
      526466304*t^3*u^3*Zeta[5] - 101243520*t^4*u^3*Zeta[5] + 
      101243520*u^4*Zeta[5] - 364476672*t*u^4*Zeta[5] + 
      364476672*t^2*u^4*Zeta[5] - 101243520*t^3*u^4*Zeta[5] - 
      60746112*u^5*Zeta[5] + 121492224*t*u^5*Zeta[5] - 
      60746112*t^2*u^5*Zeta[5] + 20248704*u^6*Zeta[5] - 
      20248704*t*u^6*Zeta[5]))/(1088640*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*
     (t + u)) + G[0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
        6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
        2*t*u^3 + u^4)*G[0, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (-1/36*(CA^2*CF*nf*q2*(1 + t^2))/t + 
       (CA^3*CF*q2*(Pi^2 - 4*Pi^2*t + 8*Pi^2*t^2 - 10*Pi^2*t^3 + 8*Pi^2*t^4 - 
          4*Pi^2*t^5 + Pi^2*t^6 - 2*u - 2*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 
          80*t^2*u - 20*Pi^2*t^2*u + 80*t^3*u + 20*Pi^2*t^3*u - 30*t^4*u - 
          10*Pi^2*t^4*u + 2*t^5*u + 2*Pi^2*t^5*u + 2*u^2 + 3*Pi^2*u^2 - 
          52*t*u^2 - 12*Pi^2*t*u^2 + 100*t^2*u^2 + 18*Pi^2*t^2*u^2 - 
          52*t^3*u^2 - 12*Pi^2*t^3*u^2 + 2*t^4*u^2 + 3*Pi^2*t^4*u^2 - 
          2*Pi^2*u^3 + 48*t*u^3 + 6*Pi^2*t*u^3 - 48*t^2*u^3 - 
          6*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + Pi^2*u^4 - 24*t*u^4 - 
          2*Pi^2*t*u^4 + Pi^2*t^2*u^4))/(72*(-1 + t)^2*t*u*(-1 + t + u)))*
      Log[Q2]^3 + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^4)/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^5)/(120*t*u*(-1 + t + u)) + G[0, 0, 0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, 0, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 1, 1, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, 1, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, 1, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 1, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 0, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1, 1, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 1, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1, u]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 1, u]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 0, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 0, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) - 
     (CA^2*CF*nf*q2*(-2300 + 33*Pi^2 + 2040*t - 18*Pi^2*t - 2300*t^2 + 
        33*Pi^2*t^2 + 2040*u - 18*Pi^2*u - 2040*t*u + 18*Pi^2*t*u - 
        2040*u^2 + 18*Pi^2*u^2 + 252*Zeta[3] + 252*t^2*Zeta[3]))/(648*t) + 
     G[1, u]*(-1/8*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4)*Log[Q2]^2)/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^4)/(24*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(11*Pi^4 - 22*Pi^4*t + 33*Pi^4*t^2 - 22*Pi^4*t^3 + 
          11*Pi^4*t^4 - 22*Pi^4*u + 66*Pi^4*t*u - 66*Pi^4*t^2*u + 
          22*Pi^4*t^3*u + 33*Pi^4*u^2 - 66*Pi^4*t*u^2 + 33*Pi^4*t^2*u^2 - 
          22*Pi^4*u^3 + 22*Pi^4*t*u^3 + 11*Pi^4*u^4 - 672*Zeta[3] + 
          1344*t*Zeta[3] - 2016*t^2*Zeta[3] + 1344*t^3*Zeta[3] - 
          672*t^4*Zeta[3] + 1344*u*Zeta[3] - 6048*t*u*Zeta[3] + 
          6048*t^2*u*Zeta[3] - 1344*t^3*u*Zeta[3] - 2016*u^2*Zeta[3] + 
          6048*t*u^2*Zeta[3] - 2016*t^2*u^2*Zeta[3] + 1344*u^3*Zeta[3] - 
          1344*t*u^3*Zeta[3] - 672*u^4*Zeta[3]))/(288*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*Log[Q2]*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
          3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 
          6*Pi^2*t^3*u + 9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 
          6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 
          56*t*Zeta[3] - 84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 
          56*u*Zeta[3] - 168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 
          56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 
          84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 
          28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, 1, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[1, 0, u]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[1, 1, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4)*Log[Q2]^2)/(24*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^4)/(24*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(13*Pi^4 - 26*Pi^4*t + 39*Pi^4*t^2 - 26*Pi^4*t^3 + 
          13*Pi^4*t^4 - 26*Pi^4*u + 78*Pi^4*t*u - 78*Pi^4*t^2*u + 
          26*Pi^4*t^3*u + 39*Pi^4*u^2 - 78*Pi^4*t*u^2 + 39*Pi^4*t^2*u^2 - 
          26*Pi^4*u^3 + 26*Pi^4*t*u^3 + 13*Pi^4*u^4 - 1120*Zeta[3] + 
          2240*t*Zeta[3] - 3360*t^2*Zeta[3] + 2240*t^3*Zeta[3] - 
          1120*t^4*Zeta[3] + 2240*u*Zeta[3] - 10080*t*u*Zeta[3] + 
          10080*t^2*u*Zeta[3] - 2240*t^3*u*Zeta[3] - 3360*u^2*Zeta[3] + 
          10080*t*u^2*Zeta[3] - 3360*t^2*u^2*Zeta[3] + 2240*u^3*Zeta[3] - 
          2240*t*u^3*Zeta[3] - 1120*u^4*Zeta[3]))/(480*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*Log[Q2]*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 
          3*Pi^2*u^2 - 9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 
          2*Pi^2*t*u^3 + Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 
          84*t^2*Zeta[3] - 56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 
          168*t*u*Zeta[3] - 168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 
          84*u^2*Zeta[3] - 168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 
          56*u^3*Zeta[3] + 56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/
        (12*t*u*(-1 + t + u))) + 
     Log[Q2]*((CA^2*CF*nf*q2*(-340 + 3*Pi^2 + 264*t - 340*t^2 + 3*Pi^2*t^2 + 
          264*u - 264*t*u - 264*u^2))/(216*t) - 
       (CA^3*CF*q2*(117*Pi^4 - 468*Pi^4*t + 936*Pi^4*t^2 - 1170*Pi^4*t^3 + 
          936*Pi^4*t^4 - 468*Pi^4*t^5 + 117*Pi^4*t^6 + 4160*u - 60*Pi^2*u - 
          234*Pi^4*u - 50880*t*u + 900*Pi^2*t*u + 1170*Pi^4*t*u + 
          105920*t^2*u - 2400*Pi^2*t^2*u - 2340*Pi^4*t^2*u - 105920*t^3*u + 
          2400*Pi^2*t^3*u + 2340*Pi^4*t^3*u + 50880*t^4*u - 900*Pi^2*t^4*u - 
          1170*Pi^4*t^4*u - 4160*t^5*u + 60*Pi^2*t^5*u + 234*Pi^4*t^5*u - 
          8000*u^2 + 60*Pi^2*u^2 + 351*Pi^4*u^2 + 96640*t*u^2 - 
          1560*Pi^2*t*u^2 - 1404*Pi^4*t*u^2 - 151360*t^2*u^2 + 
          3000*Pi^2*t^2*u^2 + 2106*Pi^4*t^2*u^2 + 96640*t^3*u^2 - 
          1560*Pi^2*t^3*u^2 - 1404*Pi^4*t^3*u^2 - 8000*t^4*u^2 + 
          60*Pi^2*t^4*u^2 + 351*Pi^4*t^4*u^2 + 7680*u^3 - 234*Pi^4*u^3 - 
          92160*t*u^3 + 1440*Pi^2*t*u^3 + 702*Pi^4*t*u^3 + 92160*t^2*u^3 - 
          1440*Pi^2*t^2*u^3 - 702*Pi^4*t^2*u^3 - 7680*t^3*u^3 + 
          234*Pi^4*t^3*u^3 - 3840*u^4 + 117*Pi^4*u^4 + 42240*t*u^4 - 
          720*Pi^2*t*u^4 - 234*Pi^4*t*u^4 - 3840*t^2*u^4 + 117*Pi^4*t^2*u^4 - 
          10080*Zeta[3] + 40320*t*Zeta[3] - 80640*t^2*Zeta[3] + 
          100800*t^3*Zeta[3] - 80640*t^4*Zeta[3] + 40320*t^5*Zeta[3] - 
          10080*t^6*Zeta[3] + 20160*u*Zeta[3] - 120960*t*u*Zeta[3] + 
          262080*t^2*u*Zeta[3] - 262080*t^3*u*Zeta[3] + 
          120960*t^4*u*Zeta[3] - 20160*t^5*u*Zeta[3] - 30240*u^2*Zeta[3] + 
          141120*t*u^2*Zeta[3] - 221760*t^2*u^2*Zeta[3] + 
          141120*t^3*u^2*Zeta[3] - 30240*t^4*u^2*Zeta[3] + 
          20160*u^3*Zeta[3] - 60480*t*u^3*Zeta[3] + 60480*t^2*u^3*Zeta[3] - 
          20160*t^3*u^3*Zeta[3] - 10080*u^4*Zeta[3] + 20160*t*u^4*Zeta[3] - 
          10080*t^2*u^4*Zeta[3]))/(4320*(-1 + t)^2*t*u*(-1 + t + u))) + 
     Log[Q2]^2*((CA^2*CF*nf*q2*(11 - 6*t + 11*t^2 - 6*u + 6*t*u + 6*u^2))/
        (36*t) + (CA^3*CF*q2*(3*Pi^2 - 12*Pi^2*t + 24*Pi^2*t^2 - 
          30*Pi^2*t^3 + 24*Pi^2*t^4 - 12*Pi^2*t^5 + 3*Pi^2*t^6 + 16*u - 
          6*Pi^2*u - 204*t*u + 42*Pi^2*t*u + 460*t^2*u - 96*Pi^2*t^2*u - 
          460*t^3*u + 96*Pi^2*t^3*u + 204*t^4*u - 42*Pi^2*t^4*u - 16*t^5*u + 
          6*Pi^2*t^5*u - 28*u^2 + 9*Pi^2*u^2 + 380*t*u^2 - 48*Pi^2*t*u^2 - 
          632*t^2*u^2 + 78*Pi^2*t^2*u^2 + 380*t^3*u^2 - 48*Pi^2*t^3*u^2 - 
          28*t^4*u^2 + 9*Pi^2*t^4*u^2 + 24*u^3 - 6*Pi^2*u^3 - 360*t*u^3 + 
          18*Pi^2*t*u^3 + 360*t^2*u^3 - 18*Pi^2*t^2*u^3 - 24*t^3*u^3 + 
          6*Pi^2*t^3*u^3 - 12*u^4 + 3*Pi^2*u^4 + 168*t*u^4 - 6*Pi^2*t*u^4 - 
          12*t^2*u^4 + 3*Pi^2*t^2*u^4 + 84*Zeta[3] - 336*t*Zeta[3] + 
          672*t^2*Zeta[3] - 840*t^3*Zeta[3] + 672*t^4*Zeta[3] - 
          336*t^5*Zeta[3] + 84*t^6*Zeta[3] - 168*u*Zeta[3] + 
          840*t*u*Zeta[3] - 1680*t^2*u*Zeta[3] + 1680*t^3*u*Zeta[3] - 
          840*t^4*u*Zeta[3] + 168*t^5*u*Zeta[3] + 252*u^2*Zeta[3] - 
          1008*t*u^2*Zeta[3] + 1512*t^2*u^2*Zeta[3] - 1008*t^3*u^2*Zeta[3] + 
          252*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 504*t*u^3*Zeta[3] - 
          504*t^2*u^3*Zeta[3] + 168*t^3*u^3*Zeta[3] + 84*u^4*Zeta[3] - 
          168*t*u^4*Zeta[3] + 84*t^2*u^4*Zeta[3]))/(72*(-1 + t)^2*t*u*
         (-1 + t + u))) - (CA^3*CF*q2*(351*Pi^4 - 1404*Pi^4*t + 
        2808*Pi^4*t^2 - 3510*Pi^4*t^3 + 2808*Pi^4*t^4 - 1404*Pi^4*t^5 + 
        351*Pi^4*t^6 - 25600*u + 480*Pi^2*u - 702*Pi^4*u + 309120*t*u - 
        6120*Pi^2*t*u + 4140*Pi^4*t*u - 617920*t^2*u + 13800*Pi^2*t^2*u - 
        8910*Pi^4*t^2*u + 617920*t^3*u - 13800*Pi^2*t^3*u + 8910*Pi^4*t^3*u - 
        309120*t^4*u + 6120*Pi^2*t^4*u - 4140*Pi^4*t^4*u + 25600*t^5*u - 
        480*Pi^2*t^5*u + 702*Pi^4*t^5*u + 50560*u^2 - 840*Pi^2*u^2 + 
        1053*Pi^4*u^2 - 590720*t*u^2 + 11400*Pi^2*t*u^2 - 4842*Pi^4*t*u^2 + 
        898880*t^2*u^2 - 18960*Pi^2*t^2*u^2 + 7578*Pi^4*t^2*u^2 - 
        590720*t^3*u^2 + 11400*Pi^2*t^3*u^2 - 4842*Pi^4*t^3*u^2 + 
        50560*t^4*u^2 - 840*Pi^2*t^4*u^2 + 1053*Pi^4*t^4*u^2 - 49920*u^3 + 
        720*Pi^2*u^3 - 702*Pi^4*u^3 + 564480*t*u^3 - 10800*Pi^2*t*u^3 + 
        2106*Pi^4*t*u^3 - 564480*t^2*u^3 + 10800*Pi^2*t^2*u^3 - 
        2106*Pi^4*t^2*u^3 + 49920*t^3*u^3 - 720*Pi^2*t^3*u^3 + 
        702*Pi^4*t^3*u^3 + 24960*u^4 - 360*Pi^2*u^4 + 351*Pi^4*u^4 - 
        257280*t*u^4 + 5040*Pi^2*t*u^4 - 702*Pi^4*t*u^4 + 24960*t^2*u^4 - 
        360*Pi^2*t^2*u^4 + 351*Pi^4*t^2*u^4 - 2520*Pi^2*Zeta[3] + 
        10080*Pi^2*t*Zeta[3] - 20160*Pi^2*t^2*Zeta[3] + 
        25200*Pi^2*t^3*Zeta[3] - 20160*Pi^2*t^4*Zeta[3] + 
        10080*Pi^2*t^5*Zeta[3] - 2520*Pi^2*t^6*Zeta[3] + 5040*u*Zeta[3] + 
        5040*Pi^2*u*Zeta[3] - 75600*t*u*Zeta[3] - 25200*Pi^2*t*u*Zeta[3] + 
        201600*t^2*u*Zeta[3] + 50400*Pi^2*t^2*u*Zeta[3] - 
        201600*t^3*u*Zeta[3] - 50400*Pi^2*t^3*u*Zeta[3] + 
        75600*t^4*u*Zeta[3] + 25200*Pi^2*t^4*u*Zeta[3] - 5040*t^5*u*Zeta[3] - 
        5040*Pi^2*t^5*u*Zeta[3] - 5040*u^2*Zeta[3] - 7560*Pi^2*u^2*Zeta[3] + 
        131040*t*u^2*Zeta[3] + 30240*Pi^2*t*u^2*Zeta[3] - 
        252000*t^2*u^2*Zeta[3] - 45360*Pi^2*t^2*u^2*Zeta[3] + 
        131040*t^3*u^2*Zeta[3] + 30240*Pi^2*t^3*u^2*Zeta[3] - 
        5040*t^4*u^2*Zeta[3] - 7560*Pi^2*t^4*u^2*Zeta[3] + 
        5040*Pi^2*u^3*Zeta[3] - 120960*t*u^3*Zeta[3] - 
        15120*Pi^2*t*u^3*Zeta[3] + 120960*t^2*u^3*Zeta[3] + 
        15120*Pi^2*t^2*u^3*Zeta[3] - 5040*Pi^2*t^3*u^3*Zeta[3] - 
        2520*Pi^2*u^4*Zeta[3] + 60480*t*u^4*Zeta[3] + 
        5040*Pi^2*t*u^4*Zeta[3] - 2520*Pi^2*t^2*u^4*Zeta[3] - 80352*Zeta[5] + 
        321408*t*Zeta[5] - 642816*t^2*Zeta[5] + 803520*t^3*Zeta[5] - 
        642816*t^4*Zeta[5] + 321408*t^5*Zeta[5] - 80352*t^6*Zeta[5] + 
        160704*u*Zeta[5] - 803520*t*u*Zeta[5] + 1607040*t^2*u*Zeta[5] - 
        1607040*t^3*u*Zeta[5] + 803520*t^4*u*Zeta[5] - 160704*t^5*u*Zeta[5] - 
        241056*u^2*Zeta[5] + 964224*t*u^2*Zeta[5] - 1446336*t^2*u^2*Zeta[5] + 
        964224*t^3*u^2*Zeta[5] - 241056*t^4*u^2*Zeta[5] + 
        160704*u^3*Zeta[5] - 482112*t*u^3*Zeta[5] + 482112*t^2*u^3*Zeta[5] - 
        160704*t^3*u^3*Zeta[5] - 80352*u^4*Zeta[5] + 160704*t*u^4*Zeta[5] - 
        80352*t^2*u^4*Zeta[5]))/(12960*(-1 + t)^2*t*u*(-1 + t + u))) + 
   G[1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 0, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 0, 1, 1, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 0, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 0, 1, 1, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, 0, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 0, 1, u])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, 0, u])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1, 1, 1, 1, 1, u])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(36*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
          3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(72*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2]^3 + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^5)/(120*t*u*(-1 + t + u)) + G[0, 0, 0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 1, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 1, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 1, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 0, 0, u]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
           9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 0, 1, u]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 0, 0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 0, 0, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 0, 0, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1, 1, 1, 0, u]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1, 1, 1, 1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1, 1, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 1, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 0, u]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 0, u]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1, 0, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 0, 0, u]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1, 1, 1, u]*
      ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^2*CF*nf*q2*(-2560 + 48*Pi^2 + 2560*t - 48*Pi^2*t - 2300*t^2 + 
        33*Pi^2*t^2 + 2560*u - 48*Pi^2*u - 2560*t*u + 48*Pi^2*t*u - 
        2300*u^2 + 33*Pi^2*u^2 + 504*Zeta[3] - 504*t*Zeta[3] + 
        252*t^2*Zeta[3] - 504*u*Zeta[3] + 504*t*u*Zeta[3] + 252*u^2*Zeta[3]))/
      (648*(-1 + t + u)) + G[0, 0, u]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
          3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 
          6*Pi^2*t^3*u + 9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 
          6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 
          56*t*Zeta[3] - 84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 
          56*u*Zeta[3] - 168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 
          56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 
          84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 
          28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, 1, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
          3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 
          6*Pi^2*t^3*u + 9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 
          6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 
          56*t*Zeta[3] - 84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 
          56*u*Zeta[3] - 168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 
          56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 
          84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 
          28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[1, 0, u]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     Log[Q2]*(-1/216*(CA^2*CF*nf*q2*(-416 + 6*Pi^2 + 416*t - 6*Pi^2*t - 
           340*t^2 + 3*Pi^2*t^2 + 416*u - 6*Pi^2*u - 416*t*u + 6*Pi^2*t*u - 
           340*u^2 + 3*Pi^2*u^2))/(-1 + t + u) - 
       (CA^3*CF*q2*(33*Pi^4*t^2 - 66*Pi^4*t^3 + 99*Pi^4*t^4 - 66*Pi^4*t^5 + 
          33*Pi^4*t^6 - 5184*t*u + 66*Pi^4*t*u + 10368*t^2*u - 
          198*Pi^4*t^2*u - 11200*t^3*u + 120*Pi^2*t^3*u + 396*Pi^4*t^3*u + 
          6016*t^4*u - 120*Pi^2*t^4*u - 330*Pi^4*t^4*u + 832*t^5*u - 
          12*Pi^2*t^5*u + 132*Pi^4*t^5*u + 33*Pi^4*u^2 + 10368*t*u^2 - 
          198*Pi^4*t*u^2 - 15488*t^2*u^2 + 96*Pi^2*t^2*u^2 + 
          594*Pi^4*t^2*u^2 + 11136*t^3*u^2 - 216*Pi^2*t^3*u^2 - 
          660*Pi^4*t^3*u^2 + 2560*t^4*u^2 - 48*Pi^2*t^4*u^2 + 
          264*Pi^4*t^4*u^2 - 66*Pi^4*u^3 - 11200*t*u^3 + 120*Pi^2*t*u^3 + 
          396*Pi^4*t*u^3 + 11136*t^2*u^3 - 216*Pi^2*t^2*u^3 - 
          660*Pi^4*t^2*u^3 + 3456*t^3*u^3 - 72*Pi^2*t^3*u^3 + 
          330*Pi^4*t^3*u^3 + 99*Pi^4*u^4 + 6016*t*u^4 - 120*Pi^2*t*u^4 - 
          330*Pi^4*t*u^4 + 2560*t^2*u^4 - 48*Pi^2*t^2*u^4 + 
          264*Pi^4*t^2*u^4 - 66*Pi^4*u^5 + 832*t*u^5 - 12*Pi^2*t*u^5 + 
          132*Pi^4*t*u^5 + 33*Pi^4*u^6 - 2016*t^2*Zeta[3] + 
          4032*t^3*Zeta[3] - 6048*t^4*Zeta[3] + 4032*t^5*Zeta[3] - 
          2016*t^6*Zeta[3] - 4032*t*u*Zeta[3] + 12096*t^2*u*Zeta[3] - 
          28224*t^3*u*Zeta[3] + 24192*t^4*u*Zeta[3] - 8064*t^5*u*Zeta[3] - 
          2016*u^2*Zeta[3] + 12096*t*u^2*Zeta[3] - 44352*t^2*u^2*Zeta[3] + 
          52416*t^3*u^2*Zeta[3] - 16128*t^4*u^2*Zeta[3] + 4032*u^3*Zeta[3] - 
          28224*t*u^3*Zeta[3] + 52416*t^2*u^3*Zeta[3] - 
          20160*t^3*u^3*Zeta[3] - 6048*u^4*Zeta[3] + 24192*t*u^4*Zeta[3] - 
          16128*t^2*u^4*Zeta[3] + 4032*u^5*Zeta[3] - 8064*t*u^5*Zeta[3] - 
          2016*u^6*Zeta[3]))/(864*t*u*(-1 + t + u)*(t + u)^2)) + 
     G[1, 1, u]*(-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 
           11*u^2))/(-1 + t + u) + 
       ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
          (6*(-1 + t + u)) - (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 
            9*Pi^2*t^4 - 6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 
            18*Pi^2*t^2*u - 20*t^3*u + 36*Pi^2*t^3*u + 20*t^4*u - 
            30*Pi^2*t^4*u + 2*t^5*u + 12*Pi^2*t^5*u + 3*Pi^2*u^2 - 
            18*Pi^2*t*u^2 - 16*t^2*u^2 + 54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 
            60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 
            20*t*u^3 + 36*Pi^2*t*u^3 + 36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 
            12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 20*t*u^4 - 
            30*Pi^2*t*u^4 + 8*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 
            2*t*u^5 + 12*Pi^2*t*u^5 + 3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*
           (t + u)^2))*Log[Q2] + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 18*Pi^2*t^5 + 
          9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 54*Pi^2*t^2*u + 
          196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 114*Pi^2*t^4*u - 
          16*t^5*u + 36*Pi^2*t^5*u + 9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 
          248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 
          52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 
          132*Pi^2*t*u^3 - 228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 
          90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 
          52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 
          36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 
          252*t^4*Zeta[3] + 168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 
          168*t*u*Zeta[3] + 504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 
          840*t^4*u*Zeta[3] - 336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 
          504*t*u^2*Zeta[3] - 1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 
          672*t^4*u^2*Zeta[3] + 168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 
          1680*t^2*u^3*Zeta[3] - 840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 
          840*t*u^4*Zeta[3] - 672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 
          336*t*u^5*Zeta[3] - 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
         (t + u)^2)) + Log[Q2]^2*
      (-1/36*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
         (-1 + t + u) - (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 
          18*Pi^2*t^5 + 9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 
          54*Pi^2*t^2*u + 196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 
          114*Pi^2*t^4*u - 16*t^5*u + 36*Pi^2*t^5*u + 9*Pi^2*u^2 - 
          144*t*u^2 - 54*Pi^2*t*u^2 + 248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 
          228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 
          18*Pi^2*u^3 + 196*t*u^3 + 132*Pi^2*t*u^3 - 228*t^2*u^3 - 
          252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 
          124*t*u^4 - 114*Pi^2*t*u^4 - 52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 
          18*Pi^2*u^5 - 16*t*u^5 + 36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 
          84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 252*t^4*Zeta[3] + 
          168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 168*t*u*Zeta[3] + 
          504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 840*t^4*u*Zeta[3] - 
          336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 504*t*u^2*Zeta[3] - 
          1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 672*t^4*u^2*Zeta[3] + 
          168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 1680*t^2*u^3*Zeta[3] - 
          840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 840*t*u^4*Zeta[3] - 
          672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 336*t*u^5*Zeta[3] - 
          84*u^6*Zeta[3]))/(72*t*u*(-1 + t + u)*(t + u)^2)) - 
     (CA^3*CF*q2*(495*Pi^4*t^2 - 990*Pi^4*t^3 + 1485*Pi^4*t^4 - 
        990*Pi^4*t^5 + 495*Pi^4*t^6 + 181440*t*u - 2160*Pi^2*t*u + 
        990*Pi^4*t*u - 362880*t^2*u + 4320*Pi^2*t^2*u - 2970*Pi^4*t^2*u + 
        362560*t^3*u - 5880*Pi^2*t^3*u + 7002*Pi^4*t^3*u - 181120*t^4*u + 
        3720*Pi^2*t^4*u - 6012*Pi^4*t^4*u - 25600*t^5*u + 480*Pi^2*t^5*u + 
        1980*Pi^4*t^5*u + 495*Pi^4*u^2 - 362880*t*u^2 + 4320*Pi^2*t*u^2 - 
        2970*Pi^4*t*u^2 + 517760*t^2*u^2 - 7440*Pi^2*t^2*u^2 + 
        11034*Pi^4*t^2*u^2 - 336000*t^3*u^2 + 6840*Pi^2*t^3*u^2 - 
        13086*Pi^4*t^3*u^2 - 77440*t^4*u^2 + 1560*Pi^2*t^4*u^2 + 
        3960*Pi^4*t^4*u^2 - 990*Pi^4*u^3 + 362560*t*u^3 - 5880*Pi^2*t*u^3 + 
        7002*Pi^4*t*u^3 - 336000*t^2*u^3 + 6840*Pi^2*t^2*u^3 - 
        13086*Pi^4*t^2*u^3 - 103680*t^3*u^3 + 2160*Pi^2*t^3*u^3 + 
        4950*Pi^4*t^3*u^3 + 1485*Pi^4*u^4 - 181120*t*u^4 + 3720*Pi^2*t*u^4 - 
        6012*Pi^4*t*u^4 - 77440*t^2*u^4 + 1560*Pi^2*t^2*u^4 + 
        3960*Pi^4*t^2*u^4 - 990*Pi^4*u^5 - 25600*t*u^5 + 480*Pi^2*t*u^5 + 
        1980*Pi^4*t*u^5 + 495*Pi^4*u^6 + 7560*Pi^2*t^2*Zeta[3] - 
        15120*Pi^2*t^3*Zeta[3] + 22680*Pi^2*t^4*Zeta[3] - 
        15120*Pi^2*t^5*Zeta[3] + 7560*Pi^2*t^6*Zeta[3] + 
        15120*Pi^2*t*u*Zeta[3] - 45360*Pi^2*t^2*u*Zeta[3] - 
        50400*t^3*u*Zeta[3] + 90720*Pi^2*t^3*u*Zeta[3] + 
        50400*t^4*u*Zeta[3] - 75600*Pi^2*t^4*u*Zeta[3] + 5040*t^5*u*Zeta[3] + 
        30240*Pi^2*t^5*u*Zeta[3] + 7560*Pi^2*u^2*Zeta[3] - 
        45360*Pi^2*t*u^2*Zeta[3] - 40320*t^2*u^2*Zeta[3] + 
        136080*Pi^2*t^2*u^2*Zeta[3] + 90720*t^3*u^2*Zeta[3] - 
        151200*Pi^2*t^3*u^2*Zeta[3] + 20160*t^4*u^2*Zeta[3] + 
        60480*Pi^2*t^4*u^2*Zeta[3] - 15120*Pi^2*u^3*Zeta[3] - 
        50400*t*u^3*Zeta[3] + 90720*Pi^2*t*u^3*Zeta[3] + 
        90720*t^2*u^3*Zeta[3] - 151200*Pi^2*t^2*u^3*Zeta[3] + 
        30240*t^3*u^3*Zeta[3] + 75600*Pi^2*t^3*u^3*Zeta[3] + 
        22680*Pi^2*u^4*Zeta[3] + 50400*t*u^4*Zeta[3] - 
        75600*Pi^2*t*u^4*Zeta[3] + 20160*t^2*u^4*Zeta[3] + 
        60480*Pi^2*t^2*u^4*Zeta[3] - 15120*Pi^2*u^5*Zeta[3] + 
        5040*t*u^5*Zeta[3] + 30240*Pi^2*t*u^5*Zeta[3] + 
        7560*Pi^2*u^6*Zeta[3] - 80352*t^2*Zeta[5] + 160704*t^3*Zeta[5] - 
        241056*t^4*Zeta[5] + 160704*t^5*Zeta[5] - 80352*t^6*Zeta[5] - 
        160704*t*u*Zeta[5] + 482112*t^2*u*Zeta[5] - 964224*t^3*u*Zeta[5] + 
        803520*t^4*u*Zeta[5] - 321408*t^5*u*Zeta[5] - 80352*u^2*Zeta[5] + 
        482112*t*u^2*Zeta[5] - 1446336*t^2*u^2*Zeta[5] + 
        1607040*t^3*u^2*Zeta[5] - 642816*t^4*u^2*Zeta[5] + 
        160704*u^3*Zeta[5] - 964224*t*u^3*Zeta[5] + 1607040*t^2*u^3*Zeta[5] - 
        803520*t^3*u^3*Zeta[5] - 241056*u^4*Zeta[5] + 803520*t*u^4*Zeta[5] - 
        642816*t^2*u^4*Zeta[5] + 160704*u^5*Zeta[5] - 321408*t*u^5*Zeta[5] - 
        80352*u^6*Zeta[5]))/(12960*t*u*(-1 + t + u)*(t + u)^2)) + 
   G[1, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, -u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, -u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, -u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, -u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, -u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, -u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, -u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, -u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[-u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(36*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 9*Pi^2*t^4 - 6*Pi^2*t^5 + 
          3*Pi^2*t^6 + 6*Pi^2*t*u - 18*Pi^2*t^2*u - 20*t^3*u + 
          36*Pi^2*t^3*u + 20*t^4*u - 30*Pi^2*t^4*u + 2*t^5*u + 
          12*Pi^2*t^5*u + 3*Pi^2*u^2 - 18*Pi^2*t*u^2 - 16*t^2*u^2 + 
          54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 
          24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 20*t*u^3 + 36*Pi^2*t*u^3 + 
          36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
          9*Pi^2*u^4 + 20*t*u^4 - 30*Pi^2*t*u^4 + 8*t^2*u^4 + 
          24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 2*t*u^5 + 12*Pi^2*t*u^5 + 
          3*Pi^2*u^6))/(72*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2]^3 + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
        2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^4)/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^5)/(120*t*u*(-1 + t + u)) + G[0, 0, 1 - u, -u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, -u, 1 - u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, -u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, -u, t]*((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, -u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, -u, 1 - u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, -u, 1 - u, 1 - u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[-u, 1 - u, 1 - u, 1 - u, t]*
      ((-2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 
          9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(t*u*(-1 + t + u)) - (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
          t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
          3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 0, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 0, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, -u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, -u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[1 - u, -u, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[-u, 1 - u, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(6*t*u*(-1 + t + u)) - 
       (2*CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u))) + G[0, 0, 0, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 0, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/(6*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 3*Pi^2*t^4 - 2*Pi^2*t^5 + 
          Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 20*t^3*u + 12*Pi^2*t^3*u - 
          20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 4*Pi^2*t^5*u + Pi^2*u^2 - 
          6*Pi^2*t*u^2 + 16*t^2*u^2 + 18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 
          20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 
          20*t*u^3 + 12*Pi^2*t*u^3 - 36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 
          12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 3*Pi^2*u^4 - 20*t*u^4 - 
          10*Pi^2*t*u^4 - 8*t^2*u^4 + 8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 
          4*Pi^2*t*u^5 + Pi^2*u^6))/(12*t*u*(-1 + t + u)*(t + u)^2) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + 
     (CA^2*CF*nf*q2*(-2560 + 48*Pi^2 + 2560*t - 48*Pi^2*t - 2300*t^2 + 
        33*Pi^2*t^2 + 2560*u - 48*Pi^2*u - 2560*t*u + 48*Pi^2*t*u - 
        2300*u^2 + 33*Pi^2*u^2 + 504*Zeta[3] - 504*t*Zeta[3] + 
        252*t^2*Zeta[3] - 504*u*Zeta[3] + 504*t*u*Zeta[3] + 252*u^2*Zeta[3]))/
      (648*(-1 + t + u)) + G[1 - u, -u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(3*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
          56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
          168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
          168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
          56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
     G[-u, 1 - u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(3*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 84*t^2*Zeta[3] + 
          56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 168*t*u*Zeta[3] + 
          168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 
          168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 
          56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/(6*t*u*(-1 + t + u))) + 
     G[-u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2]^2)/(12*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(3*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^4)/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(47*Pi^4 - 94*Pi^4*t + 141*Pi^4*t^2 - 94*Pi^4*t^3 + 
          47*Pi^4*t^4 - 94*Pi^4*u + 282*Pi^4*t*u - 282*Pi^4*t^2*u + 
          94*Pi^4*t^3*u + 141*Pi^4*u^2 - 282*Pi^4*t*u^2 + 141*Pi^4*t^2*u^2 - 
          94*Pi^4*u^3 + 94*Pi^4*t*u^3 + 47*Pi^4*u^4 - 3360*Zeta[3] + 
          6720*t*Zeta[3] - 10080*t^2*Zeta[3] + 6720*t^3*Zeta[3] - 
          3360*t^4*Zeta[3] + 6720*u*Zeta[3] - 30240*t*u*Zeta[3] + 
          30240*t^2*u*Zeta[3] - 6720*t^3*u*Zeta[3] - 10080*u^2*Zeta[3] + 
          30240*t*u^2*Zeta[3] - 10080*t^2*u^2*Zeta[3] + 6720*u^3*Zeta[3] - 
          6720*t*u^3*Zeta[3] - 3360*u^4*Zeta[3]))/(720*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*Log[Q2]*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 
          3*Pi^2*u^2 - 9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 
          2*Pi^2*t*u^3 + Pi^2*u^4 - 28*Zeta[3] + 56*t*Zeta[3] - 
          84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 56*u*Zeta[3] - 
          168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 56*t^3*u*Zeta[3] - 
          84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 84*t^2*u^2*Zeta[3] + 
          56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 28*u^4*Zeta[3]))/
        (6*t*u*(-1 + t + u))) + G[0, 0, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
          3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 
          6*Pi^2*t^3*u + 9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 
          6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 
          56*t*Zeta[3] - 84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 
          56*u*Zeta[3] - 168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 
          56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 
          84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 
          28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, 1 - u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[1 - u, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     Log[Q2]*(-1/216*(CA^2*CF*nf*q2*(-416 + 6*Pi^2 + 416*t - 6*Pi^2*t - 
           340*t^2 + 3*Pi^2*t^2 + 416*u - 6*Pi^2*u - 416*t*u + 6*Pi^2*t*u - 
           340*u^2 + 3*Pi^2*u^2))/(-1 + t + u) - 
       (CA^3*CF*q2*(33*Pi^4*t^2 - 66*Pi^4*t^3 + 99*Pi^4*t^4 - 66*Pi^4*t^5 + 
          33*Pi^4*t^6 - 5184*t*u + 66*Pi^4*t*u + 10368*t^2*u - 
          198*Pi^4*t^2*u - 11200*t^3*u + 120*Pi^2*t^3*u + 396*Pi^4*t^3*u + 
          6016*t^4*u - 120*Pi^2*t^4*u - 330*Pi^4*t^4*u + 832*t^5*u - 
          12*Pi^2*t^5*u + 132*Pi^4*t^5*u + 33*Pi^4*u^2 + 10368*t*u^2 - 
          198*Pi^4*t*u^2 - 15488*t^2*u^2 + 96*Pi^2*t^2*u^2 + 
          594*Pi^4*t^2*u^2 + 11136*t^3*u^2 - 216*Pi^2*t^3*u^2 - 
          660*Pi^4*t^3*u^2 + 2560*t^4*u^2 - 48*Pi^2*t^4*u^2 + 
          264*Pi^4*t^4*u^2 - 66*Pi^4*u^3 - 11200*t*u^3 + 120*Pi^2*t*u^3 + 
          396*Pi^4*t*u^3 + 11136*t^2*u^3 - 216*Pi^2*t^2*u^3 - 
          660*Pi^4*t^2*u^3 + 3456*t^3*u^3 - 72*Pi^2*t^3*u^3 + 
          330*Pi^4*t^3*u^3 + 99*Pi^4*u^4 + 6016*t*u^4 - 120*Pi^2*t*u^4 - 
          330*Pi^4*t*u^4 + 2560*t^2*u^4 - 48*Pi^2*t^2*u^4 + 
          264*Pi^4*t^2*u^4 - 66*Pi^4*u^5 + 832*t*u^5 - 12*Pi^2*t*u^5 + 
          132*Pi^4*t*u^5 + 33*Pi^4*u^6 - 2016*t^2*Zeta[3] + 
          4032*t^3*Zeta[3] - 6048*t^4*Zeta[3] + 4032*t^5*Zeta[3] - 
          2016*t^6*Zeta[3] - 4032*t*u*Zeta[3] + 12096*t^2*u*Zeta[3] - 
          28224*t^3*u*Zeta[3] + 24192*t^4*u*Zeta[3] - 8064*t^5*u*Zeta[3] - 
          2016*u^2*Zeta[3] + 12096*t*u^2*Zeta[3] - 44352*t^2*u^2*Zeta[3] + 
          52416*t^3*u^2*Zeta[3] - 16128*t^4*u^2*Zeta[3] + 4032*u^3*Zeta[3] - 
          28224*t*u^3*Zeta[3] + 52416*t^2*u^3*Zeta[3] - 
          20160*t^3*u^3*Zeta[3] - 6048*u^4*Zeta[3] + 24192*t*u^4*Zeta[3] - 
          16128*t^2*u^4*Zeta[3] + 4032*u^5*Zeta[3] - 8064*t*u^5*Zeta[3] - 
          2016*u^6*Zeta[3]))/(864*t*u*(-1 + t + u)*(t + u)^2)) + 
     G[1 - u, 1 - u, t]*(-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 
           16*t*u + 11*u^2))/(-1 + t + u) + 
       ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
          (6*(-1 + t + u)) - (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 
            9*Pi^2*t^4 - 6*Pi^2*t^5 + 3*Pi^2*t^6 + 6*Pi^2*t*u - 
            18*Pi^2*t^2*u - 20*t^3*u + 36*Pi^2*t^3*u + 20*t^4*u - 
            30*Pi^2*t^4*u + 2*t^5*u + 12*Pi^2*t^5*u + 3*Pi^2*u^2 - 
            18*Pi^2*t*u^2 - 16*t^2*u^2 + 54*Pi^2*t^2*u^2 + 36*t^3*u^2 - 
            60*Pi^2*t^3*u^2 + 8*t^4*u^2 + 24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 
            20*t*u^3 + 36*Pi^2*t*u^3 + 36*t^2*u^3 - 60*Pi^2*t^2*u^3 + 
            12*t^3*u^3 + 30*Pi^2*t^3*u^3 + 9*Pi^2*u^4 + 20*t*u^4 - 
            30*Pi^2*t*u^4 + 8*t^2*u^4 + 24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 
            2*t*u^5 + 12*Pi^2*t*u^5 + 3*Pi^2*u^6))/(12*t*u*(-1 + t + u)*
           (t + u)^2))*Log[Q2] + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 8*t*u - 8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 18*Pi^2*t^5 + 
          9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 54*Pi^2*t^2*u + 
          196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 114*Pi^2*t^4*u - 
          16*t^5*u + 36*Pi^2*t^5*u + 9*Pi^2*u^2 - 144*t*u^2 - 54*Pi^2*t*u^2 + 
          248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 
          52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 18*Pi^2*u^3 + 196*t*u^3 + 
          132*Pi^2*t*u^3 - 228*t^2*u^3 - 252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 
          90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 124*t*u^4 - 114*Pi^2*t*u^4 - 
          52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 18*Pi^2*u^5 - 16*t*u^5 + 
          36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 
          252*t^4*Zeta[3] + 168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 
          168*t*u*Zeta[3] + 504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 
          840*t^4*u*Zeta[3] - 336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 
          504*t*u^2*Zeta[3] - 1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 
          672*t^4*u^2*Zeta[3] + 168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 
          1680*t^2*u^3*Zeta[3] - 840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 
          840*t*u^4*Zeta[3] - 672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 
          336*t*u^5*Zeta[3] - 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
         (t + u)^2)) + Log[Q2]^2*
      (-1/36*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 11*u^2))/
         (-1 + t + u) - (CA^3*CF*q2*(9*Pi^2*t^2 - 18*Pi^2*t^3 + 27*Pi^2*t^4 - 
          18*Pi^2*t^5 + 9*Pi^2*t^6 + 72*t*u + 18*Pi^2*t*u - 144*t^2*u - 
          54*Pi^2*t^2*u + 196*t^3*u + 132*Pi^2*t^3*u - 124*t^4*u - 
          114*Pi^2*t^4*u - 16*t^5*u + 36*Pi^2*t^5*u + 9*Pi^2*u^2 - 
          144*t*u^2 - 54*Pi^2*t*u^2 + 248*t^2*u^2 + 210*Pi^2*t^2*u^2 - 
          228*t^3*u^2 - 252*Pi^2*t^3*u^2 - 52*t^4*u^2 + 72*Pi^2*t^4*u^2 - 
          18*Pi^2*u^3 + 196*t*u^3 + 132*Pi^2*t*u^3 - 228*t^2*u^3 - 
          252*Pi^2*t^2*u^3 - 72*t^3*u^3 + 90*Pi^2*t^3*u^3 + 27*Pi^2*u^4 - 
          124*t*u^4 - 114*Pi^2*t*u^4 - 52*t^2*u^4 + 72*Pi^2*t^2*u^4 - 
          18*Pi^2*u^5 - 16*t*u^5 + 36*Pi^2*t*u^5 + 9*Pi^2*u^6 - 
          84*t^2*Zeta[3] + 168*t^3*Zeta[3] - 252*t^4*Zeta[3] + 
          168*t^5*Zeta[3] - 84*t^6*Zeta[3] - 168*t*u*Zeta[3] + 
          504*t^2*u*Zeta[3] - 1008*t^3*u*Zeta[3] + 840*t^4*u*Zeta[3] - 
          336*t^5*u*Zeta[3] - 84*u^2*Zeta[3] + 504*t*u^2*Zeta[3] - 
          1512*t^2*u^2*Zeta[3] + 1680*t^3*u^2*Zeta[3] - 672*t^4*u^2*Zeta[3] + 
          168*u^3*Zeta[3] - 1008*t*u^3*Zeta[3] + 1680*t^2*u^3*Zeta[3] - 
          840*t^3*u^3*Zeta[3] - 252*u^4*Zeta[3] + 840*t*u^4*Zeta[3] - 
          672*t^2*u^4*Zeta[3] + 168*u^5*Zeta[3] - 336*t*u^5*Zeta[3] - 
          84*u^6*Zeta[3]))/(72*t*u*(-1 + t + u)*(t + u)^2)) + 
     G[1 - u, t]*(-1/216*(CA^2*CF*nf*q2*(-416 + 6*Pi^2 + 416*t - 6*Pi^2*t - 
           340*t^2 + 3*Pi^2*t^2 + 416*u - 6*Pi^2*u - 416*t*u + 6*Pi^2*t*u - 
           340*u^2 + 3*Pi^2*u^2))/(-1 + t + u) + 
       ((CA^2*CF*nf*q2*(2 - 2*t + t^2 - 2*u + 2*t*u + u^2))/
          (12*(-1 + t + u)) + (CA^3*CF*q2*(Pi^2*t^2 - 2*Pi^2*t^3 + 
            3*Pi^2*t^4 - 2*Pi^2*t^5 + Pi^2*t^6 + 2*Pi^2*t*u - 6*Pi^2*t^2*u + 
            20*t^3*u + 12*Pi^2*t^3*u - 20*t^4*u - 10*Pi^2*t^4*u - 2*t^5*u + 
            4*Pi^2*t^5*u + Pi^2*u^2 - 6*Pi^2*t*u^2 + 16*t^2*u^2 + 
            18*Pi^2*t^2*u^2 - 36*t^3*u^2 - 20*Pi^2*t^3*u^2 - 8*t^4*u^2 + 
            8*Pi^2*t^4*u^2 - 2*Pi^2*u^3 + 20*t*u^3 + 12*Pi^2*t*u^3 - 
            36*t^2*u^3 - 20*Pi^2*t^2*u^3 - 12*t^3*u^3 + 10*Pi^2*t^3*u^3 + 
            3*Pi^2*u^4 - 20*t*u^4 - 10*Pi^2*t*u^4 - 8*t^2*u^4 + 
            8*Pi^2*t^2*u^4 - 2*Pi^2*u^5 - 2*t*u^5 + 4*Pi^2*t*u^5 + Pi^2*u^6))/
          (24*t*u*(-1 + t + u)*(t + u)^2))*Log[Q2]^2 + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 8*t^2*u + 
          2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^4)/(24*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(117*Pi^4*t^2 - 234*Pi^4*t^3 + 351*Pi^4*t^4 - 
          234*Pi^4*t^5 + 117*Pi^4*t^6 - 25920*t*u + 234*Pi^4*t*u + 
          51840*t^2*u - 702*Pi^4*t^2*u - 56000*t^3*u + 600*Pi^2*t^3*u + 
          1404*Pi^4*t^3*u + 30080*t^4*u - 600*Pi^2*t^4*u - 1170*Pi^4*t^4*u + 
          4160*t^5*u - 60*Pi^2*t^5*u + 468*Pi^4*t^5*u + 117*Pi^4*u^2 + 
          51840*t*u^2 - 702*Pi^4*t*u^2 - 77440*t^2*u^2 + 480*Pi^2*t^2*u^2 + 
          2106*Pi^4*t^2*u^2 + 55680*t^3*u^2 - 1080*Pi^2*t^3*u^2 - 
          2340*Pi^4*t^3*u^2 + 12800*t^4*u^2 - 240*Pi^2*t^4*u^2 + 
          936*Pi^4*t^4*u^2 - 234*Pi^4*u^3 - 56000*t*u^3 + 600*Pi^2*t*u^3 + 
          1404*Pi^4*t*u^3 + 55680*t^2*u^3 - 1080*Pi^2*t^2*u^3 - 
          2340*Pi^4*t^2*u^3 + 17280*t^3*u^3 - 360*Pi^2*t^3*u^3 + 
          1170*Pi^4*t^3*u^3 + 351*Pi^4*u^4 + 30080*t*u^4 - 600*Pi^2*t*u^4 - 
          1170*Pi^4*t*u^4 + 12800*t^2*u^4 - 240*Pi^2*t^2*u^4 + 
          936*Pi^4*t^2*u^4 - 234*Pi^4*u^5 + 4160*t*u^5 - 60*Pi^2*t*u^5 + 
          468*Pi^4*t*u^5 + 117*Pi^4*u^6 - 10080*t^2*Zeta[3] + 
          20160*t^3*Zeta[3] - 30240*t^4*Zeta[3] + 20160*t^5*Zeta[3] - 
          10080*t^6*Zeta[3] - 20160*t*u*Zeta[3] + 60480*t^2*u*Zeta[3] - 
          141120*t^3*u*Zeta[3] + 120960*t^4*u*Zeta[3] - 40320*t^5*u*Zeta[3] - 
          10080*u^2*Zeta[3] + 60480*t*u^2*Zeta[3] - 221760*t^2*u^2*Zeta[3] + 
          262080*t^3*u^2*Zeta[3] - 80640*t^4*u^2*Zeta[3] + 
          20160*u^3*Zeta[3] - 141120*t*u^3*Zeta[3] + 262080*t^2*u^3*Zeta[3] - 
          100800*t^3*u^3*Zeta[3] - 30240*u^4*Zeta[3] + 120960*t*u^4*Zeta[3] - 
          80640*t^2*u^4*Zeta[3] + 20160*u^5*Zeta[3] - 40320*t*u^5*Zeta[3] - 
          10080*u^6*Zeta[3]))/(4320*t*u*(-1 + t + u)*(t + u)^2) + 
       Log[Q2]*(-1/18*(CA^2*CF*nf*q2*(16 - 16*t + 11*t^2 - 16*u + 16*t*u + 
             11*u^2))/(-1 + t + u) + (CA^3*CF*q2*(3*Pi^2*t^2 - 6*Pi^2*t^3 + 
            9*Pi^2*t^4 - 6*Pi^2*t^5 + 3*Pi^2*t^6 - 72*t*u + 6*Pi^2*t*u + 
            144*t^2*u - 18*Pi^2*t^2*u - 196*t^3*u + 48*Pi^2*t^3*u + 
            124*t^4*u - 42*Pi^2*t^4*u + 16*t^5*u + 12*Pi^2*t^5*u + 
            3*Pi^2*u^2 + 144*t*u^2 - 18*Pi^2*t*u^2 - 248*t^2*u^2 + 
            78*Pi^2*t^2*u^2 + 228*t^3*u^2 - 96*Pi^2*t^3*u^2 + 52*t^4*u^2 + 
            24*Pi^2*t^4*u^2 - 6*Pi^2*u^3 - 196*t*u^3 + 48*Pi^2*t*u^3 + 
            228*t^2*u^3 - 96*Pi^2*t^2*u^3 + 72*t^3*u^3 + 30*Pi^2*t^3*u^3 + 
            9*Pi^2*u^4 + 124*t*u^4 - 42*Pi^2*t*u^4 + 52*t^2*u^4 + 
            24*Pi^2*t^2*u^4 - 6*Pi^2*u^5 + 16*t*u^5 + 12*Pi^2*t*u^5 + 
            3*Pi^2*u^6 + 84*t^2*Zeta[3] - 168*t^3*Zeta[3] + 252*t^4*Zeta[3] - 
            168*t^5*Zeta[3] + 84*t^6*Zeta[3] + 168*t*u*Zeta[3] - 
            504*t^2*u*Zeta[3] + 1008*t^3*u*Zeta[3] - 840*t^4*u*Zeta[3] + 
            336*t^5*u*Zeta[3] + 84*u^2*Zeta[3] - 504*t*u^2*Zeta[3] + 
            1512*t^2*u^2*Zeta[3] - 1680*t^3*u^2*Zeta[3] + 
            672*t^4*u^2*Zeta[3] - 168*u^3*Zeta[3] + 1008*t*u^3*Zeta[3] - 
            1680*t^2*u^3*Zeta[3] + 840*t^3*u^3*Zeta[3] + 252*u^4*Zeta[3] - 
            840*t*u^4*Zeta[3] + 672*t^2*u^4*Zeta[3] - 168*u^5*Zeta[3] + 
            336*t*u^5*Zeta[3] + 84*u^6*Zeta[3]))/(36*t*u*(-1 + t + u)*
           (t + u)^2))) - (CA^3*CF*q2*(495*Pi^4*t^2 - 990*Pi^4*t^3 + 
        1485*Pi^4*t^4 - 990*Pi^4*t^5 + 495*Pi^4*t^6 + 181440*t*u - 
        2160*Pi^2*t*u + 990*Pi^4*t*u - 362880*t^2*u + 4320*Pi^2*t^2*u - 
        2970*Pi^4*t^2*u + 362560*t^3*u - 5880*Pi^2*t^3*u + 7002*Pi^4*t^3*u - 
        181120*t^4*u + 3720*Pi^2*t^4*u - 6012*Pi^4*t^4*u - 25600*t^5*u + 
        480*Pi^2*t^5*u + 1980*Pi^4*t^5*u + 495*Pi^4*u^2 - 362880*t*u^2 + 
        4320*Pi^2*t*u^2 - 2970*Pi^4*t*u^2 + 517760*t^2*u^2 - 
        7440*Pi^2*t^2*u^2 + 11034*Pi^4*t^2*u^2 - 336000*t^3*u^2 + 
        6840*Pi^2*t^3*u^2 - 13086*Pi^4*t^3*u^2 - 77440*t^4*u^2 + 
        1560*Pi^2*t^4*u^2 + 3960*Pi^4*t^4*u^2 - 990*Pi^4*u^3 + 362560*t*u^3 - 
        5880*Pi^2*t*u^3 + 7002*Pi^4*t*u^3 - 336000*t^2*u^3 + 
        6840*Pi^2*t^2*u^3 - 13086*Pi^4*t^2*u^3 - 103680*t^3*u^3 + 
        2160*Pi^2*t^3*u^3 + 4950*Pi^4*t^3*u^3 + 1485*Pi^4*u^4 - 
        181120*t*u^4 + 3720*Pi^2*t*u^4 - 6012*Pi^4*t*u^4 - 77440*t^2*u^4 + 
        1560*Pi^2*t^2*u^4 + 3960*Pi^4*t^2*u^4 - 990*Pi^4*u^5 - 25600*t*u^5 + 
        480*Pi^2*t*u^5 + 1980*Pi^4*t*u^5 + 495*Pi^4*u^6 + 
        7560*Pi^2*t^2*Zeta[3] - 15120*Pi^2*t^3*Zeta[3] + 
        22680*Pi^2*t^4*Zeta[3] - 15120*Pi^2*t^5*Zeta[3] + 
        7560*Pi^2*t^6*Zeta[3] + 15120*Pi^2*t*u*Zeta[3] - 
        45360*Pi^2*t^2*u*Zeta[3] - 50400*t^3*u*Zeta[3] + 
        90720*Pi^2*t^3*u*Zeta[3] + 50400*t^4*u*Zeta[3] - 
        75600*Pi^2*t^4*u*Zeta[3] + 5040*t^5*u*Zeta[3] + 
        30240*Pi^2*t^5*u*Zeta[3] + 7560*Pi^2*u^2*Zeta[3] - 
        45360*Pi^2*t*u^2*Zeta[3] - 40320*t^2*u^2*Zeta[3] + 
        136080*Pi^2*t^2*u^2*Zeta[3] + 90720*t^3*u^2*Zeta[3] - 
        151200*Pi^2*t^3*u^2*Zeta[3] + 20160*t^4*u^2*Zeta[3] + 
        60480*Pi^2*t^4*u^2*Zeta[3] - 15120*Pi^2*u^3*Zeta[3] - 
        50400*t*u^3*Zeta[3] + 90720*Pi^2*t*u^3*Zeta[3] + 
        90720*t^2*u^3*Zeta[3] - 151200*Pi^2*t^2*u^3*Zeta[3] + 
        30240*t^3*u^3*Zeta[3] + 75600*Pi^2*t^3*u^3*Zeta[3] + 
        22680*Pi^2*u^4*Zeta[3] + 50400*t*u^4*Zeta[3] - 
        75600*Pi^2*t*u^4*Zeta[3] + 20160*t^2*u^4*Zeta[3] + 
        60480*Pi^2*t^2*u^4*Zeta[3] - 15120*Pi^2*u^5*Zeta[3] + 
        5040*t*u^5*Zeta[3] + 30240*Pi^2*t*u^5*Zeta[3] + 
        7560*Pi^2*u^6*Zeta[3] - 80352*t^2*Zeta[5] + 160704*t^3*Zeta[5] - 
        241056*t^4*Zeta[5] + 160704*t^5*Zeta[5] - 80352*t^6*Zeta[5] - 
        160704*t*u*Zeta[5] + 482112*t^2*u*Zeta[5] - 964224*t^3*u*Zeta[5] + 
        803520*t^4*u*Zeta[5] - 321408*t^5*u*Zeta[5] - 80352*u^2*Zeta[5] + 
        482112*t*u^2*Zeta[5] - 1446336*t^2*u^2*Zeta[5] + 
        1607040*t^3*u^2*Zeta[5] - 642816*t^4*u^2*Zeta[5] + 
        160704*u^3*Zeta[5] - 964224*t*u^3*Zeta[5] + 1607040*t^2*u^3*Zeta[5] - 
        803520*t^3*u^3*Zeta[5] - 241056*u^4*Zeta[5] + 803520*t*u^4*Zeta[5] - 
        642816*t^2*u^4*Zeta[5] + 160704*u^5*Zeta[5] - 321408*t*u^5*Zeta[5] - 
        80352*u^6*Zeta[5]))/(12960*t*u*(-1 + t + u)*(t + u)^2)) + 
   G[0, u]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
        6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*G[0, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 0, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, 0, t])/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(t*u*(-1 + t + u)) + 
     (-1/36*(CA^2*CF*nf*q2*(1 + u^2))/u + 
       (CA^3*CF*q2*(Pi^2 - 2*t - 2*Pi^2*t + 2*t^2 + 3*Pi^2*t^2 - 2*Pi^2*t^3 + 
          Pi^2*t^4 - 4*Pi^2*u + 30*t*u + 10*Pi^2*t*u - 52*t^2*u - 
          12*Pi^2*t^2*u + 48*t^3*u + 6*Pi^2*t^3*u - 24*t^4*u - 2*Pi^2*t^4*u + 
          8*Pi^2*u^2 - 80*t*u^2 - 20*Pi^2*t*u^2 + 100*t^2*u^2 + 
          18*Pi^2*t^2*u^2 - 48*t^3*u^2 - 6*Pi^2*t^3*u^2 + Pi^2*t^4*u^2 - 
          10*Pi^2*u^3 + 80*t*u^3 + 20*Pi^2*t*u^3 - 52*t^2*u^3 - 
          12*Pi^2*t^2*u^3 + 2*Pi^2*t^3*u^3 + 8*Pi^2*u^4 - 30*t*u^4 - 
          10*Pi^2*t*u^4 + 2*t^2*u^4 + 3*Pi^2*t^2*u^4 - 4*Pi^2*u^5 + 2*t*u^5 + 
          2*Pi^2*t*u^5 + Pi^2*u^6))/(72*t*(-1 + u)^2*u*(-1 + t + u)))*
      Log[Q2]^3 + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 8*t*u - 
        8*t^2*u + 2*t^3*u + 3*u^2 - 8*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
        u^4)*Log[Q2]^4)/(24*t*u*(-1 + t + u)) + 
     (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
        2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
       Log[Q2]^5)/(120*t*u*(-1 + t + u)) + G[0, 0, 0, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 1 - u, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 0, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, 0, t]*(-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u))) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, 1 - u, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, 0, t]*
      (-((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
           2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
         (t*u*(-1 + t + u))) - (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 0, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 0, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 0, 0, 1 - u, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, 0, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, 0, t]*((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 9*t*u - 9*t^2*u + 2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 1 - u, t]*
      ((CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/
        (t*u*(-1 + t + u)) + (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u))) + 
     G[0, 1 - u, 0, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + 
           t^4 - 2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 
           3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 0, t]*
      (-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(4*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 1 - u, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
           6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
           2*t*u^3 + u^4))/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[0, 0, 0, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
      ((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 
          6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + 
          u^4))/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2])/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u))) - 
     (CA^2*CF*nf*q2*(-2300 + 33*Pi^2 + 2040*t - 18*Pi^2*t - 2040*t^2 + 
        18*Pi^2*t^2 + 2040*u - 18*Pi^2*u - 2040*t*u + 18*Pi^2*t*u - 
        2300*u^2 + 33*Pi^2*u^2 + 252*Zeta[3] + 252*u^2*Zeta[3]))/(648*u) + 
     G[1 - u, t]*(-1/8*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4)*Log[Q2]^2)/(t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^4)/(24*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(11*Pi^4 - 22*Pi^4*t + 33*Pi^4*t^2 - 22*Pi^4*t^3 + 
          11*Pi^4*t^4 - 22*Pi^4*u + 66*Pi^4*t*u - 66*Pi^4*t^2*u + 
          22*Pi^4*t^3*u + 33*Pi^4*u^2 - 66*Pi^4*t*u^2 + 33*Pi^4*t^2*u^2 - 
          22*Pi^4*u^3 + 22*Pi^4*t*u^3 + 11*Pi^4*u^4 - 672*Zeta[3] + 
          1344*t*Zeta[3] - 2016*t^2*Zeta[3] + 1344*t^3*Zeta[3] - 
          672*t^4*Zeta[3] + 1344*u*Zeta[3] - 6048*t*u*Zeta[3] + 
          6048*t^2*u*Zeta[3] - 1344*t^3*u*Zeta[3] - 2016*u^2*Zeta[3] + 
          6048*t*u^2*Zeta[3] - 2016*t^2*u^2*Zeta[3] + 1344*u^3*Zeta[3] - 
          1344*t*u^3*Zeta[3] - 672*u^4*Zeta[3]))/(288*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*Log[Q2]*(3*Pi^2 - 6*Pi^2*t + 9*Pi^2*t^2 - 6*Pi^2*t^3 + 
          3*Pi^2*t^4 - 6*Pi^2*u + 27*Pi^2*t*u - 27*Pi^2*t^2*u + 
          6*Pi^2*t^3*u + 9*Pi^2*u^2 - 27*Pi^2*t*u^2 + 9*Pi^2*t^2*u^2 - 
          6*Pi^2*u^3 + 6*Pi^2*t*u^3 + 3*Pi^2*u^4 - 28*Zeta[3] + 
          56*t*Zeta[3] - 84*t^2*Zeta[3] + 56*t^3*Zeta[3] - 28*t^4*Zeta[3] + 
          56*u*Zeta[3] - 168*t*u*Zeta[3] + 168*t^2*u*Zeta[3] - 
          56*t^3*u*Zeta[3] - 84*u^2*Zeta[3] + 168*t*u^2*Zeta[3] - 
          84*t^2*u^2*Zeta[3] + 56*u^3*Zeta[3] - 56*t*u^3*Zeta[3] - 
          28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, 1 - u, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[1 - u, 0, t]*(-1/12*(CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
           2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
           2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) - 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[0, 0, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 
          6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 
          2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*((CA^3*CF*Pi^2*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 
          2*u + 6*t*u - 6*t^2*u + 2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 
          2*u^3 + 2*t*u^3 + u^4)*Log[Q2])/(12*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 9*t*u - 9*t^2*u + 
          2*t^3*u + 3*u^2 - 9*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^2)/(2*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(1 - 2*t + 3*t^2 - 2*t^3 + t^4 - 2*u + 6*t*u - 6*t^2*u + 
          2*t^3*u + 3*u^2 - 6*t*u^2 + 3*t^2*u^2 - 2*u^3 + 2*t*u^3 + u^4)*
         Log[Q2]^3)/(6*t*u*(-1 + t + u)) + 
       (CA^3*CF*q2*(Pi^2 - 2*Pi^2*t + 3*Pi^2*t^2 - 2*Pi^2*t^3 + Pi^2*t^4 - 
          2*Pi^2*u + 9*Pi^2*t*u - 9*Pi^2*t^2*u + 2*Pi^2*t^3*u + 3*Pi^2*u^2 - 
          9*Pi^2*t*u^2 + 3*Pi^2*t^2*u^2 - 2*Pi^2*u^3 + 2*Pi^2*t*u^3 + 
          Pi^2*u^4 + 28*Zeta[3] - 56*t*Zeta[3] + 84*t^2*Zeta[3] - 
          56*t^3*Zeta[3] + 28*t^4*Zeta[3] - 56*u*Zeta[3] + 168*t*u*Zeta[3] - 
          168*t^2*u*Zeta[3] + 56*t^3*u*Zeta[3] + 84*u^2*Zeta[3] - 
          168*t*u^2*Zeta[3] + 84*t^2*u^2*Zeta[3] - 56*u^3*Zeta[3] + 
          56*t*u^3*Zeta[3] + 28*u^4*Zeta[3]))/(12*t*u*(-1 + t + u))) + 
     Log[Q2]*((CA^2*CF*nf*q2*(-340 + 3*Pi^2 + 264*t - 264*t^2 + 264*u - 
          264*t*u - 340*u^2 + 3*Pi^2*u^2))/(216*u) - 
       (CA^3*CF*q2*(117*Pi^4 + 4160*t - 60*Pi^2*t - 234*Pi^4*t - 8000*t^2 + 
          60*Pi^2*t^2 + 351*Pi^4*t^2 + 7680*t^3 - 234*Pi^4*t^3 - 3840*t^4 + 
          117*Pi^4*t^4 - 468*Pi^4*u - 50880*t*u + 900*Pi^2*t*u + 
          1170*Pi^4*t*u + 96640*t^2*u - 1560*Pi^2*t^2*u - 1404*Pi^4*t^2*u - 
          92160*t^3*u + 1440*Pi^2*t^3*u + 702*Pi^4*t^3*u + 42240*t^4*u - 
          720*Pi^2*t^4*u - 234*Pi^4*t^4*u + 936*Pi^4*u^2 + 105920*t*u^2 - 
          2400*Pi^2*t*u^2 - 2340*Pi^4*t*u^2 - 151360*t^2*u^2 + 
          3000*Pi^2*t^2*u^2 + 2106*Pi^4*t^2*u^2 + 92160*t^3*u^2 - 
          1440*Pi^2*t^3*u^2 - 702*Pi^4*t^3*u^2 - 3840*t^4*u^2 + 
          117*Pi^4*t^4*u^2 - 1170*Pi^4*u^3 - 105920*t*u^3 + 2400*Pi^2*t*u^3 + 
          2340*Pi^4*t*u^3 + 96640*t^2*u^3 - 1560*Pi^2*t^2*u^3 - 
          1404*Pi^4*t^2*u^3 - 7680*t^3*u^3 + 234*Pi^4*t^3*u^3 + 
          936*Pi^4*u^4 + 50880*t*u^4 - 900*Pi^2*t*u^4 - 1170*Pi^4*t*u^4 - 
          8000*t^2*u^4 + 60*Pi^2*t^2*u^4 + 351*Pi^4*t^2*u^4 - 468*Pi^4*u^5 - 
          4160*t*u^5 + 60*Pi^2*t*u^5 + 234*Pi^4*t*u^5 + 117*Pi^4*u^6 - 
          10080*Zeta[3] + 20160*t*Zeta[3] - 30240*t^2*Zeta[3] + 
          20160*t^3*Zeta[3] - 10080*t^4*Zeta[3] + 40320*u*Zeta[3] - 
          120960*t*u*Zeta[3] + 141120*t^2*u*Zeta[3] - 60480*t^3*u*Zeta[3] + 
          20160*t^4*u*Zeta[3] - 80640*u^2*Zeta[3] + 262080*t*u^2*Zeta[3] - 
          221760*t^2*u^2*Zeta[3] + 60480*t^3*u^2*Zeta[3] - 
          10080*t^4*u^2*Zeta[3] + 100800*u^3*Zeta[3] - 262080*t*u^3*Zeta[3] + 
          141120*t^2*u^3*Zeta[3] - 20160*t^3*u^3*Zeta[3] - 
          80640*u^4*Zeta[3] + 120960*t*u^4*Zeta[3] - 30240*t^2*u^4*Zeta[3] + 
          40320*u^5*Zeta[3] - 20160*t*u^5*Zeta[3] - 10080*u^6*Zeta[3]))/
        (4320*t*(-1 + u)^2*u*(-1 + t + u))) + 
     Log[Q2]^2*((CA^2*CF*nf*q2*(11 - 6*t + 6*t^2 - 6*u + 6*t*u + 11*u^2))/
        (36*u) + (CA^3*CF*q2*(3*Pi^2 + 16*t - 6*Pi^2*t - 28*t^2 + 
          9*Pi^2*t^2 + 24*t^3 - 6*Pi^2*t^3 - 12*t^4 + 3*Pi^2*t^4 - 
          12*Pi^2*u - 204*t*u + 42*Pi^2*t*u + 380*t^2*u - 48*Pi^2*t^2*u - 
          360*t^3*u + 18*Pi^2*t^3*u + 168*t^4*u - 6*Pi^2*t^4*u + 
          24*Pi^2*u^2 + 460*t*u^2 - 96*Pi^2*t*u^2 - 632*t^2*u^2 + 
          78*Pi^2*t^2*u^2 + 360*t^3*u^2 - 18*Pi^2*t^3*u^2 - 12*t^4*u^2 + 
          3*Pi^2*t^4*u^2 - 30*Pi^2*u^3 - 460*t*u^3 + 96*Pi^2*t*u^3 + 
          380*t^2*u^3 - 48*Pi^2*t^2*u^3 - 24*t^3*u^3 + 6*Pi^2*t^3*u^3 + 
          24*Pi^2*u^4 + 204*t*u^4 - 42*Pi^2*t*u^4 - 28*t^2*u^4 + 
          9*Pi^2*t^2*u^4 - 12*Pi^2*u^5 - 16*t*u^5 + 6*Pi^2*t*u^5 + 
          3*Pi^2*u^6 + 84*Zeta[3] - 168*t*Zeta[3] + 252*t^2*Zeta[3] - 
          168*t^3*Zeta[3] + 84*t^4*Zeta[3] - 336*u*Zeta[3] + 
          840*t*u*Zeta[3] - 1008*t^2*u*Zeta[3] + 504*t^3*u*Zeta[3] - 
          168*t^4*u*Zeta[3] + 672*u^2*Zeta[3] - 1680*t*u^2*Zeta[3] + 
          1512*t^2*u^2*Zeta[3] - 504*t^3*u^2*Zeta[3] + 84*t^4*u^2*Zeta[3] - 
          840*u^3*Zeta[3] + 1680*t*u^3*Zeta[3] - 1008*t^2*u^3*Zeta[3] + 
          168*t^3*u^3*Zeta[3] + 672*u^4*Zeta[3] - 840*t*u^4*Zeta[3] + 
          252*t^2*u^4*Zeta[3] - 336*u^5*Zeta[3] + 168*t*u^5*Zeta[3] + 
          84*u^6*Zeta[3]))/(72*t*(-1 + u)^2*u*(-1 + t + u))) - 
     (CA^3*CF*q2*(351*Pi^4 - 25600*t + 480*Pi^2*t - 702*Pi^4*t + 50560*t^2 - 
        840*Pi^2*t^2 + 1053*Pi^4*t^2 - 49920*t^3 + 720*Pi^2*t^3 - 
        702*Pi^4*t^3 + 24960*t^4 - 360*Pi^2*t^4 + 351*Pi^4*t^4 - 
        1404*Pi^4*u + 309120*t*u - 6120*Pi^2*t*u + 4140*Pi^4*t*u - 
        590720*t^2*u + 11400*Pi^2*t^2*u - 4842*Pi^4*t^2*u + 564480*t^3*u - 
        10800*Pi^2*t^3*u + 2106*Pi^4*t^3*u - 257280*t^4*u + 5040*Pi^2*t^4*u - 
        702*Pi^4*t^4*u + 2808*Pi^4*u^2 - 617920*t*u^2 + 13800*Pi^2*t*u^2 - 
        8910*Pi^4*t*u^2 + 898880*t^2*u^2 - 18960*Pi^2*t^2*u^2 + 
        7578*Pi^4*t^2*u^2 - 564480*t^3*u^2 + 10800*Pi^2*t^3*u^2 - 
        2106*Pi^4*t^3*u^2 + 24960*t^4*u^2 - 360*Pi^2*t^4*u^2 + 
        351*Pi^4*t^4*u^2 - 3510*Pi^4*u^3 + 617920*t*u^3 - 13800*Pi^2*t*u^3 + 
        8910*Pi^4*t*u^3 - 590720*t^2*u^3 + 11400*Pi^2*t^2*u^3 - 
        4842*Pi^4*t^2*u^3 + 49920*t^3*u^3 - 720*Pi^2*t^3*u^3 + 
        702*Pi^4*t^3*u^3 + 2808*Pi^4*u^4 - 309120*t*u^4 + 6120*Pi^2*t*u^4 - 
        4140*Pi^4*t*u^4 + 50560*t^2*u^4 - 840*Pi^2*t^2*u^4 + 
        1053*Pi^4*t^2*u^4 - 1404*Pi^4*u^5 + 25600*t*u^5 - 480*Pi^2*t*u^5 + 
        702*Pi^4*t*u^5 + 351*Pi^4*u^6 - 2520*Pi^2*Zeta[3] + 5040*t*Zeta[3] + 
        5040*Pi^2*t*Zeta[3] - 5040*t^2*Zeta[3] - 7560*Pi^2*t^2*Zeta[3] + 
        5040*Pi^2*t^3*Zeta[3] - 2520*Pi^2*t^4*Zeta[3] + 
        10080*Pi^2*u*Zeta[3] - 75600*t*u*Zeta[3] - 25200*Pi^2*t*u*Zeta[3] + 
        131040*t^2*u*Zeta[3] + 30240*Pi^2*t^2*u*Zeta[3] - 
        120960*t^3*u*Zeta[3] - 15120*Pi^2*t^3*u*Zeta[3] + 
        60480*t^4*u*Zeta[3] + 5040*Pi^2*t^4*u*Zeta[3] - 
        20160*Pi^2*u^2*Zeta[3] + 201600*t*u^2*Zeta[3] + 
        50400*Pi^2*t*u^2*Zeta[3] - 252000*t^2*u^2*Zeta[3] - 
        45360*Pi^2*t^2*u^2*Zeta[3] + 120960*t^3*u^2*Zeta[3] + 
        15120*Pi^2*t^3*u^2*Zeta[3] - 2520*Pi^2*t^4*u^2*Zeta[3] + 
        25200*Pi^2*u^3*Zeta[3] - 201600*t*u^3*Zeta[3] - 
        50400*Pi^2*t*u^3*Zeta[3] + 131040*t^2*u^3*Zeta[3] + 
        30240*Pi^2*t^2*u^3*Zeta[3] - 5040*Pi^2*t^3*u^3*Zeta[3] - 
        20160*Pi^2*u^4*Zeta[3] + 75600*t*u^4*Zeta[3] + 
        25200*Pi^2*t*u^4*Zeta[3] - 5040*t^2*u^4*Zeta[3] - 
        7560*Pi^2*t^2*u^4*Zeta[3] + 10080*Pi^2*u^5*Zeta[3] - 
        5040*t*u^5*Zeta[3] - 5040*Pi^2*t*u^5*Zeta[3] - 
        2520*Pi^2*u^6*Zeta[3] - 80352*Zeta[5] + 160704*t*Zeta[5] - 
        241056*t^2*Zeta[5] + 160704*t^3*Zeta[5] - 80352*t^4*Zeta[5] + 
        321408*u*Zeta[5] - 803520*t*u*Zeta[5] + 964224*t^2*u*Zeta[5] - 
        482112*t^3*u*Zeta[5] + 160704*t^4*u*Zeta[5] - 642816*u^2*Zeta[5] + 
        1607040*t*u^2*Zeta[5] - 1446336*t^2*u^2*Zeta[5] + 
        482112*t^3*u^2*Zeta[5] - 80352*t^4*u^2*Zeta[5] + 803520*u^3*Zeta[5] - 
        1607040*t*u^3*Zeta[5] + 964224*t^2*u^3*Zeta[5] - 
        160704*t^3*u^3*Zeta[5] - 642816*u^4*Zeta[5] + 803520*t*u^4*Zeta[5] - 
        241056*t^2*u^4*Zeta[5] + 321408*u^5*Zeta[5] - 160704*t*u^5*Zeta[5] - 
        80352*u^6*Zeta[5]))/(12960*t*(-1 + u)^2*u*(-1 + t + u))) + 
   Log[Q2]*(-1/648*(CA^2*CF*nf*q2*(2300*t - 33*Pi^2*t - 4340*t^2 + 
         51*Pi^2*t^2 + 4080*t^3 - 36*Pi^2*t^3 - 2040*t^4 + 18*Pi^2*t^4 + 
         2300*u - 33*Pi^2*u - 6120*t*u + 54*Pi^2*t*u + 7900*t^2*u - 
         57*Pi^2*t^2*u - 4080*t^3*u + 36*Pi^2*t^3*u - 4340*u^2 + 
         51*Pi^2*u^2 + 7900*t*u^2 - 57*Pi^2*t*u^2 - 6120*t^2*u^2 + 
         54*Pi^2*t^2*u^2 + 4080*u^3 - 36*Pi^2*u^3 - 4080*t*u^3 + 
         36*Pi^2*t*u^3 - 2040*u^4 + 18*Pi^2*u^4 - 252*t*Zeta[3] + 
         252*t^2*Zeta[3] - 252*u*Zeta[3] + 252*t^2*u*Zeta[3] + 
         252*u^2*Zeta[3] + 252*t*u^2*Zeta[3]))/(t*u*(-1 + t + u)) - 
     (CA^3*CF*q2*(103680*t - 2160*Pi^2*t + 1197*Pi^4*t - 336640*t^2 + 
        6960*Pi^2*t^2 - 3591*Pi^4*t^2 + 594560*t^3 - 12120*Pi^2*t^3 + 
        5985*Pi^4*t^3 - 618880*t^4 + 12360*Pi^2*t^4 - 5985*Pi^4*t^4 + 
        385920*t^5 - 7560*Pi^2*t^5 + 3591*Pi^4*t^5 - 128640*t^6 + 
        2520*Pi^2*t^6 - 1197*Pi^4*t^6 + 103680*u - 2160*Pi^2*u + 
        1197*Pi^4*u - 751040*t*u + 13920*Pi^2*t*u - 7182*Pi^4*t*u + 
        1757440*t^2*u - 35760*Pi^2*t^2*u + 21474*Pi^4*t^2*u - 2165120*t^3*u + 
        46320*Pi^2*t^3*u - 30978*Pi^4*t^3*u + 1490880*t^4*u - 
        30600*Pi^2*t^4*u + 21474*Pi^4*t^4*u - 460800*t^5*u + 
        8640*Pi^2*t^5*u - 7182*Pi^4*t^5*u + 24960*t^6*u - 360*Pi^2*t^6*u + 
        1197*Pi^4*t^6*u - 336640*u^2 + 6960*Pi^2*u^2 - 3591*Pi^4*u^2 + 
        1757440*t*u^2 - 35760*Pi^2*t*u^2 + 21474*Pi^4*t*u^2 - 
        3066560*t^2*u^2 + 65760*Pi^2*t^2*u^2 - 49986*Pi^4*t^2*u^2 + 
        2619520*t^3*u^2 - 53760*Pi^2*t^3*u^2 + 49986*Pi^4*t^3*u^2 - 
        970880*t^4*u^2 + 17880*Pi^2*t^4*u^2 - 21474*Pi^4*t^4*u^2 + 
        74880*t^5*u^2 - 1080*Pi^2*t^5*u^2 + 3591*Pi^4*t^5*u^2 + 594560*u^3 - 
        12120*Pi^2*u^3 + 5985*Pi^4*u^3 - 2165120*t*u^3 + 46320*Pi^2*t*u^3 - 
        30978*Pi^4*t*u^3 + 2619520*t^2*u^3 - 53760*Pi^2*t^2*u^3 + 
        49986*Pi^4*t^2*u^3 - 1173760*t^3*u^3 + 21360*Pi^2*t^3*u^3 - 
        30978*Pi^4*t^3*u^3 + 124800*t^4*u^3 - 1800*Pi^2*t^4*u^3 + 
        5985*Pi^4*t^4*u^3 - 618880*u^4 + 12360*Pi^2*u^4 - 5985*Pi^4*u^4 + 
        1490880*t*u^4 - 30600*Pi^2*t*u^4 + 21474*Pi^4*t*u^4 - 
        970880*t^2*u^4 + 17880*Pi^2*t^2*u^4 - 21474*Pi^4*t^2*u^4 + 
        124800*t^3*u^4 - 1800*Pi^2*t^3*u^4 + 5985*Pi^4*t^3*u^4 + 385920*u^5 - 
        7560*Pi^2*u^5 + 3591*Pi^4*u^5 - 460800*t*u^5 + 8640*Pi^2*t*u^5 - 
        7182*Pi^4*t*u^5 + 74880*t^2*u^5 - 1080*Pi^2*t^2*u^5 + 
        3591*Pi^4*t^2*u^5 - 128640*u^6 + 2520*Pi^2*u^6 - 1197*Pi^4*u^6 + 
        24960*t*u^6 - 360*Pi^2*t*u^6 + 1197*Pi^4*t*u^6 + 
        2520*Pi^2*t*Zeta[3] + 5040*t^2*Zeta[3] - 7560*Pi^2*t^2*Zeta[3] - 
        10080*t^3*Zeta[3] + 12600*Pi^2*t^3*Zeta[3] + 5040*t^4*Zeta[3] - 
        12600*Pi^2*t^4*Zeta[3] + 7560*Pi^2*t^5*Zeta[3] - 
        2520*Pi^2*t^6*Zeta[3] + 2520*Pi^2*u*Zeta[3] + 10080*t*u*Zeta[3] - 
        15120*Pi^2*t*u*Zeta[3] - 20160*t^2*u*Zeta[3] + 
        40320*Pi^2*t^2*u*Zeta[3] + 10080*t^3*u*Zeta[3] - 
        55440*Pi^2*t^3*u*Zeta[3] + 40320*Pi^2*t^4*u*Zeta[3] - 
        15120*Pi^2*t^5*u*Zeta[3] + 2520*Pi^2*t^6*u*Zeta[3] + 
        5040*u^2*Zeta[3] - 7560*Pi^2*u^2*Zeta[3] - 20160*t*u^2*Zeta[3] + 
        40320*Pi^2*t*u^2*Zeta[3] + 10080*t^2*u^2*Zeta[3] - 
        85680*Pi^2*t^2*u^2*Zeta[3] + 10080*t^3*u^2*Zeta[3] + 
        85680*Pi^2*t^3*u^2*Zeta[3] - 5040*t^4*u^2*Zeta[3] - 
        40320*Pi^2*t^4*u^2*Zeta[3] + 7560*Pi^2*t^5*u^2*Zeta[3] - 
        10080*u^3*Zeta[3] + 12600*Pi^2*u^3*Zeta[3] + 10080*t*u^3*Zeta[3] - 
        55440*Pi^2*t*u^3*Zeta[3] + 10080*t^2*u^3*Zeta[3] + 
        85680*Pi^2*t^2*u^3*Zeta[3] - 10080*t^3*u^3*Zeta[3] - 
        55440*Pi^2*t^3*u^3*Zeta[3] + 12600*Pi^2*t^4*u^3*Zeta[3] + 
        5040*u^4*Zeta[3] - 12600*Pi^2*u^4*Zeta[3] + 40320*Pi^2*t*u^4*
         Zeta[3] - 5040*t^2*u^4*Zeta[3] - 40320*Pi^2*t^2*u^4*Zeta[3] + 
        12600*Pi^2*t^3*u^4*Zeta[3] + 7560*Pi^2*u^5*Zeta[3] - 
        15120*Pi^2*t*u^5*Zeta[3] + 7560*Pi^2*t^2*u^5*Zeta[3] - 
        2520*Pi^2*u^6*Zeta[3] + 2520*Pi^2*t*u^6*Zeta[3] - 241056*t*Zeta[5] + 
        723168*t^2*Zeta[5] - 1205280*t^3*Zeta[5] + 1205280*t^4*Zeta[5] - 
        723168*t^5*Zeta[5] + 241056*t^6*Zeta[5] - 241056*u*Zeta[5] + 
        1446336*t*u*Zeta[5] - 3856896*t^2*u*Zeta[5] + 5303232*t^3*u*Zeta[5] - 
        3856896*t^4*u*Zeta[5] + 1446336*t^5*u*Zeta[5] - 
        241056*t^6*u*Zeta[5] + 723168*u^2*Zeta[5] - 3856896*t*u^2*Zeta[5] + 
        8195904*t^2*u^2*Zeta[5] - 8195904*t^3*u^2*Zeta[5] + 
        3856896*t^4*u^2*Zeta[5] - 723168*t^5*u^2*Zeta[5] - 
        1205280*u^3*Zeta[5] + 5303232*t*u^3*Zeta[5] - 
        8195904*t^2*u^3*Zeta[5] + 5303232*t^3*u^3*Zeta[5] - 
        1205280*t^4*u^3*Zeta[5] + 1205280*u^4*Zeta[5] - 
        3856896*t*u^4*Zeta[5] + 3856896*t^2*u^4*Zeta[5] - 
        1205280*t^3*u^4*Zeta[5] - 723168*u^5*Zeta[5] + 
        1446336*t*u^5*Zeta[5] - 723168*t^2*u^5*Zeta[5] + 241056*u^6*Zeta[5] - 
        241056*t*u^6*Zeta[5]))/(12960*(-1 + t)*t*(-1 + u)*u*(-1 + t + u)*
       (t + u))))


==> anc/Output/Decay/Interference_NLO_Decay_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/4*(CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(eps^2*t) - 
 (CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) - 
 (CA*CF*q2*(-172*CA + 180*CF + 3*CA*Pi^2 - 6*CF*Pi^2 + 380*CA*t - 396*CF*t - 
    6*CA*Pi^2*t + 12*CF*Pi^2*t - 208*CA*t^2 + 216*CF*t^2 + 3*CA*Pi^2*t^2 - 
    6*CF*Pi^2*t^2 + 608*CA*u - 576*CF*u - 6*CA*Pi^2*u + 12*CF*Pi^2*u - 
    608*CA*t*u + 576*CF*t*u + 6*CA*Pi^2*t*u - 12*CF*Pi^2*t*u - 608*CA*u^2 + 
    576*CF*u^2 + 6*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2))/(144*t) - 
 (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u]^2)/(2*t) + 
 (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, t])/
  (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
  (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[0, 1 - u, t])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1, 0, t])/(2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
    2*u^2)*G[1, 0, u])/(4*t) + 
 (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/
  (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/
  (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
   G[1 - u, 1 - u, t])/(4*t) + 
 (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, 1 - u, t])/(2*t) + 
 ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
   (CA*CF*q2*(14*CA - 3*CF - 28*CA*t + 6*CF*t + 14*CA*t^2 - 3*CF*t^2 - 
      22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
    (12*t))*Log[Q2] - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
    2*u^2)*Log[Q2]^2)/(8*t) + G[1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
 G[0, u]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u])/(2*t) + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, t])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
    (4*t)) + G[1, u]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[-u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
 G[0, t]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
   (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
      22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
    (12*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, u])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u])/
    (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     Log[Q2])/(4*t)) + 
 (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
   (CA*CF*q2*(14*CA - 3*CF - 28*CA*t + 6*CF*t + 14*CA*t^2 - 3*CF*t^2 - 
      22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
    (12*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, t])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, t])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2])/(4*t))/eps + 
 eps*((CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 3*Pi^2*t^2 + 
      224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 6*Pi^2*u^2))/
    (216*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, t]*
     G[1, 1, u])/t - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, t]*G[1, 1, u])/(2*t) - 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, t])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, u])/
    (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, t])/(2*t) + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, u])/
    (4*t) + (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/
    (4*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, t])/(2*t) + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/
    (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[1, 1, 0, u])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, -u, 1 - u, t])/
    (2*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, 1 - u, t])/(2*t) + 
   ((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) + 
     (CA*CF*q2*(-172*CA + 180*CF + 3*CA*Pi^2 - 6*CF*Pi^2 + 380*CA*t - 
        396*CF*t - 6*CA*Pi^2*t + 12*CF*Pi^2*t - 208*CA*t^2 + 216*CF*t^2 + 
        3*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 + 608*CA*u - 576*CF*u - 6*CA*Pi^2*u + 
        12*CF*Pi^2*u - 608*CA*t*u + 576*CF*t*u + 6*CA*Pi^2*t*u - 
        12*CF*Pi^2*t*u - 608*CA*u^2 + 576*CF*u^2 + 6*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2))/(144*t))*Log[Q2] + 
   (-1/12*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(14*CA - 3*CF - 28*CA*t + 6*CF*t + 14*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (24*t))*Log[Q2]^2 + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
   G[1, 0, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 0, u]*((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1, 1, u]*(-1/3*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(13*CA - 6*CF - 20*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
        44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 36*CF*u^2))/
      (12*t) - (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, t]*
    (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (12*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, u]^2*
    ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
     (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (12*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, t])/
      (2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(2*t)) + G[-u, 1 - u, t]*
    ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 1, u]*(-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
         2*CF*t^2))/t - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(4*t)) + G[1, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1 - u, t]*
    (-1/16*(CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 
         4*CA*t^3 - 4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 
         12*CF*t*u - 4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 
         3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 
         4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
      (4*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, u])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/(4*t) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, t]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) + 
     (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
        720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
        54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
        36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
        9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 18*CA*Pi^2*u + 
        12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 54*CA*Pi^2*t*u - 
        36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 54*CA*Pi^2*t^2*u + 
        36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 18*CA*Pi^2*t^3*u - 
        12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 18*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 36*CA*Pi^2*t*u^2 + 
        24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 576*CF*t^2*u^2 + 
        18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u]^2)/
      (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
      (4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, u])/(4*t) - 
     (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, u])/(4*t) + 
     (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t))*Log[Q2] - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t) + 
     G[1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, u])/
        (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t))) + G[1, u]*
    (-1/16*(CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 
         4*CA*t^3 - 4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 
         12*CF*t*u - 4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 
         3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 
         4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, t])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, u])/
      (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, t])/(4*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, -u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/t + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/
      (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, t])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, -u, t])/
      (2*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, t])/(2*t) + (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t) + 
     G[1 - u, t]*((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[-u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t))) + 
   G[0, u]*((CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(48*t*(-1 + u)) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, t])/(4*t) + (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, t])/(4*t) + (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t) + 
     G[1 - u, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, u]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
         t + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, t])/
        (2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t))) - (CA*CF*q2*(704*CA - 864*CF - 24*CA*Pi^2 + 9*CF*Pi^2 - 
      2328*CA*t + 2592*CF*t + 54*CA*Pi^2*t - 27*CF*Pi^2*t + 2544*CA*t^2 - 
      2592*CF*t^2 - 54*CA*Pi^2*t^2 + 27*CF*Pi^2*t^2 - 920*CA*t^3 + 
      864*CF*t^3 + 24*CA*Pi^2*t^3 - 9*CF*Pi^2*t^3 - 3232*CA*u + 3456*CF*u + 
      66*CA*Pi^2*u - 54*CF*Pi^2*u + 6896*CA*t*u - 6912*CF*t*u - 
      132*CA*Pi^2*t*u + 108*CF*Pi^2*t*u - 3664*CA*t^2*u + 3456*CF*t^2*u + 
      66*CA*Pi^2*t^2*u - 54*CF*Pi^2*t^2*u + 3232*CA*u^2 - 3456*CF*u^2 - 
      66*CA*Pi^2*u^2 + 54*CF*Pi^2*u^2 - 3664*CA*t*u^2 + 3456*CF*t*u^2 + 
      66*CA*Pi^2*t*u^2 - 54*CF*Pi^2*t*u^2 + 252*CA*Zeta[3] + 504*CF*Zeta[3] - 
      756*CA*t*Zeta[3] - 1512*CF*t*Zeta[3] + 756*CA*t^2*Zeta[3] + 
      1512*CF*t^2*Zeta[3] - 252*CA*t^3*Zeta[3] - 504*CF*t^3*Zeta[3] - 
      504*CA*u*Zeta[3] - 1008*CF*u*Zeta[3] + 1008*CA*t*u*Zeta[3] + 
      2016*CF*t*u*Zeta[3] - 504*CA*t^2*u*Zeta[3] - 1008*CF*t^2*u*Zeta[3] + 
      504*CA*u^2*Zeta[3] + 1008*CF*u^2*Zeta[3] - 504*CA*t*u^2*Zeta[3] - 
      1008*CF*t*u^2*Zeta[3]))/(432*(-1 + t)*t)) + 
 eps^2*((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, t]*
     G[1, 1, u])/t + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
      2*u^2)*G[0, -u, t]*G[1, 1, u])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u]^2)/
    (2*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, u])/
    (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, t])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, t])/(2*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, u])/(4*t) - (3*CA*(CA - 2*CF)*CF*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 0, t])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, -u, 1 - u, t])/
    (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, t])/(2*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 0, u])/(4*t) - (CA*(5*CA - 14*CF)*CF*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, 0, t])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, t])/
    (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 0, u])/(4*t) - 
   (CA*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 1, u])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 0, u])/(4*t) + 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 1, u])/(4*t) + (CA*CF*(7*CA + 2*CF)*q2*
     (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, u])/(4*t) + 
   (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, 0, t])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   (-1/18*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
     (CA*CF*q2*(-172*CA + 180*CF + 3*CA*Pi^2 - 6*CF*Pi^2 + 380*CA*t - 
        396*CF*t - 6*CA*Pi^2*t + 12*CF*Pi^2*t - 208*CA*t^2 + 216*CF*t^2 + 
        3*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 + 608*CA*u - 576*CF*u - 6*CA*Pi^2*u + 
        12*CF*Pi^2*u - 608*CA*t*u + 576*CF*t*u + 6*CA*Pi^2*t*u - 
        12*CF*Pi^2*t*u - 608*CA*u^2 + 576*CF*u^2 + 6*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2))/(288*t))*Log[Q2]^2 + 
   ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) - 
     (CA*CF*q2*(14*CA - 3*CF - 28*CA*t + 6*CF*t + 14*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (72*t))*Log[Q2]^3 - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + G[0, 0, 0, u]*
    (-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1, t]*G[1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/t + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
   G[0, 1, 1, u]*((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 1, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 0, 0, t]*
    ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
     (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (12*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, 1, u]*
    (-1/4*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
       t - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, -u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[1 - u, -u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[-u, 1 - u, 1 - u, t]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
       t + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[1, 1, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1 - u, 1 - u, t]*
    (-1/48*(CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 2*CA*Pi^2*t^2 - 
         12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u + 12*CA*t*u - 
         36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 24*CF*t^2*u + 
         3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 12*CF*t*u^2 + 
         4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 0, u]*(-1/48*(CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 
         24*CF*t^2 - CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 
         4*CA*Pi^2*t*u + CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 
         12*CF*t*u^2 + 2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(-1 + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, t])/(4*t) + (CA*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 1, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, t])/(4*t) - (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1 - u, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (16*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, u])/(4*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1, 0, t]*(-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
       t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/t + 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[1, 1, u]*((-2*CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) - 
     (CA*CF*q2*(-344*CA*t + 360*CF*t + 15*CA*Pi^2*t + 36*CF*Pi^2*t + 
        1268*CA*t^2 - 1476*CF*t^2 - 60*CA*Pi^2*t^2 - 144*CF*Pi^2*t^2 - 
        1884*CA*t^3 + 2268*CF*t^3 + 90*CA*Pi^2*t^3 + 216*CF*Pi^2*t^3 + 
        1340*CA*t^4 - 1548*CF*t^4 - 60*CA*Pi^2*t^4 - 144*CF*Pi^2*t^4 - 
        380*CA*t^5 + 396*CF*t^5 + 15*CA*Pi^2*t^5 + 36*CF*Pi^2*t^5 - 
        344*CA*u + 360*CF*u + 15*CA*Pi^2*u + 36*CF*Pi^2*u + 2484*CA*t*u - 
        2700*CF*t*u - 90*CA*Pi^2*t*u - 216*CF*Pi^2*t*u - 5280*CA*t^2*u + 
        5904*CF*t^2*u + 180*CA*Pi^2*t^2*u + 432*CF*Pi^2*t^2*u + 
        4772*CA*t^3*u - 5148*CF*t^3*u - 150*CA*Pi^2*t^3*u - 
        360*CF*Pi^2*t^3*u - 1632*CA*t^4*u + 1584*CF*t^4*u + 
        45*CA*Pi^2*t^4*u + 108*CF*Pi^2*t^4*u + 1216*CA*u^2 - 1152*CF*u^2 - 
        30*CA*Pi^2*u^2 - 72*CF*Pi^2*u^2 - 4612*CA*t*u^2 + 4644*CF*t*u^2 + 
        120*CA*Pi^2*t*u^2 + 288*CF*Pi^2*t*u^2 + 5576*CA*t^2*u^2 - 
        5832*CF*t^2*u^2 - 150*CA*Pi^2*t^2*u^2 - 360*CF*Pi^2*t^2*u^2 - 
        2468*CA*t^3*u^2 + 2340*CF*t^3*u^2 + 60*CA*Pi^2*t^3*u^2 + 
        144*CF*Pi^2*t^3*u^2 - 1216*CA*u^3 + 1152*CF*u^3 + 30*CA*Pi^2*u^3 + 
        72*CF*Pi^2*u^3 + 2144*CA*t*u^3 - 2304*CF*t*u^3 - 60*CA*Pi^2*t*u^3 - 
        144*CF*Pi^2*t*u^3 - 1216*CA*t^2*u^3 + 1152*CF*t^2*u^3 + 
        30*CA*Pi^2*t^2*u^3 + 72*CF*Pi^2*t^2*u^3))/(144*(-1 + t)^2*t*
       (t + u)) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, t])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, -u, t])/
      (2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, t])/(2*t) + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(3*t) - 
       (CA*CF*q2*(13*CA - 6*CF - 20*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
          44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 36*CF*u^2))/
        (12*t))*Log[Q2] + (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 0, t]*(-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
     (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
        720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
        54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
        36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
        9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 18*CA*Pi^2*u + 
        12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 54*CA*Pi^2*t*u - 
        36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 54*CA*Pi^2*t^2*u + 
        36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 18*CA*Pi^2*t^3*u - 
        12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 18*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 36*CA*Pi^2*t*u^2 + 
        24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 576*CF*t^2*u^2 + 
        18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, u])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, u])/(4*t) + (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 1, u])/(4*t) + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t))*Log[Q2] + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[-u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
         2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
         2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
       Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[1, 0, u]*
    ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) - 
     (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/
      (2*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, t])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[0, 1, u]*
    ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, t])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, u])/(2*t) + (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[1, u]^2*
    ((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) + 
     (CA*CF*q2*(-86*CA + 90*CF + 3*CA*Pi^2 + 9*CF*Pi^2 + 308*CA*t - 
        360*CF*t - 12*CA*Pi^2*t - 36*CF*Pi^2*t - 444*CA*t^2 + 540*CF*t^2 + 
        18*CA*Pi^2*t^2 + 54*CF*Pi^2*t^2 + 308*CA*t^3 - 360*CF*t^3 - 
        12*CA*Pi^2*t^3 - 36*CF*Pi^2*t^3 - 86*CA*t^4 + 90*CF*t^4 + 
        3*CA*Pi^2*t^4 + 9*CF*Pi^2*t^4 + 304*CA*u - 288*CF*u - 6*CA*Pi^2*u - 
        18*CF*Pi^2*u - 840*CA*t*u + 864*CF*t*u + 18*CA*Pi^2*t*u + 
        54*CF*Pi^2*t*u + 840*CA*t^2*u - 864*CF*t^2*u - 18*CA*Pi^2*t^2*u - 
        54*CF*Pi^2*t^2*u - 304*CA*t^3*u + 288*CF*t^3*u + 6*CA*Pi^2*t^3*u + 
        18*CF*Pi^2*t^3*u - 304*CA*u^2 + 288*CF*u^2 + 6*CA*Pi^2*u^2 + 
        18*CF*Pi^2*u^2 + 536*CA*t*u^2 - 576*CF*t*u^2 - 12*CA*Pi^2*t*u^2 - 
        36*CF*Pi^2*t*u^2 - 304*CA*t^2*u^2 + 288*CF*t^2*u^2 + 
        6*CA*Pi^2*t^2*u^2 + 18*CF*Pi^2*t^2*u^2))/(72*(-1 + t)^2*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, t])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, t])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, t])/
      (2*t) + (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t))*Log[Q2] - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2]^2)/(4*t) + 
     G[1, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t))) + 
   G[-u, t]*((CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/
      (2*t) + G[1, 1, u]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
         t + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t))) + (CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 160*t^2 + 
      3*Pi^2*t^2 + 656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 656*u^2 + 
      15*Pi^2*u^2 + 126*Zeta[3] - 252*t*Zeta[3] + 126*t^2*Zeta[3] - 
      252*u*Zeta[3] + 252*t*u*Zeta[3] + 252*u^2*Zeta[3]))/(324*t) + 
   (CA*CF*q2*(-168640*CA + 207360*CF + 5160*CA*Pi^2 - 5400*CF*Pi^2 - 
      351*CA*Pi^4 - 846*CF*Pi^4 + 557760*CA*t - 622080*CF*t - 
      16560*CA*Pi^2*t + 17280*CF*Pi^2*t + 1053*CA*Pi^4*t + 2538*CF*Pi^4*t - 
      609600*CA*t^2 + 622080*CF*t^2 + 17640*CA*Pi^2*t^2 - 18360*CF*Pi^2*t^2 - 
      1053*CA*Pi^4*t^2 - 2538*CF*Pi^4*t^2 + 220480*CA*t^3 - 207360*CF*t^3 - 
      6240*CA*Pi^2*t^3 + 6480*CF*Pi^2*t^3 + 351*CA*Pi^4*t^3 + 
      846*CF*Pi^4*t^3 + 725120*CA*u - 829440*CF*u - 18240*CA*Pi^2*u + 
      17280*CF*Pi^2*u + 702*CA*Pi^4*u + 1692*CF*Pi^4*u - 1605760*CA*t*u + 
      1658880*CF*t*u + 36480*CA*Pi^2*t*u - 34560*CF*Pi^2*t*u - 
      1404*CA*Pi^4*t*u - 3384*CF*Pi^4*t*u + 880640*CA*t^2*u - 
      829440*CF*t^2*u - 18240*CA*Pi^2*t^2*u + 17280*CF*Pi^2*t^2*u + 
      702*CA*Pi^4*t^2*u + 1692*CF*Pi^4*t^2*u - 725120*CA*u^2 + 
      829440*CF*u^2 + 18240*CA*Pi^2*u^2 - 17280*CF*Pi^2*u^2 - 
      702*CA*Pi^4*u^2 - 1692*CF*Pi^4*u^2 + 880640*CA*t*u^2 - 
      829440*CF*t*u^2 - 18240*CA*Pi^2*t*u^2 + 17280*CF*Pi^2*t*u^2 + 
      702*CA*Pi^4*t*u^2 + 1692*CF*Pi^4*t*u^2 + 141120*CA*Zeta[3] - 
      30240*CF*Zeta[3] - 423360*CA*t*Zeta[3] + 90720*CF*t*Zeta[3] + 
      423360*CA*t^2*Zeta[3] - 90720*CF*t^2*Zeta[3] - 141120*CA*t^3*Zeta[3] + 
      30240*CF*t^3*Zeta[3] - 221760*CA*u*Zeta[3] + 181440*CF*u*Zeta[3] + 
      443520*CA*t*u*Zeta[3] - 362880*CF*t*u*Zeta[3] - 
      221760*CA*t^2*u*Zeta[3] + 181440*CF*t^2*u*Zeta[3] + 
      221760*CA*u^2*Zeta[3] - 181440*CF*u^2*Zeta[3] - 
      221760*CA*t*u^2*Zeta[3] + 181440*CF*t*u^2*Zeta[3]))/
    (51840*(-1 + t)*t) + 
   Log[Q2]*(-1/216*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
         3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
         6*Pi^2*u^2))/t + (CA*CF*q2*(704*CA - 864*CF - 24*CA*Pi^2 + 
        9*CF*Pi^2 - 2328*CA*t + 2592*CF*t + 54*CA*Pi^2*t - 27*CF*Pi^2*t + 
        2544*CA*t^2 - 2592*CF*t^2 - 54*CA*Pi^2*t^2 + 27*CF*Pi^2*t^2 - 
        920*CA*t^3 + 864*CF*t^3 + 24*CA*Pi^2*t^3 - 9*CF*Pi^2*t^3 - 
        3232*CA*u + 3456*CF*u + 66*CA*Pi^2*u - 54*CF*Pi^2*u + 6896*CA*t*u - 
        6912*CF*t*u - 132*CA*Pi^2*t*u + 108*CF*Pi^2*t*u - 3664*CA*t^2*u + 
        3456*CF*t^2*u + 66*CA*Pi^2*t^2*u - 54*CF*Pi^2*t^2*u + 3232*CA*u^2 - 
        3456*CF*u^2 - 66*CA*Pi^2*u^2 + 54*CF*Pi^2*u^2 - 3664*CA*t*u^2 + 
        3456*CF*t*u^2 + 66*CA*Pi^2*t*u^2 - 54*CF*Pi^2*t*u^2 + 
        252*CA*Zeta[3] + 504*CF*Zeta[3] - 756*CA*t*Zeta[3] - 
        1512*CF*t*Zeta[3] + 756*CA*t^2*Zeta[3] + 1512*CF*t^2*Zeta[3] - 
        252*CA*t^3*Zeta[3] - 504*CF*t^3*Zeta[3] - 504*CA*u*Zeta[3] - 
        1008*CF*u*Zeta[3] + 1008*CA*t*u*Zeta[3] + 2016*CF*t*u*Zeta[3] - 
        504*CA*t^2*u*Zeta[3] - 1008*CF*t^2*u*Zeta[3] + 504*CA*u^2*Zeta[3] + 
        1008*CF*u^2*Zeta[3] - 504*CA*t*u^2*Zeta[3] - 1008*CF*t*u^2*Zeta[3]))/
      (432*(-1 + t)*t)) + 
   G[0, t]*(-1/216*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
         3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
         6*Pi^2*u^2))/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, u])/(4*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) + 
     (-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
       (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
          720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
          54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
          36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 
          18*CA*Pi^2*u + 12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 
          54*CA*Pi^2*t*u - 36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 
          54*CA*Pi^2*t^2*u + 36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 
          18*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 
          18*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 
          36*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 
          576*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/
        (144*(-1 + t)^2*t))*Log[Q2] + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (24*t))*Log[Q2]^2 + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     G[0, 0, u]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, u]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(3*t) - 
       (CA*CF*q2*(13*CA - 6*CF - 23*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
          44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 36*CF*u^2))/
        (12*t) + (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2])/(4*t)) + G[0, 1, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, u]^2*
      (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1, u]*
      ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, u])/(2*t) + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/
        t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, u]*(-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
         t - (3*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t) + 
       G[1, u]*(-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t))) + 
     (CA*CF*q2*(-920*CA + 864*CF + 6*CA*Pi^2 - 9*CF*Pi^2 + 3248*CA*t - 
        3456*CF*t - 6*CA*Pi^2*t + 36*CF*Pi^2*t - 4656*CA*t^2 + 5184*CF*t^2 - 
        54*CF*Pi^2*t^2 + 3248*CA*t^3 - 3456*CF*t^3 - 6*CA*Pi^2*t^3 + 
        36*CF*Pi^2*t^3 - 920*CA*t^4 + 864*CF*t^4 + 6*CA*Pi^2*t^4 - 
        9*CF*Pi^2*t^4 + 3664*CA*u - 3456*CF*u - 66*CA*Pi^2*u + 54*CF*Pi^2*u - 
        9696*CA*t*u + 10368*CF*t*u + 198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 
        9696*CA*t^2*u - 10368*CF*t^2*u - 198*CA*Pi^2*t^2*u + 
        162*CF*Pi^2*t^2*u - 3664*CA*t^3*u + 3456*CF*t^3*u + 
        66*CA*Pi^2*t^3*u - 54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 3456*CF*u^2 + 
        66*CA*Pi^2*u^2 - 54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 6912*CF*t*u^2 - 
        132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 3664*CA*t^2*u^2 + 
        3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 54*CF*Pi^2*t^2*u^2 + 
        252*CA*Zeta[3] - 504*CF*Zeta[3] - 1008*CA*t*Zeta[3] + 
        2016*CF*t*Zeta[3] + 1512*CA*t^2*Zeta[3] - 3024*CF*t^2*Zeta[3] - 
        1008*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 252*CA*t^4*Zeta[3] - 
        504*CF*t^4*Zeta[3] - 504*CA*u*Zeta[3] + 1008*CF*u*Zeta[3] + 
        1512*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 1512*CA*t^2*u*Zeta[3] + 
        3024*CF*t^2*u*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
        1008*CF*t^3*u*Zeta[3] + 504*CA*u^2*Zeta[3] - 1008*CF*u^2*Zeta[3] - 
        1008*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
        504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
      (432*(-1 + t)^2*t)) + G[1 - u, t]*
    ((CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/(4*t) - (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) + 
     (CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 4*CA*t^3 - 
        4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 3*CA*Pi^2*t^2*u - 
        2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 
        2*CA*Pi^2*u^3)*Log[Q2])/(16*t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     G[1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, u]*((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + 
          CA*t^2 + 2*CF*t^2))/(4*t) + (CA*CF*(CA + 2*CF)*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     (CA*CF*q2*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 36*CF*t^2 - 
        8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 3*CA*Pi^2*u + 
        12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 36*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 
        56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 
        112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
        112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
   G[1, u]*(-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, t])/t - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, -u, t])/
      (2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/
      (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, -u, t])/(2*t) + (CA*(CA - CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, -u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/(2*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 1, 1, u])/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/
      (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/
      (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 4*CA*t^3 - 
        4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 3*CA*Pi^2*t^2*u - 
        2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 
        2*CA*Pi^2*u^3)*Log[Q2])/(16*t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     G[1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, u]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
          2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[0, -u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1 - u, -u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[-u, 1 - u, t]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 0, u]*(-1/2*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[1 - u, t]*(-1/48*(CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 
           2*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u + 
           12*CA*t*u - 36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 
           24*CF*t^2*u + 3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 
           12*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, u])/
        (2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, u])/t - (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[-u, t]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(4*t)) + (CA*CF*q2*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 
        36*CF*t^2 - 8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 
        3*CA*Pi^2*u + 12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 
        36*CF*t^2*u + 3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 
        28*CA*t*Zeta[3] + 56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 
        28*CA*u*Zeta[3] + 112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 
        56*CA*u^2*Zeta[3] - 112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/
      (48*t*(t + u))) + 
   G[0, u]*(-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, t])/t + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, t])/(4*t) + (CA*(3*CA - 7*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2])/(48*t*(-1 + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     G[0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, u]*
      ((3*CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, t]*((CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 
          24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
       (CA*(2*CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) + (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[1, u]*
      ((CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 2*CF*Pi^2*t - 
          CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2))/
        (24*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, t])/(2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 1 - u, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, t])/(2*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1 - u, 1 - u, t])/(2*t) + 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(4*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t) + 
       G[1 - u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t))) - 
     (CA*CF*q2*(-(CA*Pi^2) - 12*CA*t - 12*CF*t + 4*CA*Pi^2*t + 12*CA*t^2 + 
        12*CF*t^2 - CA*Pi^2*t^2 + CA*Pi^2*u + 36*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u - 12*CA*t^2*u + 12*CF*t^2*u + CA*Pi^2*t^2*u - 
        24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*Zeta[3] + 56*CA*t*Zeta[3] - 
        28*CA*t^2*Zeta[3] + 84*CA*u*Zeta[3] - 112*CA*t*u*Zeta[3] + 
        28*CA*t^2*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 56*CA*t*u^2*Zeta[3] + 
        56*CA*u^3*Zeta[3]))/(48*t*(-1 + u)))) + 
 eps^3*(-1/2*(CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
      G[1 - u, -u, t]*G[1, 1, 1, u])/t - 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 0, u])/
    (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 1, u])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 1 - u, t])/
    (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, 0, t])/(2*t) + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, 0, u])/(4*t) + 
   (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, 1, u])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, 0, t])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1 - u, 1 - u, t])/(4*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, 0, t])/
    (2*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, 0, u])/(4*t) + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, 1, u])/(4*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 1, 0, u])/(4*t) + 
   (CA*(9*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 1, 1, u])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 0, 0, t])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, -u, 1 - u, t])/(2*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, -u, 1 - u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, 0, t])/
    (2*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, 0, u])/(4*t) + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, 1, u])/(4*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 1, 0, u])/(4*t) + 
   (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 1, 1, u])/(4*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 0, 0, u])/(4*t) - 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 0, 1, u])/(4*t) - 
   (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 1, 0, u])/(4*t) + 
   (15*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 1, 1, u])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, 0, 0, t])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, -u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1, 0, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, 0, t])/
    (2*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 0, 0, u])/(4*t) + 
   (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 0, 1, u])/(4*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 1, 0, u])/(4*t) + 
   (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 1, 1, u])/(4*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 0, 0, u])/(4*t) - 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 0, 1, u])/(4*t) - 
   (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 1, 0, u])/(4*t) + 
   (7*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 1, 1, u])/(4*t) + 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 0, 0, u])/(4*t) - 
   (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 0, 1, u])/(4*t) - 
   (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 1, 0, u])/(4*t) + 
   (CA*(5*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 1, 1, u])/(4*t) - 
   (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 0, 0, u])/(4*t) + 
   (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 0, 1, u])/(4*t) + 
   (CA*CF*(13*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 1, 0, u])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, 1, u])/
    (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 0, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, 1 - u, t])/(4*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, -u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1, 0, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, -u, 1 - u, t])/(2*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1, 0, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1, 0, 0, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) - 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   ((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(54*t) + 
     (CA*CF*q2*(-172*CA + 180*CF + 3*CA*Pi^2 - 6*CF*Pi^2 + 380*CA*t - 
        396*CF*t - 6*CA*Pi^2*t + 12*CF*Pi^2*t - 208*CA*t^2 + 216*CF*t^2 + 
        3*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 + 608*CA*u - 576*CF*u - 6*CA*Pi^2*u + 
        12*CF*Pi^2*u - 608*CA*t*u + 576*CF*t*u + 6*CA*Pi^2*t*u - 
        12*CF*Pi^2*t*u - 608*CA*u^2 + 576*CF*u^2 + 6*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2))/(864*t))*Log[Q2]^3 + 
   (-1/144*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(14*CA - 3*CF - 28*CA*t + 6*CF*t + 14*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (288*t))*Log[Q2]^4 + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2]^5)/(480*t) + G[0, 1, t]*G[1, 1, u]*
    (-((CA^2*CF*q2*(1 - 3*t + t^2))/t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
   G[0, 0, 1, 0, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 1, 0, 0, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1, 0, 0, 0, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 1 - u, 1, 0, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 0, 0, 0, u]*((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 0, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 1 - u, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 0, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 1 - u, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 0, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 1 - u, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 0, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1, 1, 1, u]*((CA*CF*q2*(5*CA - 14*CF - 8*CA*t + 28*CF*t + 5*CA*t^2 - 
        14*CF*t^2))/(4*t) + (CA*(5*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2])/(4*t)) + G[1, 0, 1, 1, u]*
    ((CA*CF*q2*(CA - 6*CF + 12*CF*t + CA*t^2 - 6*CF*t^2))/(4*t) + 
     (CA*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 1, 1, 1, u]*
    (-1/3*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(13*CA - 6*CF - 20*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
        44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 36*CF*u^2))/
      (12*t) - (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, 0, 0, t]*
    (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (12*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, 1, 1, u]*
    ((3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 0, 1, u]*
    ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 0, 1, u]*
    ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1 - u, -u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
       t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[0, -u, 1 - u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
       t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[1 - u, 0, -u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
       t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[1, 1, u]^2*
    (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (12*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(2*t)) + G[0, 0, -u, 1 - u, t]*
    ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 1 - u, -u, 1 - u, t]*
    ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, -u, 1 - u, 1 - u, t]*
    ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[-u, 1 - u, 1 - u, 1 - u, t]*
    ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 0, 0, 1, u]*(-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
         2*CF*t^2))/t - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2])/(4*t)) + G[0, 0, 1, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 0, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 0, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 1, 0, 1, u]*
    (-1/4*(CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2))/
       t - (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 1, 1, 0, u]*
    ((CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2))/
      (4*t) + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 0, 1, 0, u]*
    ((CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2))/
      (4*t) + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 1, 0, 0, u]*
    ((CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2))/
      (4*t) + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 1, 1, 0, u]*
    (-1/4*(CA*CF*q2*(7*CA + 2*CF - 22*CA*t - 4*CF*t + 7*CA*t^2 + 2*CF*t^2))/
       t - (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 1, 0, t]*
    ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[1, 0, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
      (24*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[0, 0, 0, u]*((CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(48*t*(-1 + u)) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 1 - u, 1 - u, t]*
    (-1/16*(CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 
         4*CA*t^3 - 4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 
         12*CF*t*u - 4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 
         3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 
         4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1, 1, 1, u]*(-1/16*(CA*CF*q2*(9*CA*Pi^2*t - 8*CF*Pi^2*t - 4*CA*t^2 + 
         4*CF*t^2 - 18*CA*Pi^2*t^2 + 16*CF*Pi^2*t^2 + 4*CA*t^3 - 4*CF*t^3 + 
         9*CA*Pi^2*t^3 - 8*CF*Pi^2*t^3 + 9*CA*Pi^2*u - 8*CF*Pi^2*u - 
         4*CA*t*u + 12*CF*t*u - 36*CA*Pi^2*t*u + 32*CF*Pi^2*t*u + 
         8*CA*t^2*u - 8*CF*t^2*u + 27*CA*Pi^2*t^2*u - 24*CF*Pi^2*t^2*u - 
         18*CA*Pi^2*u^2 + 16*CF*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 
         36*CA*Pi^2*t*u^2 - 32*CF*Pi^2*t*u^2 + 18*CA*Pi^2*u^3 - 
         16*CF*Pi^2*u^3))/(t*(t + u)) + (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/
      (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[0, 0, 1 - u, t]*
    (-1/16*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1 - u, 0, t]*(-1/16*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2))/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 0, 0, t]*(-1/16*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2))/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1 - u, 1 - u, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 0, 1 - u, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 1 - u, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 0, 0, t]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) + 
     (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
        720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
        54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
        36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
        9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 18*CA*Pi^2*u + 
        12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 54*CA*Pi^2*t*u - 
        36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 54*CA*Pi^2*t^2*u + 
        36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 18*CA*Pi^2*t^3*u - 
        12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 18*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 36*CA*Pi^2*t*u^2 + 
        24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 576*CF*t^2*u^2 + 
        18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t) + 
     (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t))*Log[Q2] - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + 
        Pi^2*t^2 - 2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2))/(48*t) + 
     (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[1, 0, 0, u]*
    ((CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + Pi^2*t^2 - 
        2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2))/(48*t) + 
     (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[1, 0, 1, u]*
    ((CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 6*CF*Pi^2 + 12*CA*t - 24*CF*t - 
        2*CA*Pi^2*t - 12*CF*Pi^2*t + CA*Pi^2*t^2 + 6*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 12*CF*Pi^2*u + 2*CA*Pi^2*t*u + 12*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 12*CF*Pi^2*u^2))/(48*t) + 
     (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[0, 1, 1, u]*
    (-1/48*(CA*CF*q2*(36*CA - 72*CF + CA*Pi^2 - 10*CF*Pi^2 - 36*CA*t + 
         72*CF*t - 2*CA*Pi^2*t + 20*CF*Pi^2*t + CA*Pi^2*t^2 - 
         10*CF*Pi^2*t^2 - 2*CA*Pi^2*u + 20*CF*Pi^2*u + 2*CA*Pi^2*t*u - 
         20*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 20*CF*Pi^2*u^2))/t + 
     (3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[0, 0, 1, u]*
    (-1/48*(CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
         24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
         2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
         2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t + 
     (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[0, -u, 1 - u, t]*
    ((CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
        2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 2*CA*Pi^2*u + 
        2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 
        2*CF*Pi^2*u^2))/(24*t) - (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
        2*CA*t^2 - 2*CF*t^2)*Log[Q2])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (4*t)) + G[1 - u, -u, 1 - u, t]*
    ((CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 2*CF*Pi^2*t + 
        CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 2*CF*Pi^2*u^2))/(24*t) + 
     (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[-u, 1 - u, 1 - u, t]*((CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 
        12*CF*t - 2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
        2*CF*Pi^2*u^2))/(24*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
       Log[Q2])/(4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[1, 1, 0, u]*
    ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[0, -u, t]*
    (-1/2*(CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1, 1, 1, u])/t + G[1, 1, u]*
      (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
         t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t))) + 
   G[1, t]*(-1/2*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1, 1, u]^2)/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, u])/t + G[1, 1, u]*
      ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(2*t))) + 
   G[-u, t]*(-1/2*(CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1, 1, 1, 1, u])/t + G[1, 1, 1, u]*
      ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 1, u]*((CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
          2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
          2*CF*Pi^2*u^2))/(24*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 
          2*CF*t^2)*Log[Q2])/(4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(4*t))) + 
   (CA*CF*nf*q2*(-77440 + 1560*Pi^2 + 423*Pi^4 + 154880*t - 3120*Pi^2*t - 
      846*Pi^4*t - 77440*t^2 + 1560*Pi^2*t^2 + 423*Pi^4*t^2 + 312320*u - 
      6720*Pi^2*u - 846*Pi^4*u - 312320*t*u + 6720*Pi^2*t*u + 846*Pi^4*t*u - 
      312320*u^2 + 6720*Pi^2*u^2 + 846*Pi^4*u^2 + 20160*Zeta[3] - 
      40320*t*Zeta[3] + 20160*t^2*Zeta[3] - 100800*u*Zeta[3] + 
      100800*t*u*Zeta[3] + 100800*u^2*Zeta[3]))/(77760*t) + 
   G[1, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(24*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
     G[1, 1, u]*(-((CA^2*CF*q2*(1 - 3*t + t^2))/t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 - 28*Zeta[3] + 56*t*Zeta[3] - 
        28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 56*u^2*Zeta[3]))/
      (24*t)) + G[1 - u, 0, t]*
    (-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, u])/
       t + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 0, u])/(4*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 0, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, u])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 1, 0, u])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(4*t) - 
     (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t) + 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(48*t)) + G[0, 1 - u, t]*
    ((CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/(4*t) - (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) - 
     (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) - 
     (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t) + 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     G[1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) - (CA^2*CF*q2*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(48*t)) + G[-u, 1 - u, t]*
    (-1/2*(CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/
       t + (CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
        2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
        2*CF*Pi^2*u^2)*Log[Q2])/(24*t) + 
     (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) - 
     (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 + 
        56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 56*CF*t^2*Zeta[3] - 
        112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 112*CF*u^2*Zeta[3]))/
      (48*t)) + G[1, 0, u]*
    (-1/4*(CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, t])/t + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(3*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, u])/(2*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2]^2)/
      (8*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^3)/(24*t) + G[1, 1, u]*
      ((CA*CF*q2*(CA - 4*CF - CA*t + 8*CF*t + CA*t^2 - 4*CF*t^2))/(2*t) + 
       (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t)) + G[1 - u, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 1 - u, t]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) - (CA*CF*q2*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
        CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] + 56*CF*Zeta[3] - 
        56*CA*t*Zeta[3] - 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] + 
        56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] - 112*CF*u*Zeta[3] + 
        56*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] + 
        112*CF*u^2*Zeta[3]))/(48*t)) + 
   G[0, 1, u]*(-1/4*(CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2)*G[0, 0, 0, t])/t - (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(4*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(2*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 1 - u, t])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, t])/(4*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2]^2)/
      (8*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^3)/(24*t) + G[1, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 1 - u, t]*(-1/4*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
           3*CA*t^2 - 2*CF*t^2))/t - (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, t]*(-1/4*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
           3*CA*t^2 - 2*CF*t^2))/t - (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, t]*(-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + 
           CA*t^2 + 2*CF*t^2))/t - (CA*CF*(CA + 2*CF)*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) - 
     (CA*CF*q2*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
        CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] + 56*CF*Zeta[3] - 
        56*CA*t*Zeta[3] - 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] + 
        56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] - 112*CF*u*Zeta[3] + 
        56*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] + 
        112*CF*u^2*Zeta[3]))/(48*t)) + 
   Log[Q2]^2*((CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
        3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
        6*Pi^2*u^2))/(432*t) - (CA*CF*q2*(704*CA - 864*CF - 24*CA*Pi^2 + 
        9*CF*Pi^2 - 2328*CA*t + 2592*CF*t + 54*CA*Pi^2*t - 27*CF*Pi^2*t + 
        2544*CA*t^2 - 2592*CF*t^2 - 54*CA*Pi^2*t^2 + 27*CF*Pi^2*t^2 - 
        920*CA*t^3 + 864*CF*t^3 + 24*CA*Pi^2*t^3 - 9*CF*Pi^2*t^3 - 
        3232*CA*u + 3456*CF*u + 66*CA*Pi^2*u - 54*CF*Pi^2*u + 6896*CA*t*u - 
        6912*CF*t*u - 132*CA*Pi^2*t*u + 108*CF*Pi^2*t*u - 3664*CA*t^2*u + 
        3456*CF*t^2*u + 66*CA*Pi^2*t^2*u - 54*CF*Pi^2*t^2*u + 3232*CA*u^2 - 
        3456*CF*u^2 - 66*CA*Pi^2*u^2 + 54*CF*Pi^2*u^2 - 3664*CA*t*u^2 + 
        3456*CF*t*u^2 + 66*CA*Pi^2*t*u^2 - 54*CF*Pi^2*t*u^2 + 
        252*CA*Zeta[3] + 504*CF*Zeta[3] - 756*CA*t*Zeta[3] - 
        1512*CF*t*Zeta[3] + 756*CA*t^2*Zeta[3] + 1512*CF*t^2*Zeta[3] - 
        252*CA*t^3*Zeta[3] - 504*CF*t^3*Zeta[3] - 504*CA*u*Zeta[3] - 
        1008*CF*u*Zeta[3] + 1008*CA*t*u*Zeta[3] + 2016*CF*t*u*Zeta[3] - 
        504*CA*t^2*u*Zeta[3] - 1008*CF*t^2*u*Zeta[3] + 504*CA*u^2*Zeta[3] + 
        1008*CF*u^2*Zeta[3] - 504*CA*t*u^2*Zeta[3] - 1008*CF*t*u^2*Zeta[3]))/
      (864*(-1 + t)*t)) + 
   Log[Q2]*(-1/324*(CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 160*t^2 + 
         3*Pi^2*t^2 + 656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 656*u^2 + 
         15*Pi^2*u^2 + 126*Zeta[3] - 252*t*Zeta[3] + 126*t^2*Zeta[3] - 
         252*u*Zeta[3] + 252*t*u*Zeta[3] + 252*u^2*Zeta[3]))/t - 
     (CA*CF*q2*(-168640*CA + 207360*CF + 5160*CA*Pi^2 - 5400*CF*Pi^2 - 
        351*CA*Pi^4 - 846*CF*Pi^4 + 557760*CA*t - 622080*CF*t - 
        16560*CA*Pi^2*t + 17280*CF*Pi^2*t + 1053*CA*Pi^4*t + 2538*CF*Pi^4*t - 
        609600*CA*t^2 + 622080*CF*t^2 + 17640*CA*Pi^2*t^2 - 
        18360*CF*Pi^2*t^2 - 1053*CA*Pi^4*t^2 - 2538*CF*Pi^4*t^2 + 
        220480*CA*t^3 - 207360*CF*t^3 - 6240*CA*Pi^2*t^3 + 6480*CF*Pi^2*t^3 + 
        351*CA*Pi^4*t^3 + 846*CF*Pi^4*t^3 + 725120*CA*u - 829440*CF*u - 
        18240*CA*Pi^2*u + 17280*CF*Pi^2*u + 702*CA*Pi^4*u + 1692*CF*Pi^4*u - 
        1605760*CA*t*u + 1658880*CF*t*u + 36480*CA*Pi^2*t*u - 
        34560*CF*Pi^2*t*u - 1404*CA*Pi^4*t*u - 3384*CF*Pi^4*t*u + 
        880640*CA*t^2*u - 829440*CF*t^2*u - 18240*CA*Pi^2*t^2*u + 
        17280*CF*Pi^2*t^2*u + 702*CA*Pi^4*t^2*u + 1692*CF*Pi^4*t^2*u - 
        725120*CA*u^2 + 829440*CF*u^2 + 18240*CA*Pi^2*u^2 - 
        17280*CF*Pi^2*u^2 - 702*CA*Pi^4*u^2 - 1692*CF*Pi^4*u^2 + 
        880640*CA*t*u^2 - 829440*CF*t*u^2 - 18240*CA*Pi^2*t*u^2 + 
        17280*CF*Pi^2*t*u^2 + 702*CA*Pi^4*t*u^2 + 1692*CF*Pi^4*t*u^2 + 
        141120*CA*Zeta[3] - 30240*CF*Zeta[3] - 423360*CA*t*Zeta[3] + 
        90720*CF*t*Zeta[3] + 423360*CA*t^2*Zeta[3] - 90720*CF*t^2*Zeta[3] - 
        141120*CA*t^3*Zeta[3] + 30240*CF*t^3*Zeta[3] - 221760*CA*u*Zeta[3] + 
        181440*CF*u*Zeta[3] + 443520*CA*t*u*Zeta[3] - 362880*CF*t*u*Zeta[3] - 
        221760*CA*t^2*u*Zeta[3] + 181440*CF*t^2*u*Zeta[3] + 
        221760*CA*u^2*Zeta[3] - 181440*CF*u^2*Zeta[3] - 
        221760*CA*t*u^2*Zeta[3] + 181440*CF*t*u^2*Zeta[3]))/
      (51840*(-1 + t)*t)) + G[0, 0, t]*
    ((CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 3*Pi^2*t^2 + 
        224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 6*Pi^2*u^2))/
      (216*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, u])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) + 
       (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
          720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
          54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
          36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 
          18*CA*Pi^2*u + 12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 
          54*CA*Pi^2*t*u - 36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 
          54*CA*Pi^2*t^2*u + 36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 
          18*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 
          18*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 
          36*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 
          576*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/
        (144*(-1 + t)^2*t))*Log[Q2] + 
     (-1/12*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (24*t))*Log[Q2]^2 - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     G[0, 0, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, u]*(-1/3*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(13*CA - 6*CF - 23*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
          44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 36*CF*u^2))/
        (12*t) - (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2])/(4*t)) + G[0, 1, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) - (CA*CF*q2*(-920*CA + 864*CF + 6*CA*Pi^2 - 9*CF*Pi^2 + 
        3248*CA*t - 3456*CF*t - 6*CA*Pi^2*t + 36*CF*Pi^2*t - 4656*CA*t^2 + 
        5184*CF*t^2 - 54*CF*Pi^2*t^2 + 3248*CA*t^3 - 3456*CF*t^3 - 
        6*CA*Pi^2*t^3 + 36*CF*Pi^2*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        6*CA*Pi^2*t^4 - 9*CF*Pi^2*t^4 + 3664*CA*u - 3456*CF*u - 
        66*CA*Pi^2*u + 54*CF*Pi^2*u - 9696*CA*t*u + 10368*CF*t*u + 
        198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 9696*CA*t^2*u - 10368*CF*t^2*u - 
        198*CA*Pi^2*t^2*u + 162*CF*Pi^2*t^2*u - 3664*CA*t^3*u + 
        3456*CF*t^3*u + 66*CA*Pi^2*t^3*u - 54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 
        3456*CF*u^2 + 66*CA*Pi^2*u^2 - 54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 
        6912*CF*t*u^2 - 132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 
        3664*CA*t^2*u^2 + 3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 
        54*CF*Pi^2*t^2*u^2 + 252*CA*Zeta[3] - 504*CF*Zeta[3] - 
        1008*CA*t*Zeta[3] + 2016*CF*t*Zeta[3] + 1512*CA*t^2*Zeta[3] - 
        3024*CF*t^2*Zeta[3] - 1008*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 
        252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] - 504*CA*u*Zeta[3] + 
        1008*CF*u*Zeta[3] + 1512*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 
        1512*CA*t^2*u*Zeta[3] + 3024*CF*t^2*u*Zeta[3] + 
        504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 504*CA*u^2*Zeta[3] - 
        1008*CF*u^2*Zeta[3] - 1008*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
        504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
      (432*(-1 + t)^2*t)) + G[1, u]^2*
    (-1/216*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
         3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
         6*Pi^2*u^2))/t + (CA*(CA - CF)*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, t])/(6*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, t])/
      (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, t])/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1, 0, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1, t])/
      (2*t) + (-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
       (CA*CF*q2*(-86*CA + 90*CF + 3*CA*Pi^2 + 9*CF*Pi^2 + 308*CA*t - 
          360*CF*t - 12*CA*Pi^2*t - 36*CF*Pi^2*t - 444*CA*t^2 + 540*CF*t^2 + 
          18*CA*Pi^2*t^2 + 54*CF*Pi^2*t^2 + 308*CA*t^3 - 360*CF*t^3 - 
          12*CA*Pi^2*t^3 - 36*CF*Pi^2*t^3 - 86*CA*t^4 + 90*CF*t^4 + 
          3*CA*Pi^2*t^4 + 9*CF*Pi^2*t^4 + 304*CA*u - 288*CF*u - 6*CA*Pi^2*u - 
          18*CF*Pi^2*u - 840*CA*t*u + 864*CF*t*u + 18*CA*Pi^2*t*u + 
          54*CF*Pi^2*t*u + 840*CA*t^2*u - 864*CF*t^2*u - 18*CA*Pi^2*t^2*u - 
          54*CF*Pi^2*t^2*u - 304*CA*t^3*u + 288*CF*t^3*u + 6*CA*Pi^2*t^3*u + 
          18*CF*Pi^2*t^3*u - 304*CA*u^2 + 288*CF*u^2 + 6*CA*Pi^2*u^2 + 
          18*CF*Pi^2*u^2 + 536*CA*t*u^2 - 576*CF*t*u^2 - 12*CA*Pi^2*t*u^2 - 
          36*CF*Pi^2*t*u^2 - 304*CA*t^2*u^2 + 288*CF*t^2*u^2 + 
          6*CA*Pi^2*t^2*u^2 + 18*CF*Pi^2*t^2*u^2))/(72*(-1 + t)^2*t))*
      Log[Q2] + ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
       (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (24*t))*Log[Q2]^2 + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
     G[0, 1, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, t]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
       (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1, t]*
      (-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     (CA*CF*q2*(-920*CA + 864*CF + 15*CA*Pi^2 - 81*CF*Pi^2 + 3248*CA*t - 
        3456*CF*t - 15*CA*Pi^2*t + 324*CF*Pi^2*t - 4656*CA*t^2 + 
        5184*CF*t^2 - 486*CF*Pi^2*t^2 + 3248*CA*t^3 - 3456*CF*t^3 - 
        15*CA*Pi^2*t^3 + 324*CF*Pi^2*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        15*CA*Pi^2*t^4 - 81*CF*Pi^2*t^4 + 3664*CA*u - 3456*CF*u - 
        66*CA*Pi^2*u + 54*CF*Pi^2*u - 9696*CA*t*u + 10368*CF*t*u + 
        198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 9696*CA*t^2*u - 10368*CF*t^2*u - 
        198*CA*Pi^2*t^2*u + 162*CF*Pi^2*t^2*u - 3664*CA*t^3*u + 
        3456*CF*t^3*u + 66*CA*Pi^2*t^3*u - 54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 
        3456*CF*u^2 + 66*CA*Pi^2*u^2 - 54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 
        6912*CF*t*u^2 - 132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 
        3664*CA*t^2*u^2 + 3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 
        54*CF*Pi^2*t^2*u^2 + 504*CA*Zeta[3] - 504*CF*Zeta[3] - 
        2016*CA*t*Zeta[3] + 2016*CF*t*Zeta[3] + 3024*CA*t^2*Zeta[3] - 
        3024*CF*t^2*Zeta[3] - 2016*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 
        504*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] - 1008*CA*u*Zeta[3] + 
        1008*CF*u*Zeta[3] + 3024*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 
        3024*CA*t^2*u*Zeta[3] + 3024*CF*t^2*u*Zeta[3] + 
        1008*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 1008*CA*u^2*Zeta[3] - 
        1008*CF*u^2*Zeta[3] - 2016*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
        1008*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
      (432*(-1 + t)^2*t)) + G[1 - u, t]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, 0, u])/t - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 0, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, u])/(4*t) + (CA*(5*CA - 14*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, u])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, u])/(4*t) + 
     (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 0, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, 1, u])/(4*t) - 
     (CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 4*CA*t^3 - 
        4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 3*CA*Pi^2*t^2*u - 
        2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 
        2*CA*Pi^2*u^3)*Log[Q2]^2)/(32*t*(t + u)) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^3)/(24*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
     G[1, 1, 1, u]*((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, 1, u]*((3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 1, u]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 0, u]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 
          2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(4*t)) + G[1, 0, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 0, u]*
      (-1/4*(CA*CF*q2*(5*CA - 2*CF - 14*CA*t + 4*CF*t + 5*CA*t^2 - 2*CF*t^2))/
         t - (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 0, 1, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 1, u]*
      (-1/48*(CA*CF*q2*(19*CA*Pi^2*t - 16*CF*Pi^2*t - 12*CA*t^2 + 12*CF*t^2 - 
           38*CA*Pi^2*t^2 + 32*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
           19*CA*Pi^2*t^3 - 16*CF*Pi^2*t^3 + 19*CA*Pi^2*u - 16*CF*Pi^2*u - 
           12*CA*t*u + 36*CF*t*u - 76*CA*Pi^2*t*u + 64*CF*Pi^2*t*u + 
           24*CA*t^2*u - 24*CF*t^2*u + 57*CA*Pi^2*t^2*u - 48*CF*Pi^2*t^2*u - 
           38*CA*Pi^2*u^2 + 32*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
           76*CA*Pi^2*t*u^2 - 64*CF*Pi^2*t*u^2 + 38*CA*Pi^2*u^3 - 
           32*CF*Pi^2*u^3))/(t*(t + u)) + (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[0, 0, u]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 
           2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 
           4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
       (3*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) - (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[1, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + Pi^2*t^2 - 
          2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2))/(48*t) + 
       (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) + (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[0, 1, u]*
      ((CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
          24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
          2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
          4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/(48*t) - 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
        (4*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) - (CA*CF*q2*(-1152*CF*t + 11*CA*Pi^4*t - 
        576*CA*t^2 + 1728*CF*t^2 + 24*CA*Pi^2*t^2 - 24*CF*Pi^2*t^2 - 
        22*CA*Pi^4*t^2 + 576*CA*t^3 - 576*CF*t^3 - 24*CA*Pi^2*t^3 + 
        24*CF*Pi^2*t^3 + 11*CA*Pi^4*t^3 + 11*CA*Pi^4*u - 576*CA*t*u + 
        2880*CF*t*u + 24*CA*Pi^2*t*u - 72*CF*Pi^2*t*u - 44*CA*Pi^4*t*u + 
        1728*CA*t^2*u - 1728*CF*t^2*u - 48*CA*Pi^2*t^2*u + 48*CF*Pi^2*t^2*u + 
        33*CA*Pi^4*t^2*u - 22*CA*Pi^4*u^2 + 1152*CA*t*u^2 - 1152*CF*t*u^2 - 
        24*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 + 44*CA*Pi^4*t*u^2 + 
        22*CA*Pi^4*u^3 - 672*CA*t*Zeta[3] + 1344*CA*t^2*Zeta[3] - 
        672*CA*t^3*Zeta[3] - 672*CA*u*Zeta[3] + 1344*CA*t*u*Zeta[3] - 
        672*CA*t^2*u*Zeta[3]))/(1152*t*(t + u)) - 
     (CA*CF*q2*Log[Q2]*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 36*CF*t^2 - 
        8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 3*CA*Pi^2*u + 
        12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 36*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 
        56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 
        112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
        112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
   G[0, 0, u]*((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, t])/(4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, t])/(4*t) - (CA*(4*CA - 7*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2])/(48*t*(-1 + u)) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     G[1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, u]*(-1/4*(CA*CF*q2*(2*CA - 6*CF - 3*CA*t + 12*CF*t + 2*CA*t^2 - 
           6*CF*t^2))/t - (CA*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[1 - u, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + (CA*CF*q2*(-(CA*Pi^2) - 12*CA*t - 12*CF*t + 4*CA*Pi^2*t + 
        12*CA*t^2 + 12*CF*t^2 - CA*Pi^2*t^2 + CA*Pi^2*u + 36*CA*t*u + 
        12*CF*t*u - 4*CA*Pi^2*t*u - 12*CA*t^2*u + 12*CF*t^2*u + 
        CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*Zeta[3] + 
        56*CA*t*Zeta[3] - 28*CA*t^2*Zeta[3] + 84*CA*u*Zeta[3] - 
        112*CA*t*u*Zeta[3] + 28*CA*t^2*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 
        56*CA*t*u^2*Zeta[3] + 56*CA*u^3*Zeta[3]))/(48*t*(-1 + u))) + 
   G[1 - u, 1 - u, t]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, u])/t + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) + 
     (CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 2*CA*Pi^2*t^2 - 
        12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u + 12*CA*t*u - 
        36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 24*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 12*CF*t*u^2 + 
        4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2])/(48*t*(t + u)) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA*CF*q2*(-24*CF*t + CA*Pi^2*t - 12*CA*t^2 + 36*CF*t^2 - 
        4*CA*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 
        12*CA*t*u + 60*CF*t*u - 4*CA*Pi^2*t*u + 36*CA*t^2*u - 36*CF*t^2*u + 
        CA*Pi^2*t^2*u + 24*CA*t*u^2 - 24*CF*t*u^2 + 28*CA*t*Zeta[3] - 
        56*CA*t^2*Zeta[3] + 28*CA*t^3*Zeta[3] + 28*CA*u*Zeta[3] - 
        112*CA*t*u*Zeta[3] + 84*CA*t^2*u*Zeta[3] - 56*CA*u^2*Zeta[3] + 
        112*CA*t*u^2*Zeta[3] + 56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
   G[1, 1, u]*((CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
        3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
        6*Pi^2*u^2))/(108*t) - (CA*(3*CA - 4*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, t])/(4*t) + 
     (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, u])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, t])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, t])/(4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, t])/t + 
     (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1, 1, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, t])/
      (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, t])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, -u, t])/(2*t) - (CA*(CA - CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, -u, 1 - u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, t])/t + 
     (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 0, 1, u])/(2*t) + 
     (2*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, u])/t + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/
      (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, -u, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/
      (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1, t])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, -u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, -u, 1 - u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, 1 - u, t])/(2*t) + 
     ((2*CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) + 
       (CA*CF*q2*(-344*CA*t + 360*CF*t + 15*CA*Pi^2*t + 36*CF*Pi^2*t + 
          1268*CA*t^2 - 1476*CF*t^2 - 60*CA*Pi^2*t^2 - 144*CF*Pi^2*t^2 - 
          1884*CA*t^3 + 2268*CF*t^3 + 90*CA*Pi^2*t^3 + 216*CF*Pi^2*t^3 + 
          1340*CA*t^4 - 1548*CF*t^4 - 60*CA*Pi^2*t^4 - 144*CF*Pi^2*t^4 - 
          380*CA*t^5 + 396*CF*t^5 + 15*CA*Pi^2*t^5 + 36*CF*Pi^2*t^5 - 
          344*CA*u + 360*CF*u + 15*CA*Pi^2*u + 36*CF*Pi^2*u + 2484*CA*t*u - 
          2700*CF*t*u - 90*CA*Pi^2*t*u - 216*CF*Pi^2*t*u - 5280*CA*t^2*u + 
          5904*CF*t^2*u + 180*CA*Pi^2*t^2*u + 432*CF*Pi^2*t^2*u + 
          4772*CA*t^3*u - 5148*CF*t^3*u - 150*CA*Pi^2*t^3*u - 
          360*CF*Pi^2*t^3*u - 1632*CA*t^4*u + 1584*CF*t^4*u + 
          45*CA*Pi^2*t^4*u + 108*CF*Pi^2*t^4*u + 1216*CA*u^2 - 1152*CF*u^2 - 
          30*CA*Pi^2*u^2 - 72*CF*Pi^2*u^2 - 4612*CA*t*u^2 + 4644*CF*t*u^2 + 
          120*CA*Pi^2*t*u^2 + 288*CF*Pi^2*t*u^2 + 5576*CA*t^2*u^2 - 
          5832*CF*t^2*u^2 - 150*CA*Pi^2*t^2*u^2 - 360*CF*Pi^2*t^2*u^2 - 
          2468*CA*t^3*u^2 + 2340*CF*t^3*u^2 + 60*CA*Pi^2*t^3*u^2 + 
          144*CF*Pi^2*t^3*u^2 - 1216*CA*u^3 + 1152*CF*u^3 + 30*CA*Pi^2*u^3 + 
          72*CF*Pi^2*u^3 + 2144*CA*t*u^3 - 2304*CF*t*u^3 - 60*CA*Pi^2*t*u^3 - 
          144*CF*Pi^2*t*u^3 - 1216*CA*t^2*u^3 + 1152*CF*t^2*u^3 + 
          30*CA*Pi^2*t^2*u^3 + 72*CF*Pi^2*t^2*u^3))/(144*(-1 + t)^2*t*
         (t + u)))*Log[Q2] + 
     (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(13*CA - 6*CF - 20*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
          44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 36*CF*u^2))/
        (24*t))*Log[Q2]^2 - (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + G[1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, -u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[-u, 1 - u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) - 
     (CA*CF*q2*(-1840*CA*t + 1944*CF*t + 21*CA*Pi^2*t - 162*CF*Pi^2*t + 
        6604*CA*t^2 - 7668*CF*t^2 + 24*CA*Pi^2*t^2 + 648*CF*Pi^2*t^2 - 
        9636*CA*t^3 + 11340*CF*t^3 - 90*CA*Pi^2*t^3 - 972*CF*Pi^2*t^3 + 
        6820*CA*t^4 - 7452*CF*t^4 + 24*CA*Pi^2*t^4 + 648*CF*Pi^2*t^4 - 
        1948*CA*t^5 + 1836*CF*t^5 + 21*CA*Pi^2*t^5 - 162*CF*Pi^2*t^5 - 
        1840*CA*u + 1728*CF*u + 21*CA*Pi^2*u - 162*CF*Pi^2*u + 13932*CA*t*u - 
        14364*CF*t*u - 108*CA*Pi^2*t*u + 756*CF*Pi^2*t*u - 29244*CA*t^2*u + 
        32508*CF*t^2*u + 306*CA*Pi^2*t^2*u - 1296*CF*Pi^2*t^2*u + 
        26644*CA*t^3*u - 28836*CF*t^3*u - 372*CA*Pi^2*t^3*u + 
        972*CF*Pi^2*t^3*u - 9492*CA*t^4*u + 8964*CF*t^4*u + 
        153*CA*Pi^2*t^4*u - 270*CF*Pi^2*t^4*u + 7328*CA*u^2 - 6912*CF*u^2 - 
        132*CA*Pi^2*u^2 + 108*CF*Pi^2*u^2 - 26936*CA*t*u^2 + 27864*CF*t*u^2 + 
        528*CA*Pi^2*t*u^2 - 432*CF*Pi^2*t*u^2 + 31888*CA*t^2*u^2 - 
        34992*CF*t^2*u^2 - 660*CA*Pi^2*t^2*u^2 + 540*CF*Pi^2*t^2*u^2 - 
        14872*CA*t^3*u^2 + 14040*CF*t^3*u^2 + 264*CA*Pi^2*t^3*u^2 - 
        216*CF*Pi^2*t^3*u^2 - 7328*CA*u^3 + 6912*CF*u^3 + 132*CA*Pi^2*u^3 - 
        108*CF*Pi^2*u^3 + 12064*CA*t*u^3 - 13824*CF*t*u^3 - 
        264*CA*Pi^2*t*u^3 + 216*CF*Pi^2*t*u^3 - 7328*CA*t^2*u^3 + 
        6912*CF*t^2*u^3 + 132*CA*Pi^2*t^2*u^3 - 108*CF*Pi^2*t^2*u^3 + 
        756*CA*t*Zeta[3] - 1008*CF*t*Zeta[3] - 3024*CA*t^2*Zeta[3] + 
        4032*CF*t^2*Zeta[3] + 4536*CA*t^3*Zeta[3] - 6048*CF*t^3*Zeta[3] - 
        3024*CA*t^4*Zeta[3] + 4032*CF*t^4*Zeta[3] + 756*CA*t^5*Zeta[3] - 
        1008*CF*t^5*Zeta[3] + 756*CA*u*Zeta[3] - 1008*CF*u*Zeta[3] - 
        4536*CA*t*u*Zeta[3] + 6048*CF*t*u*Zeta[3] + 9072*CA*t^2*u*Zeta[3] - 
        12096*CF*t^2*u*Zeta[3] - 7560*CA*t^3*u*Zeta[3] + 
        10080*CF*t^3*u*Zeta[3] + 2268*CA*t^4*u*Zeta[3] - 
        3024*CF*t^4*u*Zeta[3] - 1512*CA*u^2*Zeta[3] + 2016*CF*u^2*Zeta[3] + 
        6048*CA*t*u^2*Zeta[3] - 8064*CF*t*u^2*Zeta[3] - 
        7560*CA*t^2*u^2*Zeta[3] + 10080*CF*t^2*u^2*Zeta[3] + 
        3024*CA*t^3*u^2*Zeta[3] - 4032*CF*t^3*u^2*Zeta[3] + 
        1512*CA*u^3*Zeta[3] - 2016*CF*u^3*Zeta[3] - 3024*CA*t*u^3*Zeta[3] + 
        4032*CF*t*u^3*Zeta[3] + 1512*CA*t^2*u^3*Zeta[3] - 
        2016*CF*t^2*u^3*Zeta[3]))/(432*(-1 + t)^2*t*(t + u))) + 
   G[0, u]*((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, t])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 0, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, 0, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (3*CA*(2*CA - 5*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 0, 0, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2]^2)/(96*t*(-1 + u)) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^3)/(24*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
     G[0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, 1, u]*(-1/4*(CA*CF*q2*(6*CA - 14*CF - 11*CA*t + 28*CF*t + 
           6*CA*t^2 - 14*CF*t^2))/t - (CA*(3*CA - 7*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, 1 - u, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1 - u, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1 - u, 0, 1 - u, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 0, t]*
      (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (48*t) + (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, 1 - u, t]*((CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 - 
          12*CA*t + 24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
          2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
          4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/(48*t) - 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[0, 1 - u, t]*
      (-1/48*(CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 - 12*CA*t + 
           24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t + 
       (CA*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) + (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[1, 1, u]*
      (-1/8*(CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 
           2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 
           2*CF*Pi^2*u^2))/t + (CA*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1 - u, 0, t])/(2*t) + 
       (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, t])/(2*t) - (3*CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 
          2*CF*t^2)*Log[Q2])/(4*t) + (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) - 
     (CA*CF*q2*(-13*CA*Pi^4 - 960*CA*t - 960*CF*t + 80*CF*Pi^2*t + 
        26*CA*Pi^4*t + 960*CA*t^2 + 960*CF*t^2 - 80*CF*Pi^2*t^2 - 
        13*CA*Pi^4*t^2 + 39*CA*Pi^4*u + 2880*CA*t*u + 960*CF*t*u - 
        40*CA*Pi^2*t*u - 40*CF*Pi^2*t*u - 52*CA*Pi^4*t*u - 960*CA*t^2*u + 
        960*CF*t^2*u + 13*CA*Pi^4*t^2*u - 52*CA*Pi^4*u^2 - 1920*CA*t*u^2 + 
        1920*CF*t*u^2 + 40*CA*Pi^2*t*u^2 - 40*CF*Pi^2*t*u^2 + 
        26*CA*Pi^4*t*u^2 + 26*CA*Pi^4*u^3 + 1120*CA*Zeta[3] - 
        2240*CA*t*Zeta[3] + 1120*CA*t^2*Zeta[3] - 1120*CA*u*Zeta[3] + 
        2240*CA*t*u*Zeta[3] - 1120*CA*t^2*u*Zeta[3]))/(1920*t*(-1 + u)) + 
     (CA*CF*q2*Log[Q2]*(-(CA*Pi^2) - 12*CA*t - 12*CF*t + 4*CA*Pi^2*t + 
        12*CA*t^2 + 12*CF*t^2 - CA*Pi^2*t^2 + CA*Pi^2*u + 36*CA*t*u + 
        12*CF*t*u - 4*CA*Pi^2*t*u - 12*CA*t^2*u + 12*CF*t^2*u + 
        CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*Zeta[3] + 
        56*CA*t*Zeta[3] - 28*CA*t^2*Zeta[3] + 84*CA*u*Zeta[3] - 
        112*CA*t*u*Zeta[3] + 28*CA*t^2*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 
        56*CA*t*u^2*Zeta[3] + 56*CA*u^3*Zeta[3]))/(48*t*(-1 + u)) + 
     G[1, u]*((CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 0, t])/(2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, 1 - u, t])/(2*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, t])/
        (2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 1 - u, t])/(2*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/
        (2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 1 - u, t])/(2*t) + (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/(2*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 1 - u, t])/(2*t) - 
       (CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 2*CF*Pi^2*t - 
          CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2)*Log[Q2])/
        (24*t) - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/
        (8*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (12*t) + G[0, 1 - u, t]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
            2*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1 - u, 0, t]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
            2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[0, 0, t]*
        (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1 - u, 1 - u, t]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
           t + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
          (2*t)) + G[1 - u, t]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 
             6*CA*t - 12*CF*t + 2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 
             2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2))/t - 
         (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(4*t) + 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
          (4*t)) - (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 
          2*CF*Pi^2*t^2 - 56*CF*Zeta[3] + 112*CF*t*Zeta[3] - 
          56*CF*t^2*Zeta[3] + 112*CF*u*Zeta[3] - 112*CF*t*u*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(48*t)) + G[1 - u, t]*
      (-1/2*(CA*(3*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          G[1, 1, 1, u])/t - (CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 
          2*CF*Pi^2 + 12*CA*t - 24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + 
          CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 
          2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*
         Log[Q2])/(48*t) - (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/
        (8*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) + G[1, 1, u]*
        (-1/4*(CA*CF*q2*(4*CA - 6*CF - 9*CA*t + 12*CF*t + 4*CA*t^2 - 
             6*CF*t^2))/t - (CA*(2*CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) - 
       (CA*CF*q2*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
          CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] - 56*CF*Zeta[3] - 
          56*CA*t*Zeta[3] + 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] - 
          56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] + 112*CF*u*Zeta[3] + 
          56*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(48*t))) + 
   G[0, t]*(-1/2*(CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1, 1, u]^2)/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, u])/(4*t) - (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, u])/(4*t) - (CA*(9*CA - 14*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, u])/(4*t) - (CA*(5*CA - 6*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, u])/(4*t) - (CA*(5*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, u])/(4*t) - 
     (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 0, u])/(4*t) - (CA*(3*CA - 4*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, u])/(4*t) + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(18*t) + 
       (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
          720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
          54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
          36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 
          18*CA*Pi^2*u + 12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 
          54*CA*Pi^2*t*u - 36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 
          54*CA*Pi^2*t^2*u + 36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 
          18*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 
          18*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 
          36*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 
          576*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/
        (288*(-1 + t)^2*t))*Log[Q2]^2 + 
     (-1/36*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (72*t))*Log[Q2]^3 - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + G[0, 0, 0, u]*
      ((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 1, u]*((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 1, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 1, 0, u]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1, u]*((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
          2*CF*t^2))/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, u]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (48*t) + (CA*(2*CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 1, u])/(2*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/
        (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1, 1, u]*((2*CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 
          5*u^2))/(9*t) + (CA*CF*q2*(-344*CA + 360*CF + 63*CA*Pi^2 - 
          60*CF*Pi^2 + 1232*CA*t - 1440*CF*t - 252*CA*Pi^2*t + 
          240*CF*Pi^2*t - 1776*CA*t^2 + 2160*CF*t^2 + 378*CA*Pi^2*t^2 - 
          360*CF*Pi^2*t^2 + 1232*CA*t^3 - 1440*CF*t^3 - 252*CA*Pi^2*t^3 + 
          240*CF*Pi^2*t^3 - 344*CA*t^4 + 360*CF*t^4 + 63*CA*Pi^2*t^4 - 
          60*CF*Pi^2*t^4 + 1216*CA*u - 1152*CF*u - 126*CA*Pi^2*u + 
          120*CF*Pi^2*u - 3360*CA*t*u + 3456*CF*t*u + 378*CA*Pi^2*t*u - 
          360*CF*Pi^2*t*u + 3360*CA*t^2*u - 3456*CF*t^2*u - 
          378*CA*Pi^2*t^2*u + 360*CF*Pi^2*t^2*u - 1216*CA*t^3*u + 
          1152*CF*t^3*u + 126*CA*Pi^2*t^3*u - 120*CF*Pi^2*t^3*u - 
          1216*CA*u^2 + 1152*CF*u^2 + 126*CA*Pi^2*u^2 - 120*CF*Pi^2*u^2 + 
          2144*CA*t*u^2 - 2304*CF*t*u^2 - 252*CA*Pi^2*t*u^2 + 
          240*CF*Pi^2*t*u^2 - 1216*CA*t^2*u^2 + 1152*CF*t^2*u^2 + 
          126*CA*Pi^2*t^2*u^2 - 120*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t) + 
       (-1/3*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
         (CA*CF*q2*(13*CA - 6*CF - 23*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
            44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 
            36*CF*u^2))/(12*t))*Log[Q2] - (CA*(3*CA - 4*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 1, u]*(-1/48*(CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 
           12*CA*t - 24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/(2*t) - 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1, 0, u]*(-1/48*(CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 
           12*CA*t - 24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t - 
       (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) - (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2)*Log[Q2])/(4*t) - 
       (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[1, u]^2*
      (-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
       (CA*CF*q2*(-86*CA + 90*CF + 15*CA*Pi^2 - 15*CF*Pi^2 + 308*CA*t - 
          360*CF*t - 60*CA*Pi^2*t + 60*CF*Pi^2*t - 444*CA*t^2 + 540*CF*t^2 + 
          90*CA*Pi^2*t^2 - 90*CF*Pi^2*t^2 + 308*CA*t^3 - 360*CF*t^3 - 
          60*CA*Pi^2*t^3 + 60*CF*Pi^2*t^3 - 86*CA*t^4 + 90*CF*t^4 + 
          15*CA*Pi^2*t^4 - 15*CF*Pi^2*t^4 + 304*CA*u - 288*CF*u - 
          30*CA*Pi^2*u + 30*CF*Pi^2*u - 840*CA*t*u + 864*CF*t*u + 
          90*CA*Pi^2*t*u - 90*CF*Pi^2*t*u + 840*CA*t^2*u - 864*CF*t^2*u - 
          90*CA*Pi^2*t^2*u + 90*CF*Pi^2*t^2*u - 304*CA*t^3*u + 288*CF*t^3*u + 
          30*CA*Pi^2*t^3*u - 30*CF*Pi^2*t^3*u - 304*CA*u^2 + 288*CF*u^2 + 
          30*CA*Pi^2*u^2 - 30*CF*Pi^2*u^2 + 536*CA*t*u^2 - 576*CF*t*u^2 - 
          60*CA*Pi^2*t*u^2 + 60*CF*Pi^2*t*u^2 - 304*CA*t^2*u^2 + 
          288*CF*t^2*u^2 + 30*CA*Pi^2*t^2*u^2 - 30*CF*Pi^2*t^2*u^2))/
        (72*(-1 + t)^2*t) + ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
            2*u^2))/(6*t) - (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 
            5*CA*t^2 - 3*CF*t^2 - 22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 
            22*CA*u^2 - 18*CF*u^2))/(12*t))*Log[Q2] + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (4*t)) - (CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 160*t^2 + 
        3*Pi^2*t^2 + 656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 656*u^2 + 
        15*Pi^2*u^2 + 126*Zeta[3] - 252*t*Zeta[3] + 126*t^2*Zeta[3] - 
        252*u*Zeta[3] + 252*t*u*Zeta[3] + 252*u^2*Zeta[3]))/(324*t) + 
     (CA*CF*q2*(-220480*CA + 207360*CF + 5160*CA*Pi^2 - 5400*CF*Pi^2 + 
        495*CA*Pi^4 - 846*CF*Pi^4 + 778240*CA*t - 829440*CF*t - 
        18480*CA*Pi^2*t + 21600*CF*Pi^2*t - 1980*CA*Pi^4*t + 3384*CF*Pi^4*t - 
        1115520*CA*t^2 + 1244160*CF*t^2 + 26640*CA*Pi^2*t^2 - 
        32400*CF*Pi^2*t^2 + 2970*CA*Pi^4*t^2 - 5076*CF*Pi^4*t^2 + 
        778240*CA*t^3 - 829440*CF*t^3 - 18480*CA*Pi^2*t^3 + 
        21600*CF*Pi^2*t^3 - 1980*CA*Pi^4*t^3 + 3384*CF*Pi^4*t^3 - 
        220480*CA*t^4 + 207360*CF*t^4 + 5160*CA*Pi^2*t^4 - 5400*CF*Pi^2*t^4 + 
        495*CA*Pi^4*t^4 - 846*CF*Pi^4*t^4 + 880640*CA*u - 829440*CF*u - 
        18240*CA*Pi^2*u + 17280*CF*Pi^2*u - 990*CA*Pi^4*u + 1692*CF*Pi^4*u - 
        2279040*CA*t*u + 2488320*CF*t*u + 50400*CA*Pi^2*t*u - 
        51840*CF*Pi^2*t*u + 2970*CA*Pi^4*t*u - 5076*CF*Pi^4*t*u + 
        2279040*CA*t^2*u - 2488320*CF*t^2*u - 50400*CA*Pi^2*t^2*u + 
        51840*CF*Pi^2*t^2*u - 2970*CA*Pi^4*t^2*u + 5076*CF*Pi^4*t^2*u - 
        880640*CA*t^3*u + 829440*CF*t^3*u + 18240*CA*Pi^2*t^3*u - 
        17280*CF*Pi^2*t^3*u + 990*CA*Pi^4*t^3*u - 1692*CF*Pi^4*t^3*u - 
        880640*CA*u^2 + 829440*CF*u^2 + 18240*CA*Pi^2*u^2 - 
        17280*CF*Pi^2*u^2 + 990*CA*Pi^4*u^2 - 1692*CF*Pi^4*u^2 + 
        1398400*CA*t*u^2 - 1658880*CF*t*u^2 - 32160*CA*Pi^2*t*u^2 + 
        34560*CF*Pi^2*t*u^2 - 1980*CA*Pi^4*t*u^2 + 3384*CF*Pi^4*t*u^2 - 
        880640*CA*t^2*u^2 + 829440*CF*t^2*u^2 + 18240*CA*Pi^2*t^2*u^2 - 
        17280*CF*Pi^2*t^2*u^2 + 990*CA*Pi^4*t^2*u^2 - 1692*CF*Pi^4*t^2*u^2 + 
        80640*CA*Zeta[3] - 30240*CF*Zeta[3] - 322560*CA*t*Zeta[3] + 
        120960*CF*t*Zeta[3] + 483840*CA*t^2*Zeta[3] - 181440*CF*t^2*Zeta[3] - 
        322560*CA*t^3*Zeta[3] + 120960*CF*t^3*Zeta[3] + 
        80640*CA*t^4*Zeta[3] - 30240*CF*t^4*Zeta[3] - 221760*CA*u*Zeta[3] + 
        181440*CF*u*Zeta[3] + 665280*CA*t*u*Zeta[3] - 544320*CF*t*u*Zeta[3] - 
        665280*CA*t^2*u*Zeta[3] + 544320*CF*t^2*u*Zeta[3] + 
        221760*CA*t^3*u*Zeta[3] - 181440*CF*t^3*u*Zeta[3] + 
        221760*CA*u^2*Zeta[3] - 181440*CF*u^2*Zeta[3] - 
        443520*CA*t*u^2*Zeta[3] + 362880*CF*t*u^2*Zeta[3] + 
        221760*CA*t^2*u^2*Zeta[3] - 181440*CF*t^2*u^2*Zeta[3]))/
      (51840*(-1 + t)^2*t) + G[1, u]*
      ((CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 0, u])/(2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 1, 0, u])/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, u])/
        (2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, 0, u])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, 1, u])/(2*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, u])/(2*t) + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 1, u])/t - (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2])/(16*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/
        (8*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (24*t) + G[0, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 0, u]*(-1/2*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/t) + G[0, 0, u]*
        ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) - 
       (CA^2*CF*q2*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
          56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
          56*u^2*Zeta[3]))/(48*t)) + 
     G[0, u]*((CA*(4*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 1, u])/(2*t) + (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*
         Log[Q2]^2)/(8*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) + G[1, 1, u]*
        ((3*CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
          (4*t) + (3*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
           Log[Q2])/(2*t)) + G[1, u]*
        ((CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 6*CA*t - 12*CF*t - 
            2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
            2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
            2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/(24*t) + 
         (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
           Log[Q2])/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
       (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 56*t*Zeta[3] + 
          28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/
        (48*t)) + Log[Q2]*((CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 
          52*t^2 + 3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 
          224*u^2 + 6*Pi^2*u^2))/(216*t) - 
       (CA*CF*q2*(-920*CA + 864*CF + 6*CA*Pi^2 - 9*CF*Pi^2 + 3248*CA*t - 
          3456*CF*t - 6*CA*Pi^2*t + 36*CF*Pi^2*t - 4656*CA*t^2 + 
          5184*CF*t^2 - 54*CF*Pi^2*t^2 + 3248*CA*t^3 - 3456*CF*t^3 - 
          6*CA*Pi^2*t^3 + 36*CF*Pi^2*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 - 9*CF*Pi^2*t^4 + 3664*CA*u - 3456*CF*u - 
          66*CA*Pi^2*u + 54*CF*Pi^2*u - 9696*CA*t*u + 10368*CF*t*u + 
          198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 9696*CA*t^2*u - 
          10368*CF*t^2*u - 198*CA*Pi^2*t^2*u + 162*CF*Pi^2*t^2*u - 
          3664*CA*t^3*u + 3456*CF*t^3*u + 66*CA*Pi^2*t^3*u - 
          54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 3456*CF*u^2 + 66*CA*Pi^2*u^2 - 
          54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 6912*CF*t*u^2 - 
          132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 3664*CA*t^2*u^2 + 
          3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 54*CF*Pi^2*t^2*u^2 + 
          252*CA*Zeta[3] - 504*CF*Zeta[3] - 1008*CA*t*Zeta[3] + 
          2016*CF*t*Zeta[3] + 1512*CA*t^2*Zeta[3] - 3024*CF*t^2*Zeta[3] - 
          1008*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 252*CA*t^4*Zeta[3] - 
          504*CF*t^4*Zeta[3] - 504*CA*u*Zeta[3] + 1008*CF*u*Zeta[3] + 
          1512*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 1512*CA*t^2*u*Zeta[3] + 
          3024*CF*t^2*u*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
          1008*CF*t^3*u*Zeta[3] + 504*CA*u^2*Zeta[3] - 1008*CF*u^2*Zeta[3] - 
          1008*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
        (432*(-1 + t)^2*t))) + 
   G[1, u]*((CA*(CA - CF)*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, u])/(6*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, t]*G[1, 1, 1, u])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, 0, 0, t])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, 0, 1, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, t])/
      (4*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, -u, t])/(2*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, 1, 0, u])/t + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 0, t])/
      (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, -u, t])/
      (2*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, -u, 1 - u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, u])/t + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, u])/
      (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1, 1, 1, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, 0, t])/
      (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, t])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, -u, t])/
      (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, -u, t])/(2*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, -u, 1 - u, t])/(2*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, -u, 1 - u, 1 - u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, u])/t + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, u])/
      (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 0, 1, 1, u])/(2*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 0, 1, u])/t - (CA*CF*(3*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, 0, t])/
      (4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, t])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, -u, t])/
      (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, -u, t])/(2*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, -u, 1 - u, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(4*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, -u, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, -u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, -u, 1 - u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, -u, 1 - u, 1 - u, t])/(2*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, 1 - u, 1 - u, t])/(2*t) - 
     (CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 4*CA*t^3 - 
        4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 3*CA*Pi^2*t^2*u - 
        2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 
        2*CA*Pi^2*u^3)*Log[Q2]^2)/(32*t*(t + u)) + 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^3)/(24*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
     G[1 - u, 1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 0, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 1 - u, -u, t]*(-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
           2*CA*t^2 - 2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, -u, 1 - u, t]*(-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
           2*CA*t^2 - 2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 0, -u, t]*(-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
           2*CA*t^2 - 2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 1, 1, u]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (3*t) - (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 
          3*CF*t^2 - 22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 
          18*CF*u^2))/(6*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/t) + G[0, 1, 0, u]*
      ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[1, 0, 0, u]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 0, -u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, -u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
        (4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t)) + G[1 - u, -u, 1 - u, t]*
      ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[-u, 1 - u, 1 - u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
        (4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t)) + G[0, 0, 0, u]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 1, 0, u]*((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
          2*CF*t^2))/(2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 1, u]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(24*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, t])/(2*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/
        (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (4*t)) + G[1 - u, 1 - u, t]*
      (-1/16*(CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 
           4*CA*t^3 - 4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 
           12*CF*t*u - 4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 
           3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 
           4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) + 
       (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 0, t]*(-1/16*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 1, u])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, u])/t + 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 1 - u, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (48*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, u])/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, -u, t]*((CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 
          12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
          2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/(24*t) - 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2]^2)/(4*t)) + G[0, 0, u]*
      (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 6*CA*t - 
           12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
           2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
           2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, t])/
        (2*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, t])/(2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1 - u, 1 - u, t])/(2*t) - 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2]^2)/(4*t)) + G[1, 0, u]*
      ((CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 2*CF*Pi^2*t - 
          CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2))/
        (12*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, t])/t - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1 - u, 1 - u, t])/t + 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(2*t)) + 
     G[1 - u, -u, t]*((CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
          2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
          2*CF*Pi^2*u^2))/(24*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 
          2*CF*t^2)*Log[Q2])/(4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + G[-u, 1 - u, t]*
      ((CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 2*CF*Pi^2*t + 
          CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 2*CF*Pi^2*u^2))/
        (24*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/
        (4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (4*t)) - (CA*CF*q2*(-1152*CF*t + 11*CA*Pi^4*t - 576*CA*t^2 + 
        1728*CF*t^2 + 24*CA*Pi^2*t^2 - 24*CF*Pi^2*t^2 - 22*CA*Pi^4*t^2 + 
        576*CA*t^3 - 576*CF*t^3 - 24*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 + 
        11*CA*Pi^4*t^3 + 11*CA*Pi^4*u - 576*CA*t*u + 2880*CF*t*u + 
        24*CA*Pi^2*t*u - 72*CF*Pi^2*t*u - 44*CA*Pi^4*t*u + 1728*CA*t^2*u - 
        1728*CF*t^2*u - 48*CA*Pi^2*t^2*u + 48*CF*Pi^2*t^2*u + 
        33*CA*Pi^4*t^2*u - 22*CA*Pi^4*u^2 + 1152*CA*t*u^2 - 1152*CF*t*u^2 - 
        24*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 + 44*CA*Pi^4*t*u^2 + 
        22*CA*Pi^4*u^3 - 672*CA*t*Zeta[3] + 1344*CA*t^2*Zeta[3] - 
        672*CA*t^3*Zeta[3] - 672*CA*u*Zeta[3] + 1344*CA*t*u*Zeta[3] - 
        672*CA*t^2*u*Zeta[3]))/(1152*t*(t + u)) - 
     (CA*CF*q2*Log[Q2]*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 36*CF*t^2 - 
        8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 3*CA*Pi^2*u + 
        12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 36*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 
        56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 
        112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
        112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/(48*t*(t + u)) + 
     G[-u, t]*((CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
          2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
          2*CF*Pi^2*u^2)*Log[Q2])/(24*t) + 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) - 
       (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 + 
          56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 56*CF*t^2*Zeta[3] - 
          112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 112*CF*u^2*Zeta[3]))/
        (48*t)) + G[1 - u, t]*((CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, 0, u])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, u])/
        (2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1, 0, u])/t + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1, 0, 0, u])/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/
        (2*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 0, u])/(2*t) + (CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 
          12*CF*t^2 - 2*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + 
          CA*Pi^2*u + 12*CA*t*u - 36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 
          24*CF*t^2*u + 3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 
          12*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2])/
        (48*t*(t + u)) + (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
       G[0, 0, u]*(-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[1, 0, u]*
        ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
          (2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
           Log[Q2])/t) + (CA*CF*q2*(-24*CF*t + CA*Pi^2*t - 12*CA*t^2 + 
          36*CF*t^2 - 4*CA*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + CA*Pi^2*t^3 + 
          CA*Pi^2*u - 12*CA*t*u + 60*CF*t*u - 4*CA*Pi^2*t*u + 36*CA*t^2*u - 
          36*CF*t^2*u + CA*Pi^2*t^2*u + 24*CA*t*u^2 - 24*CF*t*u^2 + 
          28*CA*t*Zeta[3] - 56*CA*t^2*Zeta[3] + 28*CA*t^3*Zeta[3] + 
          28*CA*u*Zeta[3] - 112*CA*t*u*Zeta[3] + 84*CA*t^2*u*Zeta[3] - 
          56*CA*u^2*Zeta[3] + 112*CA*t*u^2*Zeta[3] + 56*CA*u^3*Zeta[3]))/
        (48*t*(t + u)))) - (CA*CF*q2*(1011200*CA - 1244160*CF - 
      21120*CA*Pi^2 + 25920*CF*Pi^2 - 5706*CA*Pi^4 + 1269*CF*Pi^4 - 
      3344640*CA*t + 3732480*CF*t + 69840*CA*Pi^2*t - 77760*CF*Pi^2*t + 
      16902*CA*Pi^4*t - 3807*CF*Pi^4*t + 3655680*CA*t^2 - 3732480*CF*t^2 - 
      76320*CA*Pi^2*t^2 + 77760*CF*Pi^2*t^2 - 16902*CA*Pi^4*t^2 + 
      3807*CF*Pi^4*t^2 - 1322240*CA*t^3 + 1244160*CF*t^3 + 
      27600*CA*Pi^2*t^3 - 25920*CF*Pi^2*t^3 + 5706*CA*Pi^4*t^3 - 
      1269*CF*Pi^4*t^3 - 4197760*CA*u + 4976640*CF*u + 96960*CA*Pi^2*u - 
      103680*CF*Pi^2*u + 9306*CA*Pi^4*u - 7614*CF*Pi^4*u + 9484160*CA*t*u - 
      9953280*CF*t*u - 206880*CA*Pi^2*t*u + 207360*CF*Pi^2*t*u - 
      18612*CA*Pi^4*t*u + 15228*CF*Pi^4*t*u - 5286400*CA*t^2*u + 
      4976640*CF*t^2*u + 109920*CA*Pi^2*t^2*u - 103680*CF*Pi^2*t^2*u + 
      9306*CA*Pi^4*t^2*u - 7614*CF*Pi^4*t^2*u + 4197760*CA*u^2 - 
      4976640*CF*u^2 - 96960*CA*Pi^2*u^2 + 103680*CF*Pi^2*u^2 - 
      9306*CA*Pi^4*u^2 + 7614*CF*Pi^4*u^2 - 5286400*CA*t*u^2 + 
      4976640*CF*t*u^2 + 109920*CA*Pi^2*t*u^2 - 103680*CF*Pi^2*t*u^2 + 
      9306*CA*Pi^4*t*u^2 - 7614*CF*Pi^4*t*u^2 - 433440*CA*Zeta[3] + 
      453600*CF*Zeta[3] + 7560*CA*Pi^2*Zeta[3] - 15120*CF*Pi^2*Zeta[3] + 
      1391040*CA*t*Zeta[3] - 1451520*CF*t*Zeta[3] - 22680*CA*Pi^2*t*Zeta[3] + 
      45360*CF*Pi^2*t*Zeta[3] - 1481760*CA*t^2*Zeta[3] + 
      1542240*CF*t^2*Zeta[3] + 22680*CA*Pi^2*t^2*Zeta[3] - 
      45360*CF*Pi^2*t^2*Zeta[3] + 524160*CA*t^3*Zeta[3] - 
      544320*CF*t^3*Zeta[3] - 7560*CA*Pi^2*t^3*Zeta[3] + 
      15120*CF*Pi^2*t^3*Zeta[3] + 1532160*CA*u*Zeta[3] - 
      1451520*CF*u*Zeta[3] - 15120*CA*Pi^2*u*Zeta[3] + 
      30240*CF*Pi^2*u*Zeta[3] - 3064320*CA*t*u*Zeta[3] + 
      2903040*CF*t*u*Zeta[3] + 30240*CA*Pi^2*t*u*Zeta[3] - 
      60480*CF*Pi^2*t*u*Zeta[3] + 1532160*CA*t^2*u*Zeta[3] - 
      1451520*CF*t^2*u*Zeta[3] - 15120*CA*Pi^2*t^2*u*Zeta[3] + 
      30240*CF*Pi^2*t^2*u*Zeta[3] - 1532160*CA*u^2*Zeta[3] + 
      1451520*CF*u^2*Zeta[3] + 15120*CA*Pi^2*u^2*Zeta[3] - 
      30240*CF*Pi^2*u^2*Zeta[3] + 1532160*CA*t*u^2*Zeta[3] - 
      1451520*CF*t*u^2*Zeta[3] - 15120*CA*Pi^2*t*u^2*Zeta[3] + 
      30240*CF*Pi^2*t*u^2*Zeta[3] + 241056*CA*Zeta[5] + 482112*CF*Zeta[5] - 
      723168*CA*t*Zeta[5] - 1446336*CF*t*Zeta[5] + 723168*CA*t^2*Zeta[5] + 
      1446336*CF*t^2*Zeta[5] - 241056*CA*t^3*Zeta[5] - 
      482112*CF*t^3*Zeta[5] - 482112*CA*u*Zeta[5] - 964224*CF*u*Zeta[5] + 
      964224*CA*t*u*Zeta[5] + 1928448*CF*t*u*Zeta[5] - 
      482112*CA*t^2*u*Zeta[5] - 964224*CF*t^2*u*Zeta[5] + 
      482112*CA*u^2*Zeta[5] + 964224*CF*u^2*Zeta[5] - 
      482112*CA*t*u^2*Zeta[5] - 964224*CF*t*u^2*Zeta[5]))/
    (155520*(-1 + t)*t)) + 
 eps^4*((CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, -u, t]*
     G[1, 1, 1, u])/(2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*G[0, 1 - u, -u, t]*G[1, 1, 1, u])/(2*t) - 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u]^2)/
    (2*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 0, 0, u])/
    (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 0, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 1, 0, t])/
    (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 1, 0, u])/(4*t) - 
   (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 0, -u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, 0, 0, t])/
    (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, 0, 0, u])/(4*t) - 
   (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, 0, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, 1, 0, u])/(4*t) - 
   (CA*(5*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1 - u, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 0, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, 0, 0, t])/
    (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, 0, 0, u])/(4*t) - 
   (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, 0, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, 1, 0, u])/(4*t) - 
   (CA*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 0, 1, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 1, 0, 0, u])/(4*t) + 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 1, 0, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 1, 1, 0, u])/(4*t) - 
   (15*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1, 1, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 0, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 0, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, 0, 0, t])/
    (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, 0, 0, u])/(4*t) - 
   (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, 0, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, 1, 0, u])/(4*t) - 
   (CA*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 0, 1, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 1, 0, 0, u])/(4*t) + 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 1, 0, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 1, 1, 0, u])/(4*t) - 
   (CA*(9*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 0, 1, 1, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 0, 0, 0, u])/(4*t) + 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 0, 0, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 0, 1, 0, u])/(4*t) - 
   (CA*(7*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 0, 1, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 1, 0, 0, u])/(4*t) - 
   (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 1, 0, 1, u])/(4*t) - 
   (CA*CF*(15*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 1, 1, 0, u])/(4*t) - 
   (CA*(29*CA - 62*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1, 1, 1, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 0, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 0, -u, 1 - u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 0, -u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1, 0, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, 1 - u, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[0, -u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, 0, 0, t])/
    (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 0, 0, 0, u])/(4*t) - 
   (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 0, 0, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 0, 1, 0, u])/(4*t) - 
   (CA*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 0, 1, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 1, 0, 0, u])/(4*t) + 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 1, 0, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 1, 1, 0, u])/(4*t) - 
   (CA*(9*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 0, 1, 1, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 0, 0, 0, u])/(4*t) + 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 0, 0, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 0, 1, 0, u])/(4*t) - 
   (CA*(7*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 0, 1, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 1, 0, 0, u])/(4*t) - 
   (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 1, 0, 1, u])/(4*t) - 
   (CA*CF*(15*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 1, 1, 0, u])/(4*t) - 
   (CA*(13*CA - 30*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 0, 1, 1, 1, 1, u])/(4*t) - 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 0, 0, 0, u])/(4*t) + 
   (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 0, 0, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 0, 1, 0, u])/(4*t) - 
   (CA*(7*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 0, 1, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 1, 0, 0, u])/(4*t) - 
   (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 1, 0, 1, u])/(4*t) - 
   (CA*CF*(15*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 1, 1, 0, u])/(4*t) - 
   (CA*(3*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 0, 1, 1, 1, u])/(4*t) + 
   (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 0, 0, 0, u])/(4*t) - 
   (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 0, 0, 1, u])/(4*t) - 
   (CA*CF*(15*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 0, 1, 0, u])/(4*t) + 
   (CA*CF*(5*CA + 6*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 0, 1, 1, u])/(4*t) - 
   (CA*CF*(15*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 1, 0, 0, u])/(4*t) + 
   (CA*CF*(15*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 1, 0, 1, u])/(4*t) + 
   (CA*CF*(31*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 1, 1, 0, u])/(4*t) + 
   (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1, 1, 1, 1, 1, 1, u])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 0, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 0, -u, 1 - u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 0, -u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1, 0, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 0, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 0, -u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1, 0, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 0, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1, 0, 0, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, 0, 1 - u, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
   (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 0, -u, 1 - u, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 0, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1, 0, t])/(2*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
   (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, 1 - u, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[1 - u, -u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
     G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
   (-1/216*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
     (CA*CF*q2*(-172*CA + 180*CF + 3*CA*Pi^2 - 6*CF*Pi^2 + 380*CA*t - 
        396*CF*t - 6*CA*Pi^2*t + 12*CF*Pi^2*t - 208*CA*t^2 + 216*CF*t^2 + 
        3*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 + 608*CA*u - 576*CF*u - 6*CA*Pi^2*u + 
        12*CF*Pi^2*u - 608*CA*t*u + 576*CF*t*u + 6*CA*Pi^2*t*u - 
        12*CF*Pi^2*t*u - 608*CA*u^2 + 576*CF*u^2 + 6*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2))/(3456*t))*Log[Q2]^4 + 
   ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(720*t) - 
     (CA*CF*q2*(14*CA - 3*CF - 28*CA*t + 6*CF*t + 14*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (1440*t))*Log[Q2]^5 - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
      2*t*u + 2*u^2)*Log[Q2]^6)/(2880*t) + G[0, 0, 0, 0, 0, u]*
    (-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1, 1, 1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 1 - u, 1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 0, 1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[1 - u, 1 - u, 1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
   G[0, 0, 0, 1, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 0, 1, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 1, 0, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 1 - u, 1 - u, 1, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1, 0, 0, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 0, 1 - u, 1, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 1 - u, 0, 1, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 1 - u, 1, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 0, 1, 1, 1, u]*
    (-1/4*(CA*CF*q2*(9*CA - 14*CF - 20*CA*t + 28*CF*t + 9*CA*t^2 - 
         14*CF*t^2))/t - (CA*(9*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2])/(4*t)) + G[1, 1, 0, 1, 1, u]*
    (-1/4*(CA*CF*q2*(5*CA - 6*CF - 12*CA*t + 12*CF*t + 5*CA*t^2 - 6*CF*t^2))/
       t - (CA*(5*CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 1, 1, 1, 1, u]*
    ((-15*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
     (15*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 1, 1, 1, u]*((-7*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
      (4*t) - (7*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, 0, 1, 1, u]*
    ((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 0, 1, 1, u]*((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
      (4*t) - (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 0, 0, 1, 1, u]*
    ((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 0, 0, 1, 0, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 0, 1, 0, 0, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 0, 1, 0, 1, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 0, 0, 0, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 0, 0, 1, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 0, 0, 0, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 0, 0, 1, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 0, 0, 0, 0, t]*
    ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
     (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
        22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
      (12*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, 0, 0, 1, u]*
    (-1/4*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
       t - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 1, 1, 0, 1, u]*
    (-1/4*(CA*CF*q2*(7*CA - 2*CF - 20*CA*t + 4*CF*t + 7*CA*t^2 - 2*CF*t^2))/
       t - (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, 0, -u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[0, 1 - u, 1 - u, -u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[0, 1 - u, -u, 1 - u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[0, -u, 1 - u, 1 - u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[1 - u, 0, 1 - u, -u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[1 - u, 0, -u, 1 - u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[1 - u, 1 - u, 0, -u, 1 - u, t]*
    ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (2*t)) + G[0, 0, 1 - u, -u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 0, -u, 1 - u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 1 - u, 0, -u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 0, 0, -u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 1 - u, 1 - u, -u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, 1 - u, -u, 1 - u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[1 - u, -u, 1 - u, 1 - u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[-u, 1 - u, 1 - u, 1 - u, 1 - u, t]*
    (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
   G[0, 0, 1, 1, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 0, 1, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 1, 0, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 0, 1, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 1, 0, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 1, 0, 0, 0, u]*
    (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 1, 0, 1, u]*
    ((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 0, 1, 0, 1, u]*
    ((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[1, 1, 0, 0, 1, u]*
    ((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
      (4*t)) + G[0, 1, 1, 1, 0, u]*
    ((CA*CF*q2*(5*CA + 2*CF - 16*CA*t - 4*CF*t + 5*CA*t^2 + 2*CF*t^2))/
      (4*t) + (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 0, 1, 1, 0, u]*
    ((CA*CF*q2*(5*CA + 2*CF - 16*CA*t - 4*CF*t + 5*CA*t^2 + 2*CF*t^2))/
      (4*t) + (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 1, 0, 1, 0, u]*
    ((CA*CF*q2*(5*CA + 2*CF - 16*CA*t - 4*CF*t + 5*CA*t^2 + 2*CF*t^2))/
      (4*t) + (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 1, 1, 0, 0, u]*
    ((CA*CF*q2*(5*CA + 2*CF - 16*CA*t - 4*CF*t + 5*CA*t^2 + 2*CF*t^2))/
      (4*t) + (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[1, 1, 1, 1, 0, u]*
    (-1/4*(CA*CF*q2*(13*CA + 2*CF - 40*CA*t - 4*CF*t + 13*CA*t^2 + 2*CF*t^2))/
       t - (CA*CF*(13*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2])/(4*t)) + G[0, 0, 0, 0, u]*
    (-1/48*(CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
         CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
         CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
         2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(-1 + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 1 - u, 1 - u, 1 - u, t]*
    (-1/48*(CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 2*CA*Pi^2*t^2 - 
         12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u + 12*CA*t*u - 
         36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 24*CF*t^2*u + 
         3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 12*CF*t*u^2 + 
         4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 0, 1 - u, 1 - u, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1 - u, 0, 1 - u, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1 - u, 1 - u, 0, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 0, 0, 1 - u, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 0, 1 - u, 0, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 1 - u, 0, 0, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 0, 0, 1 - u, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 0, 1 - u, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1 - u, 0, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 1 - u, 1 - u, 1 - u, t]*
    ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 0, 0, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 0, 1 - u, 1 - u, t]*
    ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 1 - u, 0, 1 - u, t]*
    ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[1 - u, 1 - u, 1 - u, 0, t]*
    ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(16*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
   G[0, 0, 1, 0, t]*(-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2))/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[0, 1, 0, 0, t]*(-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2))/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[1, 0, 0, 0, t]*(-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2))/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[1 - u, 1 - u, 1, 0, t]*
    (-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
   G[0, 1, 1, 1, u]*((CA*CF*q2*(84*CA - 168*CF + 19*CA*Pi^2 - 10*CF*Pi^2 - 
        84*CA*t + 168*CF*t - 38*CA*Pi^2*t + 20*CF*Pi^2*t + 19*CA*Pi^2*t^2 - 
        10*CF*Pi^2*t^2 - 38*CA*Pi^2*u + 20*CF*Pi^2*u + 38*CA*Pi^2*t*u - 
        20*CF*Pi^2*t*u + 38*CA*Pi^2*u^2 - 20*CF*Pi^2*u^2))/(48*t) - 
     (CA*CF*q2*(5*CA - 14*CF - 8*CA*t + 28*CF*t + 5*CA*t^2 - 14*CF*t^2)*
       Log[Q2])/(4*t) - (CA*(5*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 0, 1, 1, u]*
    ((CA*CF*q2*(36*CA - 72*CF + 15*CA*Pi^2 - 2*CF*Pi^2 - 36*CA*t + 72*CF*t - 
        30*CA*Pi^2*t + 4*CF*Pi^2*t + 15*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 
        30*CA*Pi^2*u + 4*CF*Pi^2*u + 30*CA*Pi^2*t*u - 4*CF*Pi^2*t*u + 
        30*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/(48*t) - 
     (CA*CF*q2*(CA - 6*CF + 12*CF*t + CA*t^2 - 6*CF*t^2)*Log[Q2])/(4*t) - 
     (CA*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[1, 1, 1, 1, u]*
    ((-2*CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) - 
     (CA*CF*q2*(-344*CA*t + 360*CF*t + 15*CA*Pi^2*t + 180*CF*Pi^2*t + 
        1268*CA*t^2 - 1476*CF*t^2 - 60*CA*Pi^2*t^2 - 720*CF*Pi^2*t^2 - 
        1884*CA*t^3 + 2268*CF*t^3 + 90*CA*Pi^2*t^3 + 1080*CF*Pi^2*t^3 + 
        1340*CA*t^4 - 1548*CF*t^4 - 60*CA*Pi^2*t^4 - 720*CF*Pi^2*t^4 - 
        380*CA*t^5 + 396*CF*t^5 + 15*CA*Pi^2*t^5 + 180*CF*Pi^2*t^5 - 
        344*CA*u + 360*CF*u + 15*CA*Pi^2*u + 180*CF*Pi^2*u + 2484*CA*t*u - 
        2700*CF*t*u - 90*CA*Pi^2*t*u - 1080*CF*Pi^2*t*u - 5280*CA*t^2*u + 
        5904*CF*t^2*u + 180*CA*Pi^2*t^2*u + 2160*CF*Pi^2*t^2*u + 
        4772*CA*t^3*u - 5148*CF*t^3*u - 150*CA*Pi^2*t^3*u - 
        1800*CF*Pi^2*t^3*u - 1632*CA*t^4*u + 1584*CF*t^4*u + 
        45*CA*Pi^2*t^4*u + 540*CF*Pi^2*t^4*u + 1216*CA*u^2 - 1152*CF*u^2 - 
        30*CA*Pi^2*u^2 - 360*CF*Pi^2*u^2 - 4612*CA*t*u^2 + 4644*CF*t*u^2 + 
        120*CA*Pi^2*t*u^2 + 1440*CF*Pi^2*t*u^2 + 5576*CA*t^2*u^2 - 
        5832*CF*t^2*u^2 - 150*CA*Pi^2*t^2*u^2 - 1800*CF*Pi^2*t^2*u^2 - 
        2468*CA*t^3*u^2 + 2340*CF*t^3*u^2 + 60*CA*Pi^2*t^3*u^2 + 
        720*CF*Pi^2*t^3*u^2 - 1216*CA*u^3 + 1152*CF*u^3 + 30*CA*Pi^2*u^3 + 
        360*CF*Pi^2*u^3 + 2144*CA*t*u^3 - 2304*CF*t*u^3 - 60*CA*Pi^2*t*u^3 - 
        720*CF*Pi^2*t*u^3 - 1216*CA*t^2*u^3 + 1152*CF*t^2*u^3 + 
        30*CA*Pi^2*t^2*u^3 + 360*CF*Pi^2*t^2*u^3))/(144*(-1 + t)^2*t*
       (t + u)) + ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (3*t) - (CA*CF*q2*(13*CA - 6*CF - 20*CA*t + 12*CF*t + 13*CA*t^2 - 
          6*CF*t^2 - 44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 
          36*CF*u^2))/(12*t))*Log[Q2] + 
     (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[0, 0, 1, 1, u]*
    (-1/48*(CA*CF*q2*(-36*CA + 72*CF + 3*CA*Pi^2 + 10*CF*Pi^2 + 36*CA*t - 
         72*CF*t - 6*CA*Pi^2*t - 20*CF*Pi^2*t + 3*CA*Pi^2*t^2 + 
         10*CF*Pi^2*t^2 - 6*CA*Pi^2*u - 20*CF*Pi^2*u + 6*CA*Pi^2*t*u + 
         20*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 + 20*CF*Pi^2*u^2))/t - 
     (3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (8*t)) + G[0, 0, 0, 0, t]*
    (-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
     (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
        720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
        54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
        36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
        9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 18*CA*Pi^2*u + 
        12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 54*CA*Pi^2*t*u - 
        36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 54*CA*Pi^2*t^2*u + 
        36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 18*CA*Pi^2*t^3*u - 
        12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 18*CA*Pi^2*u^2 - 
        12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 36*CA*Pi^2*t*u^2 + 
        24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 576*CF*t^2*u^2 + 
        18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t) + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t))*Log[Q2] + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[0, 1, 0, 1, u]*
    (-1/16*(CA*CF*q2*(-4*CA + 8*CF + CA*Pi^2 + 2*CF*Pi^2 + 4*CA*t - 8*CF*t - 
         2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
         2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
         2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
     (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*Log[Q2])/
      (4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[1, 0, 0, 1, u]*
    (-1/16*(CA*CF*q2*(-4*CA + 8*CF + CA*Pi^2 + 2*CF*Pi^2 + 4*CA*t - 8*CF*t - 
         2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
         2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
         2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
     (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*Log[Q2])/
      (4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[0, 1 - u, -u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
         2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
         2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
         2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t + 
     (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[0, -u, 1 - u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
         2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
         2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
         2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t + 
     (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[1 - u, 0, -u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
         2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
         2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
         2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t + 
     (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[1, 1, u]^2*
    (-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
     (CA*CF*q2*(-86*CA + 90*CF + 3*CA*Pi^2 + 21*CF*Pi^2 + 308*CA*t - 
        360*CF*t - 12*CA*Pi^2*t - 84*CF*Pi^2*t - 444*CA*t^2 + 540*CF*t^2 + 
        18*CA*Pi^2*t^2 + 126*CF*Pi^2*t^2 + 308*CA*t^3 - 360*CF*t^3 - 
        12*CA*Pi^2*t^3 - 84*CF*Pi^2*t^3 - 86*CA*t^4 + 90*CF*t^4 + 
        3*CA*Pi^2*t^4 + 21*CF*Pi^2*t^4 + 304*CA*u - 288*CF*u - 6*CA*Pi^2*u - 
        42*CF*Pi^2*u - 840*CA*t*u + 864*CF*t*u + 18*CA*Pi^2*t*u + 
        126*CF*Pi^2*t*u + 840*CA*t^2*u - 864*CF*t^2*u - 18*CA*Pi^2*t^2*u - 
        126*CF*Pi^2*t^2*u - 304*CA*t^3*u + 288*CF*t^3*u + 6*CA*Pi^2*t^3*u + 
        42*CF*Pi^2*t^3*u - 304*CA*u^2 + 288*CF*u^2 + 6*CA*Pi^2*u^2 + 
        42*CF*Pi^2*u^2 + 536*CA*t*u^2 - 576*CF*t*u^2 - 12*CA*Pi^2*t*u^2 - 
        84*CF*Pi^2*t*u^2 - 304*CA*t^2*u^2 + 288*CF*t^2*u^2 + 
        6*CA*Pi^2*t^2*u^2 + 42*CF*Pi^2*t^2*u^2))/(72*(-1 + t)^2*t) + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
       (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t))*Log[Q2] + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2]^2)/(4*t)) + G[0, 0, -u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
         2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
         2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
       Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[1 - u, 1 - u, -u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
         2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
         2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
       Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[1 - u, -u, 1 - u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
         2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
         2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
       Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[-u, 1 - u, 1 - u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
         2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
         2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
       Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(4*t)) + G[0, 0, 0, 1, u]*
    ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[0, 0, 1, 0, u]*
    ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[0, 1, 0, 0, u]*
    ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[1, 0, 0, 0, u]*
    ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(8*t)) + G[0, 1, 1, 0, u]*
    (-1/48*(CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
         24*CF*t - 6*CA*Pi^2*t - 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 + 
         2*CF*Pi^2*t^2 - 6*CA*Pi^2*u - 4*CF*Pi^2*u + 6*CA*Pi^2*t*u + 
         4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
     (CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2)*
       Log[Q2])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 0, 1, 0, u]*
    (-1/48*(CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
         24*CF*t - 6*CA*Pi^2*t - 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 + 
         2*CF*Pi^2*t^2 - 6*CA*Pi^2*u - 4*CF*Pi^2*u + 6*CA*Pi^2*t*u + 
         4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
     (CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2)*
       Log[Q2])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 1, 0, 0, u]*
    (-1/48*(CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
         24*CF*t - 6*CA*Pi^2*t - 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 + 
         2*CF*Pi^2*t^2 - 6*CA*Pi^2*u - 4*CF*Pi^2*u + 6*CA*Pi^2*t*u + 
         4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
     (CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2)*
       Log[Q2])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 1, 0, 1, u]*
    ((CA*CF*q2*(12*CA - 24*CF + 11*CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        22*CA*Pi^2*t - 4*CF*Pi^2*t + 11*CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        22*CA*Pi^2*u - 4*CF*Pi^2*u + 22*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        22*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2)*
       Log[Q2])/(4*t) + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 1, 1, 0, u]*
    ((CA*CF*q2*(12*CA - 24*CF + 7*CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        14*CA*Pi^2*t - 4*CF*Pi^2*t + 7*CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        14*CA*Pi^2*u - 4*CF*Pi^2*u + 14*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        14*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
     (CA*CF*q2*(7*CA + 2*CF - 22*CA*t - 4*CF*t + 7*CA*t^2 + 2*CF*t^2)*
       Log[Q2])/(4*t) + (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1 - u, -u, t]*
    ((CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, u])/
      (2*t) + G[1, 1, 1, u]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t))) + 
   G[0, 1, t]*((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, u]^2)/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, 1, u])/t + G[1, 1, u]*
      (-1/12*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(2*t))) + 
   G[0, -u, t]*((CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, u])/(2*t) + G[1, 1, 1, u]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1, 1, u]*
      (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
           2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
           2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
           2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t + 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2]^2)/(4*t))) + G[0, 1, 0, t]*
    (-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
       t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) - 
     (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 - 28*Zeta[3] + 56*t*Zeta[3] - 
        28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 56*u^2*Zeta[3]))/
      (24*t)) + G[1, 0, 0, t]*
    (-1/24*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
       t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) - 
     (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 - 28*Zeta[3] + 56*t*Zeta[3] - 
        28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 56*u^2*Zeta[3]))/
      (24*t)) + G[1, 0, t]*((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, u]^2)/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, 1, u])/t - 
     (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^3)/(12*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(48*t) + 
     G[1, 1, u]*(-1/12*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2))/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(2*t)) - 
     (CA^2*CF*q2*(47*Pi^4 - 94*Pi^4*t + 47*Pi^4*t^2 - 94*Pi^4*u + 
        94*Pi^4*t*u + 94*Pi^4*u^2 - 3360*Zeta[3] + 10080*t*Zeta[3] - 
        3360*t^2*Zeta[3]))/(2880*t) - 
     (CA^2*CF*q2*Log[Q2]*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(24*t)) + G[1 - u, 0, 0, t]*
    ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA^2*CF*q2*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(48*t)) + G[0, 1 - u, 0, t]*
    (-1/4*(CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1, 0, 0, u])/t + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) + 
     (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA^2*CF*q2*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(48*t)) + G[0, 0, 1 - u, t]*
    (-1/4*(CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 1, 0, u])/t - (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) + 
     (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(16*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA^2*CF*q2*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(48*t)) + G[1 - u, 0, t]*
    ((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, u])/
      (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, u])/(4*t) + 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 1, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, u])/(4*t) + 
     (CA*(9*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 1, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, u])/(4*t) + 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 0, u])/(4*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 1, u])/(4*t) - (CA*CF*(5*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, u])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, u])/
      (4*t) + (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^2)/(32*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
     G[1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 1, u]*((3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 1, u]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1, u]*(-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
           2*CF*t^2))/t - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(4*t)) + G[0, 1, 0, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 1, 0, u]*((CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 
          3*CA*t^2 + 2*CF*t^2))/(4*t) + (CA*CF*(3*CA + 2*CF)*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     (CA^2*CF*q2*(11*Pi^4 - 22*Pi^4*t + 11*Pi^4*t^2 - 22*Pi^4*u + 
        22*Pi^4*t*u + 22*Pi^4*u^2 - 672*Zeta[3] + 2016*t*Zeta[3] - 
        672*t^2*Zeta[3]))/(1152*t) + 
     (CA^2*CF*q2*Log[Q2]*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(48*t)) + G[0, 1 - u, t]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, 0, u])/t + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 0, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, u])/(4*t) + (CA*(9*CA - 14*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, u])/(4*t) - (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, u])/(4*t) - 
     (CA*CF*(5*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, 1, u])/(4*t) + 
     (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
      (32*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
     G[1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, 1, u]*((3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 1, u]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1, u]*(-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
           2*CF*t^2))/t - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(4*t)) + G[0, 1, 0, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 1, 0, u]*((CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 
          3*CA*t^2 + 2*CF*t^2))/(4*t) + (CA*CF*(3*CA + 2*CF)*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, u]*((CA*CF*(3*CA + 16*CF)*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(48*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + 
          Pi^2*t^2 - 2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2))/(48*t) + 
       (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) + (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + (CA^2*CF*q2*(11*Pi^4 - 22*Pi^4*t + 11*Pi^4*t^2 - 
        22*Pi^4*u + 22*Pi^4*t*u + 22*Pi^4*u^2 - 672*Zeta[3] + 
        2016*t*Zeta[3] - 672*t^2*Zeta[3]))/(1152*t) + 
     (CA^2*CF*q2*Log[Q2]*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
        56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
        56*u^2*Zeta[3]))/(48*t)) + G[1 - u, 0, 1 - u, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
       t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 56*t*Zeta[3] + 
        28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/
      (48*t)) + G[1 - u, 1 - u, 0, t]*
    (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
       t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 56*t*Zeta[3] + 
        28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/
      (48*t)) + G[0, 1 - u, 1 - u, t]*
    ((CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) - 
     (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(48*t) - 
     (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 56*t*Zeta[3] + 
        28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/
      (48*t)) + G[1, 0, 0, u]*
    (-1/2*(CA*(3*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1, 1, 1, u])/t - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + 
        Pi^2*t^2 - 2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
      (24*t) - (CA*(CA - 2*CF)*CF*q2*(Pi^2 - 2*Pi^2*t + Pi^2*t^2 + 
        28*Zeta[3] - 56*t*Zeta[3] + 28*t^2*Zeta[3] - 56*u*Zeta[3] + 
        56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/(48*t)) + 
   G[0, 1, 0, u]*(-1/4*(CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
         2*u^2)*G[0, 1 - u, 0, t])/t + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, t])/(4*t) - (CA*(3*CA - 8*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(2*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, t])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + 
        Pi^2*t^2 - 2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
      (24*t) - (CA*(CA - 2*CF)*CF*q2*(Pi^2 - 2*Pi^2*t + Pi^2*t^2 + 
        28*Zeta[3] - 56*t*Zeta[3] + 28*t^2*Zeta[3] - 56*u*Zeta[3] + 
        56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/(48*t)) + 
   G[1, 0, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1, 1, 1, u])/t + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 6*CF*Pi^2 + 12*CA*t - 24*CF*t - 
        2*CA*Pi^2*t - 12*CF*Pi^2*t + CA*Pi^2*t^2 + 6*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 12*CF*Pi^2*u + 2*CA*Pi^2*t*u + 12*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 12*CF*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
      (24*t) - (CA*CF*q2*(CA*Pi^2 + 6*CF*Pi^2 - 6*CA*Pi^2*t - 12*CF*Pi^2*t + 
        CA*Pi^2*t^2 + 6*CF*Pi^2*t^2 + 28*CA*Zeta[3] - 56*CF*Zeta[3] - 
        56*CA*t*Zeta[3] + 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] - 
        56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] + 112*CF*u*Zeta[3] + 
        56*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
        112*CF*u^2*Zeta[3]))/(48*t)) + G[1 - u, -u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
         2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
         2*CF*Pi^2*u^2)*Log[Q2])/t - 
     (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
     (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 + 
        56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 56*CF*t^2*Zeta[3] - 
        112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 112*CF*u^2*Zeta[3]))/
      (48*t)) + G[-u, 1 - u, 1 - u, t]*
    (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
         2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
         2*CF*Pi^2*u^2)*Log[Q2])/t - 
     (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
     (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 + 
        56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 56*CF*t^2*Zeta[3] - 
        112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 112*CF*u^2*Zeta[3]))/
      (48*t)) + G[-u, 1 - u, t]*
    ((CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, u])/
      (2*t) - (CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
        2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
        2*CF*Pi^2*u^2)*Log[Q2]^2)/(48*t) - 
     (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^3)/(24*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(48*t) + 
     G[1, 1, 1, u]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     (CA*CF*q2*(-60*CA*Pi^2 + 120*CF*Pi^2 - 47*CF*Pi^4 + 60*CA*Pi^2*t - 
        120*CF*Pi^2*t + 94*CF*Pi^4*t - 47*CF*Pi^4*t^2 + 94*CF*Pi^4*u - 
        94*CF*Pi^4*t*u - 94*CF*Pi^4*u^2 + 3360*CF*Zeta[3] - 
        1680*CA*t*Zeta[3] - 6720*CF*t*Zeta[3] + 3360*CF*t^2*Zeta[3]))/
      (2880*t) + (CA*CF*q2*Log[Q2]*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 
        2*CF*Pi^2*t^2 + 56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 
        56*CF*t^2*Zeta[3] - 112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 
        112*CF*u^2*Zeta[3]))/(48*t)) + G[0, 0, 1, u]*
    (-1/4*(CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 1 - u, t])/t - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, t])/(4*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/(4*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) - 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*t) + (CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
        24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
       Log[Q2]^2)/(8*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA*CF*q2*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
        CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 84*CA*Zeta[3] + 56*CF*Zeta[3] + 
        168*CA*t*Zeta[3] - 112*CF*t*Zeta[3] - 84*CA*t^2*Zeta[3] + 
        56*CF*t^2*Zeta[3] + 168*CA*u*Zeta[3] - 112*CF*u*Zeta[3] - 
        168*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] - 168*CA*u^2*Zeta[3] + 
        112*CF*u^2*Zeta[3]))/(48*t)) + G[0, -u, 1 - u, t]*
    ((CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/
      (2*t) - (CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 
        12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
        2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2)*Log[Q2])/(24*t) + 
     (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
       Log[Q2]^2)/(8*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*Log[Q2]^3)/(12*t) - 
     (CA*CF*q2*(2*CA*Pi^2 - 2*CF*Pi^2 - 5*CA*Pi^2*t + 4*CF*Pi^2*t + 
        2*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 56*CA*Zeta[3] + 56*CF*Zeta[3] + 
        112*CA*t*Zeta[3] - 112*CF*t*Zeta[3] - 56*CA*t^2*Zeta[3] + 
        56*CF*t^2*Zeta[3] + 112*CA*u*Zeta[3] - 112*CF*u*Zeta[3] - 
        112*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 
        112*CF*u^2*Zeta[3]))/(48*t)) + G[1, 1, 0, u]*
    ((CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, u])/t + (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2]^2)/
      (8*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^3)/(24*t) - (CA*CF*q2*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 
        4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] + 
        56*CF*Zeta[3] - 56*CA*t*Zeta[3] - 112*CF*t*Zeta[3] + 
        28*CA*t^2*Zeta[3] + 56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] - 
        112*CF*u*Zeta[3] + 56*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 
        56*CA*u^2*Zeta[3] + 112*CF*u^2*Zeta[3]))/(48*t)) + 
   G[1, 0, u]*((CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, t])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 0, t])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 1 - u, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, t])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, 1 - u, t])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*(7*CA - 16*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, u])/(2*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, 0, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*Log[Q2]^2)/(96*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2]^3)/
      (24*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^4)/(96*t) + G[1, 1, 1, u]*
      (-1/2*(CA*CF*q2*(3*CA - 8*CF - 5*CA*t + 16*CF*t + 3*CA*t^2 - 8*CF*t^2))/
         t - (CA*(3*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[0, 0, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1 - u, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
         t - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1 - u, 0, 0, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 0, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 1 - u, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 1 - u, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, u]*(-1/24*(CA*CF*q2*(-24*CA + 48*CF + CA*Pi^2 - 4*CF*Pi^2 + 
           24*CA*t - 48*CF*t - 2*CA*Pi^2*t + 8*CF*Pi^2*t + CA*Pi^2*t^2 - 
           4*CF*Pi^2*t^2 - 2*CA*Pi^2*u + 8*CF*Pi^2*u + 2*CA*Pi^2*t*u - 
           8*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 8*CF*Pi^2*u^2))/t + 
       (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, t])/(2*t) - (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1 - u, 1 - u, t])/(2*t) - 
       (CA*CF*q2*(CA - 4*CF - CA*t + 8*CF*t + CA*t^2 - 4*CF*t^2)*Log[Q2])/
        (2*t) - (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(4*t)) + G[1 - u, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + Pi^2*t^2 - 
          2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2))/(48*t) + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1 - u, 1 - u, t]*
      ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
          2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
        (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) - (CA*CF*q2*(-40*CA*Pi^2 + 80*CF*Pi^2 + 
        13*CA*Pi^4 + 26*CF*Pi^4 + 40*CA*Pi^2*t - 80*CF*Pi^2*t - 
        26*CA*Pi^4*t - 52*CF*Pi^4*t + 13*CA*Pi^4*t^2 + 26*CF*Pi^4*t^2 - 
        26*CA*Pi^4*u - 52*CF*Pi^4*u + 26*CA*Pi^4*t*u + 52*CF*Pi^4*t*u + 
        26*CA*Pi^4*u^2 + 52*CF*Pi^4*u^2 - 1120*CA*Zeta[3] - 2240*CF*Zeta[3] + 
        4480*CA*t*Zeta[3] + 4480*CF*t*Zeta[3] - 1120*CA*t^2*Zeta[3] - 
        2240*CF*t^2*Zeta[3]))/(1920*t) + 
     (CA*CF*q2*Log[Q2]*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
        CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] + 56*CF*Zeta[3] - 
        56*CA*t*Zeta[3] - 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] + 
        56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] - 112*CF*u*Zeta[3] + 
        56*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] + 
        112*CF*u^2*Zeta[3]))/(48*t)) + 
   G[0, 1, u]*((CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, t])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, t])/(4*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 0, t])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 1 - u, t])/
      (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, t])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, 1 - u, t])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, u])/
      (2*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 0, t])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, 1 - u, t])/
      (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, t])/(4*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
        2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*Log[Q2]^2)/(96*t) + 
     (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2]^3)/
      (24*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       Log[Q2]^4)/(96*t) + G[1, 1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/
        (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t)) + G[0, 0, 0, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 1 - u, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 1 - u, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, t]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1 - u, t]*((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
          2*CF*t^2))/(4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(4*t)) + G[0, 1 - u, 0, t]*
      ((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/(4*t) + 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 0, 0, t]*
      ((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/(4*t) + 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/(4*t) + 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 1, u]*(-1/24*(CA*(3*CA - 8*CF)*CF*Pi^2*q2*
          (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, t])/
        (2*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     G[0, 1 - u, t]*(-1/48*(CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 
           12*CA*t + 24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 
           2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 
           4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t + 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1 - u, 0, t]*
      (-1/48*(CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
           24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 
           2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 
           4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t + 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1 - u, 1 - u, t]*
      ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
          2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
        (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) - (CA*CF*q2*(-40*CA*Pi^2 + 80*CF*Pi^2 + 
        13*CA*Pi^4 + 26*CF*Pi^4 + 40*CA*Pi^2*t - 80*CF*Pi^2*t - 
        26*CA*Pi^4*t - 52*CF*Pi^4*t + 13*CA*Pi^4*t^2 + 26*CF*Pi^4*t^2 - 
        26*CA*Pi^4*u - 52*CF*Pi^4*u + 26*CA*Pi^4*t*u + 52*CF*Pi^4*t*u + 
        26*CA*Pi^4*u^2 + 52*CF*Pi^4*u^2 - 1120*CA*Zeta[3] - 2240*CF*Zeta[3] + 
        4480*CA*t*Zeta[3] + 4480*CF*t*Zeta[3] - 1120*CA*t^2*Zeta[3] - 
        2240*CF*t^2*Zeta[3]))/(1920*t) + 
     (CA*CF*q2*Log[Q2]*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
        CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] + 56*CF*Zeta[3] - 
        56*CA*t*Zeta[3] - 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] + 
        56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] - 112*CF*u*Zeta[3] + 
        56*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] + 
        112*CF*u^2*Zeta[3]))/(48*t)) + G[0, 1, 1, u]*
    ((-3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, t])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(2*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, t])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 1 - u, t])/(4*t) + 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, t])/(4*t) - (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*t) + (CA*CF*q2*(36*CA - 72*CF + CA*Pi^2 - 10*CF*Pi^2 - 36*CA*t + 
        72*CF*t - 2*CA*Pi^2*t + 20*CF*Pi^2*t + CA*Pi^2*t^2 - 10*CF*Pi^2*t^2 - 
        2*CA*Pi^2*u + 20*CF*Pi^2*u + 2*CA*Pi^2*t*u - 20*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 - 20*CF*Pi^2*u^2)*Log[Q2])/(48*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
      (8*t) + (CA*CF*q2*(CA*Pi^2 - 10*CF*Pi^2 + 2*CA*Pi^2*t + 20*CF*Pi^2*t + 
        CA*Pi^2*t^2 - 10*CF*Pi^2*t^2 - 84*CA*Zeta[3] + 168*CF*Zeta[3] + 
        168*CA*t*Zeta[3] - 336*CF*t*Zeta[3] - 84*CA*t^2*Zeta[3] + 
        168*CF*t^2*Zeta[3] + 168*CA*u*Zeta[3] - 336*CF*u*Zeta[3] - 
        168*CA*t*u*Zeta[3] + 336*CF*t*u*Zeta[3] - 168*CA*u^2*Zeta[3] + 
        336*CF*u^2*Zeta[3]))/(48*t)) + 
   Log[Q2]^3*(-1/1296*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 
         52*t^2 + 3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 
         224*u^2 + 6*Pi^2*u^2))/t + 
     (CA*CF*q2*(704*CA - 864*CF - 24*CA*Pi^2 + 9*CF*Pi^2 - 2328*CA*t + 
        2592*CF*t + 54*CA*Pi^2*t - 27*CF*Pi^2*t + 2544*CA*t^2 - 2592*CF*t^2 - 
        54*CA*Pi^2*t^2 + 27*CF*Pi^2*t^2 - 920*CA*t^3 + 864*CF*t^3 + 
        24*CA*Pi^2*t^3 - 9*CF*Pi^2*t^3 - 3232*CA*u + 3456*CF*u + 
        66*CA*Pi^2*u - 54*CF*Pi^2*u + 6896*CA*t*u - 6912*CF*t*u - 
        132*CA*Pi^2*t*u + 108*CF*Pi^2*t*u - 3664*CA*t^2*u + 3456*CF*t^2*u + 
        66*CA*Pi^2*t^2*u - 54*CF*Pi^2*t^2*u + 3232*CA*u^2 - 3456*CF*u^2 - 
        66*CA*Pi^2*u^2 + 54*CF*Pi^2*u^2 - 3664*CA*t*u^2 + 3456*CF*t*u^2 + 
        66*CA*Pi^2*t*u^2 - 54*CF*Pi^2*t*u^2 + 252*CA*Zeta[3] + 
        504*CF*Zeta[3] - 756*CA*t*Zeta[3] - 1512*CF*t*Zeta[3] + 
        756*CA*t^2*Zeta[3] + 1512*CF*t^2*Zeta[3] - 252*CA*t^3*Zeta[3] - 
        504*CF*t^3*Zeta[3] - 504*CA*u*Zeta[3] - 1008*CF*u*Zeta[3] + 
        1008*CA*t*u*Zeta[3] + 2016*CF*t*u*Zeta[3] - 504*CA*t^2*u*Zeta[3] - 
        1008*CF*t^2*u*Zeta[3] + 504*CA*u^2*Zeta[3] + 1008*CF*u^2*Zeta[3] - 
        504*CA*t*u^2*Zeta[3] - 1008*CF*t*u^2*Zeta[3]))/(2592*(-1 + t)*t)) + 
   Log[Q2]^2*((CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 160*t^2 + 
        3*Pi^2*t^2 + 656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 656*u^2 + 
        15*Pi^2*u^2 + 126*Zeta[3] - 252*t*Zeta[3] + 126*t^2*Zeta[3] - 
        252*u*Zeta[3] + 252*t*u*Zeta[3] + 252*u^2*Zeta[3]))/(648*t) + 
     (CA*CF*q2*(-168640*CA + 207360*CF + 5160*CA*Pi^2 - 5400*CF*Pi^2 - 
        351*CA*Pi^4 - 846*CF*Pi^4 + 557760*CA*t - 622080*CF*t - 
        16560*CA*Pi^2*t + 17280*CF*Pi^2*t + 1053*CA*Pi^4*t + 2538*CF*Pi^4*t - 
        609600*CA*t^2 + 622080*CF*t^2 + 17640*CA*Pi^2*t^2 - 
        18360*CF*Pi^2*t^2 - 1053*CA*Pi^4*t^2 - 2538*CF*Pi^4*t^2 + 
        220480*CA*t^3 - 207360*CF*t^3 - 6240*CA*Pi^2*t^3 + 6480*CF*Pi^2*t^3 + 
        351*CA*Pi^4*t^3 + 846*CF*Pi^4*t^3 + 725120*CA*u - 829440*CF*u - 
        18240*CA*Pi^2*u + 17280*CF*Pi^2*u + 702*CA*Pi^4*u + 1692*CF*Pi^4*u - 
        1605760*CA*t*u + 1658880*CF*t*u + 36480*CA*Pi^2*t*u - 
        34560*CF*Pi^2*t*u - 1404*CA*Pi^4*t*u - 3384*CF*Pi^4*t*u + 
        880640*CA*t^2*u - 829440*CF*t^2*u - 18240*CA*Pi^2*t^2*u + 
        17280*CF*Pi^2*t^2*u + 702*CA*Pi^4*t^2*u + 1692*CF*Pi^4*t^2*u - 
        725120*CA*u^2 + 829440*CF*u^2 + 18240*CA*Pi^2*u^2 - 
        17280*CF*Pi^2*u^2 - 702*CA*Pi^4*u^2 - 1692*CF*Pi^4*u^2 + 
        880640*CA*t*u^2 - 829440*CF*t*u^2 - 18240*CA*Pi^2*t*u^2 + 
        17280*CF*Pi^2*t*u^2 + 702*CA*Pi^4*t*u^2 + 1692*CF*Pi^4*t*u^2 + 
        141120*CA*Zeta[3] - 30240*CF*Zeta[3] - 423360*CA*t*Zeta[3] + 
        90720*CF*t*Zeta[3] + 423360*CA*t^2*Zeta[3] - 90720*CF*t^2*Zeta[3] - 
        141120*CA*t^3*Zeta[3] + 30240*CF*t^3*Zeta[3] - 221760*CA*u*Zeta[3] + 
        181440*CF*u*Zeta[3] + 443520*CA*t*u*Zeta[3] - 362880*CF*t*u*Zeta[3] - 
        221760*CA*t^2*u*Zeta[3] + 181440*CF*t^2*u*Zeta[3] + 
        221760*CA*u^2*Zeta[3] - 181440*CF*u^2*Zeta[3] - 
        221760*CA*t*u^2*Zeta[3] + 181440*CF*t*u^2*Zeta[3]))/
      (103680*(-1 + t)*t)) + G[0, 0, 0, t]*
    (-1/216*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
         3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
         6*Pi^2*u^2))/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, u])/(4*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[1, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, u])/(4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 1, u])/(4*t) + 
     (-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
       (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
          720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
          54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
          36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 
          18*CA*Pi^2*u + 12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 
          54*CA*Pi^2*t*u - 36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 
          54*CA*Pi^2*t^2*u + 36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 
          18*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 
          18*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 
          36*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 
          576*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/
        (144*(-1 + t)^2*t))*Log[Q2] + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(12*t) - 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (24*t))*Log[Q2]^2 + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA*CF*q2*(-920*CA + 864*CF + 6*CA*Pi^2 - 9*CF*Pi^2 + 3248*CA*t - 
        3456*CF*t - 6*CA*Pi^2*t + 36*CF*Pi^2*t - 4656*CA*t^2 + 5184*CF*t^2 - 
        54*CF*Pi^2*t^2 + 3248*CA*t^3 - 3456*CF*t^3 - 6*CA*Pi^2*t^3 + 
        36*CF*Pi^2*t^3 - 920*CA*t^4 + 864*CF*t^4 + 6*CA*Pi^2*t^4 - 
        9*CF*Pi^2*t^4 + 3664*CA*u - 3456*CF*u - 66*CA*Pi^2*u + 54*CF*Pi^2*u - 
        9696*CA*t*u + 10368*CF*t*u + 198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 
        9696*CA*t^2*u - 10368*CF*t^2*u - 198*CA*Pi^2*t^2*u + 
        162*CF*Pi^2*t^2*u - 3664*CA*t^3*u + 3456*CF*t^3*u + 
        66*CA*Pi^2*t^3*u - 54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 3456*CF*u^2 + 
        66*CA*Pi^2*u^2 - 54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 6912*CF*t*u^2 - 
        132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 3664*CA*t^2*u^2 + 
        3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 54*CF*Pi^2*t^2*u^2 + 
        252*CA*Zeta[3] - 504*CF*Zeta[3] - 1008*CA*t*Zeta[3] + 
        2016*CF*t*Zeta[3] + 1512*CA*t^2*Zeta[3] - 3024*CF*t^2*Zeta[3] - 
        1008*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 252*CA*t^4*Zeta[3] - 
        504*CF*t^4*Zeta[3] - 504*CA*u*Zeta[3] + 1008*CF*u*Zeta[3] + 
        1512*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 1512*CA*t^2*u*Zeta[3] + 
        3024*CF*t^2*u*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
        1008*CF*t^3*u*Zeta[3] + 504*CA*u^2*Zeta[3] - 1008*CF*u^2*Zeta[3] - 
        1008*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
        504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
      (432*(-1 + t)^2*t)) + G[1 - u, 1 - u, 1 - u, t]*
    ((CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 4*CA*t^3 - 
        4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 3*CA*Pi^2*t^2*u - 
        2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 
        2*CA*Pi^2*u^3)*Log[Q2])/(16*t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA*CF*q2*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 36*CF*t^2 - 
        8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 3*CA*Pi^2*u + 
        12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 36*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 
        56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 
        112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
        112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
   G[1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[1 - u, 0, 0, t])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/
      (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF*q2*(9*CA*Pi^2*t - 8*CF*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 
        18*CA*Pi^2*t^2 + 16*CF*Pi^2*t^2 + 4*CA*t^3 - 4*CF*t^3 + 
        9*CA*Pi^2*t^3 - 8*CF*Pi^2*t^3 + 9*CA*Pi^2*u - 8*CF*Pi^2*u - 
        4*CA*t*u + 12*CF*t*u - 36*CA*Pi^2*t*u + 32*CF*Pi^2*t*u + 8*CA*t^2*u - 
        8*CF*t^2*u + 27*CA*Pi^2*t^2*u - 24*CF*Pi^2*t^2*u - 18*CA*Pi^2*u^2 + 
        16*CF*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 36*CA*Pi^2*t*u^2 - 
        32*CF*Pi^2*t*u^2 + 18*CA*Pi^2*u^3 - 16*CF*Pi^2*u^3)*Log[Q2])/
      (16*t*(t + u)) - (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
     (CA*CF*q2*(24*CF*t + 27*CA*Pi^2*t - 24*CF*Pi^2*t + 12*CA*t^2 - 
        36*CF*t^2 - 68*CA*Pi^2*t^2 + 48*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 
        27*CA*Pi^2*t^3 - 24*CF*Pi^2*t^3 + 27*CA*Pi^2*u - 24*CF*Pi^2*u + 
        12*CA*t*u - 60*CF*t*u - 68*CA*Pi^2*t*u + 48*CF*Pi^2*t*u - 
        36*CA*t^2*u + 36*CF*t^2*u + 27*CA*Pi^2*t^2*u - 24*CF*Pi^2*t^2*u - 
        24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 56*CA*t^2*Zeta[3] - 
        28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 112*CA*t*u*Zeta[3] - 
        84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 112*CA*t*u^2*Zeta[3] - 
        56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
   G[0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, t])/(4*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, t])/(4*t) + (CA*(3*CA - 7*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, t])/
      (4*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 0, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2])/(48*t*(-1 + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) - 
     (CA*CF*q2*(-(CA*Pi^2) - 12*CA*t - 12*CF*t + 4*CA*Pi^2*t + 12*CA*t^2 + 
        12*CF*t^2 - CA*Pi^2*t^2 + CA*Pi^2*u + 36*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u - 12*CA*t^2*u + 12*CF*t^2*u + CA*Pi^2*t^2*u - 
        24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*Zeta[3] + 56*CA*t*Zeta[3] - 
        28*CA*t^2*Zeta[3] + 84*CA*u*Zeta[3] - 112*CA*t*u*Zeta[3] + 
        28*CA*t^2*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 56*CA*t*u^2*Zeta[3] + 
        56*CA*u^3*Zeta[3]))/(48*t*(-1 + u))) + 
   G[0, 0, u]*(-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, 0, t])/t - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 0, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, 0, t])/
      (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(7*CA - 15*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, u])/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 0, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2]^2)/(96*t*(-1 + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
     G[0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, 1, u]*((CA*CF*q2*(8*CA - 14*CF - 17*CA*t + 28*CF*t + 8*CA*t^2 - 
          14*CF*t^2))/(4*t) + (CA*(4*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[0, 1 - u, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 0, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 1 - u, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1 - u, 0, t]*
      ((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(48*t) + 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1, 1, u]*((CA*CF*q2*(-18*CA + 36*CF + CA*Pi^2 - 3*CF*Pi^2 + 18*CA*t - 
          36*CF*t - 2*CA*Pi^2*t + 6*CF*Pi^2*t + CA*Pi^2*t^2 - 3*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u + 6*CF*Pi^2*u + 2*CA*Pi^2*t*u - 6*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 - 6*CF*Pi^2*u^2))/(24*t) + 
       (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, t])/
        (2*t) + (CA*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, t])/(2*t) + (CA*CF*q2*(2*CA - 6*CF - 3*CA*t + 
          12*CF*t + 2*CA*t^2 - 6*CF*t^2)*Log[Q2])/(4*t) + 
       (CA*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (4*t)) + G[0, 1 - u, t]*
      ((CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
          6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 
          6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 4*CF*Pi^2*t*u + 
          6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/(48*t) + 
       (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/
        (2*t) - (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1 - u, 1 - u, t]*
      (-1/48*(CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 - 12*CA*t + 
           24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + (CA*CF*q2*(-13*CA*Pi^4 - 960*CA*t - 960*CF*t + 
        80*CF*Pi^2*t + 26*CA*Pi^4*t + 960*CA*t^2 + 960*CF*t^2 - 
        80*CF*Pi^2*t^2 - 13*CA*Pi^4*t^2 + 39*CA*Pi^4*u + 2880*CA*t*u + 
        960*CF*t*u - 40*CA*Pi^2*t*u - 40*CF*Pi^2*t*u - 52*CA*Pi^4*t*u - 
        960*CA*t^2*u + 960*CF*t^2*u + 13*CA*Pi^4*t^2*u - 52*CA*Pi^4*u^2 - 
        1920*CA*t*u^2 + 1920*CF*t*u^2 + 40*CA*Pi^2*t*u^2 - 40*CF*Pi^2*t*u^2 + 
        26*CA*Pi^4*t*u^2 + 26*CA*Pi^4*u^3 + 1120*CA*Zeta[3] - 
        2240*CA*t*Zeta[3] + 1120*CA*t^2*Zeta[3] - 1120*CA*u*Zeta[3] + 
        2240*CA*t*u*Zeta[3] - 1120*CA*t^2*u*Zeta[3]))/(1920*t*(-1 + u)) - 
     (CA*CF*q2*Log[Q2]*(-(CA*Pi^2) - 12*CA*t - 12*CF*t + 4*CA*Pi^2*t + 
        12*CA*t^2 + 12*CF*t^2 - CA*Pi^2*t^2 + CA*Pi^2*u + 36*CA*t*u + 
        12*CF*t*u - 4*CA*Pi^2*t*u - 12*CA*t^2*u + 12*CF*t^2*u + 
        CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*Zeta[3] + 
        56*CA*t*Zeta[3] - 28*CA*t^2*Zeta[3] + 84*CA*u*Zeta[3] - 
        112*CA*t*u*Zeta[3] + 28*CA*t^2*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 
        56*CA*t*u^2*Zeta[3] + 56*CA*u^3*Zeta[3]))/(48*t*(-1 + u))) + 
   G[1 - u, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, 0, 0, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, u])/(4*t) - 
     (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 1, u])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, u])/(4*t) - 
     (CA*(5*CA - 14*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 1, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 1, u])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, u])/(4*t) - 
     (CA*(CA - 6*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 1, u])/(4*t) - (CA*CF*(3*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 0, u])/(4*t) + 
     (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 1, u])/(4*t) + (CA*CF*(7*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, u])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, u])/
      (4*t) - (CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 2*CA*Pi^2*t^2 - 
        12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u + 12*CA*t*u - 
        36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 24*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 12*CF*t*u^2 + 
        4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2]^2)/(96*t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^3)/(24*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
     G[1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 1, u]*((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 1, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 1, u]*
      (-1/4*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
         t - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 0, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + (CA*CF*q2*(-1920*CF*t + 13*CA*Pi^4*t - 960*CA*t^2 + 
        2880*CF*t^2 + 40*CA*Pi^2*t^2 - 40*CF*Pi^2*t^2 - 26*CA*Pi^4*t^2 + 
        960*CA*t^3 - 960*CF*t^3 - 40*CA*Pi^2*t^3 + 40*CF*Pi^2*t^3 + 
        13*CA*Pi^4*t^3 + 13*CA*Pi^4*u - 960*CA*t*u + 4800*CF*t*u + 
        40*CA*Pi^2*t*u - 120*CF*Pi^2*t*u - 52*CA*Pi^4*t*u + 2880*CA*t^2*u - 
        2880*CF*t^2*u - 80*CA*Pi^2*t^2*u + 80*CF*Pi^2*t^2*u + 
        39*CA*Pi^4*t^2*u - 26*CA*Pi^4*u^2 + 1920*CA*t*u^2 - 1920*CF*t*u^2 - 
        40*CA*Pi^2*t*u^2 + 40*CF*Pi^2*t*u^2 + 52*CA*Pi^4*t*u^2 + 
        26*CA*Pi^4*u^3 - 1120*CA*t*Zeta[3] + 2240*CA*t^2*Zeta[3] - 
        1120*CA*t^3*Zeta[3] - 1120*CA*u*Zeta[3] + 2240*CA*t*u*Zeta[3] - 
        1120*CA*t^2*u*Zeta[3]))/(1920*t*(t + u)) - 
     (CA*CF*q2*Log[Q2]*(-24*CF*t + CA*Pi^2*t - 12*CA*t^2 + 36*CF*t^2 - 
        4*CA*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 
        12*CA*t*u + 60*CF*t*u - 4*CA*Pi^2*t*u + 36*CA*t^2*u - 36*CF*t^2*u + 
        CA*Pi^2*t^2*u + 24*CA*t*u^2 - 24*CF*t*u^2 + 28*CA*t*Zeta[3] - 
        56*CA*t^2*Zeta[3] + 28*CA*t^3*Zeta[3] + 28*CA*u*Zeta[3] - 
        112*CA*t*u*Zeta[3] + 84*CA*t^2*u*Zeta[3] - 56*CA*u^2*Zeta[3] + 
        112*CA*t*u^2*Zeta[3] + 56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
   G[1, t]*(G[1, 1, u]^2*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 1, 1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[1, 1, u]*(-1/12*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          Log[Q2])/t + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(6*t) - 
       (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 - 28*Zeta[3] + 56*t*Zeta[3] - 
          28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 56*u^2*Zeta[3]))/
        (12*t))) + G[-u, t]*
    ((CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, 1, u])/
      (2*t) + G[1, 1, 1, 1, u]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 1, 1, u]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 
           12*CF*t - 2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 
           2*CF*Pi^2*t*u + 2*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(4*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     G[1, 1, u]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 
           12*CF*t - 2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 
           2*CF*Pi^2*t*u + 2*CF*Pi^2*u^2)*Log[Q2])/t - 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
       (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 + 
          56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 56*CF*t^2*Zeta[3] - 
          112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 112*CF*u^2*Zeta[3]))/
        (48*t))) + G[0, 0, t]*
    ((CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u]^2)/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, u])/(4*t) - (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, u])/(4*t) - 
     (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, u])/(4*t) - (CA*(5*CA - 14*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, u])/(4*t) + 
     (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, u])/(4*t) - 
     (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, u])/(4*t) - (CA*(CA - 6*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, u])/(4*t) - 
     (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, u])/(4*t) + (CA*CF*(3*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, u])/(4*t) + 
     (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 0, u])/(4*t) + (CA*(3*CA - 4*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, u])/(4*t) + 
     (-1/18*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
       (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
          720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
          54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
          36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 
          18*CA*Pi^2*u + 12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 
          54*CA*Pi^2*t*u - 36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 
          54*CA*Pi^2*t^2*u + 36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 
          18*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 
          18*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 
          36*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 
          576*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/
        (288*(-1 + t)^2*t))*Log[Q2]^2 + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(36*t) - 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (72*t))*Log[Q2]^3 + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + G[0, 0, 0, u]*
      (-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 1, u]*((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 1, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 1, u]*
      (-1/4*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
         t - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 0, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, u]*
      (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
       (CA*(CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1, 1, u]*((-2*CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/
        (9*t) - (CA*CF*q2*(-344*CA + 360*CF + 15*CA*Pi^2 + 36*CF*Pi^2 + 
          1232*CA*t - 1440*CF*t - 60*CA*Pi^2*t - 144*CF*Pi^2*t - 
          1776*CA*t^2 + 2160*CF*t^2 + 90*CA*Pi^2*t^2 + 216*CF*Pi^2*t^2 + 
          1232*CA*t^3 - 1440*CF*t^3 - 60*CA*Pi^2*t^3 - 144*CF*Pi^2*t^3 - 
          344*CA*t^4 + 360*CF*t^4 + 15*CA*Pi^2*t^4 + 36*CF*Pi^2*t^4 + 
          1216*CA*u - 1152*CF*u - 30*CA*Pi^2*u - 72*CF*Pi^2*u - 3360*CA*t*u + 
          3456*CF*t*u + 90*CA*Pi^2*t*u + 216*CF*Pi^2*t*u + 3360*CA*t^2*u - 
          3456*CF*t^2*u - 90*CA*Pi^2*t^2*u - 216*CF*Pi^2*t^2*u - 
          1216*CA*t^3*u + 1152*CF*t^3*u + 30*CA*Pi^2*t^3*u + 
          72*CF*Pi^2*t^3*u - 1216*CA*u^2 + 1152*CF*u^2 + 30*CA*Pi^2*u^2 + 
          72*CF*Pi^2*u^2 + 2144*CA*t*u^2 - 2304*CF*t*u^2 - 60*CA*Pi^2*t*u^2 - 
          144*CF*Pi^2*t*u^2 - 1216*CA*t^2*u^2 + 1152*CF*t^2*u^2 + 
          30*CA*Pi^2*t^2*u^2 + 72*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t) + 
       ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(3*t) - 
         (CA*CF*q2*(13*CA - 6*CF - 23*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
            44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 
            36*CF*u^2))/(12*t))*Log[Q2] + (CA*(3*CA - 4*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 1, u]*((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
          24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, u])/(2*t) + 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
        (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[1, 0, u]*
      ((CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
          2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) - 
       (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, u])/(2*t) + (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + 
          CA*t^2 + 2*CF*t^2)*Log[Q2])/(4*t) + 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + (CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 160*t^2 + 
        3*Pi^2*t^2 + 656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 656*u^2 + 
        15*Pi^2*u^2 + 126*Zeta[3] - 252*t*Zeta[3] + 126*t^2*Zeta[3] - 
        252*u*Zeta[3] + 252*t*u*Zeta[3] + 252*u^2*Zeta[3]))/(324*t) - 
     (CA*CF*q2*(-220480*CA + 207360*CF + 5160*CA*Pi^2 - 5400*CF*Pi^2 + 
        495*CA*Pi^4 - 846*CF*Pi^4 + 778240*CA*t - 829440*CF*t - 
        18480*CA*Pi^2*t + 21600*CF*Pi^2*t - 1980*CA*Pi^4*t + 3384*CF*Pi^4*t - 
        1115520*CA*t^2 + 1244160*CF*t^2 + 26640*CA*Pi^2*t^2 - 
        32400*CF*Pi^2*t^2 + 2970*CA*Pi^4*t^2 - 5076*CF*Pi^4*t^2 + 
        778240*CA*t^3 - 829440*CF*t^3 - 18480*CA*Pi^2*t^3 + 
        21600*CF*Pi^2*t^3 - 1980*CA*Pi^4*t^3 + 3384*CF*Pi^4*t^3 - 
        220480*CA*t^4 + 207360*CF*t^4 + 5160*CA*Pi^2*t^4 - 5400*CF*Pi^2*t^4 + 
        495*CA*Pi^4*t^4 - 846*CF*Pi^4*t^4 + 880640*CA*u - 829440*CF*u - 
        18240*CA*Pi^2*u + 17280*CF*Pi^2*u - 990*CA*Pi^4*u + 1692*CF*Pi^4*u - 
        2279040*CA*t*u + 2488320*CF*t*u + 50400*CA*Pi^2*t*u - 
        51840*CF*Pi^2*t*u + 2970*CA*Pi^4*t*u - 5076*CF*Pi^4*t*u + 
        2279040*CA*t^2*u - 2488320*CF*t^2*u - 50400*CA*Pi^2*t^2*u + 
        51840*CF*Pi^2*t^2*u - 2970*CA*Pi^4*t^2*u + 5076*CF*Pi^4*t^2*u - 
        880640*CA*t^3*u + 829440*CF*t^3*u + 18240*CA*Pi^2*t^3*u - 
        17280*CF*Pi^2*t^3*u + 990*CA*Pi^4*t^3*u - 1692*CF*Pi^4*t^3*u - 
        880640*CA*u^2 + 829440*CF*u^2 + 18240*CA*Pi^2*u^2 - 
        17280*CF*Pi^2*u^2 + 990*CA*Pi^4*u^2 - 1692*CF*Pi^4*u^2 + 
        1398400*CA*t*u^2 - 1658880*CF*t*u^2 - 32160*CA*Pi^2*t*u^2 + 
        34560*CF*Pi^2*t*u^2 - 1980*CA*Pi^4*t*u^2 + 3384*CF*Pi^4*t*u^2 - 
        880640*CA*t^2*u^2 + 829440*CF*t^2*u^2 + 18240*CA*Pi^2*t^2*u^2 - 
        17280*CF*Pi^2*t^2*u^2 + 990*CA*Pi^4*t^2*u^2 - 1692*CF*Pi^4*t^2*u^2 + 
        80640*CA*Zeta[3] - 30240*CF*Zeta[3] - 322560*CA*t*Zeta[3] + 
        120960*CF*t*Zeta[3] + 483840*CA*t^2*Zeta[3] - 181440*CF*t^2*Zeta[3] - 
        322560*CA*t^3*Zeta[3] + 120960*CF*t^3*Zeta[3] + 
        80640*CA*t^4*Zeta[3] - 30240*CF*t^4*Zeta[3] - 221760*CA*u*Zeta[3] + 
        181440*CF*u*Zeta[3] + 665280*CA*t*u*Zeta[3] - 544320*CF*t*u*Zeta[3] - 
        665280*CA*t^2*u*Zeta[3] + 544320*CF*t^2*u*Zeta[3] + 
        221760*CA*t^3*u*Zeta[3] - 181440*CF*t^3*u*Zeta[3] + 
        221760*CA*u^2*Zeta[3] - 181440*CF*u^2*Zeta[3] - 
        443520*CA*t*u^2*Zeta[3] + 362880*CF*t*u^2*Zeta[3] + 
        221760*CA*t^2*u^2*Zeta[3] - 181440*CF*t^2*u^2*Zeta[3]))/
      (51840*(-1 + t)^2*t) + Log[Q2]*
      (-1/216*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
           3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
           6*Pi^2*u^2))/t + (CA*CF*q2*(-920*CA + 864*CF + 6*CA*Pi^2 - 
          9*CF*Pi^2 + 3248*CA*t - 3456*CF*t - 6*CA*Pi^2*t + 36*CF*Pi^2*t - 
          4656*CA*t^2 + 5184*CF*t^2 - 54*CF*Pi^2*t^2 + 3248*CA*t^3 - 
          3456*CF*t^3 - 6*CA*Pi^2*t^3 + 36*CF*Pi^2*t^3 - 920*CA*t^4 + 
          864*CF*t^4 + 6*CA*Pi^2*t^4 - 9*CF*Pi^2*t^4 + 3664*CA*u - 
          3456*CF*u - 66*CA*Pi^2*u + 54*CF*Pi^2*u - 9696*CA*t*u + 
          10368*CF*t*u + 198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 9696*CA*t^2*u - 
          10368*CF*t^2*u - 198*CA*Pi^2*t^2*u + 162*CF*Pi^2*t^2*u - 
          3664*CA*t^3*u + 3456*CF*t^3*u + 66*CA*Pi^2*t^3*u - 
          54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 3456*CF*u^2 + 66*CA*Pi^2*u^2 - 
          54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 6912*CF*t*u^2 - 
          132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 3664*CA*t^2*u^2 + 
          3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 54*CF*Pi^2*t^2*u^2 + 
          252*CA*Zeta[3] - 504*CF*Zeta[3] - 1008*CA*t*Zeta[3] + 
          2016*CF*t*Zeta[3] + 1512*CA*t^2*Zeta[3] - 3024*CF*t^2*Zeta[3] - 
          1008*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 252*CA*t^4*Zeta[3] - 
          504*CF*t^4*Zeta[3] - 504*CA*u*Zeta[3] + 1008*CF*u*Zeta[3] + 
          1512*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 1512*CA*t^2*u*Zeta[3] + 
          3024*CF*t^2*u*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
          1008*CF*t^3*u*Zeta[3] + 504*CA*u^2*Zeta[3] - 1008*CF*u^2*Zeta[3] - 
          1008*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
        (432*(-1 + t)^2*t))) + G[1, u]^2*
    (-1/6*(CA*CF^2*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 1 - u, t])/t - (CA*CF^2*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 0, t])/(6*t) + 
     (CA*CF^2*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, t])/(6*t) - (CA*(CA - CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, t])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, t])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1, 0, 0, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, t])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1, 0, t])/(2*t) + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(18*t) + 
       (CA*CF*q2*(-86*CA + 90*CF + 3*CA*Pi^2 + 9*CF*Pi^2 + 308*CA*t - 
          360*CF*t - 12*CA*Pi^2*t - 36*CF*Pi^2*t - 444*CA*t^2 + 540*CF*t^2 + 
          18*CA*Pi^2*t^2 + 54*CF*Pi^2*t^2 + 308*CA*t^3 - 360*CF*t^3 - 
          12*CA*Pi^2*t^3 - 36*CF*Pi^2*t^3 - 86*CA*t^4 + 90*CF*t^4 + 
          3*CA*Pi^2*t^4 + 9*CF*Pi^2*t^4 + 304*CA*u - 288*CF*u - 6*CA*Pi^2*u - 
          18*CF*Pi^2*u - 840*CA*t*u + 864*CF*t*u + 18*CA*Pi^2*t*u + 
          54*CF*Pi^2*t*u + 840*CA*t^2*u - 864*CF*t^2*u - 18*CA*Pi^2*t^2*u - 
          54*CF*Pi^2*t^2*u - 304*CA*t^3*u + 288*CF*t^3*u + 6*CA*Pi^2*t^3*u + 
          18*CF*Pi^2*t^3*u - 304*CA*u^2 + 288*CF*u^2 + 6*CA*Pi^2*u^2 + 
          18*CF*Pi^2*u^2 + 536*CA*t*u^2 - 576*CF*t*u^2 - 12*CA*Pi^2*t*u^2 - 
          36*CF*Pi^2*t*u^2 - 304*CA*t^2*u^2 + 288*CF*t^2*u^2 + 
          6*CA*Pi^2*t^2*u^2 + 18*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t))*
      Log[Q2]^2 + (-1/36*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
         t + (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (72*t))*Log[Q2]^3 - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^4)/(48*t) + G[0, 0, 1, t]*
      (-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 1, 0, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 0, 0, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, 1, t]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, 0, t]*(-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
         t + (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1 - u, t]*
      (-1/12*(CA*CF*Pi^2*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
           2*CF*t^2))/t - (CA*(CA - CF)*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(6*t)) + 
     G[0, 1, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (24*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     G[1, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (24*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     G[0, 0, t]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/(9*t) + 
       (CA*CF*q2*(-86*CA + 90*CF + 3*CA*Pi^2 + 9*CF*Pi^2 + 308*CA*t - 
          360*CF*t - 12*CA*Pi^2*t - 36*CF*Pi^2*t - 444*CA*t^2 + 540*CF*t^2 + 
          18*CA*Pi^2*t^2 + 54*CF*Pi^2*t^2 + 308*CA*t^3 - 360*CF*t^3 - 
          12*CA*Pi^2*t^3 - 36*CF*Pi^2*t^3 - 86*CA*t^4 + 90*CF*t^4 + 
          3*CA*Pi^2*t^4 + 9*CF*Pi^2*t^4 + 304*CA*u - 288*CF*u - 6*CA*Pi^2*u - 
          18*CF*Pi^2*u - 840*CA*t*u + 864*CF*t*u + 18*CA*Pi^2*t*u + 
          54*CF*Pi^2*t*u + 840*CA*t^2*u - 864*CF*t^2*u - 18*CA*Pi^2*t^2*u - 
          54*CF*Pi^2*t^2*u - 304*CA*t^3*u + 288*CF*t^3*u + 6*CA*Pi^2*t^3*u + 
          18*CF*Pi^2*t^3*u - 304*CA*u^2 + 288*CF*u^2 + 6*CA*Pi^2*u^2 + 
          18*CF*Pi^2*u^2 + 536*CA*t*u^2 - 576*CF*t*u^2 - 12*CA*Pi^2*t*u^2 - 
          36*CF*Pi^2*t*u^2 - 304*CA*t^2*u^2 + 288*CF*t^2*u^2 + 
          6*CA*Pi^2*t^2*u^2 + 18*CF*Pi^2*t^2*u^2))/(72*(-1 + t)^2*t) + 
       (-1/6*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
         (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
            22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 
            18*CF*u^2))/(12*t))*Log[Q2] - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (4*t)) - (CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 160*t^2 + 
        3*Pi^2*t^2 + 656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 656*u^2 + 
        15*Pi^2*u^2 + 126*Zeta[3] - 252*t*Zeta[3] + 126*t^2*Zeta[3] - 
        252*u*Zeta[3] + 252*t*u*Zeta[3] + 252*u^2*Zeta[3]))/(324*t) + 
     (CA*CF*q2*(-110240*CA + 103680*CF + 4740*CA*Pi^2 - 7020*CF*Pi^2 + 
        423*CA*Pi^4 - 279*CF*Pi^4 + 389120*CA*t - 414720*CF*t - 
        15720*CA*Pi^2*t + 23760*CF*Pi^2*t - 1692*CA*Pi^4*t + 1116*CF*Pi^4*t - 
        557760*CA*t^2 + 622080*CF*t^2 + 19800*CA*Pi^2*t^2 - 
        29160*CF*Pi^2*t^2 + 2538*CA*Pi^4*t^2 - 1674*CF*Pi^4*t^2 + 
        389120*CA*t^3 - 414720*CF*t^3 - 11400*CA*Pi^2*t^3 + 
        15120*CF*Pi^2*t^3 - 1692*CA*Pi^4*t^3 + 1116*CF*Pi^4*t^3 - 
        110240*CA*t^4 + 103680*CF*t^4 + 2580*CA*Pi^2*t^4 - 2700*CF*Pi^2*t^4 + 
        423*CA*Pi^4*t^4 - 279*CF*Pi^4*t^4 + 440320*CA*u - 414720*CF*u - 
        9120*CA*Pi^2*u + 8640*CF*Pi^2*u - 846*CA*Pi^4*u + 558*CF*Pi^4*u - 
        1139520*CA*t*u + 1244160*CF*t*u + 25200*CA*Pi^2*t*u - 
        25920*CF*Pi^2*t*u + 2538*CA*Pi^4*t*u - 1674*CF*Pi^4*t*u + 
        1139520*CA*t^2*u - 1244160*CF*t^2*u - 25200*CA*Pi^2*t^2*u + 
        25920*CF*Pi^2*t^2*u - 2538*CA*Pi^4*t^2*u + 1674*CF*Pi^4*t^2*u - 
        440320*CA*t^3*u + 414720*CF*t^3*u + 9120*CA*Pi^2*t^3*u - 
        8640*CF*Pi^2*t^3*u + 846*CA*Pi^4*t^3*u - 558*CF*Pi^4*t^3*u - 
        440320*CA*u^2 + 414720*CF*u^2 + 9120*CA*Pi^2*u^2 - 8640*CF*Pi^2*u^2 + 
        846*CA*Pi^4*u^2 - 558*CF*Pi^4*u^2 + 699200*CA*t*u^2 - 
        829440*CF*t*u^2 - 16080*CA*Pi^2*t*u^2 + 17280*CF*Pi^2*t*u^2 - 
        1692*CA*Pi^4*t*u^2 + 1116*CF*Pi^4*t*u^2 - 440320*CA*t^2*u^2 + 
        414720*CF*t^2*u^2 + 9120*CA*Pi^2*t^2*u^2 - 8640*CF*Pi^2*t^2*u^2 + 
        846*CA*Pi^4*t^2*u^2 - 558*CF*Pi^4*t^2*u^2 + 25200*CA*Zeta[3] - 
        15120*CF*Zeta[3] - 85680*CA*t*Zeta[3] + 60480*CF*t*Zeta[3] + 
        120960*CA*t^2*Zeta[3] - 90720*CF*t^2*Zeta[3] - 85680*CA*t^3*Zeta[3] + 
        60480*CF*t^3*Zeta[3] + 25200*CA*t^4*Zeta[3] - 15120*CF*t^4*Zeta[3] - 
        110880*CA*u*Zeta[3] + 90720*CF*u*Zeta[3] + 332640*CA*t*u*Zeta[3] - 
        272160*CF*t*u*Zeta[3] - 332640*CA*t^2*u*Zeta[3] + 
        272160*CF*t^2*u*Zeta[3] + 110880*CA*t^3*u*Zeta[3] - 
        90720*CF*t^3*u*Zeta[3] + 110880*CA*u^2*Zeta[3] - 
        90720*CF*u^2*Zeta[3] - 221760*CA*t*u^2*Zeta[3] + 
        181440*CF*t*u^2*Zeta[3] + 110880*CA*t^2*u^2*Zeta[3] - 
        90720*CF*t^2*u^2*Zeta[3]))/(25920*(-1 + t)^2*t) + 
     G[1, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (24*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
       (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 - 28*Zeta[3] + 56*t*Zeta[3] - 
          28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 56*u^2*Zeta[3]))/
        (24*t)) + Log[Q2]*((CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 
          52*t^2 + 3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 
          224*u^2 + 6*Pi^2*u^2))/(216*t) - 
       (CA*CF*q2*(-920*CA + 864*CF + 15*CA*Pi^2 - 81*CF*Pi^2 + 3248*CA*t - 
          3456*CF*t - 15*CA*Pi^2*t + 324*CF*Pi^2*t - 4656*CA*t^2 + 
          5184*CF*t^2 - 486*CF*Pi^2*t^2 + 3248*CA*t^3 - 3456*CF*t^3 - 
          15*CA*Pi^2*t^3 + 324*CF*Pi^2*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          15*CA*Pi^2*t^4 - 81*CF*Pi^2*t^4 + 3664*CA*u - 3456*CF*u - 
          66*CA*Pi^2*u + 54*CF*Pi^2*u - 9696*CA*t*u + 10368*CF*t*u + 
          198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 9696*CA*t^2*u - 
          10368*CF*t^2*u - 198*CA*Pi^2*t^2*u + 162*CF*Pi^2*t^2*u - 
          3664*CA*t^3*u + 3456*CF*t^3*u + 66*CA*Pi^2*t^3*u - 
          54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 3456*CF*u^2 + 66*CA*Pi^2*u^2 - 
          54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 6912*CF*t*u^2 - 
          132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 3664*CA*t^2*u^2 + 
          3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 54*CF*Pi^2*t^2*u^2 + 
          504*CA*Zeta[3] - 504*CF*Zeta[3] - 2016*CA*t*Zeta[3] + 
          2016*CF*t*Zeta[3] + 3024*CA*t^2*Zeta[3] - 3024*CF*t^2*Zeta[3] - 
          2016*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 504*CA*t^4*Zeta[3] - 
          504*CF*t^4*Zeta[3] - 1008*CA*u*Zeta[3] + 1008*CF*u*Zeta[3] + 
          3024*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 3024*CA*t^2*u*Zeta[3] + 
          3024*CF*t^2*u*Zeta[3] + 1008*CA*t^3*u*Zeta[3] - 
          1008*CF*t^3*u*Zeta[3] + 1008*CA*u^2*Zeta[3] - 1008*CF*u^2*Zeta[3] - 
          2016*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
          1008*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
        (432*(-1 + t)^2*t))) + G[1, 1, u]*
    ((CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, t])/(4*t) + (CA*(CA - 3*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, t])/t + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, u])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, -u, t])/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, 1, 0, t])/t - (CA*(CA - 4*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, 0, t])/
      (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, -u, t])/
      (2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, -u, 1 - u, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, t])/t - 
     (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1, 0, 1, u])/(2*t) - 
     (2*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, u])/
      t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, u])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 0, -u, t])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1, t])/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, -u, 1 - u, 1 - u, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, t])/t - 
     (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 0, 0, 1, u])/(2*t) - 
     (2*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, u])/
      t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, u])/
      (2*t) - (2*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, u])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1, 1, 0, 1, u])/t + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, u])/t + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 0, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 0, -u, t])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1, t])/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, -u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, -u, 1 - u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1, t])/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, -u, t])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1, 0, t])/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
     (-1/9*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
       (CA*CF*q2*(-344*CA*t + 360*CF*t + 15*CA*Pi^2*t + 36*CF*Pi^2*t + 
          1268*CA*t^2 - 1476*CF*t^2 - 60*CA*Pi^2*t^2 - 144*CF*Pi^2*t^2 - 
          1884*CA*t^3 + 2268*CF*t^3 + 90*CA*Pi^2*t^3 + 216*CF*Pi^2*t^3 + 
          1340*CA*t^4 - 1548*CF*t^4 - 60*CA*Pi^2*t^4 - 144*CF*Pi^2*t^4 - 
          380*CA*t^5 + 396*CF*t^5 + 15*CA*Pi^2*t^5 + 36*CF*Pi^2*t^5 - 
          344*CA*u + 360*CF*u + 15*CA*Pi^2*u + 36*CF*Pi^2*u + 2484*CA*t*u - 
          2700*CF*t*u - 90*CA*Pi^2*t*u - 216*CF*Pi^2*t*u - 5280*CA*t^2*u + 
          5904*CF*t^2*u + 180*CA*Pi^2*t^2*u + 432*CF*Pi^2*t^2*u + 
          4772*CA*t^3*u - 5148*CF*t^3*u - 150*CA*Pi^2*t^3*u - 
          360*CF*Pi^2*t^3*u - 1632*CA*t^4*u + 1584*CF*t^4*u + 
          45*CA*Pi^2*t^4*u + 108*CF*Pi^2*t^4*u + 1216*CA*u^2 - 1152*CF*u^2 - 
          30*CA*Pi^2*u^2 - 72*CF*Pi^2*u^2 - 4612*CA*t*u^2 + 4644*CF*t*u^2 + 
          120*CA*Pi^2*t*u^2 + 288*CF*Pi^2*t*u^2 + 5576*CA*t^2*u^2 - 
          5832*CF*t^2*u^2 - 150*CA*Pi^2*t^2*u^2 - 360*CF*Pi^2*t^2*u^2 - 
          2468*CA*t^3*u^2 + 2340*CF*t^3*u^2 + 60*CA*Pi^2*t^3*u^2 + 
          144*CF*Pi^2*t^3*u^2 - 1216*CA*u^3 + 1152*CF*u^3 + 30*CA*Pi^2*u^3 + 
          72*CF*Pi^2*u^3 + 2144*CA*t*u^3 - 2304*CF*t*u^3 - 60*CA*Pi^2*t*u^3 - 
          144*CF*Pi^2*t*u^3 - 1216*CA*t^2*u^3 + 1152*CF*t^2*u^3 + 
          30*CA*Pi^2*t^2*u^3 + 72*CF*Pi^2*t^2*u^3))/(288*(-1 + t)^2*t*
         (t + u)))*Log[Q2]^2 + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(18*t) - 
       (CA*CF*q2*(13*CA - 6*CF - 20*CA*t + 12*CF*t + 13*CA*t^2 - 6*CF*t^2 - 
          44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 36*CF*u^2))/
        (72*t))*Log[Q2]^3 + (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + G[0, 1, 1, u]*
      (-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 0, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 1, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[1, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[1 - u, 1 - u, 1, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 1, 0, u]*(-1/2*(CA*CF*q2*(CA - 4*CF - CA*t + 8*CF*t + CA*t^2 - 
           4*CF*t^2))/t - (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[1, 0, 0, u]*
      (-1/2*(CA*CF*q2*(CA - 4*CF - CA*t + 8*CF*t + CA*t^2 - 4*CF*t^2))/t - 
       (CA*(CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t)) + G[0, 0, 0, t]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(3*t) - (CA*CF*q2*(13*CA - 6*CF - 23*CA*t + 12*CF*t + 
          13*CA*t^2 - 6*CF*t^2 - 44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 
          44*CA*u^2 - 36*CF*u^2))/(12*t) + (CA*(3*CA - 4*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, -u, t]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
          2*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, -u, 1 - u, t]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
          2*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 0, -u, t]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
          2*CA*t^2 - 2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 1, 0, u]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t - 
       (2*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 0, 0, u]*((3*CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
       (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, -u, t]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, -u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, -u, 1 - u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[-u, 1 - u, 1 - u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, t]*(-1/48*(CA*CF*q2*(CA*Pi^2*t + 16*CF*Pi^2*t + 
           12*CA*t^2 - 12*CF*t^2 - 2*CA*Pi^2*t^2 - 32*CF*Pi^2*t^2 - 
           12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + 16*CF*Pi^2*t^3 + CA*Pi^2*u + 
           16*CF*Pi^2*u + 12*CA*t*u - 36*CF*t*u - 4*CA*Pi^2*t*u - 
           64*CF*Pi^2*t*u - 24*CA*t^2*u + 24*CF*t^2*u + 3*CA*Pi^2*t^2*u + 
           48*CF*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 32*CF*Pi^2*u^2 - 12*CA*t*u^2 + 
           12*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 64*CF*Pi^2*t*u^2 + 2*CA*Pi^2*u^3 + 
           32*CF*Pi^2*u^3))/(t*(t + u)) - (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1 - u, 0, t]*((CA*CF*(3*CA + 16*CF)*Pi^2*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(48*t) - 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, -u, t]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 
           12*CF*t - 2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 
           2*CF*Pi^2*t*u + 2*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(4*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     G[-u, 1 - u, t]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 
           12*CF*t - 2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 
           2*CF*Pi^2*t*u + 2*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(4*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     (CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 160*t^2 + 3*Pi^2*t^2 + 
        656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 656*u^2 + 15*Pi^2*u^2 + 
        126*Zeta[3] - 252*t*Zeta[3] + 126*t^2*Zeta[3] - 252*u*Zeta[3] + 
        252*t*u*Zeta[3] + 252*u^2*Zeta[3]))/(162*t) - 
     (CA*CF*q2*(-440960*CA*t + 466560*CF*t + 18960*CA*Pi^2*t - 
        28080*CF*Pi^2*t + 1341*CA*Pi^4*t - 1116*CF*Pi^4*t + 1582400*CA*t^2 - 
        1840320*CF*t^2 - 63960*CA*Pi^2*t^2 + 96120*CF*Pi^2*t^2 - 
        5364*CA*Pi^4*t^2 + 4464*CF*Pi^4*t^2 - 2308800*CA*t^3 + 
        2721600*CF*t^3 + 82440*CA*Pi^2*t^3 - 119880*CF*Pi^2*t^3 + 
        8046*CA*Pi^4*t^3 - 6696*CF*Pi^4*t^3 + 1634240*CA*t^4 - 
        1788480*CF*t^4 - 48840*CA*Pi^2*t^4 + 63720*CF*Pi^2*t^4 - 
        5364*CA*Pi^4*t^4 + 4464*CF*Pi^4*t^4 - 466880*CA*t^5 + 440640*CF*t^5 + 
        11400*CA*Pi^2*t^5 - 11880*CF*Pi^2*t^5 + 1341*CA*Pi^4*t^5 - 
        1116*CF*Pi^4*t^5 - 440960*CA*u + 414720*CF*u + 18960*CA*Pi^2*u - 
        28080*CF*Pi^2*u + 1341*CA*Pi^4*u - 1116*CF*Pi^4*u + 3343680*CA*t*u - 
        3447360*CF*t*u - 100440*CA*Pi^2*t*u + 132840*CF*Pi^2*t*u - 
        8046*CA*Pi^4*t*u + 6696*CF*Pi^4*t*u - 6918720*CA*t^2*u + 
        7801920*CF*t^2*u + 184320*CA*Pi^2*t^2*u - 228960*CF*Pi^2*t^2*u + 
        16092*CA*Pi^4*t^2*u - 13392*CF*Pi^4*t^2*u + 6296000*CA*t^3*u - 
        6920640*CF*t^3*u - 151800*CA*Pi^2*t^3*u + 171720*CF*Pi^2*t^3*u - 
        13410*CA*Pi^4*t^3*u + 11160*CF*Pi^4*t^3*u - 2280000*CA*t^4*u + 
        2151360*CF*t^4*u + 48960*CA*Pi^2*t^4*u - 47520*CF*Pi^2*t^4*u + 
        4023*CA*Pi^4*t^4*u - 3348*CF*Pi^4*t^4*u + 1761280*CA*u^2 - 
        1658880*CF*u^2 - 36480*CA*Pi^2*u^2 + 34560*CF*Pi^2*u^2 - 
        2682*CA*Pi^4*u^2 + 2232*CF*Pi^4*u^2 - 6371200*CA*t*u^2 + 
        6687360*CF*t*u^2 + 138360*CA*Pi^2*t*u^2 - 139320*CF*Pi^2*t*u^2 + 
        10728*CA*Pi^4*t*u^2 - 8928*CF*Pi^4*t*u^2 + 7458560*CA*t^2*u^2 - 
        8398080*CF*t^2*u^2 - 167280*CA*Pi^2*t^2*u^2 + 174960*CF*Pi^2*t^2*
         u^2 - 13410*CA*Pi^4*t^2*u^2 + 11160*CF*Pi^4*t^2*u^2 - 
        3574400*CA*t^3*u^2 + 3369600*CF*t^3*u^2 + 74040*CA*Pi^2*t^3*u^2 - 
        70200*CF*Pi^2*t^3*u^2 + 5364*CA*Pi^4*t^3*u^2 - 4464*CF*Pi^4*t^3*u^2 - 
        1761280*CA*u^3 + 1658880*CF*u^3 + 36480*CA*Pi^2*u^3 - 
        34560*CF*Pi^2*u^3 + 2682*CA*Pi^4*u^3 - 2232*CF*Pi^4*u^3 + 
        2796800*CA*t*u^3 - 3317760*CF*t*u^3 - 64320*CA*Pi^2*t*u^3 + 
        69120*CF*Pi^2*t*u^3 - 5364*CA*Pi^4*t*u^3 + 4464*CF*Pi^4*t*u^3 - 
        1761280*CA*t^2*u^3 + 1658880*CF*t^2*u^3 + 36480*CA*Pi^2*t^2*u^3 - 
        34560*CF*Pi^2*t^2*u^3 + 2682*CA*Pi^4*t^2*u^3 - 2232*CF*Pi^4*t^2*u^3 + 
        131040*CA*t*Zeta[3] - 60480*CF*t*Zeta[3] - 463680*CA*t^2*Zeta[3] + 
        241920*CF*t^2*Zeta[3] + 665280*CA*t^3*Zeta[3] - 
        362880*CF*t^3*Zeta[3] - 463680*CA*t^4*Zeta[3] + 
        241920*CF*t^4*Zeta[3] + 131040*CA*t^5*Zeta[3] - 
        60480*CF*t^5*Zeta[3] + 131040*CA*u*Zeta[3] - 60480*CF*u*Zeta[3] - 
        907200*CA*t*u*Zeta[3] + 604800*CF*t*u*Zeta[3] + 
        1995840*CA*t^2*u*Zeta[3] - 1451520*CF*t^2*u*Zeta[3] - 
        1794240*CA*t^3*u*Zeta[3] + 1330560*CF*t^3*u*Zeta[3] + 
        574560*CA*t^4*u*Zeta[3] - 423360*CF*t^4*u*Zeta[3] - 
        443520*CA*u^2*Zeta[3] + 362880*CF*u^2*Zeta[3] + 
        1774080*CA*t*u^2*Zeta[3] - 1451520*CF*t*u^2*Zeta[3] - 
        2217600*CA*t^2*u^2*Zeta[3] + 1814400*CF*t^2*u^2*Zeta[3] + 
        887040*CA*t^3*u^2*Zeta[3] - 725760*CF*t^3*u^2*Zeta[3] + 
        443520*CA*u^3*Zeta[3] - 362880*CF*u^3*Zeta[3] - 
        887040*CA*t*u^3*Zeta[3] + 725760*CF*t*u^3*Zeta[3] + 
        443520*CA*t^2*u^3*Zeta[3] - 362880*CF*t^2*u^3*Zeta[3]))/
      (51840*(-1 + t)^2*t*(t + u)) + 
     Log[Q2]*(-1/108*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
           3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
           6*Pi^2*u^2))/t + (CA*CF*q2*(-1840*CA*t + 1944*CF*t + 
          21*CA*Pi^2*t - 162*CF*Pi^2*t + 6604*CA*t^2 - 7668*CF*t^2 + 
          24*CA*Pi^2*t^2 + 648*CF*Pi^2*t^2 - 9636*CA*t^3 + 11340*CF*t^3 - 
          90*CA*Pi^2*t^3 - 972*CF*Pi^2*t^3 + 6820*CA*t^4 - 7452*CF*t^4 + 
          24*CA*Pi^2*t^4 + 648*CF*Pi^2*t^4 - 1948*CA*t^5 + 1836*CF*t^5 + 
          21*CA*Pi^2*t^5 - 162*CF*Pi^2*t^5 - 1840*CA*u + 1728*CF*u + 
          21*CA*Pi^2*u - 162*CF*Pi^2*u + 13932*CA*t*u - 14364*CF*t*u - 
          108*CA*Pi^2*t*u + 756*CF*Pi^2*t*u - 29244*CA*t^2*u + 
          32508*CF*t^2*u + 306*CA*Pi^2*t^2*u - 1296*CF*Pi^2*t^2*u + 
          26644*CA*t^3*u - 28836*CF*t^3*u - 372*CA*Pi^2*t^3*u + 
          972*CF*Pi^2*t^3*u - 9492*CA*t^4*u + 8964*CF*t^4*u + 
          153*CA*Pi^2*t^4*u - 270*CF*Pi^2*t^4*u + 7328*CA*u^2 - 6912*CF*u^2 - 
          132*CA*Pi^2*u^2 + 108*CF*Pi^2*u^2 - 26936*CA*t*u^2 + 
          27864*CF*t*u^2 + 528*CA*Pi^2*t*u^2 - 432*CF*Pi^2*t*u^2 + 
          31888*CA*t^2*u^2 - 34992*CF*t^2*u^2 - 660*CA*Pi^2*t^2*u^2 + 
          540*CF*Pi^2*t^2*u^2 - 14872*CA*t^3*u^2 + 14040*CF*t^3*u^2 + 
          264*CA*Pi^2*t^3*u^2 - 216*CF*Pi^2*t^3*u^2 - 7328*CA*u^3 + 
          6912*CF*u^3 + 132*CA*Pi^2*u^3 - 108*CF*Pi^2*u^3 + 12064*CA*t*u^3 - 
          13824*CF*t*u^3 - 264*CA*Pi^2*t*u^3 + 216*CF*Pi^2*t*u^3 - 
          7328*CA*t^2*u^3 + 6912*CF*t^2*u^3 + 132*CA*Pi^2*t^2*u^3 - 
          108*CF*Pi^2*t^2*u^3 + 756*CA*t*Zeta[3] - 1008*CF*t*Zeta[3] - 
          3024*CA*t^2*Zeta[3] + 4032*CF*t^2*Zeta[3] + 4536*CA*t^3*Zeta[3] - 
          6048*CF*t^3*Zeta[3] - 3024*CA*t^4*Zeta[3] + 4032*CF*t^4*Zeta[3] + 
          756*CA*t^5*Zeta[3] - 1008*CF*t^5*Zeta[3] + 756*CA*u*Zeta[3] - 
          1008*CF*u*Zeta[3] - 4536*CA*t*u*Zeta[3] + 6048*CF*t*u*Zeta[3] + 
          9072*CA*t^2*u*Zeta[3] - 12096*CF*t^2*u*Zeta[3] - 
          7560*CA*t^3*u*Zeta[3] + 10080*CF*t^3*u*Zeta[3] + 
          2268*CA*t^4*u*Zeta[3] - 3024*CF*t^4*u*Zeta[3] - 
          1512*CA*u^2*Zeta[3] + 2016*CF*u^2*Zeta[3] + 6048*CA*t*u^2*Zeta[3] - 
          8064*CF*t*u^2*Zeta[3] - 7560*CA*t^2*u^2*Zeta[3] + 
          10080*CF*t^2*u^2*Zeta[3] + 3024*CA*t^3*u^2*Zeta[3] - 
          4032*CF*t^3*u^2*Zeta[3] + 1512*CA*u^3*Zeta[3] - 
          2016*CF*u^3*Zeta[3] - 3024*CA*t*u^3*Zeta[3] + 
          4032*CF*t*u^3*Zeta[3] + 1512*CA*t^2*u^3*Zeta[3] - 
          2016*CF*t^2*u^3*Zeta[3]))/(432*(-1 + t)^2*t*(t + u)))) + 
   (CA*CF*nf*q2*(-232960 + 4800*Pi^2 + 423*Pi^4 + 465920*t - 9600*Pi^2*t - 
      846*Pi^4*t - 232960*t^2 + 4800*Pi^2*t^2 + 423*Pi^4*t^2 + 934400*u - 
      19680*Pi^2*u - 2115*Pi^4*u - 934400*t*u + 19680*Pi^2*t*u + 
      2115*Pi^4*t*u - 934400*u^2 + 19680*Pi^2*u^2 + 2115*Pi^4*u^2 + 
      65520*Zeta[3] - 3780*Pi^2*Zeta[3] - 131040*t*Zeta[3] + 
      7560*Pi^2*t*Zeta[3] + 65520*t^2*Zeta[3] - 3780*Pi^2*t^2*Zeta[3] - 
      282240*u*Zeta[3] + 7560*Pi^2*u*Zeta[3] + 282240*t*u*Zeta[3] - 
      7560*Pi^2*t*u*Zeta[3] + 282240*u^2*Zeta[3] - 7560*Pi^2*u^2*Zeta[3] + 
      120528*Zeta[5] - 241056*t*Zeta[5] + 120528*t^2*Zeta[5] - 
      241056*u*Zeta[5] + 241056*t*u*Zeta[5] + 241056*u^2*Zeta[5]))/
    (116640*t) + (CA*CF*q2*(-169845760*CA + 209018880*CF + 3541440*CA*Pi^2 - 
      4354560*CF*Pi^2 + 509292*CA*Pi^4 - 532980*CF*Pi^4 - 41985*CA*Pi^6 - 
      51246*CF*Pi^6 + 561792000*CA*t - 627056640*CF*t - 11712960*CA*Pi^2*t + 
      13063680*CF*Pi^2*t - 1634472*CA*Pi^4*t + 1705536*CF*Pi^4*t + 
      125955*CA*Pi^6*t + 153738*CF*Pi^6*t - 614046720*CA*t^2 + 
      627056640*CF*t^2 + 12801600*CA*Pi^2*t^2 - 13063680*CF*Pi^2*t^2 + 
      1741068*CA*Pi^4*t^2 - 1812132*CF*Pi^4*t^2 - 125955*CA*Pi^6*t^2 - 
      153738*CF*Pi^6*t^2 + 222100480*CA*t^3 - 209018880*CF*t^3 - 
      4630080*CA*Pi^2*t^3 + 4354560*CF*Pi^2*t^3 - 615888*CA*Pi^4*t^3 + 
      639576*CF*Pi^4*t^3 + 41985*CA*Pi^6*t^3 + 51246*CF*Pi^6*t^3 + 
      692303360*CA*u - 836075520*CF*u - 15227520*CA*Pi^2*u + 
      17418240*CF*Pi^2*u - 1800288*CA*Pi^4*u + 1705536*CF*Pi^4*u + 
      83970*CA*Pi^6*u + 102492*CF*Pi^6*u - 1580561920*CA*t*u + 
      1672151040*CF*t*u + 33720960*CA*Pi^2*t*u - 34836480*CF*Pi^2*t*u + 
      3600576*CA*Pi^4*t*u - 3411072*CF*Pi^4*t*u - 167940*CA*Pi^6*t*u - 
      204984*CF*Pi^6*t*u + 888258560*CA*t^2*u - 836075520*CF*t^2*u - 
      18493440*CA*Pi^2*t^2*u + 17418240*CF*Pi^2*t^2*u - 
      1800288*CA*Pi^4*t^2*u + 1705536*CF*Pi^4*t^2*u + 83970*CA*Pi^6*t^2*u + 
      102492*CF*Pi^6*t^2*u - 692303360*CA*u^2 + 836075520*CF*u^2 + 
      15227520*CA*Pi^2*u^2 - 17418240*CF*Pi^2*u^2 + 1800288*CA*Pi^4*u^2 - 
      1705536*CF*Pi^4*u^2 - 83970*CA*Pi^6*u^2 - 102492*CF*Pi^6*u^2 + 
      888258560*CA*t*u^2 - 836075520*CF*t*u^2 - 18493440*CA*Pi^2*t*u^2 + 
      17418240*CF*Pi^2*t*u^2 - 1800288*CA*Pi^4*t*u^2 + 
      1705536*CF*Pi^4*t*u^2 + 83970*CA*Pi^6*t*u^2 + 102492*CF*Pi^6*t*u^2 + 
      49674240*CA*Zeta[3] - 60963840*CF*Zeta[3] - 1693440*CA*Pi^2*Zeta[3] + 
      635040*CF*Pi^2*Zeta[3] - 164263680*CA*t*Zeta[3] + 
      182891520*CF*t*Zeta[3] + 3810240*CA*Pi^2*t*Zeta[3] - 
      1905120*CF*Pi^2*t*Zeta[3] + 179504640*CA*t^2*Zeta[3] - 
      182891520*CF*t^2*Zeta[3] - 3810240*CA*Pi^2*t^2*Zeta[3] + 
      1905120*CF*Pi^2*t^2*Zeta[3] - 64915200*CA*t^3*Zeta[3] + 
      60963840*CF*t^3*Zeta[3] + 1693440*CA*Pi^2*t^3*Zeta[3] - 
      635040*CF*Pi^2*t^3*Zeta[3] - 228049920*CA*u*Zeta[3] + 
      243855360*CF*u*Zeta[3] + 4656960*CA*Pi^2*u*Zeta[3] - 
      3810240*CF*Pi^2*u*Zeta[3] + 486581760*CA*t*u*Zeta[3] - 
      487710720*CF*t*u*Zeta[3] - 9313920*CA*Pi^2*t*u*Zeta[3] + 
      7620480*CF*Pi^2*t*u*Zeta[3] - 258531840*CA*t^2*u*Zeta[3] + 
      243855360*CF*t^2*u*Zeta[3] + 4656960*CA*Pi^2*t^2*u*Zeta[3] - 
      3810240*CF*Pi^2*t^2*u*Zeta[3] + 228049920*CA*u^2*Zeta[3] - 
      243855360*CF*u^2*Zeta[3] - 4656960*CA*Pi^2*u^2*Zeta[3] + 
      3810240*CF*Pi^2*u^2*Zeta[3] - 258531840*CA*t*u^2*Zeta[3] + 
      243855360*CF*t*u^2*Zeta[3] + 4656960*CA*Pi^2*t*u^2*Zeta[3] - 
      3810240*CF*Pi^2*t*u^2*Zeta[3] + 8890560*CA*Zeta[3]^2 + 
      17781120*CF*Zeta[3]^2 - 26671680*CA*t*Zeta[3]^2 - 
      53343360*CF*t*Zeta[3]^2 + 26671680*CA*t^2*Zeta[3]^2 + 
      53343360*CF*t^2*Zeta[3]^2 - 8890560*CA*t^3*Zeta[3]^2 - 
      17781120*CF*t^3*Zeta[3]^2 - 17781120*CA*u*Zeta[3]^2 - 
      35562240*CF*u*Zeta[3]^2 + 35562240*CA*t*u*Zeta[3]^2 + 
      71124480*CF*t*u*Zeta[3]^2 - 17781120*CA*t^2*u*Zeta[3]^2 - 
      35562240*CF*t^2*u*Zeta[3]^2 + 17781120*CA*u^2*Zeta[3]^2 + 
      35562240*CF*u^2*Zeta[3]^2 - 17781120*CA*t*u^2*Zeta[3]^2 - 
      35562240*CF*t*u^2*Zeta[3]^2 + 94493952*CA*Zeta[5] - 
      20248704*CF*Zeta[5] - 283481856*CA*t*Zeta[5] + 60746112*CF*t*Zeta[5] + 
      283481856*CA*t^2*Zeta[5] - 60746112*CF*t^2*Zeta[5] - 
      94493952*CA*t^3*Zeta[5] + 20248704*CF*t^3*Zeta[5] - 
      148490496*CA*u*Zeta[5] + 121492224*CF*u*Zeta[5] + 
      296980992*CA*t*u*Zeta[5] - 242984448*CF*t*u*Zeta[5] - 
      148490496*CA*t^2*u*Zeta[5] + 121492224*CF*t^2*u*Zeta[5] + 
      148490496*CA*u^2*Zeta[5] - 121492224*CF*u^2*Zeta[5] - 
      148490496*CA*t*u^2*Zeta[5] + 121492224*CF*t*u^2*Zeta[5]))/
    (13063680*(-1 + t)*t) + 
   Log[Q2]*(-1/77760*(CA*CF*nf*q2*(-77440 + 1560*Pi^2 + 423*Pi^4 + 154880*t - 
         3120*Pi^2*t - 846*Pi^4*t - 77440*t^2 + 1560*Pi^2*t^2 + 
         423*Pi^4*t^2 + 312320*u - 6720*Pi^2*u - 846*Pi^4*u - 312320*t*u + 
         6720*Pi^2*t*u + 846*Pi^4*t*u - 312320*u^2 + 6720*Pi^2*u^2 + 
         846*Pi^4*u^2 + 20160*Zeta[3] - 40320*t*Zeta[3] + 20160*t^2*Zeta[3] - 
         100800*u*Zeta[3] + 100800*t*u*Zeta[3] + 100800*u^2*Zeta[3]))/t + 
     (CA*CF*q2*(1011200*CA - 1244160*CF - 21120*CA*Pi^2 + 25920*CF*Pi^2 - 
        5706*CA*Pi^4 + 1269*CF*Pi^4 - 3344640*CA*t + 3732480*CF*t + 
        69840*CA*Pi^2*t - 77760*CF*Pi^2*t + 16902*CA*Pi^4*t - 
        3807*CF*Pi^4*t + 3655680*CA*t^2 - 3732480*CF*t^2 - 
        76320*CA*Pi^2*t^2 + 77760*CF*Pi^2*t^2 - 16902*CA*Pi^4*t^2 + 
        3807*CF*Pi^4*t^2 - 1322240*CA*t^3 + 1244160*CF*t^3 + 
        27600*CA*Pi^2*t^3 - 25920*CF*Pi^2*t^3 + 5706*CA*Pi^4*t^3 - 
        1269*CF*Pi^4*t^3 - 4197760*CA*u + 4976640*CF*u + 96960*CA*Pi^2*u - 
        103680*CF*Pi^2*u + 9306*CA*Pi^4*u - 7614*CF*Pi^4*u + 9484160*CA*t*u - 
        9953280*CF*t*u - 206880*CA*Pi^2*t*u + 207360*CF*Pi^2*t*u - 
        18612*CA*Pi^4*t*u + 15228*CF*Pi^4*t*u - 5286400*CA*t^2*u + 
        4976640*CF*t^2*u + 109920*CA*Pi^2*t^2*u - 103680*CF*Pi^2*t^2*u + 
        9306*CA*Pi^4*t^2*u - 7614*CF*Pi^4*t^2*u + 4197760*CA*u^2 - 
        4976640*CF*u^2 - 96960*CA*Pi^2*u^2 + 103680*CF*Pi^2*u^2 - 
        9306*CA*Pi^4*u^2 + 7614*CF*Pi^4*u^2 - 5286400*CA*t*u^2 + 
        4976640*CF*t*u^2 + 109920*CA*Pi^2*t*u^2 - 103680*CF*Pi^2*t*u^2 + 
        9306*CA*Pi^4*t*u^2 - 7614*CF*Pi^4*t*u^2 - 433440*CA*Zeta[3] + 
        453600*CF*Zeta[3] + 7560*CA*Pi^2*Zeta[3] - 15120*CF*Pi^2*Zeta[3] + 
        1391040*CA*t*Zeta[3] - 1451520*CF*t*Zeta[3] - 
        22680*CA*Pi^2*t*Zeta[3] + 45360*CF*Pi^2*t*Zeta[3] - 
        1481760*CA*t^2*Zeta[3] + 1542240*CF*t^2*Zeta[3] + 
        22680*CA*Pi^2*t^2*Zeta[3] - 45360*CF*Pi^2*t^2*Zeta[3] + 
        524160*CA*t^3*Zeta[3] - 544320*CF*t^3*Zeta[3] - 
        7560*CA*Pi^2*t^3*Zeta[3] + 15120*CF*Pi^2*t^3*Zeta[3] + 
        1532160*CA*u*Zeta[3] - 1451520*CF*u*Zeta[3] - 
        15120*CA*Pi^2*u*Zeta[3] + 30240*CF*Pi^2*u*Zeta[3] - 
        3064320*CA*t*u*Zeta[3] + 2903040*CF*t*u*Zeta[3] + 
        30240*CA*Pi^2*t*u*Zeta[3] - 60480*CF*Pi^2*t*u*Zeta[3] + 
        1532160*CA*t^2*u*Zeta[3] - 1451520*CF*t^2*u*Zeta[3] - 
        15120*CA*Pi^2*t^2*u*Zeta[3] + 30240*CF*Pi^2*t^2*u*Zeta[3] - 
        1532160*CA*u^2*Zeta[3] + 1451520*CF*u^2*Zeta[3] + 
        15120*CA*Pi^2*u^2*Zeta[3] - 30240*CF*Pi^2*u^2*Zeta[3] + 
        1532160*CA*t*u^2*Zeta[3] - 1451520*CF*t*u^2*Zeta[3] - 
        15120*CA*Pi^2*t*u^2*Zeta[3] + 30240*CF*Pi^2*t*u^2*Zeta[3] + 
        241056*CA*Zeta[5] + 482112*CF*Zeta[5] - 723168*CA*t*Zeta[5] - 
        1446336*CF*t*Zeta[5] + 723168*CA*t^2*Zeta[5] + 
        1446336*CF*t^2*Zeta[5] - 241056*CA*t^3*Zeta[5] - 
        482112*CF*t^3*Zeta[5] - 482112*CA*u*Zeta[5] - 964224*CF*u*Zeta[5] + 
        964224*CA*t*u*Zeta[5] + 1928448*CF*t*u*Zeta[5] - 
        482112*CA*t^2*u*Zeta[5] - 964224*CF*t^2*u*Zeta[5] + 
        482112*CA*u^2*Zeta[5] + 964224*CF*u^2*Zeta[5] - 
        482112*CA*t*u^2*Zeta[5] - 964224*CF*t*u^2*Zeta[5]))/
      (155520*(-1 + t)*t)) + 
   G[0, t]*(-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, 0, 0, u])/t - (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 1, 0, u])/(4*t) + (CA*(5*CA - 14*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, 0, u])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, 1, u])/(4*t) + 
     (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 1, 0, u])/(4*t) + (15*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, 1, u])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, 0, u])/(4*t) + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 1, 0, u])/(4*t) + (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, 0, u])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, 1, u])/(4*t) + 
     (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 1, 0, u])/(4*t) + (7*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, 0, u])/(4*t) + (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 0, 1, u])/(4*t) + 
     (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 1, 0, u])/(4*t) + (CA*(CA - 6*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, 1, u])/(4*t) + 
     (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 0, 0, u])/(4*t) - (CA*CF*(5*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, 1, u])/(4*t) - 
     (CA*(15*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, 0, u])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, 1, u])/
      (4*t) + (-1/54*(CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/t - 
       (CA*CF*q2*(-172*CA + 180*CF + 9*CA*Pi^2 - 6*CF*Pi^2 + 616*CA*t - 
          720*CF*t - 36*CA*Pi^2*t + 24*CF*Pi^2*t - 888*CA*t^2 + 1080*CF*t^2 + 
          54*CA*Pi^2*t^2 - 36*CF*Pi^2*t^2 + 616*CA*t^3 - 720*CF*t^3 - 
          36*CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 + 608*CA*u - 576*CF*u - 
          18*CA*Pi^2*u + 12*CF*Pi^2*u - 1680*CA*t*u + 1728*CF*t*u + 
          54*CA*Pi^2*t*u - 36*CF*Pi^2*t*u + 1680*CA*t^2*u - 1728*CF*t^2*u - 
          54*CA*Pi^2*t^2*u + 36*CF*Pi^2*t^2*u - 608*CA*t^3*u + 576*CF*t^3*u + 
          18*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u - 608*CA*u^2 + 576*CF*u^2 + 
          18*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2 + 1072*CA*t*u^2 - 1152*CF*t*u^2 - 
          36*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 - 608*CA*t^2*u^2 + 
          576*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2))/
        (864*(-1 + t)^2*t))*Log[Q2]^3 + 
     ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(144*t) - 
       (CA*CF*q2*(8*CA - 3*CF - 16*CA*t + 6*CF*t + 8*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (288*t))*Log[Q2]^4 + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
        2*t*u + 2*u^2)*Log[Q2]^5)/(480*t) + G[0, 0, 0, 0, u]*
      (-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 1, 1, u]*((CA*CF*q2*(9*CA - 14*CF - 20*CA*t + 28*CF*t + 
          9*CA*t^2 - 14*CF*t^2))/(4*t) + (CA*(9*CA - 14*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 0, 1, 1, u]*((CA*CF*q2*(5*CA - 6*CF - 12*CA*t + 12*CF*t + 
          5*CA*t^2 - 6*CF*t^2))/(4*t) + (CA*(5*CA - 6*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, 1, 1, u]*((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (3*t) - (CA*CF*q2*(13*CA - 6*CF - 23*CA*t + 12*CF*t + 13*CA*t^2 - 
          6*CF*t^2 - 44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 44*CA*u^2 - 
          36*CF*u^2))/(12*t) + (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(4*t)) + G[0, 0, 1, 1, u]*
      ((3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 0, 1, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[0, 0, 1, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[0, 1, 0, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 0, 0, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[0, 1, 1, 0, u]*
      (-1/4*(CA*CF*q2*(5*CA - 2*CF - 14*CA*t + 4*CF*t + 5*CA*t^2 - 2*CF*t^2))/
         t - (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 0, 1, 0, u]*
      (-1/4*(CA*CF*q2*(5*CA - 2*CF - 14*CA*t + 4*CF*t + 5*CA*t^2 - 2*CF*t^2))/
         t - (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 0, 0, u]*
      (-1/4*(CA*CF*q2*(5*CA - 2*CF - 14*CA*t + 4*CF*t + 5*CA*t^2 - 2*CF*t^2))/
         t - (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 0, 1, u]*
      ((CA*CF*q2*(5*CA - 2*CF - 14*CA*t + 4*CF*t + 5*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 1, 0, u]*
      ((CA*CF*q2*(9*CA - 2*CF - 26*CA*t + 4*CF*t + 9*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, u]^2*
      ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(6*t) - 
       (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
          22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 18*CF*u^2))/
        (12*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[0, 1, 0, 1, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, 1, u]*
      (-1/4*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 0, u]*
      (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1, 1, 1, u]*((CA*CF*(CA + 8*CF)*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 2*Pi^2*t + 
          Pi^2*t^2 - 2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2))/(48*t) + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12 + Pi^2 + 12*t - 
          2*Pi^2*t + Pi^2*t^2 - 2*Pi^2*u + 2*Pi^2*t*u + 2*Pi^2*u^2))/(48*t) + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1, 0, 1, u]*
      (-1/48*(CA*CF*q2*(12*CA - 24*CF + 7*CA*Pi^2 - 6*CF*Pi^2 - 12*CA*t + 
           24*CF*t - 14*CA*Pi^2*t + 12*CF*Pi^2*t + 7*CA*Pi^2*t^2 - 
           6*CF*Pi^2*t^2 - 14*CA*Pi^2*u + 12*CF*Pi^2*u + 14*CA*Pi^2*t*u - 
           12*CF*Pi^2*t*u + 14*CA*Pi^2*u^2 - 12*CF*Pi^2*u^2))/t + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[0, 1, 1, u]*
      (-1/48*(CA*CF*q2*(36*CA - 72*CF + 9*CA*Pi^2 - 10*CF*Pi^2 - 36*CA*t + 
           72*CF*t - 18*CA*Pi^2*t + 20*CF*Pi^2*t + 9*CA*Pi^2*t^2 - 
           10*CF*Pi^2*t^2 - 18*CA*Pi^2*u + 20*CF*Pi^2*u + 18*CA*Pi^2*t*u - 
           20*CF*Pi^2*t*u + 18*CA*Pi^2*u^2 - 20*CF*Pi^2*u^2))/t + 
       (3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[1, 1, 0, u]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[0, 0, 1, u]*
      ((CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
          24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
          2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
          4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/(48*t) - 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
        (4*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) - (CA*CF*nf*q2*(-77440 + 1560*Pi^2 + 423*Pi^4 + 
        154880*t - 3120*Pi^2*t - 846*Pi^4*t - 77440*t^2 + 1560*Pi^2*t^2 + 
        423*Pi^4*t^2 + 312320*u - 6720*Pi^2*u - 846*Pi^4*u - 312320*t*u + 
        6720*Pi^2*t*u + 846*Pi^4*t*u - 312320*u^2 + 6720*Pi^2*u^2 + 
        846*Pi^4*u^2 + 20160*Zeta[3] - 40320*t*Zeta[3] + 20160*t^2*Zeta[3] - 
        100800*u*Zeta[3] + 100800*t*u*Zeta[3] + 100800*u^2*Zeta[3]))/
      (77760*t) + G[1, u]*(-1/6*(CA*CF^2*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
           2*t*u + 2*u^2)*G[1, 1, u])/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, u])/
        (2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 0, 1, u])/(2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 0, 1, 0, u])/t + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1, 0, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 1, 0, 1, u])/(2*t) - (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, u])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, u])/
        (2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, 0, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 0, 0, 1, u])/(2*t) - (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, u])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, u])/
        (2*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 0, 0, u])/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 1, 0, 1, u])/t + (CA*(5*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, u])/(2*t) + 
       (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (32*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^3)/(24*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
       G[0, 1, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 0, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 1, 0, u]*(-1/2*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
             3*CA*t^2 - 2*CF*t^2))/t - (CA*(3*CA - 2*CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 1, 1, u]*(-1/3*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
             2*u^2))/t + (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 
            5*CA*t^2 - 3*CF*t^2 - 22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 
            22*CA*u^2 - 18*CF*u^2))/(6*t) - (CA*(CA - CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
       G[0, 0, 0, u]*(-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
             2*CA*t^2 - 2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[0, 1, 0, u]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
            2*CF*t^2))/(2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/t) + G[1, 0, 0, u]*
        ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
          (2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
           Log[Q2])/t) + G[0, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/(24*t) + 
         (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) + 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
          (4*t)) + G[1, 0, u]*((CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 
            6*CA*t - 12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - 
            CF*Pi^2*t^2 - 2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 
            2*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/(12*t) + 
         (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
           Log[Q2])/(2*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(2*t)) + 
       G[0, 0, u]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 
             12*CF*t + 2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 
             2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2))/t - 
         (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/(4*t) + 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
          (4*t)) + (CA^2*CF*q2*(11*Pi^4 - 22*Pi^4*t + 11*Pi^4*t^2 - 
          22*Pi^4*u + 22*Pi^4*t*u + 22*Pi^4*u^2 - 672*Zeta[3] + 
          2016*t*Zeta[3] - 672*t^2*Zeta[3]))/(1152*t) + 
       (CA^2*CF*q2*Log[Q2]*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
          56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
          56*u^2*Zeta[3]))/(48*t)) + G[0, 0, u]*
      (-1/2*(CA*(3*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          G[1, 1, 1, u])/t - (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2])/(48*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/
        (8*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (24*t) + G[1, 1, u]*(-1/4*(CA*CF*q2*(4*CA - 6*CF - 9*CA*t + 12*CF*t + 
             4*CA*t^2 - 6*CF*t^2))/t - (CA*(2*CA - 3*CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) - 
       (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 56*t*Zeta[3] + 
          28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/
        (48*t)) + G[0, 1, u]*((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 1, 1, u])/(2*t) + 
       (CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
          24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
          2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
          4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2)*Log[Q2])/(48*t) + 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2]^2)/(8*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + G[1, 1, u]*
        ((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       (CA*CF*q2*(3*CA*Pi^2 - 2*CF*Pi^2 - 8*CA*Pi^2*t + 4*CF*Pi^2*t + 
          3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 + 84*CA*Zeta[3] - 56*CF*Zeta[3] - 
          168*CA*t*Zeta[3] + 112*CF*t*Zeta[3] + 84*CA*t^2*Zeta[3] - 
          56*CF*t^2*Zeta[3] - 168*CA*u*Zeta[3] + 112*CF*u*Zeta[3] + 
          168*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] + 168*CA*u^2*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(48*t)) + G[1, 0, u]*
      ((CA*(5*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 1, u])/(2*t) + (CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 
          2*CF*Pi^2 + 12*CA*t - 24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 
          3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 
          6*CA*Pi^2*t*u - 4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2)*
         Log[Q2])/(48*t) + (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 
          3*CA*t^2 - 2*CF*t^2)*Log[Q2]^2)/(8*t) + 
       (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) + G[1, 1, u]*
        ((CA*CF*q2*(3*CA - 4*CF - 7*CA*t + 8*CF*t + 3*CA*t^2 - 4*CF*t^2))/
          (2*t) + (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
            2*u^2)*Log[Q2])/(2*t)) + (CA*CF*q2*(3*CA*Pi^2 - 2*CF*Pi^2 - 
          8*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 + 
          84*CA*Zeta[3] - 56*CF*Zeta[3] - 168*CA*t*Zeta[3] + 
          112*CF*t*Zeta[3] + 84*CA*t^2*Zeta[3] - 56*CF*t^2*Zeta[3] - 
          168*CA*u*Zeta[3] + 112*CF*u*Zeta[3] + 168*CA*t*u*Zeta[3] - 
          112*CF*t*u*Zeta[3] + 168*CA*u^2*Zeta[3] - 112*CF*u^2*Zeta[3]))/
        (48*t)) + Log[Q2]*((CA*CF*nf*q2*(-160 + 3*Pi^2 + 320*t - 6*Pi^2*t - 
          160*t^2 + 3*Pi^2*t^2 + 656*u - 15*Pi^2*u - 656*t*u + 15*Pi^2*t*u - 
          656*u^2 + 15*Pi^2*u^2 + 126*Zeta[3] - 252*t*Zeta[3] + 
          126*t^2*Zeta[3] - 252*u*Zeta[3] + 252*t*u*Zeta[3] + 
          252*u^2*Zeta[3]))/(324*t) - (CA*CF*q2*(-220480*CA + 207360*CF + 
          5160*CA*Pi^2 - 5400*CF*Pi^2 + 495*CA*Pi^4 - 846*CF*Pi^4 + 
          778240*CA*t - 829440*CF*t - 18480*CA*Pi^2*t + 21600*CF*Pi^2*t - 
          1980*CA*Pi^4*t + 3384*CF*Pi^4*t - 1115520*CA*t^2 + 1244160*CF*t^2 + 
          26640*CA*Pi^2*t^2 - 32400*CF*Pi^2*t^2 + 2970*CA*Pi^4*t^2 - 
          5076*CF*Pi^4*t^2 + 778240*CA*t^3 - 829440*CF*t^3 - 
          18480*CA*Pi^2*t^3 + 21600*CF*Pi^2*t^3 - 1980*CA*Pi^4*t^3 + 
          3384*CF*Pi^4*t^3 - 220480*CA*t^4 + 207360*CF*t^4 + 
          5160*CA*Pi^2*t^4 - 5400*CF*Pi^2*t^4 + 495*CA*Pi^4*t^4 - 
          846*CF*Pi^4*t^4 + 880640*CA*u - 829440*CF*u - 18240*CA*Pi^2*u + 
          17280*CF*Pi^2*u - 990*CA*Pi^4*u + 1692*CF*Pi^4*u - 2279040*CA*t*u + 
          2488320*CF*t*u + 50400*CA*Pi^2*t*u - 51840*CF*Pi^2*t*u + 
          2970*CA*Pi^4*t*u - 5076*CF*Pi^4*t*u + 2279040*CA*t^2*u - 
          2488320*CF*t^2*u - 50400*CA*Pi^2*t^2*u + 51840*CF*Pi^2*t^2*u - 
          2970*CA*Pi^4*t^2*u + 5076*CF*Pi^4*t^2*u - 880640*CA*t^3*u + 
          829440*CF*t^3*u + 18240*CA*Pi^2*t^3*u - 17280*CF*Pi^2*t^3*u + 
          990*CA*Pi^4*t^3*u - 1692*CF*Pi^4*t^3*u - 880640*CA*u^2 + 
          829440*CF*u^2 + 18240*CA*Pi^2*u^2 - 17280*CF*Pi^2*u^2 + 
          990*CA*Pi^4*u^2 - 1692*CF*Pi^4*u^2 + 1398400*CA*t*u^2 - 
          1658880*CF*t*u^2 - 32160*CA*Pi^2*t*u^2 + 34560*CF*Pi^2*t*u^2 - 
          1980*CA*Pi^4*t*u^2 + 3384*CF*Pi^4*t*u^2 - 880640*CA*t^2*u^2 + 
          829440*CF*t^2*u^2 + 18240*CA*Pi^2*t^2*u^2 - 17280*CF*Pi^2*t^2*u^2 + 
          990*CA*Pi^4*t^2*u^2 - 1692*CF*Pi^4*t^2*u^2 + 80640*CA*Zeta[3] - 
          30240*CF*Zeta[3] - 322560*CA*t*Zeta[3] + 120960*CF*t*Zeta[3] + 
          483840*CA*t^2*Zeta[3] - 181440*CF*t^2*Zeta[3] - 
          322560*CA*t^3*Zeta[3] + 120960*CF*t^3*Zeta[3] + 
          80640*CA*t^4*Zeta[3] - 30240*CF*t^4*Zeta[3] - 221760*CA*u*Zeta[3] + 
          181440*CF*u*Zeta[3] + 665280*CA*t*u*Zeta[3] - 
          544320*CF*t*u*Zeta[3] - 665280*CA*t^2*u*Zeta[3] + 
          544320*CF*t^2*u*Zeta[3] + 221760*CA*t^3*u*Zeta[3] - 
          181440*CF*t^3*u*Zeta[3] + 221760*CA*u^2*Zeta[3] - 
          181440*CF*u^2*Zeta[3] - 443520*CA*t*u^2*Zeta[3] + 
          362880*CF*t*u^2*Zeta[3] + 221760*CA*t^2*u^2*Zeta[3] - 
          181440*CF*t^2*u^2*Zeta[3]))/(51840*(-1 + t)^2*t)) + 
     Log[Q2]^2*(-1/432*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 
           52*t^2 + 3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 
           224*u^2 + 6*Pi^2*u^2))/t + 
       (CA*CF*q2*(-920*CA + 864*CF + 6*CA*Pi^2 - 9*CF*Pi^2 + 3248*CA*t - 
          3456*CF*t - 6*CA*Pi^2*t + 36*CF*Pi^2*t - 4656*CA*t^2 + 
          5184*CF*t^2 - 54*CF*Pi^2*t^2 + 3248*CA*t^3 - 3456*CF*t^3 - 
          6*CA*Pi^2*t^3 + 36*CF*Pi^2*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 - 9*CF*Pi^2*t^4 + 3664*CA*u - 3456*CF*u - 
          66*CA*Pi^2*u + 54*CF*Pi^2*u - 9696*CA*t*u + 10368*CF*t*u + 
          198*CA*Pi^2*t*u - 162*CF*Pi^2*t*u + 9696*CA*t^2*u - 
          10368*CF*t^2*u - 198*CA*Pi^2*t^2*u + 162*CF*Pi^2*t^2*u - 
          3664*CA*t^3*u + 3456*CF*t^3*u + 66*CA*Pi^2*t^3*u - 
          54*CF*Pi^2*t^3*u - 3664*CA*u^2 + 3456*CF*u^2 + 66*CA*Pi^2*u^2 - 
          54*CF*Pi^2*u^2 + 6032*CA*t*u^2 - 6912*CF*t*u^2 - 
          132*CA*Pi^2*t*u^2 + 108*CF*Pi^2*t*u^2 - 3664*CA*t^2*u^2 + 
          3456*CF*t^2*u^2 + 66*CA*Pi^2*t^2*u^2 - 54*CF*Pi^2*t^2*u^2 + 
          252*CA*Zeta[3] - 504*CF*Zeta[3] - 1008*CA*t*Zeta[3] + 
          2016*CF*t*Zeta[3] + 1512*CA*t^2*Zeta[3] - 3024*CF*t^2*Zeta[3] - 
          1008*CA*t^3*Zeta[3] + 2016*CF*t^3*Zeta[3] + 252*CA*t^4*Zeta[3] - 
          504*CF*t^4*Zeta[3] - 504*CA*u*Zeta[3] + 1008*CF*u*Zeta[3] + 
          1512*CA*t*u*Zeta[3] - 3024*CF*t*u*Zeta[3] - 1512*CA*t^2*u*Zeta[3] + 
          3024*CF*t^2*u*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
          1008*CF*t^3*u*Zeta[3] + 504*CA*u^2*Zeta[3] - 1008*CF*u^2*Zeta[3] - 
          1008*CA*t*u^2*Zeta[3] + 2016*CF*t*u^2*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3]))/
        (864*(-1 + t)^2*t)) + G[1, u]^2*
      ((CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 3*Pi^2*t^2 + 
          224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 6*Pi^2*u^2))/
        (216*t) + ((CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/
          (9*t) + (CA*CF*q2*(-86*CA + 90*CF + 15*CA*Pi^2 - 15*CF*Pi^2 + 
            308*CA*t - 360*CF*t - 60*CA*Pi^2*t + 60*CF*Pi^2*t - 444*CA*t^2 + 
            540*CF*t^2 + 90*CA*Pi^2*t^2 - 90*CF*Pi^2*t^2 + 308*CA*t^3 - 
            360*CF*t^3 - 60*CA*Pi^2*t^3 + 60*CF*Pi^2*t^3 - 86*CA*t^4 + 
            90*CF*t^4 + 15*CA*Pi^2*t^4 - 15*CF*Pi^2*t^4 + 304*CA*u - 
            288*CF*u - 30*CA*Pi^2*u + 30*CF*Pi^2*u - 840*CA*t*u + 
            864*CF*t*u + 90*CA*Pi^2*t*u - 90*CF*Pi^2*t*u + 840*CA*t^2*u - 
            864*CF*t^2*u - 90*CA*Pi^2*t^2*u + 90*CF*Pi^2*t^2*u - 
            304*CA*t^3*u + 288*CF*t^3*u + 30*CA*Pi^2*t^3*u - 
            30*CF*Pi^2*t^3*u - 304*CA*u^2 + 288*CF*u^2 + 30*CA*Pi^2*u^2 - 
            30*CF*Pi^2*u^2 + 536*CA*t*u^2 - 576*CF*t*u^2 - 60*CA*Pi^2*t*u^2 + 
            60*CF*Pi^2*t*u^2 - 304*CA*t^2*u^2 + 288*CF*t^2*u^2 + 
            30*CA*Pi^2*t^2*u^2 - 30*CF*Pi^2*t^2*u^2))/(72*(-1 + t)^2*t))*
        Log[Q2] + (-1/12*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
           t + (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 
            3*CF*t^2 - 22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 
            22*CA*u^2 - 18*CF*u^2))/(24*t))*Log[Q2]^2 - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (12*t) + (CA*CF*q2*(920*CA - 864*CF + 57*CA*Pi^2 - 63*CF*Pi^2 - 
          3248*CA*t + 3456*CF*t - 273*CA*Pi^2*t + 252*CF*Pi^2*t + 
          4656*CA*t^2 - 5184*CF*t^2 + 432*CA*Pi^2*t^2 - 378*CF*Pi^2*t^2 - 
          3248*CA*t^3 + 3456*CF*t^3 - 273*CA*Pi^2*t^3 + 252*CF*Pi^2*t^3 + 
          920*CA*t^4 - 864*CF*t^4 + 57*CA*Pi^2*t^4 - 63*CF*Pi^2*t^4 - 
          3664*CA*u + 3456*CF*u + 66*CA*Pi^2*u - 54*CF*Pi^2*u + 9696*CA*t*u - 
          10368*CF*t*u - 198*CA*Pi^2*t*u + 162*CF*Pi^2*t*u - 9696*CA*t^2*u + 
          10368*CF*t^2*u + 198*CA*Pi^2*t^2*u - 162*CF*Pi^2*t^2*u + 
          3664*CA*t^3*u - 3456*CF*t^3*u - 66*CA*Pi^2*t^3*u + 
          54*CF*Pi^2*t^3*u + 3664*CA*u^2 - 3456*CF*u^2 - 66*CA*Pi^2*u^2 + 
          54*CF*Pi^2*u^2 - 6032*CA*t*u^2 + 6912*CF*t*u^2 + 
          132*CA*Pi^2*t*u^2 - 108*CF*Pi^2*t*u^2 + 3664*CA*t^2*u^2 - 
          3456*CF*t^2*u^2 - 66*CA*Pi^2*t^2*u^2 + 54*CF*Pi^2*t^2*u^2 - 
          504*CA*Zeta[3] + 504*CF*Zeta[3] + 2016*CA*t*Zeta[3] - 
          2016*CF*t*Zeta[3] - 3024*CA*t^2*Zeta[3] + 3024*CF*t^2*Zeta[3] + 
          2016*CA*t^3*Zeta[3] - 2016*CF*t^3*Zeta[3] - 504*CA*t^4*Zeta[3] + 
          504*CF*t^4*Zeta[3] + 1008*CA*u*Zeta[3] - 1008*CF*u*Zeta[3] - 
          3024*CA*t*u*Zeta[3] + 3024*CF*t*u*Zeta[3] + 3024*CA*t^2*u*Zeta[3] - 
          3024*CF*t^2*u*Zeta[3] - 1008*CA*t^3*u*Zeta[3] + 
          1008*CF*t^3*u*Zeta[3] - 1008*CA*u^2*Zeta[3] + 1008*CF*u^2*Zeta[3] + 
          2016*CA*t*u^2*Zeta[3] - 2016*CF*t*u^2*Zeta[3] - 
          1008*CA*t^2*u^2*Zeta[3] + 1008*CF*t^2*u^2*Zeta[3]))/
        (432*(-1 + t)^2*t)) + G[1, 1, u]*
      (-1/108*(CA*CF*nf*q2*(-52 + 3*Pi^2 + 104*t - 6*Pi^2*t - 52*t^2 + 
           3*Pi^2*t^2 + 224*u - 6*Pi^2*u - 224*t*u + 6*Pi^2*t*u - 224*u^2 + 
           6*Pi^2*u^2))/t - (3*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 0, 0, u])/(2*t) + 
       (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 1, 1, u])/(2*t) + (CA*(3*CA - 4*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/(2*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/
        (2*t) - (2*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 0, u])/t + ((-2*CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 
            5*u^2))/(9*t) - (CA*CF*q2*(-344*CA + 360*CF + 63*CA*Pi^2 - 
            60*CF*Pi^2 + 1232*CA*t - 1440*CF*t - 252*CA*Pi^2*t + 
            240*CF*Pi^2*t - 1776*CA*t^2 + 2160*CF*t^2 + 378*CA*Pi^2*t^2 - 
            360*CF*Pi^2*t^2 + 1232*CA*t^3 - 1440*CF*t^3 - 252*CA*Pi^2*t^3 + 
            240*CF*Pi^2*t^3 - 344*CA*t^4 + 360*CF*t^4 + 63*CA*Pi^2*t^4 - 
            60*CF*Pi^2*t^4 + 1216*CA*u - 1152*CF*u - 126*CA*Pi^2*u + 
            120*CF*Pi^2*u - 3360*CA*t*u + 3456*CF*t*u + 378*CA*Pi^2*t*u - 
            360*CF*Pi^2*t*u + 3360*CA*t^2*u - 3456*CF*t^2*u - 
            378*CA*Pi^2*t^2*u + 360*CF*Pi^2*t^2*u - 1216*CA*t^3*u + 
            1152*CF*t^3*u + 126*CA*Pi^2*t^3*u - 120*CF*Pi^2*t^3*u - 
            1216*CA*u^2 + 1152*CF*u^2 + 126*CA*Pi^2*u^2 - 120*CF*Pi^2*u^2 + 
            2144*CA*t*u^2 - 2304*CF*t*u^2 - 252*CA*Pi^2*t*u^2 + 
            240*CF*Pi^2*t*u^2 - 1216*CA*t^2*u^2 + 1152*CF*t^2*u^2 + 
            126*CA*Pi^2*t^2*u^2 - 120*CF*Pi^2*t^2*u^2))/(144*(-1 + t)^2*t))*
        Log[Q2] + ((CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
          (6*t) - (CA*CF*q2*(13*CA - 6*CF - 23*CA*t + 12*CF*t + 13*CA*t^2 - 
            6*CF*t^2 - 44*CA*u + 36*CF*u + 44*CA*t*u - 36*CF*t*u + 
            44*CA*u^2 - 36*CF*u^2))/(24*t))*Log[Q2]^2 + 
       (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) - (CA*CF*q2*(1840*CA - 1728*CF + 123*CA*Pi^2 - 
          126*CF*Pi^2 - 6496*CA*t + 6912*CF*t - 591*CA*Pi^2*t + 
          504*CF*Pi^2*t + 9312*CA*t^2 - 10368*CF*t^2 + 936*CA*Pi^2*t^2 - 
          756*CF*Pi^2*t^2 - 6496*CA*t^3 + 6912*CF*t^3 - 591*CA*Pi^2*t^3 + 
          504*CF*Pi^2*t^3 + 1840*CA*t^4 - 1728*CF*t^4 + 123*CA*Pi^2*t^4 - 
          126*CF*Pi^2*t^4 - 7328*CA*u + 6912*CF*u + 132*CA*Pi^2*u - 
          108*CF*Pi^2*u + 19392*CA*t*u - 20736*CF*t*u - 396*CA*Pi^2*t*u + 
          324*CF*Pi^2*t*u - 19392*CA*t^2*u + 20736*CF*t^2*u + 
          396*CA*Pi^2*t^2*u - 324*CF*Pi^2*t^2*u + 7328*CA*t^3*u - 
          6912*CF*t^3*u - 132*CA*Pi^2*t^3*u + 108*CF*Pi^2*t^3*u + 
          7328*CA*u^2 - 6912*CF*u^2 - 132*CA*Pi^2*u^2 + 108*CF*Pi^2*u^2 - 
          12064*CA*t*u^2 + 13824*CF*t*u^2 + 264*CA*Pi^2*t*u^2 - 
          216*CF*Pi^2*t*u^2 + 7328*CA*t^2*u^2 - 6912*CF*t^2*u^2 - 
          132*CA*Pi^2*t^2*u^2 + 108*CF*Pi^2*t^2*u^2 - 756*CA*Zeta[3] + 
          1008*CF*Zeta[3] + 3024*CA*t*Zeta[3] - 4032*CF*t*Zeta[3] - 
          4536*CA*t^2*Zeta[3] + 6048*CF*t^2*Zeta[3] + 3024*CA*t^3*Zeta[3] - 
          4032*CF*t^3*Zeta[3] - 756*CA*t^4*Zeta[3] + 1008*CF*t^4*Zeta[3] + 
          1512*CA*u*Zeta[3] - 2016*CF*u*Zeta[3] - 4536*CA*t*u*Zeta[3] + 
          6048*CF*t*u*Zeta[3] + 4536*CA*t^2*u*Zeta[3] - 
          6048*CF*t^2*u*Zeta[3] - 1512*CA*t^3*u*Zeta[3] + 
          2016*CF*t^3*u*Zeta[3] - 1512*CA*u^2*Zeta[3] + 2016*CF*u^2*Zeta[3] + 
          3024*CA*t*u^2*Zeta[3] - 4032*CF*t*u^2*Zeta[3] - 
          1512*CA*t^2*u^2*Zeta[3] + 2016*CF*t^2*u^2*Zeta[3]))/
        (432*(-1 + t)^2*t)) + G[0, u]*
      ((-3*CA*(3*CA - 5*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 1, 1, u])/(2*t) - (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(96*t) - 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^3)/(24*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
       G[1, 1, 1, u]*(-1/4*(CA*CF*q2*(8*CA - 14*CF - 17*CA*t + 28*CF*t + 
             8*CA*t^2 - 14*CF*t^2))/t - (CA*(4*CA - 7*CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 1, u]*(-1/8*(CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 
             6*CA*t - 12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - 
             CF*Pi^2*t^2 - 2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 
             2*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t - 
         (3*CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
           Log[Q2])/(4*t) - (3*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
       (CA^2*CF*q2*(13*Pi^4 - 26*Pi^4*t + 13*Pi^4*t^2 - 26*Pi^4*u + 
          26*Pi^4*t*u + 26*Pi^4*u^2 - 1120*Zeta[3] + 3360*t*Zeta[3] - 
          1120*t^2*Zeta[3]))/(1920*t) - (CA^2*CF*q2*Log[Q2]*
         (Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 56*t*Zeta[3] + 
          28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/
        (48*t) + G[1, u]*(-1/24*(CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - 
             CF*Pi^2 + 6*CA*t - 12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + 
             CA*Pi^2*t^2 - CF*Pi^2*t^2 - 2*CA*Pi^2*u + 2*CF*Pi^2*u + 
             2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2)*
            Log[Q2])/t - (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
            2*CA*t^2 - 2*CF*t^2)*Log[Q2]^2)/(8*t) - 
         (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
          (12*t) - (CA*CF*q2*(2*CA*Pi^2 - 2*CF*Pi^2 - 5*CA*Pi^2*t + 
            4*CF*Pi^2*t + 2*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 + 56*CA*Zeta[3] - 
            56*CF*Zeta[3] - 112*CA*t*Zeta[3] + 112*CF*t*Zeta[3] + 
            56*CA*t^2*Zeta[3] - 56*CF*t^2*Zeta[3] - 112*CA*u*Zeta[3] + 
            112*CF*u*Zeta[3] + 112*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] + 
            112*CA*u^2*Zeta[3] - 112*CF*u^2*Zeta[3]))/(48*t))) + 
     (CA*CF*q2*(-1322240*CA + 1244160*CF + 27600*CA*Pi^2 - 25920*CF*Pi^2 + 
        3168*CA*Pi^4 - 1269*CF*Pi^4 + 4666880*CA*t - 4976640*CF*t - 
        97440*CA*Pi^2*t + 103680*CF*Pi^2*t - 12456*CA*Pi^4*t + 
        5076*CF*Pi^4*t - 6689280*CA*t^2 + 7464960*CF*t^2 + 
        139680*CA*Pi^2*t^2 - 155520*CF*Pi^2*t^2 + 18576*CA*Pi^4*t^2 - 
        7614*CF*Pi^4*t^2 + 4666880*CA*t^3 - 4976640*CF*t^3 - 
        97440*CA*Pi^2*t^3 + 103680*CF*Pi^2*t^3 - 12456*CA*Pi^4*t^3 + 
        5076*CF*Pi^4*t^3 - 1322240*CA*t^4 + 1244160*CF*t^4 + 
        27600*CA*Pi^2*t^4 - 25920*CF*Pi^2*t^4 + 3168*CA*Pi^4*t^4 - 
        1269*CF*Pi^4*t^4 + 5286400*CA*u - 4976640*CF*u - 109920*CA*Pi^2*u + 
        103680*CF*Pi^2*u - 9306*CA*Pi^4*u + 7614*CF*Pi^4*u - 
        13526400*CA*t*u + 14929920*CF*t*u + 290880*CA*Pi^2*t*u - 
        311040*CF*Pi^2*t*u + 27918*CA*Pi^4*t*u - 22842*CF*Pi^4*t*u + 
        13526400*CA*t^2*u - 14929920*CF*t^2*u - 290880*CA*Pi^2*t^2*u + 
        311040*CF*Pi^2*t^2*u - 27918*CA*Pi^4*t^2*u + 22842*CF*Pi^4*t^2*u - 
        5286400*CA*t^3*u + 4976640*CF*t^3*u + 109920*CA*Pi^2*t^3*u - 
        103680*CF*Pi^2*t^3*u + 9306*CA*Pi^4*t^3*u - 7614*CF*Pi^4*t^3*u - 
        5286400*CA*u^2 + 4976640*CF*u^2 + 109920*CA*Pi^2*u^2 - 
        103680*CF*Pi^2*u^2 + 9306*CA*Pi^4*u^2 - 7614*CF*Pi^4*u^2 + 
        8240000*CA*t*u^2 - 9953280*CF*t*u^2 - 180960*CA*Pi^2*t*u^2 + 
        207360*CF*Pi^2*t*u^2 - 18612*CA*Pi^4*t*u^2 + 15228*CF*Pi^4*t*u^2 - 
        5286400*CA*t^2*u^2 + 4976640*CF*t^2*u^2 + 109920*CA*Pi^2*t^2*u^2 - 
        103680*CF*Pi^2*t^2*u^2 + 9306*CA*Pi^4*t^2*u^2 - 
        7614*CF*Pi^4*t^2*u^2 + 433440*CA*Zeta[3] - 453600*CF*Zeta[3] - 
        22680*CA*Pi^2*Zeta[3] + 15120*CF*Pi^2*Zeta[3] - 
        1552320*CA*t*Zeta[3] + 1814400*CF*t*Zeta[3] + 
        90720*CA*Pi^2*t*Zeta[3] - 60480*CF*Pi^2*t*Zeta[3] + 
        2237760*CA*t^2*Zeta[3] - 2721600*CF*t^2*Zeta[3] - 
        136080*CA*Pi^2*t^2*Zeta[3] + 90720*CF*Pi^2*t^2*Zeta[3] - 
        1552320*CA*t^3*Zeta[3] + 1814400*CF*t^3*Zeta[3] + 
        90720*CA*Pi^2*t^3*Zeta[3] - 60480*CF*Pi^2*t^3*Zeta[3] + 
        433440*CA*t^4*Zeta[3] - 453600*CF*t^4*Zeta[3] - 
        22680*CA*Pi^2*t^4*Zeta[3] + 15120*CF*Pi^2*t^4*Zeta[3] - 
        1532160*CA*u*Zeta[3] + 1451520*CF*u*Zeta[3] + 
        45360*CA*Pi^2*u*Zeta[3] - 30240*CF*Pi^2*u*Zeta[3] + 
        4233600*CA*t*u*Zeta[3] - 4354560*CF*t*u*Zeta[3] - 
        136080*CA*Pi^2*t*u*Zeta[3] + 90720*CF*Pi^2*t*u*Zeta[3] - 
        4233600*CA*t^2*u*Zeta[3] + 4354560*CF*t^2*u*Zeta[3] + 
        136080*CA*Pi^2*t^2*u*Zeta[3] - 90720*CF*Pi^2*t^2*u*Zeta[3] + 
        1532160*CA*t^3*u*Zeta[3] - 1451520*CF*t^3*u*Zeta[3] - 
        45360*CA*Pi^2*t^3*u*Zeta[3] + 30240*CF*Pi^2*t^3*u*Zeta[3] + 
        1532160*CA*u^2*Zeta[3] - 1451520*CF*u^2*Zeta[3] - 
        45360*CA*Pi^2*u^2*Zeta[3] + 30240*CF*Pi^2*u^2*Zeta[3] - 
        2701440*CA*t*u^2*Zeta[3] + 2903040*CF*t*u^2*Zeta[3] + 
        90720*CA*Pi^2*t*u^2*Zeta[3] - 60480*CF*Pi^2*t*u^2*Zeta[3] + 
        1532160*CA*t^2*u^2*Zeta[3] - 1451520*CF*t^2*u^2*Zeta[3] - 
        45360*CA*Pi^2*t^2*u^2*Zeta[3] + 30240*CF*Pi^2*t^2*u^2*Zeta[3] + 
        241056*CA*Zeta[5] - 482112*CF*Zeta[5] - 964224*CA*t*Zeta[5] + 
        1928448*CF*t*Zeta[5] + 1446336*CA*t^2*Zeta[5] - 
        2892672*CF*t^2*Zeta[5] - 964224*CA*t^3*Zeta[5] + 
        1928448*CF*t^3*Zeta[5] + 241056*CA*t^4*Zeta[5] - 
        482112*CF*t^4*Zeta[5] - 482112*CA*u*Zeta[5] + 964224*CF*u*Zeta[5] + 
        1446336*CA*t*u*Zeta[5] - 2892672*CF*t*u*Zeta[5] - 
        1446336*CA*t^2*u*Zeta[5] + 2892672*CF*t^2*u*Zeta[5] + 
        482112*CA*t^3*u*Zeta[5] - 964224*CF*t^3*u*Zeta[5] + 
        482112*CA*u^2*Zeta[5] - 964224*CF*u^2*Zeta[5] - 
        964224*CA*t*u^2*Zeta[5] + 1928448*CF*t*u^2*Zeta[5] + 
        482112*CA*t^2*u^2*Zeta[5] - 964224*CF*t^2*u^2*Zeta[5]))/
      (155520*(-1 + t)^2*t)) + G[1 - u, t]*
    ((CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, 0, u])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1, 0, u])/(4*t) - (3*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 1, 0, u])/(4*t) - (CA*(9*CA - 14*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 1, 0, u])/(4*t) - (CA*(5*CA - 6*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, 0, u])/(4*t) - (CA*(5*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, 1, u])/(4*t) - 
     (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 1, 0, u])/(4*t) - (15*CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, 1, u])/(4*t) - 
     (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, 0, u])/(4*t) + (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 1, 0, u])/(4*t) - (CA*(5*CA - 6*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, 0, u])/(4*t) - (CA*(5*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, 1, u])/(4*t) - 
     (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 1, 0, u])/(4*t) - (CA*(5*CA - 14*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, 1, u])/(4*t) + 
     (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, 0, u])/(4*t) - (CA*(5*CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 0, 1, u])/(4*t) - 
     (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 1, 0, u])/(4*t) + (CA*CF*(CA + 6*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, 1, u])/(4*t) - 
     (CA*(9*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 0, 0, u])/(4*t) + (CA*CF*(7*CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, 1, u])/(4*t) + 
     (CA*(17*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, 0, u])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 1, 1, u])/
      (4*t) + (CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 
        4*CA*t^3 - 4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 
        12*CF*t*u - 4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 
        4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2]^3)/(96*t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^4)/(96*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^5)/(480*t) + 
     G[1, 1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1, 1, 1, u]*(-1/4*(CA*CF*q2*(5*CA - 14*CF - 8*CA*t + 28*CF*t + 
           5*CA*t^2 - 14*CF*t^2))/t - (CA*(5*CA - 14*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1, 1, u]*((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) - 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 1, 1, u]*((-3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
        (4*t) - (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[0, 0, 1, 0, u]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1, 0, 1, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 0, 0, 1, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 1, 0, 1, u]*
      (-1/4*(CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
         t - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[0, 1, 1, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 0, 1, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 0, 0, u]*
      ((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1, 1, 1, 0, u]*
      (-1/4*(CA*CF*q2*(7*CA - 2*CF - 20*CA*t + 4*CF*t + 7*CA*t^2 - 2*CF*t^2))/
         t - (CA*(7*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[0, 0, 0, 1, u]*
      ((CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/(4*t) + 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1, 1, 1, u]*
      (-1/48*(CA*CF*q2*(CA*Pi^2*t + 24*CF*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 
           2*CA*Pi^2*t^2 - 48*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 
           CA*Pi^2*t^3 + 24*CF*Pi^2*t^3 + CA*Pi^2*u + 24*CF*Pi^2*u + 
           12*CA*t*u - 36*CF*t*u - 4*CA*Pi^2*t*u - 96*CF*Pi^2*t*u - 
           24*CA*t^2*u + 24*CF*t^2*u + 3*CA*Pi^2*t^2*u + 72*CF*Pi^2*t^2*u - 
           2*CA*Pi^2*u^2 - 48*CF*Pi^2*u^2 - 12*CA*t*u^2 + 12*CF*t*u^2 + 
           4*CA*Pi^2*t*u^2 + 96*CF*Pi^2*t*u^2 + 2*CA*Pi^2*u^3 + 
           48*CF*Pi^2*u^3))/(t*(t + u)) - (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/
        (4*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[0, 1, 1, u]*
      ((CA*CF*q2*(36*CA - 72*CF + 13*CA*Pi^2 - 10*CF*Pi^2 - 36*CA*t + 
          72*CF*t - 26*CA*Pi^2*t + 20*CF*Pi^2*t + 13*CA*Pi^2*t^2 - 
          10*CF*Pi^2*t^2 - 26*CA*Pi^2*u + 20*CF*Pi^2*u + 26*CA*Pi^2*t*u - 
          20*CF*Pi^2*t*u + 26*CA*Pi^2*u^2 - 20*CF*Pi^2*u^2))/(48*t) - 
       (3*CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
       (3*CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + G[0, 0, 0, u]*
      ((CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 24*CF*t - 
          2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[0, 0, 1, u]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[0, 1, 0, u]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 0, 0, u]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) - (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 1, 0, u]*
      ((CA*CF*q2*(-12*CA + 24*CF + 5*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
          24*CF*t - 10*CA*Pi^2*t + 4*CF*Pi^2*t + 5*CA*Pi^2*t^2 - 
          2*CF*Pi^2*t^2 - 10*CA*Pi^2*u + 4*CF*Pi^2*u + 10*CA*Pi^2*t*u - 
          4*CF*Pi^2*t*u + 10*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/(48*t) + 
       (CA*CF*q2*(5*CA - 2*CF - 14*CA*t + 4*CF*t + 5*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(5*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + G[1, 0, 1, u]*
      ((CA*CF*q2*(4*CA - 8*CF + 3*CA*Pi^2 - 2*CF*Pi^2 - 4*CA*t + 8*CF*t - 
          6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 
          6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 4*CF*Pi^2*t*u + 
          6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2))/(16*t) + 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
        (4*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(8*t)) + (CA*CF*q2*Log[Q2]*(-1152*CF*t + 11*CA*Pi^4*t - 
        576*CA*t^2 + 1728*CF*t^2 + 24*CA*Pi^2*t^2 - 24*CF*Pi^2*t^2 - 
        22*CA*Pi^4*t^2 + 576*CA*t^3 - 576*CF*t^3 - 24*CA*Pi^2*t^3 + 
        24*CF*Pi^2*t^3 + 11*CA*Pi^4*t^3 + 11*CA*Pi^4*u - 576*CA*t*u + 
        2880*CF*t*u + 24*CA*Pi^2*t*u - 72*CF*Pi^2*t*u - 44*CA*Pi^4*t*u + 
        1728*CA*t^2*u - 1728*CF*t^2*u - 48*CA*Pi^2*t^2*u + 48*CF*Pi^2*t^2*u + 
        33*CA*Pi^4*t^2*u - 22*CA*Pi^4*u^2 + 1152*CA*t*u^2 - 1152*CF*t*u^2 - 
        24*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 + 44*CA*Pi^4*t*u^2 + 
        22*CA*Pi^4*u^3 - 672*CA*t*Zeta[3] + 1344*CA*t^2*Zeta[3] - 
        672*CA*t^3*Zeta[3] - 672*CA*u*Zeta[3] + 1344*CA*t*u*Zeta[3] - 
        672*CA*t^2*u*Zeta[3]))/(1152*t*(t + u)) + 
     (CA*CF*q2*Log[Q2]^2*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 36*CF*t^2 - 
        8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 3*CA*Pi^2*u + 
        12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 36*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 
        56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 
        112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
        112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/(96*t*(t + u)) + 
     G[1, 0, u]*(-1/2*(CA*(5*CA - 8*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2)*G[1, 1, 1, u])/t - (CA*(CA - 2*CF)*CF*q2*
         (-12 + Pi^2 + 12*t - 2*Pi^2*t + Pi^2*t^2 - 2*Pi^2*u + 2*Pi^2*t*u + 
          2*Pi^2*u^2)*Log[Q2])/(48*t) - (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*
         Log[Q2]^2)/(8*t) - (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + G[1, 1, u]*
        (-1/2*(CA*CF*q2*(3*CA - 4*CF - 7*CA*t + 8*CF*t + 3*CA*t^2 - 
             4*CF*t^2))/t - (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) - 
       (CA*(CA - 2*CF)*CF*q2*(Pi^2 - 2*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 
          56*t*Zeta[3] + 28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 
          56*u^2*Zeta[3]))/(48*t)) + G[0, 1, u]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
           2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
           4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2)*Log[Q2])/t + 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2]^2)/
        (8*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) - (CA*CF*q2*(3*CA*Pi^2 - 2*CF*Pi^2 - 8*CA*Pi^2*t + 
          4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 28*CA*Zeta[3] - 
          56*CF*Zeta[3] + 56*CA*t*Zeta[3] + 112*CF*t*Zeta[3] - 
          28*CA*t^2*Zeta[3] - 56*CF*t^2*Zeta[3] + 56*CA*u*Zeta[3] + 
          112*CF*u*Zeta[3] - 56*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] - 
          56*CA*u^2*Zeta[3] - 112*CF*u^2*Zeta[3]))/(48*t)) + 
     G[0, 0, u]*((CA*(4*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 1, 1, u])/(2*t) + 
       (CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 24*CF*t - 
          2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*Log[Q2])/(48*t) + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (24*t) + G[1, 1, u]*((3*CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 
            2*CA*t^2 - 2*CF*t^2))/(4*t) + (3*CA*(CA - CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       (CA*CF*q2*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
          CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] - 56*CF*Zeta[3] - 
          56*CA*t*Zeta[3] + 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] - 
          56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] + 112*CF*u*Zeta[3] + 
          56*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(48*t)) + G[1, 1, u]*
      ((CA*(2*CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, 1, u])/(2*t) - (CA*(3*CA - 4*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, u])/(2*t) - 
       (CA*(3*CA - 4*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, 0, u])/(2*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 0, 1, u])/(2*t) + (2*CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, u])/t + 
       (CA*CF*q2*(19*CA*Pi^2*t - 16*CF*Pi^2*t - 12*CA*t^2 + 12*CF*t^2 - 
          38*CA*Pi^2*t^2 + 32*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
          19*CA*Pi^2*t^3 - 16*CF*Pi^2*t^3 + 19*CA*Pi^2*u - 16*CF*Pi^2*u - 
          12*CA*t*u + 36*CF*t*u - 76*CA*Pi^2*t*u + 64*CF*Pi^2*t*u + 
          24*CA*t^2*u - 24*CF*t^2*u + 57*CA*Pi^2*t^2*u - 48*CF*Pi^2*t^2*u - 
          38*CA*Pi^2*u^2 + 32*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
          76*CA*Pi^2*t*u^2 - 64*CF*Pi^2*t*u^2 + 38*CA*Pi^2*u^3 - 
          32*CF*Pi^2*u^3)*Log[Q2])/(48*t*(t + u)) - 
       (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
       (CA*CF*q2*(24*CF*t + 19*CA*Pi^2*t - 16*CF*Pi^2*t + 12*CA*t^2 - 
          36*CF*t^2 - 48*CA*Pi^2*t^2 + 32*CF*Pi^2*t^2 - 12*CA*t^3 + 
          12*CF*t^3 + 19*CA*Pi^2*t^3 - 16*CF*Pi^2*t^3 + 19*CA*Pi^2*u - 
          16*CF*Pi^2*u + 12*CA*t*u - 60*CF*t*u - 48*CA*Pi^2*t*u + 
          32*CF*Pi^2*t*u - 36*CA*t^2*u + 36*CF*t^2*u + 19*CA*Pi^2*t^2*u - 
          16*CF*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 
          56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 
          112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
          112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
     (CA*CF*q2*(11520*CF*t - 240*CF*Pi^2*t + 55*CA*Pi^4*t + 5760*CA*t^2 - 
        17280*CF*t^2 - 120*CA*Pi^2*t^2 + 360*CF*Pi^2*t^2 - 118*CA*Pi^4*t^2 - 
        5760*CA*t^3 + 5760*CF*t^3 + 120*CA*Pi^2*t^3 - 120*CF*Pi^2*t^3 + 
        55*CA*Pi^4*t^3 + 55*CA*Pi^4*u + 5760*CA*t*u - 28800*CF*t*u - 
        120*CA*Pi^2*t*u + 600*CF*Pi^2*t*u - 118*CA*Pi^4*t*u - 
        17280*CA*t^2*u + 17280*CF*t^2*u + 360*CA*Pi^2*t^2*u - 
        360*CF*Pi^2*t^2*u + 55*CA*Pi^4*t^2*u - 11520*CA*t*u^2 + 
        11520*CF*t*u^2 + 240*CA*Pi^2*t*u^2 - 240*CF*Pi^2*t*u^2 + 
        840*CA*Pi^2*t*Zeta[3] - 3360*CA*t^2*Zeta[3] + 3360*CF*t^2*Zeta[3] - 
        1680*CA*Pi^2*t^2*Zeta[3] + 3360*CA*t^3*Zeta[3] - 
        3360*CF*t^3*Zeta[3] + 840*CA*Pi^2*t^3*Zeta[3] + 
        840*CA*Pi^2*u*Zeta[3] - 3360*CA*t*u*Zeta[3] + 10080*CF*t*u*Zeta[3] - 
        3360*CA*Pi^2*t*u*Zeta[3] + 6720*CA*t^2*u*Zeta[3] - 
        6720*CF*t^2*u*Zeta[3] + 2520*CA*Pi^2*t^2*u*Zeta[3] - 
        1680*CA*Pi^2*u^2*Zeta[3] + 3360*CA*t*u^2*Zeta[3] - 
        3360*CF*t*u^2*Zeta[3] + 3360*CA*Pi^2*t*u^2*Zeta[3] + 
        1680*CA*Pi^2*u^3*Zeta[3] - 8928*CA*t*Zeta[5] + 17856*CA*t^2*Zeta[5] - 
        8928*CA*t^3*Zeta[5] - 8928*CA*u*Zeta[5] + 35712*CA*t*u*Zeta[5] - 
        26784*CA*t^2*u*Zeta[5] + 17856*CA*u^2*Zeta[5] - 
        35712*CA*t*u^2*Zeta[5] - 17856*CA*u^3*Zeta[5]))/(5760*t*(t + u))) + 
   G[1, u]*((CA*CF^2*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, u])/(6*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 1, t]*G[1, 1, 1, u])/t - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, t]*
       G[1, 1, 1, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, 0, t])/(4*t) - 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 0, u])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 0, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, -u, t])/
      (2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[0, 0, 0, 1, 1, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1 - u, -u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, -u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 0, 0, u])/
      t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1, 0, 1, u])/(2*t) - (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1, 1, 0, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, -u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 0, 0, u])/
      t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 0, 0, 1, u])/(2*t) - (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, 0, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, 1, 1, u])/
      (2*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 0, 0, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, 1, u])/
      t + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1, 1, 1, 0, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 1, 1, u])/
      (2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, -u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, -u, 1 - u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 0, 0, u])/
      t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 0, 0, 1, u])/(2*t) - (CA*CF*(CA + 2*CF)*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, 0, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, 1, 1, u])/
      (2*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 0, 0, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, 1, u])/
      t + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 0, 1, 1, 0, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, 1, u])/
      (2*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 0, 0, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 0, 1, u])/
      t + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 0, 1, 0, u])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 0, 1, 1, u])/
      t + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 0, 0, u])/(2*t) - 
     (2*CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, 1, u])/
      t - (CA*CF*(7*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, 0, u])/(2*t) - 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, 1, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
        2*u^2)*G[1 - u, 0, 0, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, -u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, -u, 1 - u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, -u, 1 - u, 1 - u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, -u, t])/(2*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, -u, 1 - u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, -u, t])/(2*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, -u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, -u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, -u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[-u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
     (CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 4*CA*t^3 - 
        4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 12*CF*t*u - 
        4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 3*CA*Pi^2*t^2*u - 
        2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 4*CA*Pi^2*t*u^2 + 
        2*CA*Pi^2*u^3)*Log[Q2]^3)/(96*t*(t + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^4)/(96*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^5)/(480*t) + 
     G[1, t]*G[1, 1, 1, u]*(-((CA^2*CF*q2*(1 - 3*t + t^2))/t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 1, 0, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 0, 0, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t)^2)/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 0, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 1, 1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 0, 1, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1, 1, 0, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 0, 0, 0, u]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
          2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[0, 0, 0, -u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[0, 1 - u, 1 - u, -u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[0, 1 - u, -u, 1 - u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[0, -u, 1 - u, 1 - u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1 - u, 0, 1 - u, -u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1 - u, 0, -u, 1 - u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1 - u, 1 - u, 0, -u, t]*
      ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
        (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[0, 0, 1 - u, -u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, -u, 1 - u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 1 - u, 0, -u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 0, 0, -u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, 1 - u, -u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, 1 - u, -u, 1 - u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[1 - u, -u, 1 - u, 1 - u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[-u, 1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, 1, 0, u]*(-1/2*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 1, 0, 0, u]*(-1/2*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[1, 0, 0, 0, u]*(-1/2*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
     G[0, 1, 1, 0, u]*(-1/2*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 
           2*CF*t^2))/t - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[1, 0, 1, 0, u]*
      (-1/2*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t)) + G[1, 1, 0, 0, u]*
      (-1/2*(CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2))/t - 
       (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (2*t)) + G[1, 1, 1, 0, u]*
      ((CA*CF*q2*(3*CA + 2*CF - 10*CA*t - 4*CF*t + 3*CA*t^2 + 2*CF*t^2))/
        (2*t) + (CA*CF*(3*CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(2*t)) + G[1, 1, u]*
      (-1/12*(CA*CF*Pi^2*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
           2*CF*t^2))/t - (CA*(CA - CF)*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(6*t)) + G[0, 1, 1, u]*
      (-1/24*(CA*CF*(CA + 4*CF)*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2))/t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     G[1, 0, 1, u]*(-1/24*(CA*CF*(CA + 4*CF)*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
           2*t*u + 2*u^2))/t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(2*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
     G[1 - u, 1 - u, 1 - u, t]*
      (-1/48*(CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 2*CA*Pi^2*t^2 - 
           12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u + 12*CA*t*u - 
           36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 24*CF*t^2*u + 
           3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 12*CF*t*u^2 + 
           4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3))/(t*(t + u)) - 
       (CA^2*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 0, 1 - u, t]*(-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2))/t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 1 - u, 0, t]*(-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2))/t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, 0, 0, t]*(-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2))/t - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 0, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/
        (16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 1 - u, 1 - u, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, 0, 1 - u, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, 1 - u, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1, 1, 1, u]*((2*CA*CF*nf*q2*(1 - 2*t + t^2 - 5*u + 5*t*u + 5*u^2))/
        (9*t) + (CA*CF*q2*(-86*CA + 90*CF + 3*CA*Pi^2 + 27*CF*Pi^2 + 
          308*CA*t - 360*CF*t - 12*CA*Pi^2*t - 108*CF*Pi^2*t - 444*CA*t^2 + 
          540*CF*t^2 + 18*CA*Pi^2*t^2 + 162*CF*Pi^2*t^2 + 308*CA*t^3 - 
          360*CF*t^3 - 12*CA*Pi^2*t^3 - 108*CF*Pi^2*t^3 - 86*CA*t^4 + 
          90*CF*t^4 + 3*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 304*CA*u - 288*CF*u - 
          6*CA*Pi^2*u - 54*CF*Pi^2*u - 840*CA*t*u + 864*CF*t*u + 
          18*CA*Pi^2*t*u + 162*CF*Pi^2*t*u + 840*CA*t^2*u - 864*CF*t^2*u - 
          18*CA*Pi^2*t^2*u - 162*CF*Pi^2*t^2*u - 304*CA*t^3*u + 
          288*CF*t^3*u + 6*CA*Pi^2*t^3*u + 54*CF*Pi^2*t^3*u - 304*CA*u^2 + 
          288*CF*u^2 + 6*CA*Pi^2*u^2 + 54*CF*Pi^2*u^2 + 536*CA*t*u^2 - 
          576*CF*t*u^2 - 12*CA*Pi^2*t*u^2 - 108*CF*Pi^2*t*u^2 - 
          304*CA*t^2*u^2 + 288*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 + 
          54*CF*Pi^2*t^2*u^2))/(36*(-1 + t)^2*t) + 
       (-1/3*(CA*CF*nf*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t + 
         (CA*CF*q2*(5*CA - 3*CF - 7*CA*t + 6*CF*t + 5*CA*t^2 - 3*CF*t^2 - 
            22*CA*u + 18*CF*u + 22*CA*t*u - 18*CF*t*u + 22*CA*u^2 - 
            18*CF*u^2))/(6*t))*Log[Q2] - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (2*t)) + G[0, 1 - u, -u, t]*
      (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
           2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
           2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
           2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t + 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2]^2)/(4*t)) + G[0, -u, 1 - u, t]*
      (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
           2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
           2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
           2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t + 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2]^2)/(4*t)) + G[1 - u, 0, -u, t]*
      (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
           2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
           2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
           2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t + 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2]^2)/(4*t)) + G[0, 0, 0, u]*
      ((CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 2*CF*Pi^2*t - 
          CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2))/
        (24*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2])/
        (4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (4*t)) + G[0, 0, -u, t]*
      (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(4*t)) + G[1 - u, 1 - u, -u, t]*
      (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(4*t)) + G[1 - u, -u, 1 - u, t]*
      (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(4*t)) + G[-u, 1 - u, 1 - u, t]*
      (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2])/(4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(4*t)) + G[0, 1, 0, u]*
      (-1/12*(CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 
           2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 
           2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2])/(2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(2*t)) + G[1, 0, 0, u]*
      (-1/12*(CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 
           2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 
           2*CF*Pi^2*u^2))/t - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2])/(2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(2*t)) + G[1, 1, 0, u]*
      (-1/24*(CA*CF*q2*(12*CA - 24*CF + CA*Pi^2 + 2*CF*Pi^2 - 12*CA*t + 
           24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 
           2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 
           4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
       (CA*CF*q2*(CA + 2*CF - 4*CA*t - 4*CF*t + CA*t^2 + 2*CF*t^2)*Log[Q2])/
        (2*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^2)/(4*t)) + (CA*CF*q2*Log[Q2]*(-1152*CF*t + 11*CA*Pi^4*t - 
        576*CA*t^2 + 1728*CF*t^2 + 24*CA*Pi^2*t^2 - 24*CF*Pi^2*t^2 - 
        22*CA*Pi^4*t^2 + 576*CA*t^3 - 576*CF*t^3 - 24*CA*Pi^2*t^3 + 
        24*CF*Pi^2*t^3 + 11*CA*Pi^4*t^3 + 11*CA*Pi^4*u - 576*CA*t*u + 
        2880*CF*t*u + 24*CA*Pi^2*t*u - 72*CF*Pi^2*t*u - 44*CA*Pi^4*t*u + 
        1728*CA*t^2*u - 1728*CF*t^2*u - 48*CA*Pi^2*t^2*u + 48*CF*Pi^2*t^2*u + 
        33*CA*Pi^4*t^2*u - 22*CA*Pi^4*u^2 + 1152*CA*t*u^2 - 1152*CF*t*u^2 - 
        24*CA*Pi^2*t*u^2 + 24*CF*Pi^2*t*u^2 + 44*CA*Pi^4*t*u^2 + 
        22*CA*Pi^4*u^3 - 672*CA*t*Zeta[3] + 1344*CA*t^2*Zeta[3] - 
        672*CA*t^3*Zeta[3] - 672*CA*u*Zeta[3] + 1344*CA*t*u*Zeta[3] - 
        672*CA*t^2*u*Zeta[3]))/(1152*t*(t + u)) + 
     (CA*CF*q2*Log[Q2]^2*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 36*CF*t^2 - 
        8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 3*CA*Pi^2*u + 
        12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 36*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*t*Zeta[3] + 
        56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 28*CA*u*Zeta[3] + 
        112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
        112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/(96*t*(t + u)) + 
     G[0, 0, t]*(-1/2*(CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          G[0, 0, 0, u])/t + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 1, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 1, 1, u])/(2*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/
        (2*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 0, u])/(2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1, 1, 1, u])/t + 
       (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (16*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
       G[0, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[0, 0, u]*((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
            2*CF*t^2))/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[1, 0, u]*
        (-1/2*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) + 
       (CA^2*CF*q2*(3*Pi^2 - 9*Pi^2*t + 3*Pi^2*t^2 - 28*Zeta[3] + 
          56*t*Zeta[3] - 28*t^2*Zeta[3] + 56*u*Zeta[3] - 56*t*u*Zeta[3] - 
          56*u^2*Zeta[3]))/(48*t)) + G[1 - u, 0, t]*
      (-1/2*(CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          G[0, 0, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, 1, u])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, u])/t - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/
        (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 0, u])/(2*t) - (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(48*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*
         Log[Q2]^2)/(8*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) - (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 
          28*Zeta[3] - 56*t*Zeta[3] + 28*t^2*Zeta[3] - 56*u*Zeta[3] + 
          56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/(48*t)) + 
     G[0, 1 - u, t]*(-1/2*(CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
           2*u^2)*G[0, 0, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 0, 1, u])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, u])/t - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 0, u])/t + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, u])/
        (2*t) + (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 0, u])/(2*t) - (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2])/(48*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*
         Log[Q2]^2)/(8*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) + G[1, 0, u]*
        ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(2*t) - 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) - 
       (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 56*t*Zeta[3] + 
          28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 56*u^2*Zeta[3]))/
        (48*t)) + G[0, 1, u]*((CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, 0, t])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 1 - u, t])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 1 - u, t])/(2*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 0, t])/(2*t) - (CA*(CA - 4*CF)*CF*Pi^2*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(24*t) + 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
       G[1 - u, 1 - u, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) - 
       (CA*CF*q2*(CA*Pi^2 - 4*CF*Pi^2 - CA*Pi^2*t + 8*CF*Pi^2*t + 
          CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 - 28*CA*Zeta[3] + 56*CA*t*Zeta[3] - 
          28*CA*t^2*Zeta[3] + 56*CA*u*Zeta[3] - 56*CA*t*u*Zeta[3] - 
          56*CA*u^2*Zeta[3]))/(24*t)) + G[1, 0, u]*
      ((CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 0, t])/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/t - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 0, t])/t + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/t - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 0, t])/t + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1 - u, 0, 1 - u, t])/t + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 0, t])/t - (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1 - u, t])/t - 
       (CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 2*CF*Pi^2*t - 
          CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2)*Log[Q2])/
        (12*t) - (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/
        (4*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (6*t) + G[1 - u, 0, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
          (2*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
          t) + G[1 - u, 1 - u, t]*
        (-1/2*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/t) - 
       (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 - 
          56*CF*Zeta[3] + 112*CF*t*Zeta[3] - 56*CF*t^2*Zeta[3] + 
          112*CF*u*Zeta[3] - 112*CF*t*u*Zeta[3] - 112*CF*u^2*Zeta[3]))/
        (24*t)) + G[0, 0, u]*((CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, 0, t])/(2*t) + (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(2*t) + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 0, t])/(2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/(2*t) + 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 0, t])/(2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1 - u, 0, 1 - u, t])/(2*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 0, t])/(2*t) + (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1 - u, t])/
        (2*t) + (CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 6*CA*t - 
          12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
          2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2)*Log[Q2])/(24*t) + 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2]^2)/(8*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + G[1 - u, 1 - u, t]*
        ((CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2))/
          (4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
           Log[Q2])/(2*t)) + G[0, 1 - u, t]*
        (-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1 - u, 0, t]*(-1/4*(CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/t + 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       (CA*CF*q2*(2*CA*Pi^2 - 2*CF*Pi^2 - 5*CA*Pi^2*t + 4*CF*Pi^2*t + 
          2*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 + 56*CA*Zeta[3] - 56*CF*Zeta[3] - 
          112*CA*t*Zeta[3] + 112*CF*t*Zeta[3] + 56*CA*t^2*Zeta[3] - 
          56*CF*t^2*Zeta[3] - 112*CA*u*Zeta[3] + 112*CF*u*Zeta[3] + 
          112*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] + 112*CA*u^2*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(48*t)) + G[1 - u, -u, t]*
      (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2)*Log[Q2])/t - 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
       (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 + 
          56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 56*CF*t^2*Zeta[3] - 
          112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 112*CF*u^2*Zeta[3]))/
        (48*t)) + G[-u, 1 - u, t]*
      (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2)*Log[Q2])/t - 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) + 
       (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 2*CF*Pi^2*t^2 + 
          56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 56*CF*t^2*Zeta[3] - 
          112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 112*CF*u^2*Zeta[3]))/
        (48*t)) + G[-u, t]*
      (-1/48*(CA*CF*q2*(-6*CA + 12*CF + CF*Pi^2 + 6*CA*t - 12*CF*t - 
           2*CF*Pi^2*t + CF*Pi^2*t^2 - 2*CF*Pi^2*u + 2*CF*Pi^2*t*u + 
           2*CF*Pi^2*u^2)*Log[Q2]^2)/t - 
       (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^3)/(24*t) + 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(48*t) + 
       (CA*CF*q2*(-60*CA*Pi^2 + 120*CF*Pi^2 - 47*CF*Pi^4 + 60*CA*Pi^2*t - 
          120*CF*Pi^2*t + 94*CF*Pi^4*t - 47*CF*Pi^4*t^2 + 94*CF*Pi^4*u - 
          94*CF*Pi^4*t*u - 94*CF*Pi^4*u^2 + 3360*CF*Zeta[3] - 
          1680*CA*t*Zeta[3] - 6720*CF*t*Zeta[3] + 3360*CF*t^2*Zeta[3]))/
        (2880*t) + (CA*CF*q2*Log[Q2]*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 
          2*CF*Pi^2*t^2 + 56*CF*Zeta[3] - 112*CF*t*Zeta[3] + 
          56*CF*t^2*Zeta[3] - 112*CF*u*Zeta[3] + 112*CF*t*u*Zeta[3] + 
          112*CF*u^2*Zeta[3]))/(48*t)) + G[0, -u, t]*
      (-1/24*(CA*CF*q2*(6*CA - 12*CF + CA*Pi^2 - CF*Pi^2 - 6*CA*t + 12*CF*t - 
           2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
           2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
           2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2)*Log[Q2])/t + 
       (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
         Log[Q2]^2)/(8*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^3)/(12*t) - 
       (CA*CF*q2*(2*CA*Pi^2 - 2*CF*Pi^2 - 5*CA*Pi^2*t + 4*CF*Pi^2*t + 
          2*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 56*CA*Zeta[3] + 56*CF*Zeta[3] + 
          112*CA*t*Zeta[3] - 112*CF*t*Zeta[3] - 56*CA*t^2*Zeta[3] + 
          56*CF*t^2*Zeta[3] + 112*CA*u*Zeta[3] - 112*CF*u*Zeta[3] - 
          112*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 
          112*CF*u^2*Zeta[3]))/(48*t)) + G[1 - u, 1 - u, t]*
      (-1/2*(CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, u])/
         t + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 0, u])/
        t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, u])/
        (2*t) + (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, 0, u])/t - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, 1, u])/(2*t) - (CA*CF*(CA + 2*CF)*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[1, 1, 0, u])/(2*t) + 
       (CA*CF*q2*(CA*Pi^2*t - 4*CA*t^2 + 4*CF*t^2 - 2*CA*Pi^2*t^2 + 
          4*CA*t^3 - 4*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u - 4*CA*t*u + 
          12*CF*t*u - 4*CA*Pi^2*t*u + 8*CA*t^2*u - 8*CF*t^2*u + 
          3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 + 4*CA*t*u^2 - 4*CF*t*u^2 + 
          4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2])/(16*t*(t + u)) - 
       (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
       (CA*CF*q2*(24*CF*t + 3*CA*Pi^2*t + 12*CA*t^2 - 36*CF*t^2 - 
          8*CA*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 + 
          3*CA*Pi^2*u + 12*CA*t*u - 60*CF*t*u - 8*CA*Pi^2*t*u - 36*CA*t^2*u + 
          36*CF*t^2*u + 3*CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 
          28*CA*t*Zeta[3] + 56*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] - 
          28*CA*u*Zeta[3] + 112*CA*t*u*Zeta[3] - 84*CA*t^2*u*Zeta[3] + 
          56*CA*u^2*Zeta[3] - 112*CA*t*u^2*Zeta[3] - 56*CA*u^3*Zeta[3]))/
        (48*t*(t + u))) + G[1 - u, t]*
      (-1/6*(CA*(CA - CF)*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          G[0, 1, u])/t + (CA*CF^2*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 1, u])/(6*t) + (CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, u])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 1, 0, u])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 0, 1, 1, u])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1, 0, 0, u])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[0, 1, 0, 1, u])/(2*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1, 1, 0, u])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 0, 0, 0, u])/t + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 0, 0, 1, u])/(2*t) + (CA*(3*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 0, u])/(2*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 0, 1, 1, u])/
        (2*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 0, 0, u])/(2*t) - (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 1, 0, 1, u])/t - (CA*(5*CA - 2*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1, 1, 1, 0, u])/(2*t) - 
       (CA*CF*q2*(CA*Pi^2*t + 12*CA*t^2 - 12*CF*t^2 - 2*CA*Pi^2*t^2 - 
          12*CA*t^3 + 12*CF*t^3 + CA*Pi^2*t^3 + CA*Pi^2*u + 12*CA*t*u - 
          36*CF*t*u - 4*CA*Pi^2*t*u - 24*CA*t^2*u + 24*CF*t^2*u + 
          3*CA*Pi^2*t^2*u - 2*CA*Pi^2*u^2 - 12*CA*t*u^2 + 12*CF*t*u^2 + 
          4*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2]^2)/(96*t*(t + u)) - 
       (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^3)/(24*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^4)/(96*t) + 
       G[0, 0, 1, u]*(-1/2*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 0, 1, u]*((CA^2*CF*q2*(1 - 3*t + t^2))/(2*t) + 
         (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 1, 0, u]*((CA*CF*q2*(3*CA - 2*CF - 8*CA*t + 4*CF*t + 3*CA*t^2 - 
            2*CF*t^2))/(2*t) + (CA*(3*CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[0, 1, 0, u]*
        (-1/2*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/t) + G[1, 0, 0, u]*
        (-1/2*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/t) + G[0, 0, 0, u]*
        ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1, 0, u]*(-1/12*(CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 
             6*CA*t - 12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - 
             CF*Pi^2*t^2 - 2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 
             2*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t - 
         (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
           Log[Q2])/(2*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(2*t)) + 
       G[0, 0, u]*((CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 6*CA*t - 
            12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 - 
            2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 2*CF*Pi^2*t*u + 
            2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/(24*t) + 
         (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
           Log[Q2])/(4*t) + (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
       (CA*CF*q2*(-1920*CF*t + 13*CA*Pi^4*t - 960*CA*t^2 + 2880*CF*t^2 + 
          40*CA*Pi^2*t^2 - 40*CF*Pi^2*t^2 - 26*CA*Pi^4*t^2 + 960*CA*t^3 - 
          960*CF*t^3 - 40*CA*Pi^2*t^3 + 40*CF*Pi^2*t^3 + 13*CA*Pi^4*t^3 + 
          13*CA*Pi^4*u - 960*CA*t*u + 4800*CF*t*u + 40*CA*Pi^2*t*u - 
          120*CF*Pi^2*t*u - 52*CA*Pi^4*t*u + 2880*CA*t^2*u - 2880*CF*t^2*u - 
          80*CA*Pi^2*t^2*u + 80*CF*Pi^2*t^2*u + 39*CA*Pi^4*t^2*u - 
          26*CA*Pi^4*u^2 + 1920*CA*t*u^2 - 1920*CF*t*u^2 - 40*CA*Pi^2*t*u^2 + 
          40*CF*Pi^2*t*u^2 + 52*CA*Pi^4*t*u^2 + 26*CA*Pi^4*u^3 - 
          1120*CA*t*Zeta[3] + 2240*CA*t^2*Zeta[3] - 1120*CA*t^3*Zeta[3] - 
          1120*CA*u*Zeta[3] + 2240*CA*t*u*Zeta[3] - 1120*CA*t^2*u*Zeta[3]))/
        (1920*t*(t + u)) - (CA*CF*q2*Log[Q2]*(-24*CF*t + CA*Pi^2*t - 
          12*CA*t^2 + 36*CF*t^2 - 4*CA*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
          CA*Pi^2*t^3 + CA*Pi^2*u - 12*CA*t*u + 60*CF*t*u - 4*CA*Pi^2*t*u + 
          36*CA*t^2*u - 36*CF*t^2*u + CA*Pi^2*t^2*u + 24*CA*t*u^2 - 
          24*CF*t*u^2 + 28*CA*t*Zeta[3] - 56*CA*t^2*Zeta[3] + 
          28*CA*t^3*Zeta[3] + 28*CA*u*Zeta[3] - 112*CA*t*u*Zeta[3] + 
          84*CA*t^2*u*Zeta[3] - 56*CA*u^2*Zeta[3] + 112*CA*t*u^2*Zeta[3] + 
          56*CA*u^3*Zeta[3]))/(48*t*(t + u))) + 
     (CA*CF*q2*(11520*CF*t - 240*CF*Pi^2*t + 55*CA*Pi^4*t + 5760*CA*t^2 - 
        17280*CF*t^2 - 120*CA*Pi^2*t^2 + 360*CF*Pi^2*t^2 - 118*CA*Pi^4*t^2 - 
        5760*CA*t^3 + 5760*CF*t^3 + 120*CA*Pi^2*t^3 - 120*CF*Pi^2*t^3 + 
        55*CA*Pi^4*t^3 + 55*CA*Pi^4*u + 5760*CA*t*u - 28800*CF*t*u - 
        120*CA*Pi^2*t*u + 600*CF*Pi^2*t*u - 118*CA*Pi^4*t*u - 
        17280*CA*t^2*u + 17280*CF*t^2*u + 360*CA*Pi^2*t^2*u - 
        360*CF*Pi^2*t^2*u + 55*CA*Pi^4*t^2*u - 11520*CA*t*u^2 + 
        11520*CF*t*u^2 + 240*CA*Pi^2*t*u^2 - 240*CF*Pi^2*t*u^2 + 
        840*CA*Pi^2*t*Zeta[3] - 3360*CA*t^2*Zeta[3] + 3360*CF*t^2*Zeta[3] - 
        1680*CA*Pi^2*t^2*Zeta[3] + 3360*CA*t^3*Zeta[3] - 
        3360*CF*t^3*Zeta[3] + 840*CA*Pi^2*t^3*Zeta[3] + 
        840*CA*Pi^2*u*Zeta[3] - 3360*CA*t*u*Zeta[3] + 10080*CF*t*u*Zeta[3] - 
        3360*CA*Pi^2*t*u*Zeta[3] + 6720*CA*t^2*u*Zeta[3] - 
        6720*CF*t^2*u*Zeta[3] + 2520*CA*Pi^2*t^2*u*Zeta[3] - 
        1680*CA*Pi^2*u^2*Zeta[3] + 3360*CA*t*u^2*Zeta[3] - 
        3360*CF*t*u^2*Zeta[3] + 3360*CA*Pi^2*t*u^2*Zeta[3] + 
        1680*CA*Pi^2*u^3*Zeta[3] - 8928*CA*t*Zeta[5] + 17856*CA*t^2*Zeta[5] - 
        8928*CA*t^3*Zeta[5] - 8928*CA*u*Zeta[5] + 35712*CA*t*u*Zeta[5] - 
        26784*CA*t^2*u*Zeta[5] + 17856*CA*u^2*Zeta[5] - 
        35712*CA*t*u^2*Zeta[5] - 17856*CA*u^3*Zeta[5]))/(5760*t*(t + u))) + 
   G[0, u]*(-1/4*(CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
        G[0, 0, 0, 0, 0, t])/t + (CA*(CA - 2*CF)*CF*q2*
       (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 0, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 0, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) + 
     (CA*(15*CA - 31*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1, 1, 1, 1, 1, u])/(2*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 0, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 0, 1 - u, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 0, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(4*t) + 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, 0, t])/(4*t) - 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/(4*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(4*t) + 
     (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*t) - 
     (CA*CF*q2*(-(CA*Pi^2) + 24*CF*t + 2*CA*Pi^2*t - 24*CF*t^2 - 
        CA*Pi^2*t^2 + 3*CA*Pi^2*u - 12*CA*t*u - 12*CF*t*u - 4*CA*Pi^2*t*u + 
        CA*Pi^2*t^2*u - 4*CA*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        2*CA*Pi^2*t*u^2 + 2*CA*Pi^2*u^3)*Log[Q2]^3)/(288*t*(-1 + u)) - 
     (CA^2*CF*q2*(-1 + t)^2*Log[Q2]^4)/(96*t) - 
     (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^5)/(480*t) + 
     G[0, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(1 - 3*t + t^2))/t - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 0, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[0, 1 - u, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 0, 0, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1 - u, 1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(1 - 3*t + t^2))/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(4*t)) + 
     G[1, 1, 1, 1, u]*((3*CA*CF*q2*(4*CA - 10*CF - 7*CA*t + 20*CF*t + 
          4*CA*t^2 - 10*CF*t^2))/(4*t) + (3*CA*(2*CA - 5*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
     G[0, 0, 0, 1 - u, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 0, 1 - u, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 1 - u, 0, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/t - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 1 - u, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[0, 1 - u, 0, 1 - u, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[1 - u, 0, 0, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/
        (4*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2])/(4*t)) + G[1 - u, 1 - u, 1 - u, 1 - u, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-1 + t)^2)/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (4*t)) + G[0, 0, 0, t]*
      (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, 1 - u, 0, t]*
      (-1/48*(CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2))/t - 
       (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[0, 1 - u, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1 - u, 0, 0, t]*((CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2))/(48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2])/(4*t) + 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/(8*t)) + 
     G[1, 1, 1, u]*((CA*CF*q2*(-42*CA + 84*CF + 3*CA*Pi^2 - 7*CF*Pi^2 + 
          42*CA*t - 84*CF*t - 6*CA*Pi^2*t + 14*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 
          7*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 14*CF*Pi^2*u + 6*CA*Pi^2*t*u - 
          14*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 14*CF*Pi^2*u^2))/(24*t) + 
       (CA*CF*q2*(6*CA - 14*CF - 11*CA*t + 28*CF*t + 6*CA*t^2 - 14*CF*t^2)*
         Log[Q2])/(4*t) + (CA*(3*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + G[0, 1 - u, 1 - u, t]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 
           2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 
           4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1 - u, 0, 1 - u, t]*
      (-1/48*(CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 
           24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 
           2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 
           4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/t - 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[0, 0, 1 - u, t]*
      ((CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 24*CF*t - 
          2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 2*CF*Pi^2 + 12*CA*t - 24*CF*t - 
          2*CA*Pi^2*t - 4*CF*Pi^2*t + CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 
          2*CA*Pi^2*u - 4*CF*Pi^2*u + 2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 
          2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2))/(48*t) + 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2])/(4*t) + 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^2)/
        (8*t)) + (CA*CF*q2*Log[Q2]*(-13*CA*Pi^4 - 960*CA*t - 960*CF*t + 
        80*CF*Pi^2*t + 26*CA*Pi^4*t + 960*CA*t^2 + 960*CF*t^2 - 
        80*CF*Pi^2*t^2 - 13*CA*Pi^4*t^2 + 39*CA*Pi^4*u + 2880*CA*t*u + 
        960*CF*t*u - 40*CA*Pi^2*t*u - 40*CF*Pi^2*t*u - 52*CA*Pi^4*t*u - 
        960*CA*t^2*u + 960*CF*t^2*u + 13*CA*Pi^4*t^2*u - 52*CA*Pi^4*u^2 - 
        1920*CA*t*u^2 + 1920*CF*t*u^2 + 40*CA*Pi^2*t*u^2 - 40*CF*Pi^2*t*u^2 + 
        26*CA*Pi^4*t*u^2 + 26*CA*Pi^4*u^3 + 1120*CA*Zeta[3] - 
        2240*CA*t*Zeta[3] + 1120*CA*t^2*Zeta[3] - 1120*CA*u*Zeta[3] + 
        2240*CA*t*u*Zeta[3] - 1120*CA*t^2*u*Zeta[3]))/(1920*t*(-1 + u)) - 
     (CA*CF*q2*Log[Q2]^2*(-(CA*Pi^2) - 12*CA*t - 12*CF*t + 4*CA*Pi^2*t + 
        12*CA*t^2 + 12*CF*t^2 - CA*Pi^2*t^2 + CA*Pi^2*u + 36*CA*t*u + 
        12*CF*t*u - 4*CA*Pi^2*t*u - 12*CA*t^2*u + 12*CF*t^2*u + 
        CA*Pi^2*t^2*u - 24*CA*t*u^2 + 24*CF*t*u^2 - 28*CA*Zeta[3] + 
        56*CA*t*Zeta[3] - 28*CA*t^2*Zeta[3] + 84*CA*u*Zeta[3] - 
        112*CA*t*u*Zeta[3] + 28*CA*t^2*u*Zeta[3] - 112*CA*u^2*Zeta[3] + 
        56*CA*t*u^2*Zeta[3] + 56*CA*u^3*Zeta[3]))/(96*t*(-1 + u)) + 
     G[0, 0, t]*((CA*(3*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*G[1, 1, 1, u])/(2*t) - 
       (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
        (48*t) - (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/(8*t) - 
       (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(24*t) + 
       G[1, 1, u]*((3*CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
         (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
          (2*t)) - (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 
          56*t*Zeta[3] + 28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 
          56*u^2*Zeta[3]))/(48*t)) + G[1 - u, 0, t]*
      (-1/2*(CA*(4*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          G[1, 1, 1, u])/t + (CA^2*CF*Pi^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2])/(48*t) + (CA^2*CF*q2*(1 - 3*t + t^2)*Log[Q2]^2)/
        (8*t) + (CA^2*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (24*t) + (CA^2*CF*q2*(Pi^2 - 3*Pi^2*t + Pi^2*t^2 + 28*Zeta[3] - 
          56*t*Zeta[3] + 28*t^2*Zeta[3] - 56*u*Zeta[3] + 56*t*u*Zeta[3] + 
          56*u^2*Zeta[3]))/(48*t)) + G[1, 1, u]*
      ((-3*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 0, t])/(2*t) + (CA*(2*CA - 3*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 0, 1 - u, t])/(2*t) + 
       (CA*(2*CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 0, t])/(2*t) - (3*CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[0, 1 - u, 1 - u, t])/(2*t) + 
       (CA*(2*CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 0, t])/(2*t) - (3*CA*(CA - CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 0, 1 - u, t])/(2*t) - 
       (3*CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 0, t])/(2*t) + (CA*(2*CA - 3*CF)*CF*q2*
         (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*G[1 - u, 1 - u, 1 - u, t])/
        (2*t) + (CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 
          2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 
          2*CF*Pi^2*u^2)*Log[Q2])/(8*t) + 
       (3*CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/(4*t) + 
       G[1 - u, 0, t]*(-1/4*(CA*CF*q2*(2*CA - 6*CF - 3*CA*t + 12*CF*t + 
             2*CA*t^2 - 6*CF*t^2))/t - (CA*(CA - 3*CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1 - u, 1 - u, t]*((3*CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
          (4*t) - (3*CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
           Log[Q2])/(2*t)) + (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 
          4*CF*Pi^2*t - 2*CF*Pi^2*t^2 - 56*CF*Zeta[3] + 112*CF*t*Zeta[3] - 
          56*CF*t^2*Zeta[3] + 112*CF*u*Zeta[3] - 112*CF*t*u*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(16*t)) + G[1 - u, t]*
      ((CA*(8*CA - 15*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 1, 1, u])/(2*t) + (CA*CF*q2*(-12*CA + 24*CF + CA*Pi^2 + 
          2*CF*Pi^2 + 12*CA*t - 24*CF*t - 2*CA*Pi^2*t - 4*CF*Pi^2*t + 
          CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 - 2*CA*Pi^2*u - 4*CF*Pi^2*u + 
          2*CA*Pi^2*t*u + 4*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2)*
         Log[Q2]^2)/(96*t) + (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^3)/
        (24*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^4)/(96*t) + G[1, 1, 1, u]*
        ((CA*CF*q2*(6*CA - 14*CF - 11*CA*t + 28*CF*t + 6*CA*t^2 - 14*CF*t^2))/
          (4*t) + (CA*(3*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
            2*u^2)*Log[Q2])/(2*t)) + G[1, 1, u]*
        ((CA*CF*q2*(-18*CA + 36*CF + 2*CA*Pi^2 - 3*CF*Pi^2 + 18*CA*t - 
            36*CF*t - 4*CA*Pi^2*t + 6*CF*Pi^2*t + 2*CA*Pi^2*t^2 - 
            3*CF*Pi^2*t^2 - 4*CA*Pi^2*u + 6*CF*Pi^2*u + 4*CA*Pi^2*t*u - 
            6*CF*Pi^2*t*u + 4*CA*Pi^2*u^2 - 6*CF*Pi^2*u^2))/(24*t) + 
         (CA*CF*q2*(4*CA - 6*CF - 9*CA*t + 12*CF*t + 4*CA*t^2 - 6*CF*t^2)*
           Log[Q2])/(4*t) + (CA*(2*CA - 3*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) - 
       (CA*CF*q2*(-120*CA*Pi^2 + 240*CF*Pi^2 + 39*CA*Pi^4 - 94*CF*Pi^4 + 
          120*CA*Pi^2*t - 240*CF*Pi^2*t - 78*CA*Pi^4*t + 188*CF*Pi^4*t + 
          39*CA*Pi^4*t^2 - 94*CF*Pi^4*t^2 - 78*CA*Pi^4*u + 188*CF*Pi^4*u + 
          78*CA*Pi^4*t*u - 188*CF*Pi^4*t*u + 78*CA*Pi^4*u^2 - 
          188*CF*Pi^4*u^2 - 3360*CA*Zeta[3] + 6720*CF*Zeta[3] + 
          6720*CA*t*Zeta[3] - 13440*CF*t*Zeta[3] - 3360*CA*t^2*Zeta[3] + 
          6720*CF*t^2*Zeta[3]))/(5760*t) + 
       (CA*CF*q2*Log[Q2]*(CA*Pi^2 + 2*CF*Pi^2 - 4*CA*Pi^2*t - 4*CF*Pi^2*t + 
          CA*Pi^2*t^2 + 2*CF*Pi^2*t^2 + 28*CA*Zeta[3] - 56*CF*Zeta[3] - 
          56*CA*t*Zeta[3] + 112*CF*t*Zeta[3] + 28*CA*t^2*Zeta[3] - 
          56*CF*t^2*Zeta[3] - 56*CA*u*Zeta[3] + 112*CF*u*Zeta[3] + 
          56*CA*t*u*Zeta[3] - 112*CF*t*u*Zeta[3] + 56*CA*u^2*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(48*t)) + G[1 - u, 1 - u, t]*
      ((CA*(3*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1, 1, 1, u])/(2*t) - (CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 - 
          2*CF*Pi^2 - 12*CA*t + 24*CF*t - 6*CA*Pi^2*t + 4*CF*Pi^2*t + 
          3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 6*CA*Pi^2*u + 4*CF*Pi^2*u + 
          6*CA*Pi^2*t*u - 4*CF*Pi^2*t*u + 6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2)*
         Log[Q2])/(48*t) + (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/
        (8*t) + (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         Log[Q2]^3)/(24*t) - (CA*CF*q2*(3*CA*Pi^2 - 2*CF*Pi^2 - 8*CA*Pi^2*t + 
          4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 28*CA*Zeta[3] + 
          56*CF*Zeta[3] + 56*CA*t*Zeta[3] - 112*CF*t*Zeta[3] - 
          28*CA*t^2*Zeta[3] + 56*CF*t^2*Zeta[3] + 56*CA*u*Zeta[3] - 
          112*CF*u*Zeta[3] - 56*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] - 
          56*CA*u^2*Zeta[3] + 112*CF*u^2*Zeta[3]))/(48*t)) + 
     G[0, 1 - u, t]*(-1/2*(CA*(4*CA - 7*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
           2*t*u + 2*u^2)*G[1, 1, 1, u])/t + 
       (CA*CF*q2*(12*CA - 24*CF + 3*CA*Pi^2 - 2*CF*Pi^2 - 12*CA*t + 24*CF*t - 
          6*CA*Pi^2*t + 4*CF*Pi^2*t + 3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 
          6*CA*Pi^2*u + 4*CF*Pi^2*u + 6*CA*Pi^2*t*u - 4*CF*Pi^2*t*u + 
          6*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2)*Log[Q2])/(48*t) - 
       (CA*(CA - 2*CF)*CF*q2*(-1 + t)^2*Log[Q2]^2)/(8*t) - 
       (CA*(CA - 2*CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
        (24*t) + G[1, 1, u]*(-1/4*(CA*CF*q2*(2*CA - 6*CF - 3*CA*t + 12*CF*t + 
             2*CA*t^2 - 6*CF*t^2))/t - (CA*(CA - 3*CF)*CF*q2*
           (1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       (CA*CF*q2*(3*CA*Pi^2 - 2*CF*Pi^2 - 8*CA*Pi^2*t + 4*CF*Pi^2*t + 
          3*CA*Pi^2*t^2 - 2*CF*Pi^2*t^2 - 28*CA*Zeta[3] + 56*CF*Zeta[3] + 
          56*CA*t*Zeta[3] - 112*CF*t*Zeta[3] - 28*CA*t^2*Zeta[3] + 
          56*CF*t^2*Zeta[3] + 56*CA*u*Zeta[3] - 112*CF*u*Zeta[3] - 
          56*CA*t*u*Zeta[3] + 112*CF*t*u*Zeta[3] - 56*CA*u^2*Zeta[3] + 
          112*CF*u^2*Zeta[3]))/(48*t)) + 
     G[1, u]*(-1/2*(CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
          G[0, 0, 0, 0, t])/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
          2*t*u + 2*u^2)*G[0, 0, 0, 1 - u, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 1 - u, 0, t])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 0, 1 - u, 1 - u, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 0, 0, t])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 0, 1 - u, t])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 1 - u, 0, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[0, 1 - u, 1 - u, 1 - u, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 0, 0, t])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 0, 1 - u, t])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 1 - u, 0, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 0, 1 - u, 1 - u, t])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 0, 0, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 0, 1 - u, t])/(2*t) - 
       (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 1 - u, 0, t])/(2*t) - 
       (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*
         G[1 - u, 1 - u, 1 - u, 1 - u, t])/(2*t) + 
       (CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 2*CF*Pi^2*t - 
          CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 2*CF*Pi^2*u^2)*
         Log[Q2]^2)/(48*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*
         Log[Q2]^3)/(24*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
          2*u^2)*Log[Q2]^4)/(48*t) + G[0, 0, 0, t]*
        (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[0, 1 - u, 1 - u, t]*
        (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[1 - u, 0, 1 - u, t]*
        (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[1 - u, 1 - u, 0, t]*
        (-1/4*(CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 
             2*CF*t^2))/t - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2])/(2*t)) + G[0, 0, 1 - u, t]*
        ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[0, 1 - u, 0, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/
          (4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/
          (2*t)) + G[1 - u, 0, 0, t]*
        ((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2))/(4*t) - 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2])/(2*t)) + 
       G[1 - u, 1 - u, 1 - u, t]*((CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 
            2*CF*t^2))/(4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 
            2*u^2)*Log[Q2])/(2*t)) + G[0, 1 - u, t]*
        (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 6*CA*t - 
             12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - 
             CF*Pi^2*t^2 - 2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 
             2*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t - 
         (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
           Log[Q2])/(4*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + G[1 - u, 0, t]*
        (-1/24*(CA*CF*q2*(-6*CA + 12*CF + CA*Pi^2 - CF*Pi^2 + 6*CA*t - 
             12*CF*t - 2*CA*Pi^2*t + 2*CF*Pi^2*t + CA*Pi^2*t^2 - 
             CF*Pi^2*t^2 - 2*CA*Pi^2*u + 2*CF*Pi^2*u + 2*CA*Pi^2*t*u - 
             2*CF*Pi^2*t*u + 2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2))/t - 
         (CA*CF*q2*(2*CA - 2*CF - 5*CA*t + 4*CF*t + 2*CA*t^2 - 2*CF*t^2)*
           Log[Q2])/(4*t) - (CA*(CA - CF)*CF*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
       G[0, 0, t]*((CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 
            2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 
            2*CF*Pi^2*u^2))/(24*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 
            2*CF*t^2)*Log[Q2])/(4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + G[1 - u, 1 - u, t]*
        ((CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 
            2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 
            2*CF*Pi^2*u^2))/(24*t) + (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 
            2*CF*t^2)*Log[Q2])/(4*t) - (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 
            2*t*u + 2*u^2)*Log[Q2]^2)/(4*t)) + 
       (CA*CF*q2*(-20*CA*Pi^2 + 40*CF*Pi^2 + 13*CF*Pi^4 + 20*CA*Pi^2*t - 
          40*CF*Pi^2*t - 26*CF*Pi^4*t + 13*CF*Pi^4*t^2 - 26*CF*Pi^4*u + 
          26*CF*Pi^4*t*u + 26*CF*Pi^4*u^2 - 1120*CF*Zeta[3] + 
          560*CA*t*Zeta[3] + 2240*CF*t*Zeta[3] - 1120*CF*t^2*Zeta[3]))/
        (960*t) + (CA*CF*q2*Log[Q2]*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 
          2*CF*Pi^2*t^2 - 56*CF*Zeta[3] + 112*CF*t*Zeta[3] - 
          56*CF*t^2*Zeta[3] + 112*CF*u*Zeta[3] - 112*CF*t*u*Zeta[3] - 
          112*CF*u^2*Zeta[3]))/(48*t) + G[1 - u, t]*
        ((CA*CF*q2*(-6*CA + 12*CF - CF*Pi^2 + 6*CA*t - 12*CF*t + 
            2*CF*Pi^2*t - CF*Pi^2*t^2 + 2*CF*Pi^2*u - 2*CF*Pi^2*t*u - 
            2*CF*Pi^2*u^2)*Log[Q2])/(24*t) + 
         (CA*CF*q2*(-2*CF + CA*t + 4*CF*t - 2*CF*t^2)*Log[Q2]^2)/(8*t) - 
         (CA*CF^2*q2*(1 - 2*t + t^2 - 2*u + 2*t*u + 2*u^2)*Log[Q2]^3)/
          (12*t) + (CA*CF*q2*(-2*CF*Pi^2 + CA*Pi^2*t + 4*CF*Pi^2*t - 
            2*CF*Pi^2*t^2 - 56*CF*Zeta[3] + 112*CF*t*Zeta[3] - 
            56*CF*t^2*Zeta[3] + 112*CF*u*Zeta[3] - 112*CF*t*u*Zeta[3] - 
            112*CF*u^2*Zeta[3]))/(48*t))) + 
     (CA*CF*q2*(-39*CA*Pi^4 + 5760*CA*t + 5760*CF*t - 120*CA*Pi^2*t - 
        120*CF*Pi^2*t + 70*CA*Pi^4*t - 5760*CA*t^2 - 5760*CF*t^2 + 
        120*CA*Pi^2*t^2 + 120*CF*Pi^2*t^2 - 39*CA*Pi^4*t^2 + 39*CA*Pi^4*u - 
        17280*CA*t*u - 5760*CF*t*u + 360*CA*Pi^2*t*u + 120*CF*Pi^2*t*u - 
        70*CA*Pi^4*t*u + 5760*CA*t^2*u - 5760*CF*t^2*u - 120*CA*Pi^2*t^2*u + 
        120*CF*Pi^2*t^2*u + 39*CA*Pi^4*t^2*u + 11520*CA*t*u^2 - 
        11520*CF*t*u^2 - 240*CA*Pi^2*t*u^2 + 240*CF*Pi^2*t*u^2 + 
        280*CA*Pi^2*Zeta[3] - 6720*CF*t*Zeta[3] - 560*CA*Pi^2*t*Zeta[3] + 
        6720*CF*t^2*Zeta[3] + 280*CA*Pi^2*t^2*Zeta[3] - 
        840*CA*Pi^2*u*Zeta[3] + 3360*CA*t*u*Zeta[3] + 3360*CF*t*u*Zeta[3] + 
        1120*CA*Pi^2*t*u*Zeta[3] - 280*CA*Pi^2*t^2*u*Zeta[3] + 
        1120*CA*Pi^2*u^2*Zeta[3] - 3360*CA*t*u^2*Zeta[3] + 
        3360*CF*t*u^2*Zeta[3] - 560*CA*Pi^2*t*u^2*Zeta[3] - 
        560*CA*Pi^2*u^3*Zeta[3] + 8928*CA*Zeta[5] - 17856*CA*t*Zeta[5] + 
        8928*CA*t^2*Zeta[5] - 26784*CA*u*Zeta[5] + 35712*CA*t*u*Zeta[5] - 
        8928*CA*t^2*u*Zeta[5] + 35712*CA*u^2*Zeta[5] - 
        17856*CA*t*u^2*Zeta[5] - 17856*CA*u^3*Zeta[5]))/(5760*t*(-1 + u))))


==> anc/Output/Decay/Interference_NLO_Decay_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*CF*(CA + 2*CF)*q2*(t^2 + u^2))/(4*eps^2*(-1 + t + u)) + 
 (CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) - 
 (CA*CF*q2*(-36*CA*t + 36*CF*t + 208*CA*t^2 - 216*CF*t^2 + 9*CA*Pi^2*t^2 - 
    6*CF*Pi^2*t^2 - 36*CA*u + 36*CF*u - 192*CA*t*u + 144*CF*t*u + 
    208*CA*u^2 - 216*CF*u^2 + 9*CA*Pi^2*u^2 - 6*CF*Pi^2*u^2))/
  (144*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, t])/(4*(-1 + t + u)) + 
 (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, u])/(4*(-1 + t + u)) - 
 (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, u])/(4*(-1 + t + u)) + 
 (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, t])/(4*(-1 + t + u)) - 
 (CA*CF^2*q2*(t^2 + u^2)*G[1, 0, t])/(2*(-1 + t + u)) + 
 (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, u])/(4*(-1 + t + u)) - 
 (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, u])/(4*(-1 + t + u)) + 
 (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(4*(-1 + t + u)) - 
 (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
 (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/(2*(-1 + t + u)) + 
 (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
   (CA*CF*q2*(14*CA*t^2 - 3*CF*t^2 + 6*CA*t*u + 12*CF*t*u + 14*CA*u^2 - 
      3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] + 
 (CA*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u)) + 
 G[0, t]*((CA^2*CF*q2*(t + u)^2)/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
 G[0, u]*((CA^2*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
 G[1 - u, t]*(-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
   (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
      3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     Log[Q2])/(4*(-1 + t + u))) + 
 G[1, u]*(-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
   (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
      3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, t])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[-u, t])/
    (2*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
    (4*(-1 + t + u))) + ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
   (CA*CF*q2*(14*CA*t^2 - 3*CF*t^2 + 6*CA*t*u + 12*CF*t*u + 14*CA*u^2 - 
      3*CF*u^2))/(12*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u)))/eps + 
 eps*(-1/216*(CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
       3*Pi^2*u^2))/(-1 + t + u) + (CA^2*CF*q2*(t^2 + u^2)*G[-u, t]*
     G[1, 1, u])/(2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*G[0, 1, 0, t])/
    (2*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*G[1, 0, 0, t])/
    (2*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1, 0, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, t])/(2*(-1 + t + u)) + 
   (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(-36*CA*t + 36*CF*t + 208*CA*t^2 - 216*CF*t^2 + 
        9*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 - 36*CA*u + 36*CF*u - 192*CA*t*u + 
        144*CF*t*u + 208*CA*u^2 - 216*CF*u^2 + 9*CA*Pi^2*u^2 - 
        6*CF*Pi^2*u^2))/(144*(-1 + t + u)))*Log[Q2] + 
   ((CA*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
     (CA*CF*q2*(14*CA*t^2 - 3*CF*t^2 + 6*CA*t*u + 12*CF*t*u + 14*CA*u^2 - 
        3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 - 
   (CA*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
   G[0, 0, t]*(-1/4*(CA^2*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, u]*(-1/4*(CA^2*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[-u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, u]*((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + G[1 - u, 1 - u, t]*
    ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, t]*((CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 
        2*CF*u^2))/(4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/
      (2*(-1 + t + u))) + G[1 - u, t]*
    (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
        9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
        144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
        72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
        36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
        18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
        9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, u])/(4*(-1 + t + u)) + 
     ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, u]*((CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 
        12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 3*CA*Pi^2*t^2*u - 
        4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 12*CA*u^3 - 12*CF*u^3 + 
        3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3))/(48*(-1 + u)*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t + u)^2*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u)) + 
     G[1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u)))) + 
   G[0, t]*((CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 24*CF*t^2 - 
        3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
        12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2))/
      (48*(-1 + t)*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, u])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t + u)^2*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u)) + 
     G[1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u)))) + 
   G[1, u]*(-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
        9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
        144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
        72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
        36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
        18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
        9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/(2*(-1 + t + u)) + 
     ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u)) + 
     G[-u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (2*(-1 + t + u))) + G[1 - u, t]*((CA*CF*nf*q2*(t^2 + u^2))/
        (6*(-1 + t + u)) - (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 
          12*CF*t*u + 8*CA*u^2 - 3*CF*u^2))/(12*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u)))) + 
   (CA*CF*q2*(216*CA*t^2 - 920*CA*t^3 + 864*CF*t^3 + 60*CA*Pi^2*t^3 - 
      45*CF*Pi^2*t^3 + 904*CA*t^2*u - 864*CF*t^2*u + 114*CA*Pi^2*t^2*u - 
      81*CF*Pi^2*t^2*u + 216*CA*u^2 + 904*CA*t*u^2 - 864*CF*t*u^2 + 
      114*CA*Pi^2*t*u^2 - 81*CF*Pi^2*t*u^2 - 920*CA*u^3 + 864*CF*u^3 + 
      60*CA*Pi^2*u^3 - 45*CF*Pi^2*u^3 - 252*CA*t^3*Zeta[3] - 
      504*CF*t^3*Zeta[3] - 252*CA*t^2*u*Zeta[3] - 504*CF*t^2*u*Zeta[3] - 
      252*CA*t*u^2*Zeta[3] - 504*CF*t*u^2*Zeta[3] - 252*CA*u^3*Zeta[3] - 
      504*CF*u^3*Zeta[3]))/(432*(-1 + t + u)*(t + u))) + 
 eps^2*((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[0, 0, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, 1 - u, t])/(2*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[0, 1, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[1, 0, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, -u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(18*(-1 + t + u)) - 
     (CA*CF*q2*(-36*CA*t + 36*CF*t + 208*CA*t^2 - 216*CF*t^2 + 
        9*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 - 36*CA*u + 36*CF*u - 192*CA*t*u + 
        144*CF*t*u + 208*CA*u^2 - 216*CF*u^2 + 9*CA*Pi^2*u^2 - 
        6*CF*Pi^2*u^2))/(288*(-1 + t + u)))*Log[Q2]^2 + 
   (-1/36*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(14*CA*t^2 - 3*CF*t^2 + 6*CA*t*u + 12*CF*t*u + 14*CA*u^2 - 
        3*CF*u^2))/(72*(-1 + t + u)))*Log[Q2]^3 + 
   (CA*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^4)/(96*(-1 + t + u)) + 
   G[1 - u, -u, 1 - u, t]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, t]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, t]*((CA^2*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, u]*((CA^2*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 1, u]*(-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
    (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + G[0, 1, 0, u]*
    ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1, 0, t]*(-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + 
         CA*u + 4*CA*t*u - 4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 1, 0, t]*(-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 
         2*CF*u^2))/(-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/
      (2*(-1 + t + u))) + G[1, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[-u, 1 - u, t]*((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(4*(-1 + t + u))) + 
   G[0, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 0, t]*(-1/48*(CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 24*CF*t^2 - 
         3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
         3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
         12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
         4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2))/
       ((-1 + t)*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, u])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 0, u]*(-1/48*(CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 
         4*CF*Pi^2*t^2 + 12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 
         3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 
         3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
         12*CA*u^3 - 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3))/
       ((-1 + u)*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 0, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 1 - u, t]*
    ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 1 - u, t]*((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) - 
     (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
        3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
        144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
        72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 - 
        12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 144*CF*t*u^3 + 
        6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 180*CF*u^4 + 
        3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
     (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1, 1, u]*((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) - 
     (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
        3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
        144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
        72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 - 
        12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 144*CF*t*u^3 + 
        6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 180*CF*u^4 + 
        3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, t])/(2*(-1 + t + u)) + 
     (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
      (48*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1, 0, t]*(-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 
         12*CF*u - CF*Pi^2*u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[-u, t]*
    (-1/2*(CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(-1 + t + u) + 
     G[1, 1, u]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u)))) - 
   (CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 9*Pi^2*t*u - 160*u^2 + 
      3*Pi^2*u^2 + 126*t^2*Zeta[3] + 126*u^2*Zeta[3]))/(324*(-1 + t + u)) - 
   (CA*CF*q2*(-51840*CA*t^2 - 1080*CA*Pi^2*t^2 + 3240*CF*Pi^2*t^2 + 
      220480*CA*t^3 - 207360*CF*t^3 - 6240*CA*Pi^2*t^3 + 6480*CF*Pi^2*t^3 + 
      495*CA*Pi^4*t^3 + 702*CF*Pi^4*t^3 + 51840*CA*t*u - 2160*CA*Pi^2*t*u + 
      6480*CF*Pi^2*t*u - 219200*CA*t^2*u + 207360*CF*t^2*u - 
      480*CA*Pi^2*t^2*u + 2160*CF*Pi^2*t^2*u + 495*CA*Pi^4*t^2*u + 
      702*CF*Pi^4*t^2*u - 51840*CA*u^2 - 1080*CA*Pi^2*u^2 + 
      3240*CF*Pi^2*u^2 - 219200*CA*t*u^2 + 207360*CF*t*u^2 - 
      480*CA*Pi^2*t*u^2 + 2160*CF*Pi^2*t*u^2 + 495*CA*Pi^4*t*u^2 + 
      702*CF*Pi^4*t*u^2 + 220480*CA*u^3 - 207360*CF*u^3 - 6240*CA*Pi^2*u^3 + 
      6480*CF*Pi^2*u^3 + 495*CA*Pi^4*u^3 + 702*CF*Pi^4*u^3 - 
      141120*CA*t^3*Zeta[3] + 30240*CF*t^3*Zeta[3] - 
      201600*CA*t^2*u*Zeta[3] - 90720*CF*t^2*u*Zeta[3] - 
      201600*CA*t*u^2*Zeta[3] - 90720*CF*t*u^2*Zeta[3] - 
      141120*CA*u^3*Zeta[3] + 30240*CF*u^3*Zeta[3]))/
    (51840*(-1 + t + u)*(t + u)) + 
   G[0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/
       (-1 + t + u) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 
        24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
        12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2)*Log[Q2])/
      (48*(-1 + t)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + G[0, 1, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, u]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, u]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*CF*q2*(-12*CA*t - 12*CF*t + 24*CA*t^2 - 
        3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 + 12*CA*u + 12*CF*u - 12*CA*t*u + 
        12*CF*t*u - 6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 6*CA*Pi^2*t^2*u - 
        8*CF*Pi^2*t^2*u - 12*CA*u^2 - 12*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 3*CA*Pi^2*t*u^2 - 
        4*CF*Pi^2*t*u^2 + 28*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] + 
        28*CA*u^2*Zeta[3] - 28*CA*t*u^2*Zeta[3]))/
      (48*(-1 + t)*(-1 + t + u))) + 
   G[0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/
       (-1 + t + u) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 
        12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 3*CA*Pi^2*t^2*u - 
        4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 12*CA*u^3 - 12*CF*u^3 + 
        3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3)*Log[Q2])/(48*(-1 + u)*(-1 + t + u)) + 
     (CA^2*CF*q2*(t + u)^2*Log[Q2]^2)/(8*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
     G[0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*CF*q2*(12*CA*t + 12*CF*t - 12*CA*t^2 - 
        12*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 - 12*CA*u - 12*CF*u - 
        12*CA*t*u + 12*CF*t*u - 6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 12*CA*t^2*u - 
        12*CF*t^2*u + 3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u + 24*CA*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 6*CA*Pi^2*t*u^2 - 8*CF*Pi^2*t*u^2 - 
        12*CA*u^3 + 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3 + 
        28*CA*t^2*Zeta[3] - 28*CA*t^2*u*Zeta[3] + 28*CA*u^2*Zeta[3] - 
        28*CA*u^3*Zeta[3]))/(48*(-1 + u)*(-1 + t + u))) + 
   Log[Q2]*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
        3*Pi^2*u^2))/(216*(-1 + t + u)) - 
     (CA*CF*q2*(216*CA*t^2 - 920*CA*t^3 + 864*CF*t^3 + 60*CA*Pi^2*t^3 - 
        45*CF*Pi^2*t^3 + 904*CA*t^2*u - 864*CF*t^2*u + 114*CA*Pi^2*t^2*u - 
        81*CF*Pi^2*t^2*u + 216*CA*u^2 + 904*CA*t*u^2 - 864*CF*t*u^2 + 
        114*CA*Pi^2*t*u^2 - 81*CF*Pi^2*t*u^2 - 920*CA*u^3 + 864*CF*u^3 + 
        60*CA*Pi^2*u^3 - 45*CF*Pi^2*u^3 - 252*CA*t^3*Zeta[3] - 
        504*CF*t^3*Zeta[3] - 252*CA*t^2*u*Zeta[3] - 504*CF*t^2*u*Zeta[3] - 
        252*CA*t*u^2*Zeta[3] - 504*CF*t*u^2*Zeta[3] - 252*CA*u^3*Zeta[3] - 
        504*CF*u^3*Zeta[3]))/(432*(-1 + t + u)*(t + u))) + 
   G[1 - u, t]*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
        3*Pi^2*u^2))/(216*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(4*(-1 + t + u)) + 
     ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) + 
       (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
          144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
          72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
          36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
          18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
          9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2))*
      Log[Q2] + (-1/12*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
     G[0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 0, u]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, u]*(-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) - 
     (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
        42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 1808*CA*t^2*u^2 - 
        1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 270*CF*Pi^2*t^2*u^2 + 
        432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 162*CF*Pi^2*t*u^3 - 
        920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 27*CF*Pi^2*u^4 + 
        252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
        1008*CF*t^3*u*Zeta[3] + 504*CA*t^2*u^2*Zeta[3] - 
        1008*CF*t^2*u^2*Zeta[3] + 504*CA*t*u^3*Zeta[3] - 
        1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 504*CF*u^4*Zeta[3]))/
      (432*(-1 + t + u)*(t + u)^2)) + 
   G[1, u]*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
        3*Pi^2*u^2))/(216*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, -u, t])/
      (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, t])/
      (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, t])/
      (2*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
        (9*(-1 + t + u)) + (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 
          180*CF*t^4 + 9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 
          80*CA*t^3*u + 144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 
          72*CA*u^2 + 72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 
          18*CA*Pi^2*t^2*u^2 - 36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 
          144*CF*t*u^3 + 18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 
          180*CF*u^4 + 9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/
        (144*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
     (-1/12*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
     G[1 - u, -u, t]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[-u, 1 - u, t]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + 
     G[-u, t]*((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[1 - u, t]*((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
        (9*(-1 + t + u)) - (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 
          180*CF*t^4 + 3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 
          80*CA*t^3*u - 144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 
          72*CA*u^2 - 72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 
          6*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 
          144*CF*t*u^3 + 6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 
          180*CF*u^4 + 3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/
        (144*(-1 + t + u)*(t + u)^2) + 
       (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) - 
     (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
        42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 1808*CA*t^2*u^2 - 
        1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 270*CF*Pi^2*t^2*u^2 + 
        432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 162*CF*Pi^2*t*u^3 - 
        920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 27*CF*Pi^2*u^4 + 
        252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
        1008*CF*t^3*u*Zeta[3] + 504*CA*t^2*u^2*Zeta[3] - 
        1008*CF*t^2*u^2*Zeta[3] + 504*CA*t*u^3*Zeta[3] - 
        1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 504*CF*u^4*Zeta[3]))/
      (432*(-1 + t + u)*(t + u)^2))) + 
 eps^3*((CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, t]*G[1, 1, 1, u])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*G[0, 0, 0, 1, 0, t])/
    (2*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, 1, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*G[0, 0, 1, 0, 0, t])/
    (2*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, 1, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 0, 1 - u, 1, 0, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, -u, 1 - u, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*G[0, 1, 0, 0, 0, t])/
    (2*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, 1, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 0, 1, 0, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, -u, 1 - u, t])/
    (2*(-1 + t + u)) + (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 1, 0, 0, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1, 0, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, 0, 
      t])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
   (CA*CF^2*q2*(t^2 + u^2)*G[1, 0, 0, 0, 0, t])/(2*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 0, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1, 0, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 1 - u, 
      t])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[1 - u, 0, 0, -u, 1 - u, t])/(2*(-1 + t + u)) + 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1, 0, 0, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 1 - u, 
      t])/(4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*
     G[1 - u, 0, 1 - u, 1, 0, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 
      1 - u, t])/(4*(-1 + t + u)) + (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1, 0, 0, 0, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 1 - u, t])/
    (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1, 0, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 0, 
      t])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
   (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1, 0, 0, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 0, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 
      1 - u, t])/(4*(-1 + t + u)) + (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 1 - u, 1, 0, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, -u, 1 - u, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, -u, 1 - u, 
      1 - u, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, 1 - u, 
      1 - u, t])/(2*(-1 + t + u)) + 
   (-1/54*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(-36*CA*t + 36*CF*t + 208*CA*t^2 - 216*CF*t^2 + 
        9*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 - 36*CA*u + 36*CF*u - 192*CA*t*u + 
        144*CF*t*u + 208*CA*u^2 - 216*CF*u^2 + 9*CA*Pi^2*u^2 - 
        6*CF*Pi^2*u^2))/(864*(-1 + t + u)))*Log[Q2]^3 + 
   ((CA*CF*nf*q2*(t^2 + u^2))/(144*(-1 + t + u)) - 
     (CA*CF*q2*(14*CA*t^2 - 3*CF*t^2 + 6*CA*t*u + 12*CF*t*u + 14*CA*u^2 - 
        3*CF*u^2))/(288*(-1 + t + u)))*Log[Q2]^4 - 
   (CA*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^5)/(480*(-1 + t + u)) + 
   G[0, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 0, u]*(-1/4*(CA^2*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, 1 - u, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 0, 1 - u, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 0, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1 - u, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1 - u, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 0, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1 - u, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 0, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1 - u, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 0, t]*
    (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, -u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1 - u, -u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, -u, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 1, 1, u]*((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 1 - u, t]*
    ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + G[0, 1 - u, 1, 0, t]*
    ((CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
        4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(4*(-1 + t + u)) + 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 0, 1, 0, t]*((CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 
        4*CA*t*u - 4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(4*(-1 + t + u)) + 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1, 0, 0, t]*((CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 
        4*CA*t*u - 4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(4*(-1 + t + u)) + 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, 1, 0, t]*((CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 
        2*CF*u^2))/(4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/
      (2*(-1 + t + u))) + G[0, 1, 0, 0, t]*
    ((CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
      (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1, 0, 0, 0, t]*((CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 
        2*CF*u^2))/(4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/
      (2*(-1 + t + u))) + G[1 - u, 1 - u, 1, 0, t]*
    ((CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
      (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, 0, t]*((CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 24*CF*t^2 - 
        3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
        12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2))/
      (48*(-1 + t)*(-1 + t + u)) - (CA^2*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 0, 0, u]*
    ((CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 
        12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 3*CA*Pi^2*t^2*u - 
        4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 12*CA*u^3 - 12*CF*u^3 + 
        3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3))/(48*(-1 + u)*(-1 + t + u)) - 
     (CA^2*CF*q2*(t + u)^2*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 0, 1, u]*(-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 0, 1 - u, t]*
    (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 1 - u, 0, t]*(-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1 - u, 0, 0, t]*
    (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, t]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
    ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, t]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 1, 1, u]*
    ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1, 0, 1, u]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, -u, 1 - u, t]*(-1/24*(CA^2*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(4*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, t]*(-1/24*(CA^2*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(4*(-1 + t + u))) + 
   G[0, 1, 0, u]*(-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
         Pi^2*u^2))/(-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 0, 0, u]*
    (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
       (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 1, 0, u]*
    ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
      (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 1, 1, u]*
    (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
        9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
        144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
        72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
        36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
        18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
        9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
     ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, t]*(-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
       (-1 + t + u) - (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 
        180*CF*t^4 + 9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 
        80*CA*t^3*u + 144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 
        72*CA*u^2 + 72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 
        18*CA*Pi^2*t^2*u^2 - 36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 
        144*CF*t*u^3 + 18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 
        180*CF*u^4 + 9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/
      (144*(-1 + t + u)*(t + u)^2) + 
     ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 1, 0, t]*(-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t + CA*Pi^2*t^2 - 
         CF*Pi^2*t^2 + 6*CA*u - 12*CF*u + CA*Pi^2*u^2 - CF*Pi^2*u^2))/
       (-1 + t + u) + (CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 
        4*CA*t*u - 4*CF*t*u + 2*CA*u^2 - 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[0, 1, 0, t]*
    ((CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 12*CF*u - 
        CF*Pi^2*u^2))/(24*(-1 + t + u)) + 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[1, 0, 0, t]*
    ((CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 12*CF*u - 
        CF*Pi^2*u^2))/(24*(-1 + t + u)) + 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[-u, t]*((CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/
      (2*(-1 + t + u)) + G[1, 1, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(2*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1, 1, u]*(-1/24*(CA^2*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u)))) - (CA*CF*nf*q2*(-77440*t^2 + 1560*Pi^2*t^2 + 
      423*Pi^4*t^2 + 157440*t*u - 3600*Pi^2*t*u - 77440*u^2 + 1560*Pi^2*u^2 + 
      423*Pi^4*u^2 + 20160*t^2*Zeta[3] - 60480*t*u*Zeta[3] + 
      20160*u^2*Zeta[3]))/(77760*(-1 + t + u)) + 
   G[-u, 1 - u, t]*((CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(2*(-1 + t + u)) - 
     (CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(24*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) - (CA^2*CF*q2*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 
        2*Pi^2*t*u + Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/
      (24*(-1 + t + u))) + G[1, 0, u]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/(-1 + t + u) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*Log[Q2])/
      (48*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^2)/
      (8*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + G[1 - u, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) - 
     (CA*(CA - 2*CF)*CF*q2*(Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 
        28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[0, 1, u]*((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + G[0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) - 
     (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 3*CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 + 
        CA*Pi^2*u + 6*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 3*CA*Pi^2*u^2 - 
        4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[1 - u, 0, t]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 1 - u, t]*
    ((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + G[1, 1, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) - 
     (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 - 
        CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + CA*Pi^2*u^2 - 
        4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[1, 0, t]*
    ((CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 12*CF*u - 
        CF*Pi^2*u^2)*Log[Q2])/(24*(-1 + t + u)) + 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*
       Log[Q2]^2)/(8*(-1 + t + u)) + (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) - (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 2*CF*Pi^2*t^2 + 
        CA*Pi^2*u + 4*CF*Pi^2*t*u + 2*CF*Pi^2*u^2 - 56*CF*t^2*Zeta[3] - 
        56*CF*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[0, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
      (4*(-1 + t + u)) + (CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 
        24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
        12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2)*Log[Q2])/
      (48*(-1 + t)*(-1 + t + u)) - (CA^2*CF*q2*(t + u)^2*Log[Q2]^2)/
      (8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + G[1, 1, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 0, u]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     (CA*CF*q2*(-12*CA*t - 12*CF*t + 24*CA*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 - 
        4*CF*Pi^2*t^3 + 12*CA*u + 12*CF*u - 12*CA*t*u + 12*CF*t*u - 
        6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 6*CA*Pi^2*t^2*u - 8*CF*Pi^2*t^2*u - 
        12*CA*u^2 - 12*CF*u^2 - 3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 
        12*CF*t*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2 + 28*CA*t^2*Zeta[3] - 
        28*CA*t^3*Zeta[3] + 28*CA*u^2*Zeta[3] - 28*CA*t*u^2*Zeta[3]))/
      (48*(-1 + t)*(-1 + t + u))) + 
   G[0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 
        12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 3*CA*Pi^2*t^2*u - 
        4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 12*CA*u^3 - 12*CF*u^3 + 
        3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3)*Log[Q2])/(48*(-1 + u)*(-1 + t + u)) - 
     (CA^2*CF*q2*(t + u)^2*Log[Q2]^2)/(8*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
     G[1 - u, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 0, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     (CA*CF*q2*(12*CA*t + 12*CF*t - 12*CA*t^2 - 12*CF*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 - 12*CA*u - 12*CF*u - 12*CA*t*u + 12*CF*t*u - 
        6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 12*CA*t^2*u - 12*CF*t^2*u + 
        3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u + 24*CA*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 6*CA*Pi^2*t*u^2 - 8*CF*Pi^2*t*u^2 - 12*CA*u^3 + 
        12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3 + 28*CA*t^2*Zeta[3] - 
        28*CA*t^2*u*Zeta[3] + 28*CA*u^2*Zeta[3] - 28*CA*u^3*Zeta[3]))/
      (48*(-1 + u)*(-1 + t + u))) + 
   Log[Q2]^2*(-1/432*(CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
         3*Pi^2*u^2))/(-1 + t + u) + 
     (CA*CF*q2*(216*CA*t^2 - 920*CA*t^3 + 864*CF*t^3 + 60*CA*Pi^2*t^3 - 
        45*CF*Pi^2*t^3 + 904*CA*t^2*u - 864*CF*t^2*u + 114*CA*Pi^2*t^2*u - 
        81*CF*Pi^2*t^2*u + 216*CA*u^2 + 904*CA*t*u^2 - 864*CF*t*u^2 + 
        114*CA*Pi^2*t*u^2 - 81*CF*Pi^2*t*u^2 - 920*CA*u^3 + 864*CF*u^3 + 
        60*CA*Pi^2*u^3 - 45*CF*Pi^2*u^3 - 252*CA*t^3*Zeta[3] - 
        504*CF*t^3*Zeta[3] - 252*CA*t^2*u*Zeta[3] - 504*CF*t^2*u*Zeta[3] - 
        252*CA*t*u^2*Zeta[3] - 504*CF*t*u^2*Zeta[3] - 252*CA*u^3*Zeta[3] - 
        504*CF*u^3*Zeta[3]))/(864*(-1 + t + u)*(t + u))) + 
   Log[Q2]*((CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 9*Pi^2*t*u - 
        160*u^2 + 3*Pi^2*u^2 + 126*t^2*Zeta[3] + 126*u^2*Zeta[3]))/
      (324*(-1 + t + u)) + (CA*CF*q2*(-51840*CA*t^2 - 1080*CA*Pi^2*t^2 + 
        3240*CF*Pi^2*t^2 + 220480*CA*t^3 - 207360*CF*t^3 - 6240*CA*Pi^2*t^3 + 
        6480*CF*Pi^2*t^3 + 495*CA*Pi^4*t^3 + 702*CF*Pi^4*t^3 + 51840*CA*t*u - 
        2160*CA*Pi^2*t*u + 6480*CF*Pi^2*t*u - 219200*CA*t^2*u + 
        207360*CF*t^2*u - 480*CA*Pi^2*t^2*u + 2160*CF*Pi^2*t^2*u + 
        495*CA*Pi^4*t^2*u + 702*CF*Pi^4*t^2*u - 51840*CA*u^2 - 
        1080*CA*Pi^2*u^2 + 3240*CF*Pi^2*u^2 - 219200*CA*t*u^2 + 
        207360*CF*t*u^2 - 480*CA*Pi^2*t*u^2 + 2160*CF*Pi^2*t*u^2 + 
        495*CA*Pi^4*t*u^2 + 702*CF*Pi^4*t*u^2 + 220480*CA*u^3 - 
        207360*CF*u^3 - 6240*CA*Pi^2*u^3 + 6480*CF*Pi^2*u^3 + 
        495*CA*Pi^4*u^3 + 702*CF*Pi^4*u^3 - 141120*CA*t^3*Zeta[3] + 
        30240*CF*t^3*Zeta[3] - 201600*CA*t^2*u*Zeta[3] - 
        90720*CF*t^2*u*Zeta[3] - 201600*CA*t*u^2*Zeta[3] - 
        90720*CF*t*u^2*Zeta[3] - 141120*CA*u^3*Zeta[3] + 
        30240*CF*u^3*Zeta[3]))/(51840*(-1 + t + u)*(t + u))) + 
   G[1 - u, 1 - u, t]*
    (-1/216*(CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
         3*Pi^2*u^2))/(-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
      (4*(-1 + t + u)) + (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
         (-1 + t + u) + (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 
          180*CF*t^4 + 3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 
          80*CA*t^3*u - 144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 
          72*CA*u^2 - 72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 
          6*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 
          144*CF*t*u^3 + 6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 
          180*CF*u^4 + 3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/
        (144*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
     ((CA*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
     (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        42*CA*Pi^2*t^4 - 45*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u + 
        102*CA*Pi^2*t^3*u - 126*CF*Pi^2*t^3*u - 432*CA*u^2 + 
        1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 + 120*CA*Pi^2*t^2*u^2 - 
        162*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 + 102*CA*Pi^2*t*u^3 - 
        126*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 42*CA*Pi^2*u^4 - 
        45*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
        504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
        504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
        504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
        504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2)) + 
   G[1, 1, u]*(-1/216*(CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
         3*Pi^2*u^2))/(-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, t])/
      (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, t])/(2*(-1 + t + u)) + 
     (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
          3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
          144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
          72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 - 
          12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 144*CF*t*u^3 + 
          6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 180*CF*u^4 + 
          3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2))*
      Log[Q2] + ((CA*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
     G[1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, -u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (2*(-1 + t + u))) + G[-u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(2*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + 
     (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        42*CA*Pi^2*t^4 - 45*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u + 
        102*CA*Pi^2*t^3*u - 126*CF*Pi^2*t^3*u - 432*CA*u^2 + 
        1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 + 120*CA*Pi^2*t^2*u^2 - 
        162*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 + 102*CA*Pi^2*t*u^3 - 
        126*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 42*CA*Pi^2*u^4 - 
        45*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
        504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
        504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
        504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
        504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2)) + 
   G[0, t]*((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/
      (4*(-1 + t + u)) + (CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 
        24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
        12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2)*Log[Q2]^2)/
      (96*(-1 + t)*(-1 + t + u)) - (CA^2*CF*q2*(t + u)^2*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 0, 1, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 0, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
        (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1, u]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + (CA*CF*q2*(2880*CA*t + 2880*CF*t + 
        120*CA*Pi^2*t - 360*CF*Pi^2*t - 5760*CA*t^2 + 240*CF*Pi^2*t^2 - 
        55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 2880*CA*t^3 - 2880*CF*t^3 - 
        120*CA*Pi^2*t^3 + 120*CF*Pi^2*t^3 + 55*CA*Pi^4*t^3 - 16*CF*Pi^4*t^3 - 
        2880*CA*u - 2880*CF*u + 240*CA*Pi^2*u - 240*CF*Pi^2*u + 2880*CA*t*u - 
        2880*CF*t*u - 120*CA*Pi^2*t*u + 120*CF*Pi^2*t*u - 120*CA*Pi^2*t^2*u + 
        120*CF*Pi^2*t^2*u + 2880*CA*u^2 + 2880*CF*u^2 - 240*CF*Pi^2*u^2 - 
        55*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 - 2880*CA*t*u^2 + 2880*CF*t*u^2 + 
        55*CA*Pi^4*t*u^2 - 16*CF*Pi^4*t*u^2 + 3360*CA*t^2*Zeta[3] - 
        3360*CA*t^3*Zeta[3] + 6720*CA*t*u*Zeta[3] - 6720*CA*t^2*u*Zeta[3] + 
        3360*CA*u^2*Zeta[3] - 3360*CA*t*u^2*Zeta[3]))/
      (5760*(-1 + t)*(-1 + t + u)) + 
     (CA*CF*q2*Log[Q2]*(-12*CA*t - 12*CF*t + 24*CA*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 - 
        4*CF*Pi^2*t^3 + 12*CA*u + 12*CF*u - 12*CA*t*u + 12*CF*t*u - 
        6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 6*CA*Pi^2*t^2*u - 8*CF*Pi^2*t^2*u - 
        12*CA*u^2 - 12*CF*u^2 - 3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 
        12*CF*t*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2 + 28*CA*t^2*Zeta[3] - 
        28*CA*t^3*Zeta[3] + 28*CA*u^2*Zeta[3] - 28*CA*t*u^2*Zeta[3]))/
      (48*(-1 + t)*(-1 + t + u)) + 
     G[0, u]*((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*
         Log[Q2])/(48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*
         Log[Q2]^2)/(8*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2]^3)/(24*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*
         (Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 28*t^2*Zeta[3] + 
          28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1, u]*(-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
         (-1 + t + u) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
          4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
          CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u)))) + 
   G[0, u]*((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 
        t])/(4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 + 12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 
        3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        12*CA*u^3 - 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3)*Log[Q2]^2)/
      (96*(-1 + u)*(-1 + t + u)) - (CA^2*CF*q2*(t + u)^2*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 0, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1 - u, t]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, t]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + (CA*CF*q2*(-2880*CA*t - 2880*CF*t + 
        240*CA*Pi^2*t - 240*CF*Pi^2*t + 2880*CA*t^2 + 2880*CF*t^2 - 
        240*CF*Pi^2*t^2 - 55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 2880*CA*u + 
        2880*CF*u + 120*CA*Pi^2*u - 360*CF*Pi^2*u + 2880*CA*t*u - 
        2880*CF*t*u - 120*CA*Pi^2*t*u + 120*CF*Pi^2*t*u - 2880*CA*t^2*u + 
        2880*CF*t^2*u + 55*CA*Pi^4*t^2*u - 16*CF*Pi^4*t^2*u - 5760*CA*u^2 + 
        240*CF*Pi^2*u^2 - 55*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 - 
        120*CA*Pi^2*t*u^2 + 120*CF*Pi^2*t*u^2 + 2880*CA*u^3 - 2880*CF*u^3 - 
        120*CA*Pi^2*u^3 + 120*CF*Pi^2*u^3 + 55*CA*Pi^4*u^3 - 16*CF*Pi^4*u^3 + 
        3360*CA*t^2*Zeta[3] + 6720*CA*t*u*Zeta[3] - 3360*CA*t^2*u*Zeta[3] + 
        3360*CA*u^2*Zeta[3] - 6720*CA*t*u^2*Zeta[3] - 3360*CA*u^3*Zeta[3]))/
      (5760*(-1 + u)*(-1 + t + u)) + 
     (CA*CF*q2*Log[Q2]*(12*CA*t + 12*CF*t - 12*CA*t^2 - 12*CF*t^2 - 
        3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 - 12*CA*u - 12*CF*u - 12*CA*t*u + 
        12*CF*t*u - 6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 12*CA*t^2*u - 
        12*CF*t^2*u + 3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u + 24*CA*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 6*CA*Pi^2*t*u^2 - 8*CF*Pi^2*t*u^2 - 
        12*CA*u^3 + 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3 + 
        28*CA*t^2*Zeta[3] - 28*CA*t^2*u*Zeta[3] + 28*CA*u^2*Zeta[3] - 
        28*CA*u^3*Zeta[3]))/(48*(-1 + u)*(-1 + t + u)) + 
     G[1 - u, t]*(-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
         (-1 + t + u) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
          4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
          CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u)))) + 
   G[1 - u, t]*(-1/4*(CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/(-1 + t + u) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (-1/18*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) - 
       (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
          144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
          72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
          36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
          18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
          9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(288*(-1 + t + u)*(t + u)^2))*
      Log[Q2]^2 + ((CA*CF*nf*q2*(t^2 + u^2))/(36*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(72*(-1 + t + u)))*Log[Q2]^3 + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^4)/(96*(-1 + t + u)) + 
     G[0, 0, 0, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 0, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 1, u]*((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + G[0, 0, u]*
      (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1, u]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 1, u]*
      (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) - 
       (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
          144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
          72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
          36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
          18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
          9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
       ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
     (CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 9*Pi^2*t*u - 160*u^2 + 
        3*Pi^2*u^2 + 126*t^2*Zeta[3] + 126*u^2*Zeta[3]))/(324*(-1 + t + u)) - 
     (CA*CF*q2*(-20736*CA*t^2 + 432*CA*Pi^2*t^2 + 20736*CA*t^3 - 
        864*CA*Pi^2*t^3 + 864*CF*Pi^2*t^3 - 44096*CA*t^4 + 41472*CF*t^4 + 
        1032*CA*Pi^2*t^4 - 1080*CF*Pi^2*t^4 + 99*CA*Pi^4*t^4 - 
        198*CF*Pi^4*t^4 + 31104*CA*t*u - 10368*CA*t^2*u - 
        1728*CA*Pi^2*t^2*u + 2592*CF*Pi^2*t^2*u - 256*CA*t^3*u + 
        480*CA*Pi^2*t^3*u - 864*CF*Pi^2*t^3*u + 198*CA*Pi^4*t^3*u - 
        396*CF*Pi^4*t^3*u - 20736*CA*u^2 + 432*CA*Pi^2*u^2 - 10368*CA*t*u^2 - 
        1728*CA*Pi^2*t*u^2 + 2592*CF*Pi^2*t*u^2 + 87680*CA*t^2*u^2 - 
        82944*CF*t^2*u^2 - 1104*CA*Pi^2*t^2*u^2 + 432*CF*Pi^2*t^2*u^2 + 
        198*CA*Pi^4*t^2*u^2 - 396*CF*Pi^4*t^2*u^2 + 20736*CA*u^3 - 
        864*CA*Pi^2*u^3 + 864*CF*Pi^2*u^3 - 256*CA*t*u^3 + 
        480*CA*Pi^2*t*u^3 - 864*CF*Pi^2*t*u^3 + 198*CA*Pi^4*t*u^3 - 
        396*CF*Pi^4*t*u^3 - 44096*CA*u^4 + 41472*CF*u^4 + 1032*CA*Pi^2*u^4 - 
        1080*CF*Pi^2*u^4 + 99*CA*Pi^4*u^4 - 198*CF*Pi^4*u^4 + 
        16128*CA*t^4*Zeta[3] - 6048*CF*t^4*Zeta[3] + 20160*CA*t^3*u*Zeta[3] + 
        12096*CF*t^3*u*Zeta[3] + 8064*CA*t^2*u^2*Zeta[3] + 
        36288*CF*t^2*u^2*Zeta[3] + 20160*CA*t*u^3*Zeta[3] + 
        12096*CF*t*u^3*Zeta[3] + 16128*CA*u^4*Zeta[3] - 6048*CF*u^4*Zeta[3]))/
      (10368*(-1 + t + u)*(t + u)^2) + 
     Log[Q2]*(-1/216*(CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
           3*Pi^2*u^2))/(-1 + t + u) + 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
          42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 
          270*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 
          162*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 
          27*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
          504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2))) + 
   G[1, u]*(-1/4*(CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, 1 - u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, -u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, -u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, -u, 
        t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, -u, 1 - u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 1 - u, t])/
      (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, 1 - u, 
        t])/(2*(-1 + t + u)) + 
     (-1/18*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) - 
       (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
          144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
          72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
          36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
          18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
          9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(288*(-1 + t + u)*(t + u)^2))*
      Log[Q2]^2 + ((CA*CF*nf*q2*(t^2 + u^2))/(36*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(72*(-1 + t + u)))*Log[Q2]^3 + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^4)/(96*(-1 + t + u)) + 
     G[0, 0, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, -u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (2*(-1 + t + u))) + G[1 - u, 1 - u, -u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(2*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, -u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (2*(-1 + t + u))) + G[-u, 1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(2*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + G[0, 0, t]*
      (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1 - u, t]*
      ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, -u, t]*
      (-1/24*(CA^2*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[-u, 1 - u, t]*
      (-1/24*(CA^2*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) - 
       (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
          144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
          72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
          36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
          18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
          9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
       ((CA*CF*nf*q2*(t^2 + u^2))/(6*(-1 + t + u)) - 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
     (CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 9*Pi^2*t*u - 160*u^2 + 
        3*Pi^2*u^2 + 126*t^2*Zeta[3] + 126*u^2*Zeta[3]))/(324*(-1 + t + u)) - 
     (CA*CF*q2*(-20736*CA*t^2 + 432*CA*Pi^2*t^2 + 20736*CA*t^3 - 
        864*CA*Pi^2*t^3 + 864*CF*Pi^2*t^3 - 44096*CA*t^4 + 41472*CF*t^4 + 
        1032*CA*Pi^2*t^4 - 1080*CF*Pi^2*t^4 + 99*CA*Pi^4*t^4 - 
        198*CF*Pi^4*t^4 + 31104*CA*t*u - 10368*CA*t^2*u - 
        1728*CA*Pi^2*t^2*u + 2592*CF*Pi^2*t^2*u - 256*CA*t^3*u + 
        480*CA*Pi^2*t^3*u - 864*CF*Pi^2*t^3*u + 198*CA*Pi^4*t^3*u - 
        396*CF*Pi^4*t^3*u - 20736*CA*u^2 + 432*CA*Pi^2*u^2 - 10368*CA*t*u^2 - 
        1728*CA*Pi^2*t*u^2 + 2592*CF*Pi^2*t*u^2 + 87680*CA*t^2*u^2 - 
        82944*CF*t^2*u^2 - 1104*CA*Pi^2*t^2*u^2 + 432*CF*Pi^2*t^2*u^2 + 
        198*CA*Pi^4*t^2*u^2 - 396*CF*Pi^4*t^2*u^2 + 20736*CA*u^3 - 
        864*CA*Pi^2*u^3 + 864*CF*Pi^2*u^3 - 256*CA*t*u^3 + 
        480*CA*Pi^2*t*u^3 - 864*CF*Pi^2*t*u^3 + 198*CA*Pi^4*t*u^3 - 
        396*CF*Pi^4*t*u^3 - 44096*CA*u^4 + 41472*CF*u^4 + 1032*CA*Pi^2*u^4 - 
        1080*CF*Pi^2*u^4 + 99*CA*Pi^4*u^4 - 198*CF*Pi^4*u^4 + 
        16128*CA*t^4*Zeta[3] - 6048*CF*t^4*Zeta[3] + 20160*CA*t^3*u*Zeta[3] + 
        12096*CF*t^3*u*Zeta[3] + 8064*CA*t^2*u^2*Zeta[3] + 
        36288*CF*t^2*u^2*Zeta[3] + 20160*CA*t*u^3*Zeta[3] + 
        12096*CF*t*u^3*Zeta[3] + 16128*CA*u^4*Zeta[3] - 6048*CF*u^4*Zeta[3]))/
      (10368*(-1 + t + u)*(t + u)^2) + 
     G[-u, t]*(-1/24*(CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (12*(-1 + t + u)) - (CA^2*CF*q2*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 
          2*Pi^2*t*u + Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/
        (24*(-1 + t + u))) + G[1 - u, t]*
      (-1/216*(CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
           3*Pi^2*u^2))/(-1 + t + u) + 
       (-1/9*(CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
            3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
            144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
            72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 
            6*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 
            80*CA*t*u^3 - 144*CF*t*u^3 + 6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 
            172*CA*u^4 - 180*CF*u^4 + 3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/
          (144*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
       ((CA*CF*nf*q2*(t^2 + u^2))/(12*(-1 + t + u)) - 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          42*CA*Pi^2*t^4 - 45*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u + 
          102*CA*Pi^2*t^3*u - 126*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 + 120*CA*Pi^2*t^2*u^2 - 
          162*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 + 
          102*CA*Pi^2*t*u^3 - 126*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 
          42*CA*Pi^2*u^4 - 45*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 
          504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2)) + 
     Log[Q2]*(-1/216*(CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
           3*Pi^2*u^2))/(-1 + t + u) + 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
          42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 
          270*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 
          162*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 
          27*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
          504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2))) + 
   (CA*CF*q2*(311040*CA*t^2 - 6480*CA*Pi^2*t^2 - 1322240*CA*t^3 + 
      1244160*CF*t^3 + 27600*CA*Pi^2*t^3 - 25920*CF*Pi^2*t^3 + 
      6138*CA*Pi^4*t^3 - 1701*CF*Pi^4*t^3 - 466560*CA*t*u + 
      1319680*CA*t^2*u - 1244160*CF*t^2*u - 27120*CA*Pi^2*t^2*u + 
      25920*CF*Pi^2*t^2*u + 9108*CA*Pi^4*t^2*u + 2511*CF*Pi^4*t^2*u + 
      311040*CA*u^2 - 6480*CA*Pi^2*u^2 + 1319680*CA*t*u^2 - 
      1244160*CF*t*u^2 - 27120*CA*Pi^2*t*u^2 + 25920*CF*Pi^2*t*u^2 + 
      9108*CA*Pi^4*t*u^2 + 2511*CF*Pi^4*t*u^2 - 1322240*CA*u^3 + 
      1244160*CF*u^3 + 27600*CA*Pi^2*u^3 - 25920*CF*Pi^2*u^3 + 
      6138*CA*Pi^4*u^3 - 1701*CF*Pi^4*u^3 - 90720*CA*t^2*Zeta[3] + 
      90720*CF*t^2*Zeta[3] + 524160*CA*t^3*Zeta[3] - 544320*CF*t^3*Zeta[3] + 
      22680*CA*Pi^2*t^3*Zeta[3] - 15120*CF*Pi^2*t^3*Zeta[3] - 
      181440*CA*t*u*Zeta[3] + 181440*CF*t*u*Zeta[3] + 
      40320*CA*t^2*u*Zeta[3] - 181440*CF*t^2*u*Zeta[3] + 
      22680*CA*Pi^2*t^2*u*Zeta[3] - 15120*CF*Pi^2*t^2*u*Zeta[3] - 
      90720*CA*u^2*Zeta[3] + 90720*CF*u^2*Zeta[3] + 40320*CA*t*u^2*Zeta[3] - 
      181440*CF*t*u^2*Zeta[3] + 22680*CA*Pi^2*t*u^2*Zeta[3] - 
      15120*CF*Pi^2*t*u^2*Zeta[3] + 524160*CA*u^3*Zeta[3] - 
      544320*CF*u^3*Zeta[3] + 22680*CA*Pi^2*u^3*Zeta[3] - 
      15120*CF*Pi^2*u^3*Zeta[3] - 241056*CA*t^3*Zeta[5] - 
      482112*CF*t^3*Zeta[5] - 241056*CA*t^2*u*Zeta[5] - 
      482112*CF*t^2*u*Zeta[5] - 241056*CA*t*u^2*Zeta[5] - 
      482112*CF*t*u^2*Zeta[5] - 241056*CA*u^3*Zeta[5] - 
      482112*CF*u^3*Zeta[5]))/(155520*(-1 + t + u)*(t + u))) + 
 eps^4*(-1/2*(CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, t]*G[1, 1, 1, u])/
     (-1 + t + u) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, 1, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1, 0, t])/
    (2*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 0, 0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, -u, 1 - u, t])/(2*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[0, 0, 0, 1, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, 0, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 0, 0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 1, 0, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 1 - u, 0, 
      t])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[0, 0, 0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[0, 0, 1, 0, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 0, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 0, 1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 0, 1, 1, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 1, 0, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 1 - u, 0, 
      t])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[0, 0, 1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1, 0, 0, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 0, 0, 
      t])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[0, 0, 1 - u, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 1 - u, 
      1 - u, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, -u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, -u, 1 - u, 
      1 - u, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, 1 - u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[0, 1, 0, 0, 0, 0, t])/
    (2*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 1, 0, 0, 0, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 0, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 1, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 1, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 1, 0, 1, 0, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, 0, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, 1, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, 1, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 1, 1, 0, 0, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 0, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 1, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 1, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[0, 1, 1, 1, 0, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, 0, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, 1, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, 1, 1, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 0, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 0, 1 - u, 
      t])/(4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 0, 0, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 0, 1, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 0, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 1, 0, 
      t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, -u, 
      1 - u, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, -u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 1, 0, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 0, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 1, 0, 
      t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, -u, 
      1 - u, t])/(2*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, 0, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, 0, 
      1 - u, t])/(4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[0, 1 - u, 1 - u, 1 - u, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, 
      1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[1, 0, 0, 0, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 0, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 0, 0, 0, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 0, 0, 1, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 0, 1, 0, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, 0, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 0, 1, 1, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 1, 0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, 0, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 1, 0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 0, 0, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 0, 1, u])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 1, 1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 0, 0, u])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 0, 1, u])/
    (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1, 1, 1, 1, 1, 0, u])/(4*(-1 + t + u)) - 
   (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 1, 1, u])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 0, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 0, 1 - u, 
      t])/(4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 0, 0, 0, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 0, 0, 1, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 0, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 1, 0, 
      t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[1 - u, 0, 0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, -u, 
      1 - u, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, -u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 0, 1, 0, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 0, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 1, 0, 
      t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[1 - u, 0, 1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 1 - u, 1 - u, t])/
    (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, -u, 
      1 - u, t])/(2*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 0, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 0, 
      1 - u, t])/(4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 0, 1 - u, 1 - u, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 
      1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1, 0, 0, 0, 0, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 0, 0, 
      t])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 1 - u, 
      1 - u, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, -u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1, 0, 0, 
      t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 0, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 0, 1 - u, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 
      1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1, 0, 0, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 0, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 0, 
      1 - u, t])/(4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 1 - u, 0, 1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 1 - u, 0, t])/
    (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 
      1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA*(CA - CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1, 0, 0, t])/
    (2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, 
      0, 0, t])/(4*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, 0, 1 - u, t])/
    (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, 
      1, 0, t])/(2*(-1 + t + u)) + 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 0, t])/
    (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
     G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, -u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, -u, 
      1 - u, 1 - u, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, -u, 1 - u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 1 - u, 
      1 - u, 1 - u, t])/(2*(-1 + t + u)) - 
   (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/
    (2*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
      (216*(-1 + t + u)) - (CA*CF*q2*(-36*CA*t + 36*CF*t + 208*CA*t^2 - 
        216*CF*t^2 + 9*CA*Pi^2*t^2 - 6*CF*Pi^2*t^2 - 36*CA*u + 36*CF*u - 
        192*CA*t*u + 144*CF*t*u + 208*CA*u^2 - 216*CF*u^2 + 9*CA*Pi^2*u^2 - 
        6*CF*Pi^2*u^2))/(3456*(-1 + t + u)))*Log[Q2]^4 + 
   (-1/720*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(14*CA*t^2 - 3*CF*t^2 + 6*CA*t*u + 12*CF*t*u + 14*CA*u^2 - 
        3*CF*u^2))/(1440*(-1 + t + u)))*Log[Q2]^5 + 
   (CA*CF*(CA + 2*CF)*q2*(t^2 + u^2)*Log[Q2]^6)/(2880*(-1 + t + u)) + 
   G[0, 0, 1 - u, -u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, -u, 1 - u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 1 - u, 0, -u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 0, 0, -u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, -u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1 - u, -u, 1 - u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, -u, 1 - u, 1 - u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, 1 - u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, 0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 0, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 0, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 0, 0, t]*((CA^2*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 0, 0, u]*((CA^2*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 0, 1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 0, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 1, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 0, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 0, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 0, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 0, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 0, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1 - u, 0, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 0, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 1, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 0, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 0, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 0, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1 - u, 0, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 0, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1 - u, 0, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 0, 0, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 0, 1 - u, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 1 - u, 0, t]*
    ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 1, 1, 1, u]*(-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t]*
    (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
        3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2])/(4*(-1 + t + u))) + G[0, 0, 0, 1, 0, u]*
    ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 1, 1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 0, 1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[1, 1, 1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
   G[0, 0, 1 - u, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
         4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 1 - u, 0, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
         4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 1 - u, 1, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
         4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
         4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 0, 1, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
         4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1, 0, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
         4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
         4*CF*t*u + 2*CA*u^2 - 2*CF*u^2))/(-1 + t + u) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, 0, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, 1, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 1, 0, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1, 0, 0, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1, 0, 0, t]*
    (-1/4*(CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2))/
       (-1 + t + u) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
   G[0, 0, -u, 1 - u, t]*((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(4*(-1 + t + u))) + 
   G[1 - u, 1 - u, -u, 1 - u, t]*((CA^2*CF*Pi^2*q2*(t^2 + u^2))/
      (24*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[1 - u, -u, 1 - u, 1 - u, t]*
    ((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(4*(-1 + t + u))) + 
   G[-u, 1 - u, 1 - u, 1 - u, t]*((CA^2*CF*Pi^2*q2*(t^2 + u^2))/
      (24*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[0, 0, 0, 1, u]*
    ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 1, 1, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 0, 1, 1, u]*
    ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1, 1, 0, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 0, 0, 0, t]*
    (-1/48*(CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 24*CF*t^2 - 
         3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
         3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
         12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
         4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2))/
       ((-1 + t)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 0, 0, 0, u]*
    (-1/48*(CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 
         12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 3*CA*Pi^2*t^2*u - 
         4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
         4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 12*CA*u^3 - 12*CF*u^3 + 
         3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3))/((-1 + u)*(-1 + t + u)) + 
     (CA^2*CF*q2*(t + u)^2*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 0, 0, 1 - u, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 0, 1 - u, 0, t]*
    ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 1 - u, 0, 0, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 1 - u, 1 - u, 1 - u, t]*
    ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 0, 0, 0, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1 - u, 0, 1 - u, 1 - u, t]*
    ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 1 - u, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
      (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 0, t]*
    ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 0, 1, 1, u]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 0, 1 - u, 1 - u, t]*
    (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 1, 0, 1, u]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 1 - u, 0, 1 - u, t]*
    (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, 0, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 0, 0, 1, u]*
    (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 0, 0, 1 - u, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1 - u, 0, 1 - u, 0, t]*
    (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, 0, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
       (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 1, 1, 0, u]*
    (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
       (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 0, 1, 0, u]*
    (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
       (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 1, 0, 0, u]*
    (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
       (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 1, 1, 1, u]*
    ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) - 
     (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
        3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
        144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
        72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 - 
        12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 144*CF*t*u^3 + 
        6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 180*CF*u^4 + 
        3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
     (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[1 - u, 1 - u, 1 - u, 1 - u, t]*((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
      (9*(-1 + t + u)) - (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 
        180*CF*t^4 + 3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 
        80*CA*t^3*u - 144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 
        72*CA*u^2 - 72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 
        6*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 
        144*CF*t*u^3 + 6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 
        180*CF*u^4 + 3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/
      (144*(-1 + t + u)*(t + u)^2) + 
     (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
   G[0, 0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
        Pi^2*u^2))/(48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*
       Log[Q2])/(4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       Log[Q2]^2)/(8*(-1 + t + u))) + G[0, 1, 0, 0, u]*
    ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
      (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 0, 0, 0, u]*
    ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
      (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[1, 1, 1, 0, u]*
    ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
      (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u))) + G[0, 1 - u, 1, 0, t]*
    ((CA*CF*q2*(6*CA*t - 12*CF*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 + 6*CA*u - 
        12*CF*u + CA*Pi^2*u^2 - CF*Pi^2*u^2))/(24*(-1 + t + u)) - 
     (CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
        4*CF*t*u + 2*CA*u^2 - 2*CF*u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(4*(-1 + t + u))) + 
   G[1 - u, 0, 1, 0, t]*((CA*CF*q2*(6*CA*t - 12*CF*t + CA*Pi^2*t^2 - 
        CF*Pi^2*t^2 + 6*CA*u - 12*CF*u + CA*Pi^2*u^2 - CF*Pi^2*u^2))/
      (24*(-1 + t + u)) - (CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + 
        CA*u + 4*CA*t*u - 4*CF*t*u + 2*CA*u^2 - 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[1 - u, 1, 0, 0, t]*
    ((CA*CF*q2*(6*CA*t - 12*CF*t + CA*Pi^2*t^2 - CF*Pi^2*t^2 + 6*CA*u - 
        12*CF*u + CA*Pi^2*u^2 - CF*Pi^2*u^2))/(24*(-1 + t + u)) - 
     (CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + CA*u + 4*CA*t*u - 
        4*CF*t*u + 2*CA*u^2 - 2*CF*u^2)*Log[Q2])/(4*(-1 + t + u)) - 
     (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(4*(-1 + t + u))) + 
   G[0, 0, 1, 0, t]*(-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 
         6*CA*u - 12*CF*u - CF*Pi^2*u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[0, 1, 0, 0, t]*
    (-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 12*CF*u - 
         CF*Pi^2*u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[1, 0, 0, 0, t]*
    (-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 12*CF*u - 
         CF*Pi^2*u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[1 - u, 1 - u, 1, 0, t]*
    (-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 12*CF*u - 
         CF*Pi^2*u^2))/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*Log[Q2])/
      (4*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u))) + G[1 - u, -u, t]*
    (-1/2*(CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(-1 + t + u) + 
     G[1, 1, 1, u]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u)))) + 
   G[1 - u, -u, 1 - u, t]*((CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
      (24*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2]^2)/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) + (CA^2*CF*q2*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 
        2*Pi^2*t*u + Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/
      (24*(-1 + t + u))) + G[-u, 1 - u, 1 - u, t]*
    ((CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(24*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) + (CA^2*CF*q2*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 
        2*Pi^2*t*u + Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/
      (24*(-1 + t + u))) + G[-u, 1 - u, t]*
    (-1/2*(CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(-1 + t + u) + 
     (CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2]^2)/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (48*(-1 + t + u)) + G[1, 1, 1, u]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     (CA^2*CF*q2*(47*Pi^4*t^2 + 47*Pi^4*u^2 + 3360*Zeta[3] - 3360*t*Zeta[3] - 
        3360*t^2*Zeta[3] - 3360*u*Zeta[3] - 6720*t*u*Zeta[3] - 
        3360*u^2*Zeta[3]))/(2880*(-1 + t + u)) + 
     (CA^2*CF*q2*Log[Q2]*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 2*Pi^2*t*u + 
        Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/(24*(-1 + t + u))) + 
   G[1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*Log[Q2])/
      (48*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^2)/
      (8*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(Pi^2*t^2 + 2*Pi^2*t*u + 
        Pi^2*u^2 + 28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
       (-1 + t + u) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*Log[Q2])/
      (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(Pi^2*t^2 + 2*Pi^2*t*u + 
        Pi^2*u^2 + 28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/
       (-1 + t + u) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
        Pi^2*u^2)*Log[Q2])/(48*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^2)/(8*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 
        28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*Log[Q2]^2)/
      (96*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 0, 1 - u, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
      ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, t]*(-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
           Pi^2*u^2))/(-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*(CA - 2*CF)*CF*q2*(40*Pi^2*t + 13*Pi^4*t^2 + 
        40*Pi^2*u + 13*Pi^4*u^2 - 1120*t^2*Zeta[3] - 2240*t*u*Zeta[3] - 
        1120*u^2*Zeta[3]))/(1920*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*Log[Q2]*(Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 
        28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1 - u, 0, 1 - u, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*
        Log[Q2])/(-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 3*CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
        28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1 - u, 1 - u, 0, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*
        Log[Q2])/(-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 3*CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
        28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[0, 1 - u, 1 - u, t]*((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
      (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 3*CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
        28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[0, 1, u]*(-1/4*(CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2]^2)/
      (96*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2]^3)/(24*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 0, 0, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, t]*(-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, t]*
      (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + (CA*CF*q2*(-240*CA*Pi^2*t + 480*CF*Pi^2*t + 
        55*CA*Pi^4*t^2 - 16*CF*Pi^4*t^2 - 240*CA*Pi^2*u + 480*CF*Pi^2*u + 
        55*CA*Pi^4*u^2 - 16*CF*Pi^4*u^2 + 3360*CA*Zeta[3] - 
        3360*CA*t*Zeta[3] - 3360*CA*t^2*Zeta[3] - 3360*CA*u*Zeta[3] - 
        6720*CA*t*u*Zeta[3] - 3360*CA*u^2*Zeta[3]))/(5760*(-1 + t + u)) + 
     (CA*CF*q2*Log[Q2]*(-(CA*Pi^2) + CA*Pi^2*t + 3*CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
        28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
      (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
       Log[Q2]^2)/(8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 1, 1, u]*
    (-1/4*(CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) - 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[1 - u, 0, 0, t]*
    ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 1 - u, 0, t]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 0, 1 - u, t]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 0, 1, u]*
    ((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
        4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
        CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[1 - u, 0, t]*
    ((CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2]^2)/(96*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 1, 1, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 1, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) - 
     (CA*CF*q2*(240*CA*Pi^2*t - 480*CF*Pi^2*t + 39*CA*Pi^4*t^2 + 
        16*CF*Pi^4*t^2 + 240*CA*Pi^2*u - 480*CF*Pi^2*u + 39*CA*Pi^4*u^2 + 
        16*CF*Pi^4*u^2 + 3360*CA*Zeta[3] - 3360*CA*t*Zeta[3] - 
        3360*CA*t^2*Zeta[3] - 3360*CA*u*Zeta[3] - 6720*CA*t*u*Zeta[3] - 
        3360*CA*u^2*Zeta[3]))/(5760*(-1 + t + u)) + 
     (CA*CF*q2*Log[Q2]*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 - 
        CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + CA*Pi^2*u^2 - 
        4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 1 - u, t]*
    (-1/4*(CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/(-1 + t + u) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2]^2)/(96*(-1 + t + u)) + 
     (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 0, 0, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 1, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, u]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*CF*q2*(240*CA*Pi^2*t - 480*CF*Pi^2*t + 
        39*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 240*CA*Pi^2*u - 480*CF*Pi^2*u + 
        39*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 + 3360*CA*Zeta[3] - 
        3360*CA*t*Zeta[3] - 3360*CA*t^2*Zeta[3] - 3360*CA*u*Zeta[3] - 
        6720*CA*t*u*Zeta[3] - 3360*CA*u^2*Zeta[3]))/(5760*(-1 + t + u)) + 
     (CA*CF*q2*Log[Q2]*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 - 
        CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + CA*Pi^2*u^2 - 
        4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 1, 0, t]*
    (-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 12*CF*u - 
         CF*Pi^2*u^2)*Log[Q2])/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*
       Log[Q2]^2)/(8*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) + (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 2*CF*Pi^2*t^2 + 
        CA*Pi^2*u + 4*CF*Pi^2*t*u + 2*CF*Pi^2*u^2 - 56*CF*t^2*Zeta[3] - 
        56*CF*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1, 0, 0, t]*(-1/24*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 
         12*CF*u - CF*Pi^2*u^2)*Log[Q2])/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*
       Log[Q2]^2)/(8*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) + (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 2*CF*Pi^2*t^2 + 
        CA*Pi^2*u + 4*CF*Pi^2*t*u + 2*CF*Pi^2*u^2 - 56*CF*t^2*Zeta[3] - 
        56*CF*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1, 0, t]*(-1/48*(CA*CF*q2*(6*CA*t - 12*CF*t - CF*Pi^2*t^2 + 6*CA*u - 
         12*CF*u - CF*Pi^2*u^2)*Log[Q2]^2)/(-1 + t + u) - 
     (CA*CF*q2*(-CA + CA*t + 2*CF*t^2 + CA*u + 4*CF*t*u + 2*CF*u^2)*
       Log[Q2]^3)/(24*(-1 + t + u)) - (CA*CF^2*q2*(t^2 + u^2)*Log[Q2]^4)/
      (48*(-1 + t + u)) + (CA*CF*q2*(60*CA*Pi^2*t - 120*CF*Pi^2*t + 
        47*CF*Pi^4*t^2 + 60*CA*Pi^2*u - 120*CF*Pi^2*u + 47*CF*Pi^4*u^2 + 
        1680*CA*Zeta[3] - 1680*CA*t*Zeta[3] - 3360*CF*t^2*Zeta[3] - 
        1680*CA*u*Zeta[3] - 6720*CF*t*u*Zeta[3] - 3360*CF*u^2*Zeta[3]))/
      (2880*(-1 + t + u)) + (CA*CF*q2*Log[Q2]*(-(CA*Pi^2) + CA*Pi^2*t + 
        2*CF*Pi^2*t^2 + CA*Pi^2*u + 4*CF*Pi^2*t*u + 2*CF*Pi^2*u^2 - 
        56*CF*t^2*Zeta[3] - 56*CF*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
   G[1 - u, 1, 0, t]*((CA*CF*q2*(6*CA*t - 12*CF*t + CA*Pi^2*t^2 - 
        CF*Pi^2*t^2 + 6*CA*u - 12*CF*u + CA*Pi^2*u^2 - CF*Pi^2*u^2)*Log[Q2])/
      (24*(-1 + t + u)) - (CA*CF*q2*(-CA + CA*t + 2*CA*t^2 - 2*CF*t^2 + 
        CA*u + 4*CA*t*u - 4*CF*t*u + 2*CA*u^2 - 2*CF*u^2)*Log[Q2]^2)/
      (8*(-1 + t + u)) - (CA*(CA - CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (12*(-1 + t + u)) + (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 2*CA*Pi^2*t^2 - 
        2*CF*Pi^2*t^2 + CA*Pi^2*u + 4*CA*Pi^2*t*u - 4*CF*Pi^2*t*u + 
        2*CA*Pi^2*u^2 - 2*CF*Pi^2*u^2 - 56*CA*t^2*Zeta[3] + 
        56*CF*t^2*Zeta[3] - 56*CA*u^2*Zeta[3] + 56*CF*u^2*Zeta[3]))/
      (48*(-1 + t + u))) + G[0, 0, 0, t]*
    (-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, u])/(-1 + t + u) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 3*CA*Pi^2*t^3 - 
        4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 12*CA*t^2*u - 
        12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 
        3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2)*Log[Q2])/
      (48*(-1 + t)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(-12*CA*t - 12*CF*t + 24*CA*t^2 - 
        3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 + 12*CA*u + 12*CF*u - 12*CA*t*u + 
        12*CF*t*u - 6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 6*CA*Pi^2*t^2*u - 
        8*CF*Pi^2*t^2*u - 12*CA*u^2 - 12*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 3*CA*Pi^2*t*u^2 - 
        4*CF*Pi^2*t*u^2 + 28*CA*t^2*Zeta[3] - 28*CA*t^3*Zeta[3] + 
        28*CA*u^2*Zeta[3] - 28*CA*t*u^2*Zeta[3]))/
      (48*(-1 + t)*(-1 + t + u))) + 
   G[0, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/
      (4*(-1 + t + u)) - (CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 
        24*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 
        3*CA*Pi^2*t^3 - 4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 
        12*CA*t^2*u - 12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 
        4*CF*Pi^2*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2)*Log[Q2]^2)/
      (96*(-1 + t)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 1, 1, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 1, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
        (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 1, u]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*CF*q2*(2880*CA*t + 2880*CF*t + 
        120*CA*Pi^2*t - 360*CF*Pi^2*t - 5760*CA*t^2 + 240*CF*Pi^2*t^2 - 
        55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 2880*CA*t^3 - 2880*CF*t^3 - 
        120*CA*Pi^2*t^3 + 120*CF*Pi^2*t^3 + 55*CA*Pi^4*t^3 - 16*CF*Pi^4*t^3 - 
        2880*CA*u - 2880*CF*u + 240*CA*Pi^2*u - 240*CF*Pi^2*u + 2880*CA*t*u - 
        2880*CF*t*u - 120*CA*Pi^2*t*u + 120*CF*Pi^2*t*u - 120*CA*Pi^2*t^2*u + 
        120*CF*Pi^2*t^2*u + 2880*CA*u^2 + 2880*CF*u^2 - 240*CF*Pi^2*u^2 - 
        55*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 - 2880*CA*t*u^2 + 2880*CF*t*u^2 + 
        55*CA*Pi^4*t*u^2 - 16*CF*Pi^4*t*u^2 + 3360*CA*t^2*Zeta[3] - 
        3360*CA*t^3*Zeta[3] + 6720*CA*t*u*Zeta[3] - 6720*CA*t^2*u*Zeta[3] + 
        3360*CA*u^2*Zeta[3] - 3360*CA*t*u^2*Zeta[3]))/
      (5760*(-1 + t)*(-1 + t + u)) - 
     (CA*CF*q2*Log[Q2]*(-12*CA*t - 12*CF*t + 24*CA*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 - 
        4*CF*Pi^2*t^3 + 12*CA*u + 12*CF*u - 12*CA*t*u + 12*CF*t*u - 
        6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 6*CA*Pi^2*t^2*u - 8*CF*Pi^2*t^2*u - 
        12*CA*u^2 - 12*CF*u^2 - 3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 
        12*CF*t*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2 + 28*CA*t^2*Zeta[3] - 
        28*CA*t^3*Zeta[3] + 28*CA*u^2*Zeta[3] - 28*CA*t*u^2*Zeta[3]))/
      (48*(-1 + t)*(-1 + t + u))) + G[0, 0, 0, u]*
    ((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 + 12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 
        3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        12*CA*u^3 - 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3)*Log[Q2])/
      (48*(-1 + u)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2]^2)/
      (8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
      (24*(-1 + t + u)) - (CA*CF*q2*(12*CA*t + 12*CF*t - 12*CA*t^2 - 
        12*CF*t^2 - 3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 - 12*CA*u - 12*CF*u - 
        12*CA*t*u + 12*CF*t*u - 6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 12*CA*t^2*u - 
        12*CF*t^2*u + 3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u + 24*CA*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 6*CA*Pi^2*t*u^2 - 8*CF*Pi^2*t*u^2 - 
        12*CA*u^3 + 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3 + 
        28*CA*t^2*Zeta[3] - 28*CA*t^2*u*Zeta[3] + 28*CA*u^2*Zeta[3] - 
        28*CA*u^3*Zeta[3]))/(48*(-1 + u)*(-1 + t + u))) + 
   G[0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/
       (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 
        t])/(4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 + 12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 
        3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        12*CA*u^3 - 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3)*Log[Q2]^2)/
      (96*(-1 + u)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2]^3)/
      (24*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
      (96*(-1 + t + u)) + G[0, 1 - u, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, t]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
        (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*CF*q2*(-2880*CA*t - 2880*CF*t + 
        240*CA*Pi^2*t - 240*CF*Pi^2*t + 2880*CA*t^2 + 2880*CF*t^2 - 
        240*CF*Pi^2*t^2 - 55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 2880*CA*u + 
        2880*CF*u + 120*CA*Pi^2*u - 360*CF*Pi^2*u + 2880*CA*t*u - 
        2880*CF*t*u - 120*CA*Pi^2*t*u + 120*CF*Pi^2*t*u - 2880*CA*t^2*u + 
        2880*CF*t^2*u + 55*CA*Pi^4*t^2*u - 16*CF*Pi^4*t^2*u - 5760*CA*u^2 + 
        240*CF*Pi^2*u^2 - 55*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 - 
        120*CA*Pi^2*t*u^2 + 120*CF*Pi^2*t*u^2 + 2880*CA*u^3 - 2880*CF*u^3 - 
        120*CA*Pi^2*u^3 + 120*CF*Pi^2*u^3 + 55*CA*Pi^4*u^3 - 16*CF*Pi^4*u^3 + 
        3360*CA*t^2*Zeta[3] + 6720*CA*t*u*Zeta[3] - 3360*CA*t^2*u*Zeta[3] + 
        3360*CA*u^2*Zeta[3] - 6720*CA*t*u^2*Zeta[3] - 3360*CA*u^3*Zeta[3]))/
      (5760*(-1 + u)*(-1 + t + u)) - 
     (CA*CF*q2*Log[Q2]*(12*CA*t + 12*CF*t - 12*CA*t^2 - 12*CF*t^2 - 
        3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 - 12*CA*u - 12*CF*u - 12*CA*t*u + 
        12*CF*t*u - 6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 12*CA*t^2*u - 
        12*CF*t^2*u + 3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u + 24*CA*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 6*CA*Pi^2*t*u^2 - 8*CF*Pi^2*t*u^2 - 
        12*CA*u^3 + 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3 + 
        28*CA*t^2*Zeta[3] - 28*CA*t^2*u*Zeta[3] + 28*CA*u^2*Zeta[3] - 
        28*CA*u^3*Zeta[3]))/(48*(-1 + u)*(-1 + t + u))) + 
   Log[Q2]^3*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
        3*Pi^2*u^2))/(1296*(-1 + t + u)) - 
     (CA*CF*q2*(216*CA*t^2 - 920*CA*t^3 + 864*CF*t^3 + 60*CA*Pi^2*t^3 - 
        45*CF*Pi^2*t^3 + 904*CA*t^2*u - 864*CF*t^2*u + 114*CA*Pi^2*t^2*u - 
        81*CF*Pi^2*t^2*u + 216*CA*u^2 + 904*CA*t*u^2 - 864*CF*t*u^2 + 
        114*CA*Pi^2*t*u^2 - 81*CF*Pi^2*t*u^2 - 920*CA*u^3 + 864*CF*u^3 + 
        60*CA*Pi^2*u^3 - 45*CF*Pi^2*u^3 - 252*CA*t^3*Zeta[3] - 
        504*CF*t^3*Zeta[3] - 252*CA*t^2*u*Zeta[3] - 504*CF*t^2*u*Zeta[3] - 
        252*CA*t*u^2*Zeta[3] - 504*CF*t*u^2*Zeta[3] - 252*CA*u^3*Zeta[3] - 
        504*CF*u^3*Zeta[3]))/(2592*(-1 + t + u)*(t + u))) + 
   Log[Q2]^2*(-1/648*(CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 
         9*Pi^2*t*u - 160*u^2 + 3*Pi^2*u^2 + 126*t^2*Zeta[3] + 
         126*u^2*Zeta[3]))/(-1 + t + u) - 
     (CA*CF*q2*(-51840*CA*t^2 - 1080*CA*Pi^2*t^2 + 3240*CF*Pi^2*t^2 + 
        220480*CA*t^3 - 207360*CF*t^3 - 6240*CA*Pi^2*t^3 + 6480*CF*Pi^2*t^3 + 
        495*CA*Pi^4*t^3 + 702*CF*Pi^4*t^3 + 51840*CA*t*u - 2160*CA*Pi^2*t*u + 
        6480*CF*Pi^2*t*u - 219200*CA*t^2*u + 207360*CF*t^2*u - 
        480*CA*Pi^2*t^2*u + 2160*CF*Pi^2*t^2*u + 495*CA*Pi^4*t^2*u + 
        702*CF*Pi^4*t^2*u - 51840*CA*u^2 - 1080*CA*Pi^2*u^2 + 
        3240*CF*Pi^2*u^2 - 219200*CA*t*u^2 + 207360*CF*t*u^2 - 
        480*CA*Pi^2*t*u^2 + 2160*CF*Pi^2*t*u^2 + 495*CA*Pi^4*t*u^2 + 
        702*CF*Pi^4*t*u^2 + 220480*CA*u^3 - 207360*CF*u^3 - 
        6240*CA*Pi^2*u^3 + 6480*CF*Pi^2*u^3 + 495*CA*Pi^4*u^3 + 
        702*CF*Pi^4*u^3 - 141120*CA*t^3*Zeta[3] + 30240*CF*t^3*Zeta[3] - 
        201600*CA*t^2*u*Zeta[3] - 90720*CF*t^2*u*Zeta[3] - 
        201600*CA*t*u^2*Zeta[3] - 90720*CF*t*u^2*Zeta[3] - 
        141120*CA*u^3*Zeta[3] + 30240*CF*u^3*Zeta[3]))/
      (103680*(-1 + t + u)*(t + u))) + G[1 - u, 1 - u, 1 - u, t]*
    ((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 3*Pi^2*u^2))/
      (216*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
        (9*(-1 + t + u)) + (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 
          180*CF*t^4 + 9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 
          80*CA*t^3*u + 144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 
          72*CA*u^2 + 72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 
          18*CA*Pi^2*t^2*u^2 - 36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 
          144*CF*t*u^3 + 18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 
          180*CF*u^4 + 9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/
        (144*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
     (-1/12*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) - 
     (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
        42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 1808*CA*t^2*u^2 - 
        1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 270*CF*Pi^2*t^2*u^2 + 
        432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 162*CF*Pi^2*t*u^3 - 
        920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 27*CF*Pi^2*u^4 + 
        252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
        1008*CF*t^3*u*Zeta[3] + 504*CA*t^2*u^2*Zeta[3] - 
        1008*CF*t^2*u^2*Zeta[3] + 504*CA*t*u^3*Zeta[3] - 
        1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 504*CF*u^4*Zeta[3]))/
      (432*(-1 + t + u)*(t + u)^2)) + G[1, 1, 1, u]*
    ((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 3*Pi^2*u^2))/
      (216*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, -u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, t])/(2*(-1 + t + u)) + 
     ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) + 
       (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
          144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
          72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
          36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
          18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
          9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2))*
      Log[Q2] + (-1/12*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) - 
     (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
        6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
        42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 1808*CA*t^2*u^2 - 
        1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 270*CF*Pi^2*t^2*u^2 + 
        432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 162*CF*Pi^2*t*u^3 - 
        920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 27*CF*Pi^2*u^4 + 
        252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 
        1008*CF*t^3*u*Zeta[3] + 504*CA*t^2*u^2*Zeta[3] - 
        1008*CF*t^2*u^2*Zeta[3] + 504*CA*t*u^3*Zeta[3] - 
        1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 504*CF*u^4*Zeta[3]))/
      (432*(-1 + t + u)*(t + u)^2)) + 
   G[-u, t]*(-1/2*(CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 1, u])/(-1 + t + u) + 
     G[1, 1, 1, 1, u]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1, 1, 1, u]*((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[1, 1, u]*((CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
        (24*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (12*(-1 + t + u)) + (CA^2*CF*q2*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 
          2*Pi^2*t*u + Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/
        (24*(-1 + t + u)))) + G[1 - u, 1 - u, t]*
    ((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(18*(-1 + t + u)) - 
       (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
          3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
          144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
          72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 - 
          12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 144*CF*t*u^3 + 
          6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 180*CF*u^4 + 
          3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/(288*(-1 + t + u)*(t + u)^2))*
      Log[Q2]^2 + (-1/36*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(72*(-1 + t + u)))*Log[Q2]^3 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^4)/(96*(-1 + t + u)) + 
     G[0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 1, u]*(-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + G[0, 1, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) - 
     (CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 9*Pi^2*t*u - 160*u^2 + 
        3*Pi^2*u^2 + 126*t^2*Zeta[3] + 126*u^2*Zeta[3]))/(324*(-1 + t + u)) + 
     (CA*CF*q2*(-103680*CA*t^2 + 2160*CA*Pi^2*t^2 + 103680*CA*t^3 - 
        4320*CF*Pi^2*t^3 - 220480*CA*t^4 + 207360*CF*t^4 + 5160*CA*Pi^2*t^4 - 
        5400*CF*Pi^2*t^4 + 351*CA*Pi^4*t^4 - 702*CF*Pi^4*t^4 + 
        155520*CA*t*u - 51840*CA*t^2*u + 4320*CA*Pi^2*t^2*u - 
        12960*CF*Pi^2*t^2*u - 1280*CA*t^3*u + 2400*CA*Pi^2*t^3*u - 
        4320*CF*Pi^2*t^3*u + 702*CA*Pi^4*t^3*u - 1404*CF*Pi^4*t^3*u - 
        103680*CA*u^2 + 2160*CA*Pi^2*u^2 - 51840*CA*t*u^2 + 
        4320*CA*Pi^2*t*u^2 - 12960*CF*Pi^2*t*u^2 + 438400*CA*t^2*u^2 - 
        414720*CF*t^2*u^2 - 5520*CA*Pi^2*t^2*u^2 + 2160*CF*Pi^2*t^2*u^2 + 
        702*CA*Pi^4*t^2*u^2 - 1404*CF*Pi^4*t^2*u^2 + 103680*CA*u^3 - 
        4320*CF*Pi^2*u^3 - 1280*CA*t*u^3 + 2400*CA*Pi^2*t*u^3 - 
        4320*CF*Pi^2*t*u^3 + 702*CA*Pi^4*t*u^3 - 1404*CF*Pi^4*t*u^3 - 
        220480*CA*u^4 + 207360*CF*u^4 + 5160*CA*Pi^2*u^4 - 5400*CF*Pi^2*u^4 + 
        351*CA*Pi^4*u^4 - 702*CF*Pi^4*u^4 + 80640*CA*t^4*Zeta[3] - 
        30240*CF*t^4*Zeta[3] + 100800*CA*t^3*u*Zeta[3] + 
        60480*CF*t^3*u*Zeta[3] + 40320*CA*t^2*u^2*Zeta[3] + 
        181440*CF*t^2*u^2*Zeta[3] + 100800*CA*t*u^3*Zeta[3] + 
        60480*CF*t*u^3*Zeta[3] + 80640*CA*u^4*Zeta[3] - 
        30240*CF*u^4*Zeta[3]))/(51840*(-1 + t + u)*(t + u)^2) + 
     Log[Q2]*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
          3*Pi^2*u^2))/(216*(-1 + t + u)) - 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          42*CA*Pi^2*t^4 - 45*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u + 
          102*CA*Pi^2*t^3*u - 126*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 + 120*CA*Pi^2*t^2*u^2 - 
          162*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 + 
          102*CA*Pi^2*t*u^3 - 126*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 
          42*CA*Pi^2*u^4 - 45*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 
          504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2))) + 
   G[1, 1, u]*((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, -u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, 1 - u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, -u, 
        t])/(2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, -u, 1 - u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 1 - u, t])/
      (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, 1 - u, 
        t])/(2*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
        (18*(-1 + t + u)) - (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 
          180*CF*t^4 + 3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 
          80*CA*t^3*u - 144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 
          72*CA*u^2 - 72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 
          6*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 
          144*CF*t*u^3 + 6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 
          180*CF*u^4 + 3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/
        (288*(-1 + t + u)*(t + u)^2))*Log[Q2]^2 + 
     (-1/36*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(72*(-1 + t + u)))*Log[Q2]^3 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^4)/(96*(-1 + t + u)) + 
     G[0, 0, -u, t]*(-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, 1 - u, -u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, -u, 1 - u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[-u, 1 - u, 1 - u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[0, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + G[1 - u, -u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[-u, 1 - u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[1 - u, 0, t]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, t]*
      ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) - 
       (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
          3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
          144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
          72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 - 
          12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 144*CF*t*u^3 + 
          6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 180*CF*u^4 + 
          3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
       (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) - 
     (CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 9*Pi^2*t*u - 160*u^2 + 
        3*Pi^2*u^2 + 126*t^2*Zeta[3] + 126*u^2*Zeta[3]))/(324*(-1 + t + u)) + 
     (CA*CF*q2*(-103680*CA*t^2 + 2160*CA*Pi^2*t^2 + 103680*CA*t^3 - 
        4320*CF*Pi^2*t^3 - 220480*CA*t^4 + 207360*CF*t^4 + 5160*CA*Pi^2*t^4 - 
        5400*CF*Pi^2*t^4 + 351*CA*Pi^4*t^4 - 702*CF*Pi^4*t^4 + 
        155520*CA*t*u - 51840*CA*t^2*u + 4320*CA*Pi^2*t^2*u - 
        12960*CF*Pi^2*t^2*u - 1280*CA*t^3*u + 2400*CA*Pi^2*t^3*u - 
        4320*CF*Pi^2*t^3*u + 702*CA*Pi^4*t^3*u - 1404*CF*Pi^4*t^3*u - 
        103680*CA*u^2 + 2160*CA*Pi^2*u^2 - 51840*CA*t*u^2 + 
        4320*CA*Pi^2*t*u^2 - 12960*CF*Pi^2*t*u^2 + 438400*CA*t^2*u^2 - 
        414720*CF*t^2*u^2 - 5520*CA*Pi^2*t^2*u^2 + 2160*CF*Pi^2*t^2*u^2 + 
        702*CA*Pi^4*t^2*u^2 - 1404*CF*Pi^4*t^2*u^2 + 103680*CA*u^3 - 
        4320*CF*Pi^2*u^3 - 1280*CA*t*u^3 + 2400*CA*Pi^2*t*u^3 - 
        4320*CF*Pi^2*t*u^3 + 702*CA*Pi^4*t*u^3 - 1404*CF*Pi^4*t*u^3 - 
        220480*CA*u^4 + 207360*CF*u^4 + 5160*CA*Pi^2*u^4 - 5400*CF*Pi^2*u^4 + 
        351*CA*Pi^4*u^4 - 702*CF*Pi^4*u^4 + 80640*CA*t^4*Zeta[3] - 
        30240*CF*t^4*Zeta[3] + 100800*CA*t^3*u*Zeta[3] + 
        60480*CF*t^3*u*Zeta[3] + 40320*CA*t^2*u^2*Zeta[3] + 
        181440*CF*t^2*u^2*Zeta[3] + 100800*CA*t*u^3*Zeta[3] + 
        60480*CF*t*u^3*Zeta[3] + 80640*CA*u^4*Zeta[3] - 
        30240*CF*u^4*Zeta[3]))/(51840*(-1 + t + u)*(t + u)^2) + 
     Log[Q2]*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
          3*Pi^2*u^2))/(216*(-1 + t + u)) - 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          42*CA*Pi^2*t^4 - 45*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u + 
          102*CA*Pi^2*t^3*u - 126*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 + 120*CA*Pi^2*t^2*u^2 - 
          162*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 + 
          102*CA*Pi^2*t*u^3 - 126*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 
          42*CA*Pi^2*u^4 - 45*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 
          504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2))) - 
   (CA*CF*nf*q2*(-232960*t^2 + 4800*Pi^2*t^2 + 423*Pi^4*t^2 + 468480*t*u - 
      10080*Pi^2*t*u - 1269*Pi^4*t*u - 232960*u^2 + 4800*Pi^2*u^2 + 
      423*Pi^4*u^2 + 65520*t^2*Zeta[3] - 3780*Pi^2*t^2*Zeta[3] - 
      151200*t*u*Zeta[3] + 65520*u^2*Zeta[3] - 3780*Pi^2*u^2*Zeta[3] + 
      120528*t^2*Zeta[5] + 120528*u^2*Zeta[5]))/(116640*(-1 + t + u)) - 
   (CA*CF*q2*(-52254720*CA*t^2 + 1088640*CA*Pi^2*t^2 + 88452*CA*Pi^4*t^2 - 
      70308*CF*Pi^4*t^2 + 222100480*CA*t^3 - 209018880*CF*t^3 - 
      4630080*CA*Pi^2*t^3 + 4354560*CF*Pi^2*t^3 - 615888*CA*Pi^4*t^3 + 
      639576*CF*Pi^4*t^3 + 9261*CA*Pi^6*t^3 + 83970*CF*Pi^6*t^3 + 
      91445760*CA*t*u - 1088640*CA*Pi^2*t*u + 176904*CA*Pi^4*t*u - 
      140616*CF*Pi^4*t*u - 221957120*CA*t^2*u + 209018880*CF*t^2*u + 
      4603200*CA*Pi^2*t^2*u - 4354560*CF*Pi^2*t^2*u - 47376*CA*Pi^4*t^2*u + 
      213192*CF*Pi^4*t^2*u + 9261*CA*Pi^6*t^2*u + 83970*CF*Pi^6*t^2*u - 
      52254720*CA*u^2 + 1088640*CA*Pi^2*u^2 + 88452*CA*Pi^4*u^2 - 
      70308*CF*Pi^4*u^2 - 221957120*CA*t*u^2 + 209018880*CF*t*u^2 + 
      4603200*CA*Pi^2*t*u^2 - 4354560*CF*Pi^2*t*u^2 - 47376*CA*Pi^4*t*u^2 + 
      213192*CF*Pi^4*t*u^2 + 9261*CA*Pi^6*t*u^2 + 83970*CF*Pi^6*t*u^2 + 
      222100480*CA*u^3 - 209018880*CF*u^3 - 4630080*CA*Pi^2*u^3 + 
      4354560*CF*Pi^2*u^3 - 615888*CA*Pi^4*u^3 + 639576*CF*Pi^4*u^3 + 
      9261*CA*Pi^6*u^3 + 83970*CF*Pi^6*u^3 + 15240960*CA*t^2*Zeta[3] - 
      64915200*CA*t^3*Zeta[3] + 60963840*CF*t^3*Zeta[3] + 
      4233600*CA*Pi^2*t^3*Zeta[3] - 3175200*CF*Pi^2*t^3*Zeta[3] + 
      63786240*CA*t^2*u*Zeta[3] - 60963840*CF*t^2*u*Zeta[3] + 
      8043840*CA*Pi^2*t^2*u*Zeta[3] - 5715360*CF*Pi^2*t^2*u*Zeta[3] + 
      15240960*CA*u^2*Zeta[3] + 63786240*CA*t*u^2*Zeta[3] - 
      60963840*CF*t*u^2*Zeta[3] + 8043840*CA*Pi^2*t*u^2*Zeta[3] - 
      5715360*CF*Pi^2*t*u^2*Zeta[3] - 64915200*CA*u^3*Zeta[3] + 
      60963840*CF*u^3*Zeta[3] + 4233600*CA*Pi^2*u^3*Zeta[3] - 
      3175200*CF*Pi^2*u^3*Zeta[3] - 8890560*CA*t^3*Zeta[3]^2 - 
      17781120*CF*t^3*Zeta[3]^2 - 8890560*CA*t^2*u*Zeta[3]^2 - 
      17781120*CF*t^2*u*Zeta[3]^2 - 8890560*CA*t*u^2*Zeta[3]^2 - 
      17781120*CF*t*u^2*Zeta[3]^2 - 8890560*CA*u^3*Zeta[3]^2 - 
      17781120*CF*u^3*Zeta[3]^2 - 94493952*CA*t^3*Zeta[5] + 
      20248704*CF*t^3*Zeta[5] - 134991360*CA*t^2*u*Zeta[5] - 
      60746112*CF*t^2*u*Zeta[5] - 134991360*CA*t*u^2*Zeta[5] - 
      60746112*CF*t*u^2*Zeta[5] - 94493952*CA*u^3*Zeta[5] + 
      20248704*CF*u^3*Zeta[5]))/(13063680*(-1 + t + u)*(t + u)) + 
   G[0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, u])/
       (-1 + t + u) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 1, 1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*CF*q2*(12*CA*t - 12*CF*t - 24*CA*t^2 + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 + 12*CA*t^3 - 12*CF*t^3 + 3*CA*Pi^2*t^3 - 
        4*CF*Pi^2*t^3 - 24*CF*u - 12*CA*t*u + 36*CF*t*u + 12*CA*t^2*u - 
        12*CF*t^2*u + 24*CF*u^2 - 3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 
        3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2)*Log[Q2]^3)/
      (288*(-1 + t)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2]^4)/
      (96*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^5)/
      (480*(-1 + t + u)) + G[0, 0, 0, 1, u]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1, 0, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 1, 1, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, u]*(-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, 1, u]*
      (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, 1, u]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 1, 1, u]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 1, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*CF*q2*Log[Q2]*(2880*CA*t + 2880*CF*t + 
        120*CA*Pi^2*t - 360*CF*Pi^2*t - 5760*CA*t^2 + 240*CF*Pi^2*t^2 - 
        55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 2880*CA*t^3 - 2880*CF*t^3 - 
        120*CA*Pi^2*t^3 + 120*CF*Pi^2*t^3 + 55*CA*Pi^4*t^3 - 16*CF*Pi^4*t^3 - 
        2880*CA*u - 2880*CF*u + 240*CA*Pi^2*u - 240*CF*Pi^2*u + 2880*CA*t*u - 
        2880*CF*t*u - 120*CA*Pi^2*t*u + 120*CF*Pi^2*t*u - 120*CA*Pi^2*t^2*u + 
        120*CF*Pi^2*t^2*u + 2880*CA*u^2 + 2880*CF*u^2 - 240*CF*Pi^2*u^2 - 
        55*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 - 2880*CA*t*u^2 + 2880*CF*t*u^2 + 
        55*CA*Pi^4*t*u^2 - 16*CF*Pi^4*t*u^2 + 3360*CA*t^2*Zeta[3] - 
        3360*CA*t^3*Zeta[3] + 6720*CA*t*u*Zeta[3] - 6720*CA*t^2*u*Zeta[3] + 
        3360*CA*u^2*Zeta[3] - 3360*CA*t*u^2*Zeta[3]))/
      (5760*(-1 + t)*(-1 + t + u)) - 
     (CA*CF*q2*Log[Q2]^2*(-12*CA*t - 12*CF*t + 24*CA*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 - 12*CA*t^3 + 12*CF*t^3 + 3*CA*Pi^2*t^3 - 
        4*CF*Pi^2*t^3 + 12*CA*u + 12*CF*u - 12*CA*t*u + 12*CF*t*u - 
        6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 6*CA*Pi^2*t^2*u - 8*CF*Pi^2*t^2*u - 
        12*CA*u^2 - 12*CF*u^2 - 3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 
        12*CF*t*u^2 + 3*CA*Pi^2*t*u^2 - 4*CF*Pi^2*t*u^2 + 28*CA*t^2*Zeta[3] - 
        28*CA*t^3*Zeta[3] + 28*CA*u^2*Zeta[3] - 28*CA*t*u^2*Zeta[3]))/
      (96*(-1 + t)*(-1 + t + u)) + G[0, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*
          Log[Q2])/(-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^2)/
        (8*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(Pi^2*t^2 + 2*Pi^2*t*u + 
          Pi^2*u^2 + 28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*
         Log[Q2])/(48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*
         Log[Q2]^2)/(8*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2]^3)/(24*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*
         (Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 28*t^2*Zeta[3] + 
          28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[0, u]*(-1/96*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
           Pi^2*u^2)*Log[Q2]^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^3)/(24*(-1 + t + u)) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^4)/(96*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(40*Pi^2*t + 13*Pi^4*t^2 + 40*Pi^2*u + 
          13*Pi^4*u^2 - 1120*t^2*Zeta[3] - 2240*t*u*Zeta[3] - 
          1120*u^2*Zeta[3]))/(1920*(-1 + t + u)) - 
       (CA*(CA - 2*CF)*CF*q2*Log[Q2]*(Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 
          28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1, 1, u]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
         (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 
          3*CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 
          8*CF*Pi^2*t*u + 3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[0, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
        (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) + (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 
          3*CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 
          8*CF*Pi^2*t*u + 3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1, u]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2]^2)/
        (96*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^3)/(24*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
        (96*(-1 + t + u)) - (CA*CF*q2*(240*CA*Pi^2*t - 480*CF*Pi^2*t + 
          39*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 240*CA*Pi^2*u - 480*CF*Pi^2*u + 
          39*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 + 3360*CA*Zeta[3] - 
          3360*CA*t*Zeta[3] - 3360*CA*t^2*Zeta[3] - 3360*CA*u*Zeta[3] - 
          6720*CA*t*u*Zeta[3] - 3360*CA*u^2*Zeta[3]))/(5760*(-1 + t + u)) + 
       (CA*CF*q2*Log[Q2]*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 - 
          CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + CA*Pi^2*u^2 - 
          4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
        (48*(-1 + t + u))) - (CA*CF*q2*(-5760*CA*t - 5760*CF*t + 
        120*CA*Pi^2*t + 120*CF*Pi^2*t + 11520*CA*t^2 - 240*CA*Pi^2*t^2 - 
        55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 - 5760*CA*t^3 + 5760*CF*t^3 + 
        120*CA*Pi^2*t^3 - 120*CF*Pi^2*t^3 + 55*CA*Pi^4*t^3 - 16*CF*Pi^4*t^3 + 
        5760*CA*u + 5760*CF*u - 120*CA*Pi^2*u - 120*CF*Pi^2*u - 5760*CA*t*u + 
        5760*CF*t*u + 120*CA*Pi^2*t*u - 120*CF*Pi^2*t*u - 110*CA*Pi^4*t*u + 
        32*CF*Pi^4*t*u + 110*CA*Pi^4*t^2*u - 32*CF*Pi^4*t^2*u - 5760*CA*u^2 - 
        5760*CF*u^2 + 120*CA*Pi^2*u^2 + 120*CF*Pi^2*u^2 - 55*CA*Pi^4*u^2 + 
        16*CF*Pi^4*u^2 + 5760*CA*t*u^2 - 5760*CF*t*u^2 - 120*CA*Pi^2*t*u^2 + 
        120*CF*Pi^2*t*u^2 + 55*CA*Pi^4*t*u^2 - 16*CF*Pi^4*t*u^2 + 
        3360*CA*t*Zeta[3] - 3360*CF*t*Zeta[3] - 6720*CA*t^2*Zeta[3] + 
        6720*CF*t^2*Zeta[3] - 840*CA*Pi^2*t^2*Zeta[3] + 
        1120*CF*Pi^2*t^2*Zeta[3] + 3360*CA*t^3*Zeta[3] - 
        3360*CF*t^3*Zeta[3] + 840*CA*Pi^2*t^3*Zeta[3] - 
        1120*CF*Pi^2*t^3*Zeta[3] - 6720*CF*u*Zeta[3] - 3360*CA*t*u*Zeta[3] + 
        10080*CF*t*u*Zeta[3] + 3360*CA*t^2*u*Zeta[3] - 
        3360*CF*t^2*u*Zeta[3] + 6720*CF*u^2*Zeta[3] - 
        840*CA*Pi^2*u^2*Zeta[3] + 1120*CF*Pi^2*u^2*Zeta[3] + 
        840*CA*Pi^2*t*u^2*Zeta[3] - 1120*CF*Pi^2*t*u^2*Zeta[3] + 
        8928*CA*t^2*Zeta[5] - 8928*CA*t^3*Zeta[5] + 8928*CA*u^2*Zeta[5] - 
        8928*CA*t*u^2*Zeta[5]))/(5760*(-1 + t)*(-1 + t + u))) + 
   G[0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, t])/
       (-1 + t + u) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 0, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 1 - u, 
        t])/(4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 0, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 1 - u, 
        t])/(4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA*CF*q2*(-24*CF*t + 24*CF*t^2 - 3*CA*Pi^2*t^2 + 
        4*CF*Pi^2*t^2 + 12*CA*u - 12*CF*u - 12*CA*t*u + 36*CF*t*u + 
        3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u - 24*CA*u^2 + 24*CF*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 12*CA*t*u^2 - 12*CF*t*u^2 + 
        12*CA*u^3 - 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3)*Log[Q2]^3)/
      (288*(-1 + u)*(-1 + t + u)) + (CA^2*CF*q2*(t + u)^2*Log[Q2]^4)/
      (96*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^5)/
      (480*(-1 + t + u)) + G[0, 0, 0, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, 1 - u, t]*
      (-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1 - u, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, 1 - u, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 0, 1 - u, 0, t]*
      (-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, 0, t]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, 1 - u, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 0, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 0, 0, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, 0, t]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
      (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      (-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, 1 - u, t]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, 0, t]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, 0, t]*
      ((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
        (48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) - (CA*CF*q2*Log[Q2]*(-2880*CA*t - 2880*CF*t + 
        240*CA*Pi^2*t - 240*CF*Pi^2*t + 2880*CA*t^2 + 2880*CF*t^2 - 
        240*CF*Pi^2*t^2 - 55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 2880*CA*u + 
        2880*CF*u + 120*CA*Pi^2*u - 360*CF*Pi^2*u + 2880*CA*t*u - 
        2880*CF*t*u - 120*CA*Pi^2*t*u + 120*CF*Pi^2*t*u - 2880*CA*t^2*u + 
        2880*CF*t^2*u + 55*CA*Pi^4*t^2*u - 16*CF*Pi^4*t^2*u - 5760*CA*u^2 + 
        240*CF*Pi^2*u^2 - 55*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 - 
        120*CA*Pi^2*t*u^2 + 120*CF*Pi^2*t*u^2 + 2880*CA*u^3 - 2880*CF*u^3 - 
        120*CA*Pi^2*u^3 + 120*CF*Pi^2*u^3 + 55*CA*Pi^4*u^3 - 16*CF*Pi^4*u^3 + 
        3360*CA*t^2*Zeta[3] + 6720*CA*t*u*Zeta[3] - 3360*CA*t^2*u*Zeta[3] + 
        3360*CA*u^2*Zeta[3] - 6720*CA*t*u^2*Zeta[3] - 3360*CA*u^3*Zeta[3]))/
      (5760*(-1 + u)*(-1 + t + u)) - 
     (CA*CF*q2*Log[Q2]^2*(12*CA*t + 12*CF*t - 12*CA*t^2 - 12*CF*t^2 - 
        3*CA*Pi^2*t^2 + 4*CF*Pi^2*t^2 - 12*CA*u - 12*CF*u - 12*CA*t*u + 
        12*CF*t*u - 6*CA*Pi^2*t*u + 8*CF*Pi^2*t*u + 12*CA*t^2*u - 
        12*CF*t^2*u + 3*CA*Pi^2*t^2*u - 4*CF*Pi^2*t^2*u + 24*CA*u^2 - 
        3*CA*Pi^2*u^2 + 4*CF*Pi^2*u^2 + 6*CA*Pi^2*t*u^2 - 8*CF*Pi^2*t*u^2 - 
        12*CA*u^3 + 12*CF*u^3 + 3*CA*Pi^2*u^3 - 4*CF*Pi^2*u^3 + 
        28*CA*t^2*Zeta[3] - 28*CA*t^2*u*Zeta[3] + 28*CA*u^2*Zeta[3] - 
        28*CA*u^3*Zeta[3]))/(96*(-1 + u)*(-1 + t + u)) + 
     G[0, 0, t]*(-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
           Pi^2*u^2)*Log[Q2])/(-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*
         Log[Q2]^2)/(8*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2]^3)/(24*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*
         (Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 28*t^2*Zeta[3] + 
          28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1 - u, 0, t]*((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
          Pi^2*u^2)*Log[Q2])/(48*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^2)/(8*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(Pi^2*t^2 + 2*Pi^2*t*u + Pi^2*u^2 + 
          28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1 - u, 1 - u, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*
          Log[Q2])/(-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + 
          u^2)*Log[Q2]^2)/(8*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) - 
       (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 3*CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 + 
          CA*Pi^2*u + 6*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 3*CA*Pi^2*u^2 - 
          4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 28*CA*u^2*Zeta[3]))/
        (48*(-1 + t + u))) + G[0, 1 - u, t]*
      ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(48*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) + (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 
          3*CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 
          8*CF*Pi^2*t*u + 3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1 - u, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2]^2)/
        (96*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^3)/(24*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
        (96*(-1 + t + u)) - (CA*CF*q2*(240*CA*Pi^2*t - 480*CF*Pi^2*t + 
          39*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 + 240*CA*Pi^2*u - 480*CF*Pi^2*u + 
          39*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 + 3360*CA*Zeta[3] - 
          3360*CA*t*Zeta[3] - 3360*CA*t^2*Zeta[3] - 3360*CA*u*Zeta[3] - 
          6720*CA*t*u*Zeta[3] - 3360*CA*u^2*Zeta[3]))/(5760*(-1 + t + u)) + 
       (CA*CF*q2*Log[Q2]*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 - 
          CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + CA*Pi^2*u^2 - 
          4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 28*CA*u^2*Zeta[3]))/
        (48*(-1 + t + u))) - (CA*CF*q2*(5760*CA*t + 5760*CF*t - 
        120*CA*Pi^2*t - 120*CF*Pi^2*t - 5760*CA*t^2 - 5760*CF*t^2 + 
        120*CA*Pi^2*t^2 + 120*CF*Pi^2*t^2 - 55*CA*Pi^4*t^2 + 16*CF*Pi^4*t^2 - 
        5760*CA*u - 5760*CF*u + 120*CA*Pi^2*u + 120*CF*Pi^2*u - 5760*CA*t*u + 
        5760*CF*t*u + 120*CA*Pi^2*t*u - 120*CF*Pi^2*t*u - 110*CA*Pi^4*t*u + 
        32*CF*Pi^4*t*u + 5760*CA*t^2*u - 5760*CF*t^2*u - 120*CA*Pi^2*t^2*u + 
        120*CF*Pi^2*t^2*u + 55*CA*Pi^4*t^2*u - 16*CF*Pi^4*t^2*u + 
        11520*CA*u^2 - 240*CA*Pi^2*u^2 - 55*CA*Pi^4*u^2 + 16*CF*Pi^4*u^2 + 
        110*CA*Pi^4*t*u^2 - 32*CF*Pi^4*t*u^2 - 5760*CA*u^3 + 5760*CF*u^3 + 
        120*CA*Pi^2*u^3 - 120*CF*Pi^2*u^3 + 55*CA*Pi^4*u^3 - 16*CF*Pi^4*u^3 - 
        6720*CF*t*Zeta[3] + 6720*CF*t^2*Zeta[3] - 840*CA*Pi^2*t^2*Zeta[3] + 
        1120*CF*Pi^2*t^2*Zeta[3] + 3360*CA*u*Zeta[3] - 3360*CF*u*Zeta[3] - 
        3360*CA*t*u*Zeta[3] + 10080*CF*t*u*Zeta[3] + 840*CA*Pi^2*t^2*u*
         Zeta[3] - 1120*CF*Pi^2*t^2*u*Zeta[3] - 6720*CA*u^2*Zeta[3] + 
        6720*CF*u^2*Zeta[3] - 840*CA*Pi^2*u^2*Zeta[3] + 
        1120*CF*Pi^2*u^2*Zeta[3] + 3360*CA*t*u^2*Zeta[3] - 
        3360*CF*t*u^2*Zeta[3] + 3360*CA*u^3*Zeta[3] - 3360*CF*u^3*Zeta[3] + 
        840*CA*Pi^2*u^3*Zeta[3] - 1120*CF*Pi^2*u^3*Zeta[3] + 
        8928*CA*t^2*Zeta[5] - 8928*CA*t^2*u*Zeta[5] + 8928*CA*u^2*Zeta[5] - 
        8928*CA*u^3*Zeta[5]))/(5760*(-1 + u)*(-1 + t + u))) + 
   Log[Q2]*((CA*CF*nf*q2*(-77440*t^2 + 1560*Pi^2*t^2 + 423*Pi^4*t^2 + 
        157440*t*u - 3600*Pi^2*t*u - 77440*u^2 + 1560*Pi^2*u^2 + 
        423*Pi^4*u^2 + 20160*t^2*Zeta[3] - 60480*t*u*Zeta[3] + 
        20160*u^2*Zeta[3]))/(77760*(-1 + t + u)) - 
     (CA*CF*q2*(311040*CA*t^2 - 6480*CA*Pi^2*t^2 - 1322240*CA*t^3 + 
        1244160*CF*t^3 + 27600*CA*Pi^2*t^3 - 25920*CF*Pi^2*t^3 + 
        6138*CA*Pi^4*t^3 - 1701*CF*Pi^4*t^3 - 466560*CA*t*u + 
        1319680*CA*t^2*u - 1244160*CF*t^2*u - 27120*CA*Pi^2*t^2*u + 
        25920*CF*Pi^2*t^2*u + 9108*CA*Pi^4*t^2*u + 2511*CF*Pi^4*t^2*u + 
        311040*CA*u^2 - 6480*CA*Pi^2*u^2 + 1319680*CA*t*u^2 - 
        1244160*CF*t*u^2 - 27120*CA*Pi^2*t*u^2 + 25920*CF*Pi^2*t*u^2 + 
        9108*CA*Pi^4*t*u^2 + 2511*CF*Pi^4*t*u^2 - 1322240*CA*u^3 + 
        1244160*CF*u^3 + 27600*CA*Pi^2*u^3 - 25920*CF*Pi^2*u^3 + 
        6138*CA*Pi^4*u^3 - 1701*CF*Pi^4*u^3 - 90720*CA*t^2*Zeta[3] + 
        90720*CF*t^2*Zeta[3] + 524160*CA*t^3*Zeta[3] - 
        544320*CF*t^3*Zeta[3] + 22680*CA*Pi^2*t^3*Zeta[3] - 
        15120*CF*Pi^2*t^3*Zeta[3] - 181440*CA*t*u*Zeta[3] + 
        181440*CF*t*u*Zeta[3] + 40320*CA*t^2*u*Zeta[3] - 
        181440*CF*t^2*u*Zeta[3] + 22680*CA*Pi^2*t^2*u*Zeta[3] - 
        15120*CF*Pi^2*t^2*u*Zeta[3] - 90720*CA*u^2*Zeta[3] + 
        90720*CF*u^2*Zeta[3] + 40320*CA*t*u^2*Zeta[3] - 
        181440*CF*t*u^2*Zeta[3] + 22680*CA*Pi^2*t*u^2*Zeta[3] - 
        15120*CF*Pi^2*t*u^2*Zeta[3] + 524160*CA*u^3*Zeta[3] - 
        544320*CF*u^3*Zeta[3] + 22680*CA*Pi^2*u^3*Zeta[3] - 
        15120*CF*Pi^2*u^3*Zeta[3] - 241056*CA*t^3*Zeta[5] - 
        482112*CF*t^3*Zeta[5] - 241056*CA*t^2*u*Zeta[5] - 
        482112*CF*t^2*u*Zeta[5] - 241056*CA*t*u^2*Zeta[5] - 
        482112*CF*t*u^2*Zeta[5] - 241056*CA*u^3*Zeta[5] - 
        482112*CF*u^3*Zeta[5]))/(155520*(-1 + t + u)*(t + u))) + 
   G[1 - u, t]*((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 0, 1, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[0, 1, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1, 1, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 0, 0, 1, 0, u])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 0, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 0, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 0, 1, 1, 1, u])/(4*(-1 + t + u)) + 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 0, u])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 0, 1, u])/
      (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 1, 0, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 0, 1, 1, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 0, u])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1, 1, 1, 0, 1, u])/
      (4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1, 1, 1, 1, 0, u])/(4*(-1 + t + u)) - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*G[1, 1, 1, 1, 1, u])/
      (4*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
        (54*(-1 + t + u)) + (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 
          180*CF*t^4 + 9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 
          80*CA*t^3*u + 144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 
          72*CA*u^2 + 72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 
          18*CA*Pi^2*t^2*u^2 - 36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 
          144*CF*t*u^3 + 18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 
          180*CF*u^4 + 9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/
        (864*(-1 + t + u)*(t + u)^2))*Log[Q2]^3 + 
     (-1/144*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(288*(-1 + t + u)))*Log[Q2]^4 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^5)/(480*(-1 + t + u)) + 
     G[0, 0, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, 1, u]*(-1/4*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
         (-1 + t + u) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 0, 0, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, 1, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, 1, u]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1, 0, 0, 1, u]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 0, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 1, 0, u]*(-1/4*(CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(-1 + t + u) - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 1, 1, u]*(-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + G[0, 1, 1, 0, u]*
      ((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 0, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1, 1, 0, 0, u]*((CA*(CA - 2*CF)*CF*q2*(t + u)^2)/(4*(-1 + t + u)) + 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1, 1, u]*((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/
        (48*(-1 + t + u)) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, 1, u]*
      ((CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, 0, u]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, 1, u]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 0, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2))/
         (-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2])/
        (4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1, 1, 1, u]*((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
        (9*(-1 + t + u)) - (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 
          180*CF*t^4 + 3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 
          80*CA*t^3*u - 144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 
          72*CA*u^2 - 72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 
          6*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 
          144*CF*t*u^3 + 6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 
          180*CF*u^4 + 3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/
        (144*(-1 + t + u)*(t + u)^2) + 
       (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
     G[1, 1, 0, u]*((CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + 
          Pi^2*u^2))/(48*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t + u)^2*
         Log[Q2])/(4*(-1 + t + u)) + (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u))) + 
     (CA*CF*nf*q2*(-77440*t^2 + 1560*Pi^2*t^2 + 423*Pi^4*t^2 + 157440*t*u - 
        3600*Pi^2*t*u - 77440*u^2 + 1560*Pi^2*u^2 + 423*Pi^4*u^2 + 
        20160*t^2*Zeta[3] - 60480*t*u*Zeta[3] + 20160*u^2*Zeta[3]))/
      (77760*(-1 + t + u)) + G[1, 0, u]*
      (-1/48*(CA*(CA - 2*CF)*CF*q2*(-12*t + Pi^2*t^2 - 12*u + Pi^2*u^2)*
          Log[Q2])/(-1 + t + u) - (CA*(CA - 2*CF)*CF*q2*(t + u)^2*Log[Q2]^2)/
        (8*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(Pi^2*t^2 + 2*Pi^2*t*u + 
          Pi^2*u^2 + 28*t^2*Zeta[3] + 28*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[0, 1, u]*(-1/48*(CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
         (-1 + t + u) - (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
          4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
          CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[0, 0, u]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
        (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) + (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
          4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
          CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     Log[Q2]*(-1/324*(CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 
           9*Pi^2*t*u - 160*u^2 + 3*Pi^2*u^2 + 126*t^2*Zeta[3] + 
           126*u^2*Zeta[3]))/(-1 + t + u) + 
       (CA*CF*q2*(-20736*CA*t^2 + 432*CA*Pi^2*t^2 + 20736*CA*t^3 - 
          864*CA*Pi^2*t^3 + 864*CF*Pi^2*t^3 - 44096*CA*t^4 + 41472*CF*t^4 + 
          1032*CA*Pi^2*t^4 - 1080*CF*Pi^2*t^4 + 99*CA*Pi^4*t^4 - 
          198*CF*Pi^4*t^4 + 31104*CA*t*u - 10368*CA*t^2*u - 
          1728*CA*Pi^2*t^2*u + 2592*CF*Pi^2*t^2*u - 256*CA*t^3*u + 
          480*CA*Pi^2*t^3*u - 864*CF*Pi^2*t^3*u + 198*CA*Pi^4*t^3*u - 
          396*CF*Pi^4*t^3*u - 20736*CA*u^2 + 432*CA*Pi^2*u^2 - 
          10368*CA*t*u^2 - 1728*CA*Pi^2*t*u^2 + 2592*CF*Pi^2*t*u^2 + 
          87680*CA*t^2*u^2 - 82944*CF*t^2*u^2 - 1104*CA*Pi^2*t^2*u^2 + 
          432*CF*Pi^2*t^2*u^2 + 198*CA*Pi^4*t^2*u^2 - 396*CF*Pi^4*t^2*u^2 + 
          20736*CA*u^3 - 864*CA*Pi^2*u^3 + 864*CF*Pi^2*u^3 - 256*CA*t*u^3 + 
          480*CA*Pi^2*t*u^3 - 864*CF*Pi^2*t*u^3 + 198*CA*Pi^4*t*u^3 - 
          396*CF*Pi^4*t*u^3 - 44096*CA*u^4 + 41472*CF*u^4 + 
          1032*CA*Pi^2*u^4 - 1080*CF*Pi^2*u^4 + 99*CA*Pi^4*u^4 - 
          198*CF*Pi^4*u^4 + 16128*CA*t^4*Zeta[3] - 6048*CF*t^4*Zeta[3] + 
          20160*CA*t^3*u*Zeta[3] + 12096*CF*t^3*u*Zeta[3] + 
          8064*CA*t^2*u^2*Zeta[3] + 36288*CF*t^2*u^2*Zeta[3] + 
          20160*CA*t*u^3*Zeta[3] + 12096*CF*t*u^3*Zeta[3] + 
          16128*CA*u^4*Zeta[3] - 6048*CF*u^4*Zeta[3]))/(10368*(-1 + t + u)*
         (t + u)^2)) + G[1, 1, u]*
      ((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 3*Pi^2*u^2))/
        (216*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
          (9*(-1 + t + u)) + (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 
            180*CF*t^4 + 9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 
            80*CA*t^3*u + 144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 
            36*CF*Pi^2*t^3*u - 72*CA*u^2 + 72*CA*t*u^2 + 184*CA*t^2*u^2 - 
            72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 36*CF*Pi^2*t^2*u^2 + 
            72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 18*CA*Pi^2*t*u^3 - 
            36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 9*CA*Pi^2*u^4 - 
            18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
       (-1/12*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) - 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
          42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 
          270*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 
          162*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 
          27*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
          504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2)) + 
     Log[Q2]^2*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
          3*Pi^2*u^2))/(432*(-1 + t + u)) - 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
          42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 
          270*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 
          162*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 
          27*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
          504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(864*(-1 + t + u)*(t + u)^2)) - 
     (CA*CF*q2*(-622080*CA*t^2 + 12960*CA*Pi^2*t^2 + 622080*CA*t^3 - 
        12960*CA*Pi^2*t^3 - 1322240*CA*t^4 + 1244160*CF*t^4 + 
        27600*CA*Pi^2*t^4 - 25920*CF*Pi^2*t^4 + 3168*CA*Pi^4*t^4 - 
        837*CF*Pi^4*t^4 + 1088640*CA*t*u - 12960*CA*Pi^2*t*u - 
        466560*CA*t^2*u - 2560*CA*t^3*u + 480*CA*Pi^2*t^3*u + 
        3366*CA*Pi^4*t^3*u + 4266*CF*Pi^4*t^3*u - 622080*CA*u^2 + 
        12960*CA*Pi^2*u^2 - 466560*CA*t*u^2 + 2639360*CA*t^2*u^2 - 
        2488320*CF*t^2*u^2 - 54240*CA*Pi^2*t^2*u^2 + 51840*CF*Pi^2*t^2*u^2 + 
        396*CA*Pi^4*t^2*u^2 + 10206*CF*Pi^4*t^2*u^2 + 622080*CA*u^3 - 
        12960*CA*Pi^2*u^3 - 2560*CA*t*u^3 + 480*CA*Pi^2*t*u^3 + 
        3366*CA*Pi^4*t*u^3 + 4266*CF*Pi^4*t*u^3 - 1322240*CA*u^4 + 
        1244160*CF*u^4 + 27600*CA*Pi^2*u^4 - 25920*CF*Pi^2*u^4 + 
        3168*CA*Pi^4*u^4 - 837*CF*Pi^4*u^4 + 181440*CA*t^2*Zeta[3] - 
        181440*CA*t^3*Zeta[3] + 433440*CA*t^4*Zeta[3] - 
        453600*CF*t^4*Zeta[3] - 22680*CA*Pi^2*t^4*Zeta[3] + 
        45360*CF*Pi^2*t^4*Zeta[3] - 181440*CA*t^2*u*Zeta[3] + 
        201600*CA*t^3*u*Zeta[3] - 362880*CF*t^3*u*Zeta[3] - 
        45360*CA*Pi^2*t^3*u*Zeta[3] + 90720*CF*Pi^2*t^3*u*Zeta[3] + 
        181440*CA*u^2*Zeta[3] - 181440*CA*t*u^2*Zeta[3] - 
        463680*CA*t^2*u^2*Zeta[3] + 181440*CF*t^2*u^2*Zeta[3] - 
        45360*CA*Pi^2*t^2*u^2*Zeta[3] + 90720*CF*Pi^2*t^2*u^2*Zeta[3] - 
        181440*CA*u^3*Zeta[3] + 201600*CA*t*u^3*Zeta[3] - 
        362880*CF*t*u^3*Zeta[3] - 45360*CA*Pi^2*t*u^3*Zeta[3] + 
        90720*CF*Pi^2*t*u^3*Zeta[3] + 433440*CA*u^4*Zeta[3] - 
        453600*CF*u^4*Zeta[3] - 22680*CA*Pi^2*u^4*Zeta[3] + 
        45360*CF*Pi^2*u^4*Zeta[3] + 241056*CA*t^4*Zeta[5] - 
        482112*CF*t^4*Zeta[5] + 482112*CA*t^3*u*Zeta[5] - 
        964224*CF*t^3*u*Zeta[5] + 482112*CA*t^2*u^2*Zeta[5] - 
        964224*CF*t^2*u^2*Zeta[5] + 482112*CA*t*u^3*Zeta[5] - 
        964224*CF*t*u^3*Zeta[5] + 241056*CA*u^4*Zeta[5] - 
        482112*CF*u^4*Zeta[5]))/(155520*(-1 + t + u)*(t + u)^2)) + 
   G[1, u]*((CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 0, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 0, 1 - u, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, 1 - u, 1 - u, -u, 
        t])/(2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
       G[0, 0, 1 - u, -u, 1 - u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 0, -u, 1 - u, 1 - u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 0, 1 - u, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 0, 1 - u, -u, 
        t])/(2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 0, -u, 1 - u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 0, -u, 
        t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
       G[0, 1 - u, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[0, 1 - u, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, 1 - u, 1 - u, 
        t])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 0, 1 - u, -u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 0, -u, 1 - u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 0, -u, 
        t])/(2*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
       G[1 - u, 0, 1 - u, 1 - u, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 0, 1 - u, 1 - u, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 0, 1 - u, 
        t])/(4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 0, 0, -u, t])/(2*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 0, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 0, 1 - u, 
        1 - u, t])/(4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, 0, 0, t])/(4*(-1 + t + u)) + 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 0, 1 - u, t])/
      (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 
        1 - u, 0, t])/(4*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, 1 - u, 1 - u, 1 - u, t])/(4*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, 1 - u, -u, t])/
      (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, 1 - u, 1 - u, -u, 
        1 - u, t])/(2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*
       G[1 - u, 1 - u, -u, 1 - u, 1 - u, t])/(2*(-1 + t + u)) - 
     (CA^2*CF*q2*(t^2 + u^2)*G[1 - u, -u, 1 - u, 1 - u, 1 - u, t])/
      (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*G[-u, 1 - u, 1 - u, 1 - u, 
        1 - u, t])/(2*(-1 + t + u)) + 
     ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(54*(-1 + t + u)) + 
       (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 180*CF*t^4 + 
          9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 80*CA*t^3*u + 
          144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 36*CF*Pi^2*t^3*u - 72*CA*u^2 + 
          72*CA*t*u^2 + 184*CA*t^2*u^2 - 72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 
          36*CF*Pi^2*t^2*u^2 + 72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 
          18*CA*Pi^2*t*u^3 - 36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 
          9*CA*Pi^2*u^4 - 18*CF*Pi^2*u^4))/(864*(-1 + t + u)*(t + u)^2))*
      Log[Q2]^3 + (-1/144*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(288*(-1 + t + u)))*Log[Q2]^4 - 
     (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^5)/(480*(-1 + t + u)) + 
     G[0, 0, 1 - u, -u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[0, 0, -u, 1 - u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[0, 1 - u, 0, -u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, 0, 0, -u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, -u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, 1 - u, -u, 1 - u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[1 - u, -u, 1 - u, 1 - u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[-u, 1 - u, 1 - u, 1 - u, t]*
      (-1/2*(CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(-1 + t + u) - 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(2*(-1 + t + u))) + 
     G[0, 0, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 0, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 0, 1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[0, 1 - u, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[0, 1 - u, 1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 0, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 0, 1 - u, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 0, 1 - u, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 0, 0, t]*((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, 0, 1 - u, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, 0, t]*
      ((CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2))/(4*(-1 + t + u)) + 
       (CA^2*CF*q2*(t^2 + u^2)*Log[Q2])/(4*(-1 + t + u))) + 
     G[1 - u, 1 - u, 1 - u, 1 - u, t]*
      (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
          3*CF*u^2))/(12*(-1 + t + u)) - (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*
         Log[Q2])/(4*(-1 + t + u))) + G[0, 0, -u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[1 - u, 1 - u, -u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[1 - u, -u, 1 - u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[-u, 1 - u, 1 - u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2))/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (2*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u))) + G[0, 0, 0, t]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1 - u, 1 - u, t]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, 1 - u, t]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, 0, t]*
      ((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(48*(-1 + t + u)) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 0, 1 - u, t]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[0, 1 - u, 0, t]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 0, 0, t]*
      (-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2))/(-1 + t + u) + 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2])/
        (4*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^2)/
        (8*(-1 + t + u))) + G[1 - u, 1 - u, 1 - u, t]*
      ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(9*(-1 + t + u)) - 
       (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
          3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
          144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
          72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 6*CA*Pi^2*t^2*u^2 - 
          12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 80*CA*t*u^3 - 144*CF*t*u^3 + 
          6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 172*CA*u^4 - 180*CF*u^4 + 
          3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2) + 
       (-1/6*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(12*(-1 + t + u)))*Log[Q2] - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^2)/(8*(-1 + t + u))) + 
     (CA*CF*nf*q2*(-77440*t^2 + 1560*Pi^2*t^2 + 423*Pi^4*t^2 + 157440*t*u - 
        3600*Pi^2*t*u - 77440*u^2 + 1560*Pi^2*u^2 + 423*Pi^4*u^2 + 
        20160*t^2*Zeta[3] - 60480*t*u*Zeta[3] + 20160*u^2*Zeta[3]))/
      (77760*(-1 + t + u)) + G[1 - u, -u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (12*(-1 + t + u)) + (CA^2*CF*q2*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 
          2*Pi^2*t*u + Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/
        (24*(-1 + t + u))) + G[-u, 1 - u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/(24*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^2)/
        (4*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (12*(-1 + t + u)) + (CA^2*CF*q2*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 
          2*Pi^2*t*u + Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/
        (24*(-1 + t + u))) + G[-u, t]*
      ((CA^2*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2]^2)/(48*(-1 + t + u)) - 
       (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*Log[Q2]^3)/
        (12*(-1 + t + u)) - (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^4)/
        (48*(-1 + t + u)) + (CA^2*CF*q2*(47*Pi^4*t^2 + 47*Pi^4*u^2 + 
          3360*Zeta[3] - 3360*t*Zeta[3] - 3360*t^2*Zeta[3] - 3360*u*Zeta[3] - 
          6720*t*u*Zeta[3] - 3360*u^2*Zeta[3]))/(2880*(-1 + t + u)) + 
       (CA^2*CF*q2*Log[Q2]*(-Pi^2 + Pi^2*t + Pi^2*t^2 + Pi^2*u + 2*Pi^2*t*u + 
          Pi^2*u^2 - 28*t^2*Zeta[3] - 28*u^2*Zeta[3]))/(24*(-1 + t + u))) + 
     G[0, 1 - u, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
         (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 
          3*CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 
          8*CF*Pi^2*t*u + 3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[1 - u, 0, t]*(-1/48*(CA*(3*CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
         (-1 + t + u) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) - (CA*CF*q2*(-(CA*Pi^2) + CA*Pi^2*t + 
          3*CA*Pi^2*t^2 - 4*CF*Pi^2*t^2 + CA*Pi^2*u + 6*CA*Pi^2*t*u - 
          8*CF*Pi^2*t*u + 3*CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 - 28*CA*t^2*Zeta[3] - 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     G[0, 0, t]*((CA*(CA - 4*CF)*CF*Pi^2*q2*(t^2 + u^2)*Log[Q2])/
        (48*(-1 + t + u)) + (CA^2*CF*q2*(-1 + t + t^2 + u + 2*t*u + u^2)*
         Log[Q2]^2)/(8*(-1 + t + u)) + (CA^2*CF*q2*(t^2 + u^2)*Log[Q2]^3)/
        (24*(-1 + t + u)) + (CA*CF*q2*(CA*Pi^2 - CA*Pi^2*t + CA*Pi^2*t^2 - 
          4*CF*Pi^2*t^2 - CA*Pi^2*u + 2*CA*Pi^2*t*u - 8*CF*Pi^2*t*u + 
          CA*Pi^2*u^2 - 4*CF*Pi^2*u^2 + 28*CA*t^2*Zeta[3] + 
          28*CA*u^2*Zeta[3]))/(48*(-1 + t + u))) + 
     Log[Q2]*(-1/324*(CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 
           9*Pi^2*t*u - 160*u^2 + 3*Pi^2*u^2 + 126*t^2*Zeta[3] + 
           126*u^2*Zeta[3]))/(-1 + t + u) + 
       (CA*CF*q2*(-20736*CA*t^2 + 432*CA*Pi^2*t^2 + 20736*CA*t^3 - 
          864*CA*Pi^2*t^3 + 864*CF*Pi^2*t^3 - 44096*CA*t^4 + 41472*CF*t^4 + 
          1032*CA*Pi^2*t^4 - 1080*CF*Pi^2*t^4 + 99*CA*Pi^4*t^4 - 
          198*CF*Pi^4*t^4 + 31104*CA*t*u - 10368*CA*t^2*u - 
          1728*CA*Pi^2*t^2*u + 2592*CF*Pi^2*t^2*u - 256*CA*t^3*u + 
          480*CA*Pi^2*t^3*u - 864*CF*Pi^2*t^3*u + 198*CA*Pi^4*t^3*u - 
          396*CF*Pi^4*t^3*u - 20736*CA*u^2 + 432*CA*Pi^2*u^2 - 
          10368*CA*t*u^2 - 1728*CA*Pi^2*t*u^2 + 2592*CF*Pi^2*t*u^2 + 
          87680*CA*t^2*u^2 - 82944*CF*t^2*u^2 - 1104*CA*Pi^2*t^2*u^2 + 
          432*CF*Pi^2*t^2*u^2 + 198*CA*Pi^4*t^2*u^2 - 396*CF*Pi^4*t^2*u^2 + 
          20736*CA*u^3 - 864*CA*Pi^2*u^3 + 864*CF*Pi^2*u^3 - 256*CA*t*u^3 + 
          480*CA*Pi^2*t*u^3 - 864*CF*Pi^2*t*u^3 + 198*CA*Pi^4*t*u^3 - 
          396*CF*Pi^4*t*u^3 - 44096*CA*u^4 + 41472*CF*u^4 + 
          1032*CA*Pi^2*u^4 - 1080*CF*Pi^2*u^4 + 99*CA*Pi^4*u^4 - 
          198*CF*Pi^4*u^4 + 16128*CA*t^4*Zeta[3] - 6048*CF*t^4*Zeta[3] + 
          20160*CA*t^3*u*Zeta[3] + 12096*CF*t^3*u*Zeta[3] + 
          8064*CA*t^2*u^2*Zeta[3] + 36288*CF*t^2*u^2*Zeta[3] + 
          20160*CA*t*u^3*Zeta[3] + 12096*CF*t*u^3*Zeta[3] + 
          16128*CA*u^4*Zeta[3] - 6048*CF*u^4*Zeta[3]))/(10368*(-1 + t + u)*
         (t + u)^2)) + G[1 - u, 1 - u, t]*
      ((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 3*Pi^2*u^2))/
        (216*(-1 + t + u)) + ((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/
          (9*(-1 + t + u)) + (CA*CF*q2*(-72*CA*t^2 + 72*CA*t^3 - 172*CA*t^4 + 
            180*CF*t^4 + 9*CA*Pi^2*t^4 - 18*CF*Pi^2*t^4 + 72*CA*t^2*u - 
            80*CA*t^3*u + 144*CF*t^3*u + 18*CA*Pi^2*t^3*u - 
            36*CF*Pi^2*t^3*u - 72*CA*u^2 + 72*CA*t*u^2 + 184*CA*t^2*u^2 - 
            72*CF*t^2*u^2 + 18*CA*Pi^2*t^2*u^2 - 36*CF*Pi^2*t^2*u^2 + 
            72*CA*u^3 - 80*CA*t*u^3 + 144*CF*t*u^3 + 18*CA*Pi^2*t*u^3 - 
            36*CF*Pi^2*t*u^3 - 172*CA*u^4 + 180*CF*u^4 + 9*CA*Pi^2*u^4 - 
            18*CF*Pi^2*u^4))/(144*(-1 + t + u)*(t + u)^2))*Log[Q2] + 
       (-1/12*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(24*(-1 + t + u)))*Log[Q2]^2 - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^3)/(24*(-1 + t + u)) - 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
          42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 
          270*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 
          162*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 
          27*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
          504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*(t + u)^2)) + 
     Log[Q2]^2*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
          3*Pi^2*u^2))/(432*(-1 + t + u)) - 
       (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
          6*CA*Pi^2*t^4 + 27*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u - 
          42*CA*Pi^2*t^3*u + 162*CF*Pi^2*t^3*u - 432*CA*u^2 + 
          1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 - 96*CA*Pi^2*t^2*u^2 + 
          270*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 - 42*CA*Pi^2*t*u^3 + 
          162*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 6*CA*Pi^2*u^4 + 
          27*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 504*CF*t^4*Zeta[3] + 
          504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*Zeta[3] + 
          504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
          504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 252*CA*u^4*Zeta[3] - 
          504*CF*u^4*Zeta[3]))/(864*(-1 + t + u)*(t + u)^2)) + 
     G[1 - u, t]*(((CA*CF*nf*q2*(t^2 - 3*t*u + u^2))/(18*(-1 + t + u)) - 
         (CA*CF*q2*(72*CA*t^2 - 72*CA*t^3 + 172*CA*t^4 - 180*CF*t^4 + 
            3*CA*Pi^2*t^4 - 6*CF*Pi^2*t^4 - 72*CA*t^2*u + 80*CA*t^3*u - 
            144*CF*t^3*u + 6*CA*Pi^2*t^3*u - 12*CF*Pi^2*t^3*u + 72*CA*u^2 - 
            72*CA*t*u^2 - 184*CA*t^2*u^2 + 72*CF*t^2*u^2 + 
            6*CA*Pi^2*t^2*u^2 - 12*CF*Pi^2*t^2*u^2 - 72*CA*u^3 + 
            80*CA*t*u^3 - 144*CF*t*u^3 + 6*CA*Pi^2*t*u^3 - 12*CF*Pi^2*t*u^3 + 
            172*CA*u^4 - 180*CF*u^4 + 3*CA*Pi^2*u^4 - 6*CF*Pi^2*u^4))/
          (288*(-1 + t + u)*(t + u)^2))*Log[Q2]^2 + 
       (-1/36*(CA*CF*nf*q2*(t^2 + u^2))/(-1 + t + u) + 
         (CA*CF*q2*(8*CA*t^2 - 3*CF*t^2 - 6*CA*t*u + 12*CF*t*u + 8*CA*u^2 - 
            3*CF*u^2))/(72*(-1 + t + u)))*Log[Q2]^3 - 
       (CA*(CA - 2*CF)*CF*q2*(t^2 + u^2)*Log[Q2]^4)/(96*(-1 + t + u)) - 
       (CA*CF*nf*q2*(-160*t^2 + 3*Pi^2*t^2 + 336*t*u - 9*Pi^2*t*u - 160*u^2 + 
          3*Pi^2*u^2 + 126*t^2*Zeta[3] + 126*u^2*Zeta[3]))/
        (324*(-1 + t + u)) + (CA*CF*q2*(-103680*CA*t^2 + 2160*CA*Pi^2*t^2 + 
          103680*CA*t^3 - 4320*CF*Pi^2*t^3 - 220480*CA*t^4 + 207360*CF*t^4 + 
          5160*CA*Pi^2*t^4 - 5400*CF*Pi^2*t^4 + 351*CA*Pi^4*t^4 - 
          702*CF*Pi^4*t^4 + 155520*CA*t*u - 51840*CA*t^2*u + 
          4320*CA*Pi^2*t^2*u - 12960*CF*Pi^2*t^2*u - 1280*CA*t^3*u + 
          2400*CA*Pi^2*t^3*u - 4320*CF*Pi^2*t^3*u + 702*CA*Pi^4*t^3*u - 
          1404*CF*Pi^4*t^3*u - 103680*CA*u^2 + 2160*CA*Pi^2*u^2 - 
          51840*CA*t*u^2 + 4320*CA*Pi^2*t*u^2 - 12960*CF*Pi^2*t*u^2 + 
          438400*CA*t^2*u^2 - 414720*CF*t^2*u^2 - 5520*CA*Pi^2*t^2*u^2 + 
          2160*CF*Pi^2*t^2*u^2 + 702*CA*Pi^4*t^2*u^2 - 1404*CF*Pi^4*t^2*u^2 + 
          103680*CA*u^3 - 4320*CF*Pi^2*u^3 - 1280*CA*t*u^3 + 
          2400*CA*Pi^2*t*u^3 - 4320*CF*Pi^2*t*u^3 + 702*CA*Pi^4*t*u^3 - 
          1404*CF*Pi^4*t*u^3 - 220480*CA*u^4 + 207360*CF*u^4 + 
          5160*CA*Pi^2*u^4 - 5400*CF*Pi^2*u^4 + 351*CA*Pi^4*u^4 - 
          702*CF*Pi^4*u^4 + 80640*CA*t^4*Zeta[3] - 30240*CF*t^4*Zeta[3] + 
          100800*CA*t^3*u*Zeta[3] + 60480*CF*t^3*u*Zeta[3] + 
          40320*CA*t^2*u^2*Zeta[3] + 181440*CF*t^2*u^2*Zeta[3] + 
          100800*CA*t*u^3*Zeta[3] + 60480*CF*t*u^3*Zeta[3] + 
          80640*CA*u^4*Zeta[3] - 30240*CF*u^4*Zeta[3]))/
        (51840*(-1 + t + u)*(t + u)^2) + 
       Log[Q2]*((CA*CF*nf*q2*(-52*t^2 + 3*Pi^2*t^2 + 120*t*u - 52*u^2 + 
            3*Pi^2*u^2))/(216*(-1 + t + u)) - 
         (CA*CF*q2*(-432*CA*t^2 + 432*CA*t^3 - 920*CA*t^4 + 864*CF*t^4 + 
            42*CA*Pi^2*t^4 - 45*CF*Pi^2*t^4 + 432*CA*t*u - 16*CA*t^3*u + 
            102*CA*Pi^2*t^3*u - 126*CF*Pi^2*t^3*u - 432*CA*u^2 + 
            1808*CA*t^2*u^2 - 1728*CF*t^2*u^2 + 120*CA*Pi^2*t^2*u^2 - 
            162*CF*Pi^2*t^2*u^2 + 432*CA*u^3 - 16*CA*t*u^3 + 
            102*CA*Pi^2*t*u^3 - 126*CF*Pi^2*t*u^3 - 920*CA*u^4 + 864*CF*u^4 + 
            42*CA*Pi^2*u^4 - 45*CF*Pi^2*u^4 + 252*CA*t^4*Zeta[3] - 
            504*CF*t^4*Zeta[3] + 504*CA*t^3*u*Zeta[3] - 1008*CF*t^3*u*
             Zeta[3] + 504*CA*t^2*u^2*Zeta[3] - 1008*CF*t^2*u^2*Zeta[3] + 
            504*CA*t*u^3*Zeta[3] - 1008*CF*t*u^3*Zeta[3] + 
            252*CA*u^4*Zeta[3] - 504*CF*u^4*Zeta[3]))/(432*(-1 + t + u)*
           (t + u)^2))) - (CA*CF*q2*(-622080*CA*t^2 + 12960*CA*Pi^2*t^2 + 
        622080*CA*t^3 - 12960*CA*Pi^2*t^3 - 1322240*CA*t^4 + 1244160*CF*t^4 + 
        27600*CA*Pi^2*t^4 - 25920*CF*Pi^2*t^4 + 3168*CA*Pi^4*t^4 - 
        837*CF*Pi^4*t^4 + 1088640*CA*t*u - 12960*CA*Pi^2*t*u - 
        466560*CA*t^2*u - 2560*CA*t^3*u + 480*CA*Pi^2*t^3*u + 
        3366*CA*Pi^4*t^3*u + 4266*CF*Pi^4*t^3*u - 622080*CA*u^2 + 
        12960*CA*Pi^2*u^2 - 466560*CA*t*u^2 + 2639360*CA*t^2*u^2 - 
        2488320*CF*t^2*u^2 - 54240*CA*Pi^2*t^2*u^2 + 51840*CF*Pi^2*t^2*u^2 + 
        396*CA*Pi^4*t^2*u^2 + 10206*CF*Pi^4*t^2*u^2 + 622080*CA*u^3 - 
        12960*CA*Pi^2*u^3 - 2560*CA*t*u^3 + 480*CA*Pi^2*t*u^3 + 
        3366*CA*Pi^4*t*u^3 + 4266*CF*Pi^4*t*u^3 - 1322240*CA*u^4 + 
        1244160*CF*u^4 + 27600*CA*Pi^2*u^4 - 25920*CF*Pi^2*u^4 + 
        3168*CA*Pi^4*u^4 - 837*CF*Pi^4*u^4 + 181440*CA*t^2*Zeta[3] - 
        181440*CA*t^3*Zeta[3] + 433440*CA*t^4*Zeta[3] - 
        453600*CF*t^4*Zeta[3] - 22680*CA*Pi^2*t^4*Zeta[3] + 
        45360*CF*Pi^2*t^4*Zeta[3] - 181440*CA*t^2*u*Zeta[3] + 
        201600*CA*t^3*u*Zeta[3] - 362880*CF*t^3*u*Zeta[3] - 
        45360*CA*Pi^2*t^3*u*Zeta[3] + 90720*CF*Pi^2*t^3*u*Zeta[3] + 
        181440*CA*u^2*Zeta[3] - 181440*CA*t*u^2*Zeta[3] - 
        463680*CA*t^2*u^2*Zeta[3] + 181440*CF*t^2*u^2*Zeta[3] - 
        45360*CA*Pi^2*t^2*u^2*Zeta[3] + 90720*CF*Pi^2*t^2*u^2*Zeta[3] - 
        181440*CA*u^3*Zeta[3] + 201600*CA*t*u^3*Zeta[3] - 
        362880*CF*t*u^3*Zeta[3] - 45360*CA*Pi^2*t*u^3*Zeta[3] + 
        90720*CF*Pi^2*t*u^3*Zeta[3] + 433440*CA*u^4*Zeta[3] - 
        453600*CF*u^4*Zeta[3] - 22680*CA*Pi^2*u^4*Zeta[3] + 
        45360*CF*Pi^2*u^4*Zeta[3] + 241056*CA*t^4*Zeta[5] - 
        482112*CF*t^4*Zeta[5] + 482112*CA*t^3*u*Zeta[5] - 
        964224*CF*t^3*u*Zeta[5] + 482112*CA*t^2*u^2*Zeta[5] - 
        964224*CF*t^2*u^2*Zeta[5] + 482112*CA*t*u^3*Zeta[5] - 
        964224*CF*t*u^3*Zeta[5] + 241056*CA*u^4*Zeta[5] - 
        482112*CF*u^4*Zeta[5]))/(155520*(-1 + t + u)*(t + u)^2)))


==> anc/Output/Scattering/FiniteInterference_LO_Scattering_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(4*CA^2*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
   2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
  q2)/(mt*mu*(1 + mt + mu))


==> anc/Output/Scattering/FiniteInterference_LO_Scattering_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2)/mt


==> anc/Output/Scattering/FiniteInterference_LO_Scattering_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*CF*(mt^2 + mu^2)*q2)/(1 + mt + mu)


==> anc/Output/Scattering/FiniteInterference_NLO_Scattering_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6*(CA^2*CF*(-mt - mt^2 - mu + mt^2*mu - mu^2 + mt*mu^2)*nf*q2)/
   (mt*mu*(1 + mt + mu)) + 
 (CA^3*CF*(-2*mt - 2*mt^2 - 2*mu + 2*mt^2*mu - 2*mu^2 + 2*mt*mu^2 + 19*Pi^2 + 
    38*mt*Pi^2 + 57*mt^2*Pi^2 + 38*mt^3*Pi^2 + 19*mt^4*Pi^2 + 38*mu*Pi^2 + 
    114*mt*mu*Pi^2 + 114*mt^2*mu*Pi^2 + 38*mt^3*mu*Pi^2 + 57*mu^2*Pi^2 + 
    114*mt*mu^2*Pi^2 + 57*mt^2*mu^2*Pi^2 + 38*mu^3*Pi^2 + 38*mt*mu^3*Pi^2 + 
    19*mu^4*Pi^2)*q2)/(12*mt*mu*(1 + mt + mu)) + 
 ((2*I)*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[-1, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1, mu])/(mt*mu*(1 + mt + mu)) + 
 (2*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, mt])/(mt*mu*(1 + mt + mu)) + 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, mu])/(mt*mu*(1 + mt + mu)) + 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, mu])/(mt*mu*(1 + mt + mu)) - 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, mu])/(mt*mu*(1 + mt + mu)) - 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, 0, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) + 
 (2*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) + 
 (I*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   Pi*q2*Log[q2])/(mt*mu*(1 + mt + mu)) - 
 (3*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*Log[q2]^2)/(2*mt*mu*(1 + mt + mu)) + 
 G[-1 - mu, mt]*(((-I)*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
 G[0, mt]*(((-I)*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, mu])/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
 G[0, mu]*(((-I)*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
 G[-1, mu]*((I*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, mt])/(mt*mu*(1 + mt + mu)) + 
   (2*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-mu, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(mt*mu*(1 + mt + mu)))


==> anc/Output/Scattering/FiniteInterference_NLO_Scattering_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*CF*(304*CA - 288*CF + 644*CA*mt - 612*CF*mt + 340*CA*mt^2 - 324*CF*mt^2 + 
    608*CA*mu - 576*CF*mu + 608*CA*mt*mu - 576*CF*mt*mu + 608*CA*mu^2 - 
    576*CF*mu^2 + 51*CA*Pi^2 + 6*CF*Pi^2 + 102*CA*mt*Pi^2 + 12*CF*mt*Pi^2 + 
    51*CA*mt^2*Pi^2 + 6*CF*mt^2*Pi^2 + 102*CA*mu*Pi^2 + 12*CF*mu*Pi^2 + 
    102*CA*mt*mu*Pi^2 + 12*CF*mt*mu*Pi^2 + 102*CA*mu^2*Pi^2 + 
    12*CF*mu^2*Pi^2)*q2)/(144*mt) + 
 ((I/2)*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*G[-1, mt])/
  mt - (CA*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, mu]^2)/(2*mt) + (CA*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
    2*mt*mu + 2*mu^2)*q2*G[-1, -1, mu])/(4*mt) + 
 (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, mt])/
  (2*mt) + (CA*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, mu])/(4*mt) + 
 (CA*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, mu])/(4*mt) + 
 (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, mt])/(4*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*G[0, 0, mu])/(4*mt) - 
 (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1 - mu, mt])/
  (4*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, -1 - mu, mt])/
  (2*mt) + (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
   (-11*CA + 9*CF + (3*I)*CA*Pi)*q2*Log[q2])/(12*mt) - 
 (CA*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
  (8*mt) + nf*((-5*CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2)/
    (18*mt) + (CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, mt])/
    (6*mt) + (CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (6*mt)) + G[-1 - mu, mt]*
  (((I/4)*CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*
     q2)/mt - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + 
 G[0, mu]*(((-1/4*I)*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*
     q2)/mt + (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[-1 - mu, mt])/(4*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/(4*mt)) + 
 G[-1, mu]*(((I/4)*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2)/
    mt - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, mt])/
    (4*mt) - (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, mu])/(2*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[-1 - mu, mt])/(4*mt) + 
   (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, mt])/
    (2*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, mt]*((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-11*CA + 9*CF - (3*I)*CA*Pi)*q2)/(12*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt))


==> anc/Output/Scattering/FiniteInterference_NLO_Scattering_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/144*(CA*CF*(-36*CA*mt + 36*CF*mt - 340*CA*mt^2 + 324*CF*mt^2 - 36*CA*mu + 
     36*CF*mu - 72*CA*mt*mu + 72*CF*mt*mu - 340*CA*mu^2 + 324*CF*mu^2 - 
     (132*I)*CA*mt^2*Pi + (108*I)*CF*mt^2*Pi - (132*I)*CA*mu^2*Pi + 
     (108*I)*CF*mu^2*Pi + 45*CA*mt^2*Pi^2 - 102*CF*mt^2*Pi^2 + 
     45*CA*mu^2*Pi^2 - 102*CF*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
 ((I/2)*CA*CF^2*(mt^2 + mu^2)*Pi*q2*G[-1, mt])/(1 + mt + mu) + 
 (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*CF^2*(mt^2 + mu^2)*q2*G[-1, 0, mt])/(2*(1 + mt + mu)) - 
 (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, mt])/
  (4*(1 + mt + mu)) + (CA^2*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, mt])/
  (2*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*((-I)*mt + mu)*
   ((-11*I)*CA + (9*I)*CF + 3*CA*Pi - 6*CF*Pi)*q2*Log[q2])/
  (12*(1 + mt + mu)) - (CA*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^2)/
  (8*(1 + mt + mu)) + nf*((CA*CF*(mt - I*mu)*((-I)*mt + mu)*(-5*I + 3*Pi)*q2)/
    (18*(1 + mt + mu)) + (CA*CF*(mt^2 + mu^2)*q2*G[-1, mu])/
    (6*(1 + mt + mu)) + (CA*CF*(mt^2 + mu^2)*q2*G[-1 - mu, mt])/
    (6*(1 + mt + mu)) + (CA*CF*(mt^2 + mu^2)*q2*Log[q2])/(6*(1 + mt + mu))) + 
 G[0, mt]*(((I/4)*CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*Pi*q2)/(1 + mt + mu) + 
   (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, mu]*(((I/4)*CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*Pi*q2)/(1 + mt + mu) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1 - mu, mt]*((CA*CF*(mt - I*mu)*((-I)*mt + mu)*((-11*I)*CA + (9*I)*CF + 
      9*CA*Pi - 6*CF*Pi)*q2)/(12*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, mu]*((CA*CF*(mt - I*mu)*((-I)*mt + mu)*((-11*I)*CA + (9*I)*CF + 
      9*CA*Pi - 12*CF*Pi)*q2)/(12*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-mu, mt])/(2*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu)))


==> anc/Output/Scattering/FiniteInterference_NNLO_Scattering_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/12*(CA^4*CF*Pi*(11*I + (11*I)*mt^4 - (14*I)*mu - (42*I)*mt*mu - 
     (42*I)*mt^2*mu - (14*I)*mt^3*mu - (36*I)*mu^2 - (72*I)*mt*mu^2 - 
     (36*I)*mt^2*mu^2 - (44*I)*mu^3 - (44*I)*mt*mu^3 - (22*I)*mu^4 + 8*Pi + 
     16*mt*Pi + 24*mt^2*Pi + 16*mt^3*Pi + 8*mt^4*Pi + 16*mu*Pi + 
     48*mt*mu*Pi + 48*mt^2*mu*Pi + 16*mt^3*mu*Pi + 24*mu^2*Pi + 
     48*mt*mu^2*Pi + 24*mt^2*mu^2*Pi + 16*mu^3*Pi + 16*mt*mu^3*Pi + 
     8*mu^4*Pi)*q2*G[-1, -1, mt])/(mt*mu*(1 + mt + mu)) - 
 ((2*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[-1, -1, -1, mt])/(mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(-11 - 11*mt^4 + 14*mu + 42*mt*mu + 42*mt^2*mu + 14*mt^3*mu + 
    36*mu^2 + 72*mt*mu^2 + 36*mt^2*mu^2 + 44*mu^3 + 44*mt*mu^3 + 22*mu^4 + 
    (24*I)*Pi + (48*I)*mt*Pi + (72*I)*mt^2*Pi + (48*I)*mt^3*Pi + 
    (24*I)*mt^4*Pi + (48*I)*mu*Pi + (144*I)*mt*mu*Pi + (144*I)*mt^2*mu*Pi + 
    (48*I)*mt^3*mu*Pi + (72*I)*mu^2*Pi + (144*I)*mt*mu^2*Pi + 
    (72*I)*mt^2*mu^2*Pi + (48*I)*mu^3*Pi + (48*I)*mt*mu^3*Pi + 
    (24*I)*mu^4*Pi)*q2*G[-1, -1, 0, mt])/(12*mt*mu*(1 + mt + mu)) + 
 ((2*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[-1, 0, -1, mt])/(mt*mu*(1 + mt + mu)) - 
 ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[-1, -1 - mu, -1 - mu, mt])/
  (mt*mu*(1 + mt + mu)) + 
 ((2*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[0, -1, -1, mt])/(mt*mu*(1 + mt + mu)) - 
 ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[0, -1, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (((3*I)/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[0, 0, -1, mt])/(mt*mu*(1 + mt + mu)) - 
 ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[0, -1 - mu, -1, mt])/(mt*mu*(1 + mt + mu)) + 
 ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[-1 - mu, -1, -1 - mu, mt])/
  (mt*mu*(1 + mt + mu)) - 
 ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[-1 - mu, 0, -1, mt])/(mt*mu*(1 + mt + mu)) + 
 ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
    6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
    2*mt*mu^3 + mu^4)*Pi*q2*G[-1 - mu, -1 - mu, -1, mt])/
  (mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 11*mt^4 + 44*mu + 132*mt*mu + 
    132*mt^2*mu + 58*mt^3*mu + 66*mu^2 + 132*mt*mu^2 + 72*mt^2*mu^2 + 
    44*mu^3 + 58*mt*mu^3 + 11*mu^4)*q2*G[-mu, -mu, -1 - mu, mt])/
  (12*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1, -1, -1, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1, -1, 0, mt])/(mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1, -1, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1, 0, -1, mu])/(4*mt*mu*(1 + mt + mu)) + 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1, 0, 0, mt])/(mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1, 0, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, -1, -1, mu])/(4*mt*mu*(1 + mt + mu)) + 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, -1, 0, mt])/(mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, -1, 0, mu])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, 0, -1, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, 0, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, 0, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, 0, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, -1 - mu, 0, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, 0, -1 - mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1 - mu, 0, 0, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1 - mu, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1, -1 - mu, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, -1, -1, mu])/(4*mt*mu*(1 + mt + mu)) + 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, -1, 0, mt])/(mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, -1, 0, mu])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, 0, -1, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, 0, 0, mt])/(mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, 0, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, -1, -1, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, -1, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, -1, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, 0, -1, mu])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, 0, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, 0, 0, mu])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, 0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, -1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, -1 - mu, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, 0, -mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1 - mu, -1, 0, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1 - mu, 0, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1 - mu, 0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1 - mu, -1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -1 - mu, -mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -mu, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -mu, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[0, -mu, -1 - mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1, 0, 0, mt])/(mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, 0, -1, 0, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, 0, 0, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, 0, 0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, 0, -1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, 0, -mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1 - mu, -1, 0, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1 - mu, 0, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -mu, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -mu, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -mu, -1 - mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) + 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-1 - mu, -mu, -mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, 0, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, 0, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, 0, -1 - mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -1 - mu, 0, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -1 - mu, 0, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -1 - mu, -1 - mu, 0, mt])/(mt*mu*(1 + mt + mu)) - 
 (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -1 - mu, -mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) + 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -mu, -1 - mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*G[-mu, -mu, -mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
 (CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 268*mt^4 + 530*mu + 
    1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 798*mu^2 + 1614*mt*mu^2 + 
    804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 268*mu^4 + (44*I)*Pi + 
    (88*I)*mt*Pi + (132*I)*mt^2*Pi + (88*I)*mt^3*Pi + (44*I)*mt^4*Pi + 
    (88*I)*mu*Pi + (264*I)*mt*mu*Pi + (264*I)*mt^2*mu*Pi + 
    (88*I)*mt^3*mu*Pi + (132*I)*mu^2*Pi + (264*I)*mt*mu^2*Pi + 
    (132*I)*mt^2*mu^2*Pi + (88*I)*mu^3*Pi + (88*I)*mt*mu^3*Pi + 
    (44*I)*mu^4*Pi + 57*Pi^2 + 114*mt*Pi^2 + 171*mt^2*Pi^2 + 114*mt^3*Pi^2 + 
    57*mt^4*Pi^2 + 114*mu*Pi^2 + 342*mt*mu*Pi^2 + 342*mt^2*mu*Pi^2 + 
    114*mt^3*mu*Pi^2 + 171*mu^2*Pi^2 + 342*mt*mu^2*Pi^2 + 
    171*mt^2*mu^2*Pi^2 + 114*mu^3*Pi^2 + 114*mt*mu^3*Pi^2 + 57*mu^4*Pi^2)*q2*
   Log[q2]^2)/(96*mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   (11 - (9*I)*Pi)*q2*Log[q2]^3)/(24*mt*mu*(1 + mt + mu)) + 
 (9*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
    2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*
   q2*Log[q2]^4)/(32*mt*mu*(1 + mt + mu)) + 
 nf^2*((CA^2*CF*(-5*mt - 5*mt^2 - 5*mu + 5*mt^2*mu - 5*mu^2 + 5*mt*mu^2 + 
      (6*I)*mt*mu*Pi + (6*I)*mt^2*mu*Pi + (3*I)*mt^3*mu*Pi + 
      (6*I)*mt*mu^2*Pi + (6*I)*mt^2*mu^2*Pi + (3*I)*mt*mu^3*Pi)*q2)/
    (108*mt*mu*(1 + mt + mu)) - 
   (CA^2*CF*(2 + 2*mt + mt^2 + 2*mu + 2*mt*mu + mu^2)*q2*G[-1, mu])/
    (36*(1 + mt + mu)) + (CA^2*CF*(1 + mt^2)*q2*G[0, mt])/(36*mt) + 
   (CA^2*CF*(1 + mu^2)*q2*G[0, mu])/(36*mu) - 
   (CA^2*CF*(2 + 2*mt + mt^2 + 2*mu + 2*mt*mu + mu^2)*q2*G[-1 - mu, mt])/
    (36*(1 + mt + mu)) - (CA^2*CF*(-mt - mt^2 - mu + mt^2*mu - mu^2 + 
      mt*mu^2)*q2*Log[q2])/(36*mt*mu*(1 + mt + mu))) + 
 G[-mu, -1 - mu, -1 - mu, mt]*
  (((-1/6*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*(-11*I + 6*Pi)*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
 G[-1, 0, 0, mt]*(((-1/6*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*(-11*I + 9*Pi)*q2)/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
    (mt*mu*(1 + mt + mu))) + G[-1, 0, -1 - mu, mt]*
  ((CA^4*CF*(11 + 11*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 3*mu^2 - 
      6*mt*mu^2 - 3*mt^2*mu^2 - 12*mu^3 - 12*mt*mu^3)*q2)/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
 G[-1, -1 - mu, 0, mt]*
  ((CA^4*CF*(11 + 11*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 3*mu^2 - 
      6*mt*mu^2 - 3*mt^2*mu^2 - 12*mu^3 - 12*mt*mu^3)*q2)/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
 G[0, -mu, -1 - mu, mt]*
  ((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 11*mt^4 + 44*mu + 132*mt*mu + 
      132*mt^2*mu + 46*mt^3*mu + 66*mu^2 + 132*mt*mu^2 + 69*mt^2*mu^2 + 
      44*mu^3 + 56*mt*mu^3 + 22*mu^4 + (12*I)*Pi + (24*I)*mt*Pi + 
      (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + (12*I)*mt^4*Pi + (24*I)*mu*Pi + 
      (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + (24*I)*mt^3*mu*Pi + 
      (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + (36*I)*mt^2*mu^2*Pi + 
      (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + (12*I)*mu^4*Pi)*q2)/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
 G[-mu, 0, -1 - mu, mt]*
  ((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 11*mt^4 + 44*mu + 132*mt*mu + 
      132*mt^2*mu + 46*mt^3*mu + 66*mu^2 + 132*mt*mu^2 + 69*mt^2*mu^2 + 
      44*mu^3 + 56*mt*mu^3 + 22*mu^4 + (12*I)*Pi + (24*I)*mt*Pi + 
      (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + (12*I)*mt^4*Pi + (24*I)*mu*Pi + 
      (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + (24*I)*mt^3*mu*Pi + 
      (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + (36*I)*mt^2*mu^2*Pi + 
      (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + (12*I)*mu^4*Pi)*q2)/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
 G[-mu, -1 - mu, 0, mt]*
  ((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 11*mt^4 + 44*mu + 132*mt*mu + 
      132*mt^2*mu + 46*mt^3*mu + 66*mu^2 + 132*mt*mu^2 + 69*mt^2*mu^2 + 
      44*mu^3 + 56*mt*mu^3 + 22*mu^4 + (12*I)*Pi + (24*I)*mt*Pi + 
      (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + (12*I)*mt^4*Pi + (24*I)*mu*Pi + 
      (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + (24*I)*mt^3*mu*Pi + 
      (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + (36*I)*mt^2*mu^2*Pi + 
      (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + (12*I)*mu^4*Pi)*q2)/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, -1, 0, mt]*
  ((CA^4*CF*(11 + 11*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 3*mu^2 - 
      6*mt*mu^2 - 3*mt^2*mu^2 - 12*mu^3 - 12*mt*mu^3 - (24*I)*Pi - 
      (48*I)*mt*Pi - (72*I)*mt^2*Pi - (48*I)*mt^3*Pi - (24*I)*mt^4*Pi - 
      (48*I)*mu*Pi - (144*I)*mt*mu*Pi - (144*I)*mt^2*mu*Pi - 
      (48*I)*mt^3*mu*Pi - (72*I)*mu^2*Pi - (144*I)*mt*mu^2*Pi - 
      (72*I)*mt^2*mu^2*Pi - (48*I)*mu^3*Pi - (48*I)*mt*mu^3*Pi - 
      (24*I)*mu^4*Pi)*q2)/(24*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, -mu, -1 - mu, mt]*
  (((-1/24*I)*CA^4*CF*(-66*I - (86*I)*mt - (129*I)*mt^2 - (76*I)*mt^3 - 
      (55*I)*mt^4 - (86*I)*mu - (252*I)*mt*mu - (252*I)*mt^2*mu - 
      (74*I)*mt^3*mu - (129*I)*mu^2 - (252*I)*mt*mu^2 - (126*I)*mt^2*mu^2 - 
      (76*I)*mu^3 - (74*I)*mt*mu^3 - (55*I)*mu^4 + 12*Pi + 24*mt*Pi + 
      36*mt^2*Pi + 24*mt^3*Pi + 12*mt^4*Pi + 24*mu*Pi + 72*mt*mu*Pi + 
      72*mt^2*mu*Pi + 24*mt^3*mu*Pi + 36*mu^2*Pi + 72*mt*mu^2*Pi + 
      36*mt^2*mu^2*Pi + 24*mu^3*Pi + 24*mt*mu^3*Pi + 12*mu^4*Pi)*q2)/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
    (2*mt*mu*(1 + mt + mu))) + G[0, -1, 0, mt]*
  (((-1/24*I)*CA^4*CF*(-88*I - (164*I)*mt - (231*I)*mt^2 - (144*I)*mt^3 - 
      (55*I)*mt^4 - (176*I)*mu - (492*I)*mt*mu - (462*I)*mt^2*mu - 
      (146*I)*mt^3*mu - (264*I)*mu^2 - (492*I)*mt*mu^2 - (234*I)*mt^2*mu^2 - 
      (176*I)*mu^3 - (176*I)*mt*mu^3 - (88*I)*mu^4 + 24*Pi + 48*mt*Pi + 
      72*mt^2*Pi + 48*mt^3*Pi + 24*mt^4*Pi + 48*mu*Pi + 144*mt*mu*Pi + 
      144*mt^2*mu*Pi + 48*mt^3*mu*Pi + 72*mu^2*Pi + 144*mt*mu^2*Pi + 
      72*mt^2*mu^2*Pi + 48*mu^3*Pi + 48*mt*mu^3*Pi + 24*mu^4*Pi)*q2)/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
    (2*mt*mu*(1 + mt + mu))) + G[-1, 0, 0, mu]*
  (((-1/12*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*(-11*I + 9*Pi)*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, -1, -1, mu]*(((I/12)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*(11*I + 9*Pi)*q2)/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
    (4*mt*mu*(1 + mt + mu))) + G[0, 0, -1, mu]*
  ((CA^4*CF*(11 + 22*mt + 33*mt^2 + 22*mt^3 + 22*mt^4 + 22*mu + 66*mt*mu + 
      66*mt^2*mu + 20*mt^3*mu + 33*mu^2 + 66*mt*mu^2 + 30*mt^2*mu^2 + 
      22*mu^3 + 10*mt*mu^3 + 11*mu^4 - (9*I)*Pi - (18*I)*mt*Pi - 
      (27*I)*mt^2*Pi - (18*I)*mt^3*Pi - (9*I)*mt^4*Pi - (18*I)*mu*Pi - 
      (54*I)*mt*mu*Pi - (54*I)*mt^2*mu*Pi - (18*I)*mt^3*mu*Pi - 
      (27*I)*mu^2*Pi - (54*I)*mt*mu^2*Pi - (27*I)*mt^2*mu^2*Pi - 
      (18*I)*mu^3*Pi - (18*I)*mt*mu^3*Pi - (9*I)*mu^4*Pi)*q2)/
    (12*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[-1, -1, 0, mu]*((CA^4*CF*(11 + 34*mt + 66*mt^2 + 54*mt^3 + 33*mt^4 + 
      22*mu + 102*mt*mu + 132*mt^2*mu + 54*mt^3*mu + 33*mu^2 + 102*mt*mu^2 + 
      66*mt^2*mu^2 + 22*mu^3 + 34*mt*mu^3 + 11*mu^4 + (9*I)*Pi + 
      (18*I)*mt*Pi + (27*I)*mt^2*Pi + (18*I)*mt^3*Pi + (9*I)*mt^4*Pi + 
      (18*I)*mu*Pi + (54*I)*mt*mu*Pi + (54*I)*mt^2*mu*Pi + 
      (18*I)*mt^3*mu*Pi + (27*I)*mu^2*Pi + (54*I)*mt*mu^2*Pi + 
      (27*I)*mt^2*mu^2*Pi + (18*I)*mu^3*Pi + (18*I)*mt*mu^3*Pi + 
      (9*I)*mu^4*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, -1, 0, mu]*(((-1/24*I)*CA^4*CF*(-44*I - (88*I)*mt - (132*I)*mt^2 - 
      (88*I)*mt^3 - (44*I)*mt^4 - (76*I)*mu - (228*I)*mt*mu - 
      (228*I)*mt^2*mu - (76*I)*mt^3*mu - (99*I)*mu^2 - (198*I)*mt*mu^2 - 
      (99*I)*mt^2*mu^2 - (56*I)*mu^3 - (56*I)*mt*mu^3 - (22*I)*mu^4 + 18*Pi + 
      36*mt*Pi + 54*mt^2*Pi + 36*mt^3*Pi + 18*mt^4*Pi + 36*mu*Pi + 
      108*mt*mu*Pi + 108*mt^2*mu*Pi + 36*mt^3*mu*Pi + 54*mu^2*Pi + 
      108*mt*mu^2*Pi + 54*mt^2*mu^2*Pi + 36*mu^3*Pi + 36*mt*mu^3*Pi + 
      18*mu^4*Pi)*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[-1, 0, -1, mu]*(((I/24)*CA^4*CF*(33*I + (44*I)*mt + (66*I)*mt^2 + 
      (44*I)*mt^3 + (33*I)*mt^4 + (42*I)*mu + (126*I)*mt*mu + 
      (126*I)*mt^2*mu + (42*I)*mt^3*mu + (63*I)*mu^2 + (126*I)*mt*mu^2 + 
      (63*I)*mt^2*mu^2 + (32*I)*mu^3 + (32*I)*mt*mu^3 + (22*I)*mu^4 + 18*Pi + 
      36*mt*Pi + 54*mt^2*Pi + 36*mt^3*Pi + 18*mt^4*Pi + 36*mu*Pi + 
      108*mt*mu*Pi + 108*mt^2*mu*Pi + 36*mt^3*mu*Pi + 54*mu^2*Pi + 
      108*mt*mu^2*Pi + 54*mt^2*mu^2*Pi + 36*mu^3*Pi + 36*mt*mu^3*Pi + 
      18*mu^4*Pi)*q2)/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, 0, -1 - mu, mt]*
  ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 - (3*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, -1 - mu, 0, mt]*
  ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 - (3*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, 0, -1 - mu, mt]*
  ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 - (3*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, 0, mt]*
  ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 - (3*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[-1, -1, -1, mu]*((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*(11 - (9*I)*Pi)*q2)/
    (12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, 0, 0, mt]*((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*(11 + (9*I)*Pi)*q2)/
    (12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, 0, 0, mu]*((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*(11 + (9*I)*Pi)*q2)/
    (12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, -1 - mu, -1 - mu, mt]*
  ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (9*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, 0, 0, mt]*
  ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (9*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (9*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
 G[0, -1, mt]*((CA^4*CF*Pi*(-88*I - (164*I)*mt - (231*I)*mt^2 - 
      (144*I)*mt^3 - (55*I)*mt^4 - (176*I)*mu - (492*I)*mt*mu - 
      (462*I)*mt^2*mu - (146*I)*mt^3*mu - (264*I)*mu^2 - (492*I)*mt*mu^2 - 
      (234*I)*mt^2*mu^2 - (176*I)*mu^3 - (176*I)*mt*mu^3 - (88*I)*mu^4 + 
      4*Pi + 8*mt*Pi + 12*mt^2*Pi + 8*mt^3*Pi + 4*mt^4*Pi + 8*mu*Pi + 
      24*mt*mu*Pi + 24*mt^2*mu*Pi + 8*mt^3*mu*Pi + 12*mu^2*Pi + 
      24*mt*mu^2*Pi + 12*mt^2*mu^2*Pi + 8*mu^3*Pi + 8*mt*mu^3*Pi + 4*mu^4*Pi)*
     q2)/(24*mt*mu*(1 + mt + mu)) - 
   ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, -1, mt]*((CA^4*CF*Pi*(11*I + (11*I)*mt^4 - (2*I)*mu - 
      (6*I)*mt*mu - (6*I)*mt^2*mu - (2*I)*mt^3*mu - (3*I)*mu^2 - 
      (6*I)*mt*mu^2 - (3*I)*mt^2*mu^2 - (12*I)*mu^3 - (12*I)*mt*mu^3 + 
      12*Pi + 24*mt*Pi + 36*mt^2*Pi + 24*mt^3*Pi + 12*mt^4*Pi + 24*mu*Pi + 
      72*mt*mu*Pi + 72*mt^2*mu*Pi + 24*mt^3*mu*Pi + 36*mu^2*Pi + 
      72*mt*mu^2*Pi + 36*mt^2*mu^2*Pi + 24*mu^3*Pi + 24*mt*mu^3*Pi + 
      12*mu^4*Pi)*q2)/(24*mt*mu*(1 + mt + mu)) - 
   ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
 G[-1, -1 - mu, mt]*
  (-1/24*(CA^4*CF*Pi*(-11*I - (11*I)*mt^4 + (2*I)*mu + (6*I)*mt*mu + 
       (6*I)*mt^2*mu + (2*I)*mt^3*mu + (3*I)*mu^2 + (6*I)*mt*mu^2 + 
       (3*I)*mt^2*mu^2 + (12*I)*mu^3 + (12*I)*mt*mu^3 + 12*Pi + 24*mt*Pi + 
       36*mt^2*Pi + 24*mt^3*Pi + 12*mt^4*Pi + 24*mu*Pi + 72*mt*mu*Pi + 
       72*mt^2*mu*Pi + 24*mt^3*mu*Pi + 36*mu^2*Pi + 72*mt*mu^2*Pi + 
       36*mt^2*mu^2*Pi + 24*mu^3*Pi + 24*mt*mu^3*Pi + 12*mu^4*Pi)*q2)/
     (mt*mu*(1 + mt + mu)) - ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
      mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*Log[q2])/
    (mt*mu*(1 + mt + mu))) + G[-1, 0, mt]*
  (-1/72*(CA^4*CF*(60*mt^2 + 300*mt^3 + 660*mt^4 + 840*mt^5 + 660*mt^6 + 
       300*mt^7 + 60*mt^8 + 150*mt*mu + 975*mt^2*mu + 2610*mt^3*mu + 
       3780*mt^4*mu + 3180*mt^5*mu + 1485*mt^6*mu + 300*mt^7*mu - 268*mu^2 - 
       391*mt*mu^2 + 1288*mt^2*mu^2 + 4565*mt^3*mu^2 + 5719*mt^4*mu^2 + 
       3242*mt^5*mu^2 + 677*mt^6*mu^2 - 1060*mu^3 - 2944*mt*mu^3 - 
       2568*mt^2*mu^3 + 1116*mt^3*mu^3 + 2564*mt^4*mu^3 + 764*mt^5*mu^3 - 
       2108*mu^4 - 6699*mt*mu^4 - 7365*mt^2*mu^4 - 2187*mt^3*mu^4 + 
       139*mt^4*mu^4 - 2644*mu^5 - 7266*mt*mu^5 - 5664*mt^2*mu^5 - 
       1042*mt^3*mu^5 - 2132*mu^6 - 4042*mt*mu^6 - 1598*mt^2*mu^6 - 
       1072*mu^7 - 1072*mt*mu^7 - 268*mu^8 - (66*I)*mu^2*Pi - 
       (264*I)*mt*mu^2*Pi - (528*I)*mt^2*mu^2*Pi - (660*I)*mt^3*mu^2*Pi - 
       (528*I)*mt^4*mu^2*Pi - (264*I)*mt^5*mu^2*Pi - (66*I)*mt^6*mu^2*Pi - 
       (228*I)*mu^3*Pi - (876*I)*mt*mu^3*Pi - (1620*I)*mt^2*mu^3*Pi - 
       (1620*I)*mt^3*mu^3*Pi - (876*I)*mt^4*mu^3*Pi - (228*I)*mt^5*mu^3*Pi - 
       (357*I)*mu^4*Pi - (1296*I)*mt*mu^4*Pi - (1944*I)*mt^2*mu^4*Pi - 
       (1296*I)*mt^3*mu^4*Pi - (357*I)*mt^4*mu^4*Pi - (330*I)*mu^5*Pi - 
       (990*I)*mt*mu^5*Pi - (990*I)*mt^2*mu^5*Pi - (330*I)*mt^3*mu^5*Pi - 
       (171*I)*mu^6*Pi - (342*I)*mt*mu^6*Pi - (171*I)*mt^2*mu^6*Pi - 
       (36*I)*mu^7*Pi - (36*I)*mt*mu^7*Pi - 81*mu^2*Pi^2 - 324*mt*mu^2*Pi^2 - 
       648*mt^2*mu^2*Pi^2 - 810*mt^3*mu^2*Pi^2 - 648*mt^4*mu^2*Pi^2 - 
       324*mt^5*mu^2*Pi^2 - 81*mt^6*mu^2*Pi^2 - 324*mu^3*Pi^2 - 
       1296*mt*mu^3*Pi^2 - 2430*mt^2*mu^3*Pi^2 - 2430*mt^3*mu^3*Pi^2 - 
       1296*mt^4*mu^3*Pi^2 - 324*mt^5*mu^3*Pi^2 - 648*mu^4*Pi^2 - 
       2430*mt*mu^4*Pi^2 - 3645*mt^2*mu^4*Pi^2 - 2430*mt^3*mu^4*Pi^2 - 
       648*mt^4*mu^4*Pi^2 - 810*mu^5*Pi^2 - 2430*mt*mu^5*Pi^2 - 
       2430*mt^2*mu^5*Pi^2 - 810*mt^3*mu^5*Pi^2 - 648*mu^6*Pi^2 - 
       1296*mt*mu^6*Pi^2 - 648*mt^2*mu^6*Pi^2 - 324*mu^7*Pi^2 - 
       324*mt*mu^7*Pi^2 - 81*mu^8*Pi^2)*q2)/(mt*mu^3*(1 + mt + mu)^3) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, 0, mu])/(2*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1, mu])/(2*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, mu])/(2*mt*mu*(1 + mt + mu)) - 
   (11*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2])/(6*mt*mu*(1 + mt + mu)) - 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(4*mt*mu*(1 + mt + mu))) + 
 G[-mu, -1 - mu, mt]*
  (-1/72*(CA^4*CF*(60*mt^4 + 180*mt^5 + 240*mt^6 + 180*mt^7 + 60*mt^8 + 
       150*mt^3*mu + 555*mt^4*mu + 870*mt^5*mu + 645*mt^6*mu + 180*mt^7*mu - 
       268*mt^2*mu^2 - 149*mt^3*mu^2 + 414*mt^4*mu^2 + 910*mt^5*mu^2 + 
       257*mt^6*mu^2 + 150*mt*mu^3 - 149*mt^2*mu^3 - 744*mt^3*mu^3 - 
       81*mt^4*mu^3 + 358*mt^5*mu^3 + 60*mu^4 + 555*mt*mu^4 + 414*mt^2*mu^4 - 
       81*mt^3*mu^4 + 174*mt^4*mu^4 + 180*mu^5 + 870*mt*mu^5 + 
       910*mt^2*mu^5 + 358*mt^3*mu^5 + 240*mu^6 + 645*mt*mu^6 + 
       257*mt^2*mu^6 + 180*mu^7 + 180*mt*mu^7 + 60*mu^8 - 
       (264*I)*mt^2*mu^2*Pi - (528*I)*mt^3*mu^2*Pi - (792*I)*mt^4*mu^2*Pi - 
       (528*I)*mt^5*mu^2*Pi - (231*I)*mt^6*mu^2*Pi - (528*I)*mt^2*mu^3*Pi - 
       (1584*I)*mt^3*mu^3*Pi - (1584*I)*mt^4*mu^3*Pi - (570*I)*mt^5*mu^3*Pi - 
       (792*I)*mt^2*mu^4*Pi - (1584*I)*mt^3*mu^4*Pi - (810*I)*mt^4*mu^4*Pi - 
       (528*I)*mt^2*mu^5*Pi - (570*I)*mt^3*mu^5*Pi - (231*I)*mt^2*mu^6*Pi + 
       3*mt^2*mu^2*Pi^2 + 6*mt^3*mu^2*Pi^2 + 9*mt^4*mu^2*Pi^2 + 
       6*mt^5*mu^2*Pi^2 + 3*mt^6*mu^2*Pi^2 + 6*mt^2*mu^3*Pi^2 + 
       18*mt^3*mu^3*Pi^2 + 18*mt^4*mu^3*Pi^2 + 6*mt^5*mu^3*Pi^2 + 
       9*mt^2*mu^4*Pi^2 + 18*mt^3*mu^4*Pi^2 + 9*mt^4*mu^4*Pi^2 + 
       6*mt^2*mu^5*Pi^2 + 6*mt^3*mu^5*Pi^2 + 3*mt^2*mu^6*Pi^2)*q2)/
     (mt^3*mu^3*(1 + mt + mu)) + 
   ((I/6)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*(11*I + 3*Pi)*q2*Log[q2])/(mt*mu*(1 + mt + mu)) - 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(4*mt*mu*(1 + mt + mu))) + 
 G[-1, 0, mu]*((CA^4*CF*(268 + 1054*mt + 2090*mt^2 + 2626*mt^3 + 2126*mt^4 + 
      1072*mt^5 + 268*mt^6 + 1078*mu + 4312*mt*mu + 8562*mt^2*mu + 
      9024*mt^3*mu + 5056*mt^4*mu + 1360*mt^5*mu + 2174*mu^2 + 8658*mt*mu^2 + 
      13860*mt^2*mu^2 + 9534*mt^3*mu^2 + 2606*mt^4*mu^2 + 2734*mu^3 + 
      9120*mt*mu^3 + 9546*mt^2*mu^3 + 3148*mt^3*mu^3 + 2186*mu^4 + 
      5080*mt*mu^4 + 2606*mt^2*mu^4 + 1084*mu^5 + 1360*mt*mu^5 + 268*mu^6 - 
      (132*I)*Pi - (600*I)*mt*Pi - (1398*I)*mt^2*Pi - (1980*I)*mt^3*Pi - 
      (1770*I)*mt^4*Pi - (984*I)*mt^5*Pi - (264*I)*mt^6*Pi - (528*I)*mu*Pi - 
      (2472*I)*mt*mu*Pi - (5328*I)*mt^2*mu*Pi - (5940*I)*mt^3*mu*Pi - 
      (3540*I)*mt^4*mu*Pi - (984*I)*mt^5*mu*Pi - (1056*I)*mu^2*Pi - 
      (4680*I)*mt*mu^2*Pi - (7992*I)*mt^2*mu^2*Pi - (5940*I)*mt^3*mu^2*Pi - 
      (1770*I)*mt^4*mu^2*Pi - (1320*I)*mu^3*Pi - (4680*I)*mt*mu^3*Pi - 
      (5328*I)*mt^2*mu^3*Pi - (1980*I)*mt^3*mu^3*Pi - (1056*I)*mu^4*Pi - 
      (2472*I)*mt*mu^4*Pi - (1398*I)*mt^2*mu^4*Pi - (528*I)*mu^5*Pi - 
      (600*I)*mt*mu^5*Pi - (132*I)*mu^6*Pi + 81*Pi^2 + 324*mt*Pi^2 + 
      648*mt^2*Pi^2 + 810*mt^3*Pi^2 + 648*mt^4*Pi^2 + 324*mt^5*Pi^2 + 
      81*mt^6*Pi^2 + 324*mu*Pi^2 + 1296*mt*mu*Pi^2 + 2430*mt^2*mu*Pi^2 + 
      2430*mt^3*mu*Pi^2 + 1296*mt^4*mu*Pi^2 + 324*mt^5*mu*Pi^2 + 
      648*mu^2*Pi^2 + 2430*mt*mu^2*Pi^2 + 3645*mt^2*mu^2*Pi^2 + 
      2430*mt^3*mu^2*Pi^2 + 648*mt^4*mu^2*Pi^2 + 810*mu^3*Pi^2 + 
      2430*mt*mu^3*Pi^2 + 2430*mt^2*mu^3*Pi^2 + 810*mt^3*mu^3*Pi^2 + 
      648*mu^4*Pi^2 + 1296*mt*mu^4*Pi^2 + 648*mt^2*mu^4*Pi^2 + 
      324*mu^5*Pi^2 + 324*mt*mu^5*Pi^2 + 81*mu^6*Pi^2)*q2)/
    (144*mt*mu*(1 + mt + mu)^3) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, -mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) + 
   ((I/12)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*(11*I + 3*Pi)*q2*Log[q2])/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[0, -1, mu]*(-1/144*(CA^4*CF*(120*mt^2 + 360*mt^3 + 480*mt^4 + 360*mt^5 + 
       120*mt^6 + 300*mt*mu + 1110*mt^2*mu + 1740*mt^3*mu + 1290*mt^4*mu + 
       360*mt^5*mu - 268*mu^2 + 232*mt*mu^2 + 1626*mt^2*mu^2 + 
       2356*mt^3*mu^2 + 782*mt^4*mu^2 - 530*mu^3 - 744*mt*mu^3 + 
       762*mt^2*mu^3 + 964*mt^3*mu^3 - 786*mu^4 - 900*mt*mu^4 + 
       174*mt^2*mu^4 - 524*mu^5 - 248*mt*mu^5 - 268*mu^6 + (264*I)*mu^2*Pi + 
       (528*I)*mt*mu^2*Pi + (792*I)*mt^2*mu^2*Pi + (528*I)*mt^3*mu^2*Pi + 
       (330*I)*mt^4*mu^2*Pi + (456*I)*mu^3*Pi + (1368*I)*mt*mu^3*Pi + 
       (1368*I)*mt^2*mu^3*Pi + (444*I)*mt^3*mu^3*Pi + (594*I)*mu^4*Pi + 
       (1188*I)*mt*mu^4*Pi + (576*I)*mt^2*mu^4*Pi + (336*I)*mu^5*Pi + 
       (264*I)*mt*mu^5*Pi + (132*I)*mu^6*Pi - 81*mu^2*Pi^2 - 
       162*mt*mu^2*Pi^2 - 243*mt^2*mu^2*Pi^2 - 162*mt^3*mu^2*Pi^2 - 
       81*mt^4*mu^2*Pi^2 - 162*mu^3*Pi^2 - 486*mt*mu^3*Pi^2 - 
       486*mt^2*mu^3*Pi^2 - 162*mt^3*mu^3*Pi^2 - 243*mu^4*Pi^2 - 
       486*mt*mu^4*Pi^2 - 243*mt^2*mu^4*Pi^2 - 162*mu^5*Pi^2 - 
       162*mt*mu^5*Pi^2 - 81*mu^6*Pi^2)*q2)/(mt*mu^3*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) - 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
   (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-mu, -mu, mt])/(mt*mu*(1 + mt + mu)) + 
   ((I/12)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*(11*I + 3*Pi)*q2*Log[q2])/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, mt]*
  ((CA^4*CF*(-268 - 530*mt - 798*mt^2 - 536*mt^3 - 268*mt^4 - 530*mu - 
      1608*mt*mu - 1614*mt^2*mu - 536*mt^3*mu - 798*mu^2 - 1614*mt*mu^2 - 
      804*mt^2*mu^2 - 536*mu^3 - 536*mt*mu^3 - 268*mu^4 + (132*I)*Pi + 
      (264*I)*mt*Pi + (396*I)*mt^2*Pi + (264*I)*mt^3*Pi + (132*I)*mt^4*Pi + 
      (264*I)*mu*Pi + (792*I)*mt*mu*Pi + (792*I)*mt^2*mu*Pi + 
      (264*I)*mt^3*mu*Pi + (396*I)*mu^2*Pi + (792*I)*mt*mu^2*Pi + 
      (396*I)*mt^2*mu^2*Pi + (264*I)*mu^3*Pi + (264*I)*mt*mu^3*Pi + 
      (132*I)*mu^4*Pi + 15*Pi^2 + 30*mt*Pi^2 + 45*mt^2*Pi^2 + 30*mt^3*Pi^2 + 
      15*mt^4*Pi^2 + 30*mu*Pi^2 + 90*mt*mu*Pi^2 + 90*mt^2*mu*Pi^2 + 
      30*mt^3*mu*Pi^2 + 45*mu^2*Pi^2 + 90*mt*mu^2*Pi^2 + 45*mt^2*mu^2*Pi^2 + 
      30*mu^3*Pi^2 + 30*mt*mu^3*Pi^2 + 15*mu^4*Pi^2)*q2)/
    (144*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2])/(12*mt*mu*(1 + mt + mu)) + 
   (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[-1 - mu, 0, mt]*((CA^4*CF*(120*mt^2 + 360*mt^3 + 480*mt^4 + 360*mt^5 + 
      120*mt^6 + 300*mt*mu + 1110*mt^2*mu + 1740*mt^3*mu + 1290*mt^4*mu + 
      360*mt^5*mu - 268*mu^2 + 232*mt*mu^2 + 1614*mt^2*mu^2 + 
      2344*mt^3*mu^2 + 782*mt^4*mu^2 - 530*mu^3 - 744*mt*mu^3 + 
      738*mt^2*mu^3 + 964*mt^3*mu^3 - 798*mu^4 - 924*mt*mu^4 + 
      174*mt^2*mu^4 - 536*mu^5 - 248*mt*mu^5 - 268*mu^6 - (264*I)*mu^2*Pi - 
      (528*I)*mt*mu^2*Pi - (792*I)*mt^2*mu^2*Pi - (528*I)*mt^3*mu^2*Pi - 
      (264*I)*mt^4*mu^2*Pi - (528*I)*mu^3*Pi - (1584*I)*mt*mu^3*Pi - 
      (1584*I)*mt^2*mu^3*Pi - (528*I)*mt^3*mu^3*Pi - (792*I)*mu^4*Pi - 
      (1584*I)*mt*mu^4*Pi - (792*I)*mt^2*mu^4*Pi - (528*I)*mu^5*Pi - 
      (528*I)*mt*mu^5*Pi - (264*I)*mu^6*Pi - 81*mu^2*Pi^2 - 
      162*mt*mu^2*Pi^2 - 243*mt^2*mu^2*Pi^2 - 162*mt^3*mu^2*Pi^2 - 
      81*mt^4*mu^2*Pi^2 - 162*mu^3*Pi^2 - 486*mt*mu^3*Pi^2 - 
      486*mt^2*mu^3*Pi^2 - 162*mt^3*mu^3*Pi^2 - 243*mu^4*Pi^2 - 
      486*mt*mu^4*Pi^2 - 243*mt^2*mu^4*Pi^2 - 162*mu^5*Pi^2 - 
      162*mt*mu^5*Pi^2 - 81*mu^6*Pi^2)*q2)/(144*mt*mu^3*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2])/(12*mt*mu*(1 + mt + mu)) + 
   (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[0, -1 - mu, mt]*((CA^4*CF*(120*mt^2 + 360*mt^3 + 480*mt^4 + 360*mt^5 + 
      120*mt^6 + 300*mt*mu + 1110*mt^2*mu + 1740*mt^3*mu + 1290*mt^4*mu + 
      360*mt^5*mu - 268*mu^2 + 232*mt*mu^2 + 1614*mt^2*mu^2 + 
      2344*mt^3*mu^2 + 782*mt^4*mu^2 - 530*mu^3 - 744*mt*mu^3 + 
      738*mt^2*mu^3 + 964*mt^3*mu^3 - 798*mu^4 - 924*mt*mu^4 + 
      174*mt^2*mu^4 - 536*mu^5 - 248*mt*mu^5 - 268*mu^6 - (264*I)*mu^2*Pi - 
      (528*I)*mt*mu^2*Pi - (792*I)*mt^2*mu^2*Pi - (528*I)*mt^3*mu^2*Pi - 
      (264*I)*mt^4*mu^2*Pi - (528*I)*mu^3*Pi - (1584*I)*mt*mu^3*Pi - 
      (1584*I)*mt^2*mu^3*Pi - (528*I)*mt^3*mu^3*Pi - (792*I)*mu^4*Pi - 
      (1584*I)*mt*mu^4*Pi - (792*I)*mt^2*mu^4*Pi - (528*I)*mu^5*Pi - 
      (528*I)*mt*mu^5*Pi - (264*I)*mu^6*Pi + 63*mu^2*Pi^2 + 
      126*mt*mu^2*Pi^2 + 189*mt^2*mu^2*Pi^2 + 126*mt^3*mu^2*Pi^2 + 
      63*mt^4*mu^2*Pi^2 + 126*mu^3*Pi^2 + 378*mt*mu^3*Pi^2 + 
      378*mt^2*mu^3*Pi^2 + 126*mt^3*mu^3*Pi^2 + 189*mu^4*Pi^2 + 
      378*mt*mu^4*Pi^2 + 189*mt^2*mu^4*Pi^2 + 126*mu^5*Pi^2 + 
      126*mt*mu^5*Pi^2 + 63*mu^6*Pi^2)*q2)/(144*mt*mu^3*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2])/(12*mt*mu*(1 + mt + mu)) + 
   (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[0, 0, mt]*(-1/144*(CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 
       268*mt^4 + 530*mu + 1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 
       798*mu^2 + 1614*mt*mu^2 + 804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 
       268*mu^4 - (132*I)*Pi - (264*I)*mt*Pi - (396*I)*mt^2*Pi - 
       (264*I)*mt^3*Pi - (132*I)*mt^4*Pi - (264*I)*mu*Pi - (792*I)*mt*mu*Pi - 
       (792*I)*mt^2*mu*Pi - (264*I)*mt^3*mu*Pi - (396*I)*mu^2*Pi - 
       (792*I)*mt*mu^2*Pi - (396*I)*mt^2*mu^2*Pi - (264*I)*mu^3*Pi - 
       (264*I)*mt*mu^3*Pi - (132*I)*mu^4*Pi + 81*Pi^2 + 162*mt*Pi^2 + 
       243*mt^2*Pi^2 + 162*mt^3*Pi^2 + 81*mt^4*Pi^2 + 162*mu*Pi^2 + 
       486*mt*mu*Pi^2 + 486*mt^2*mu*Pi^2 + 162*mt^3*mu*Pi^2 + 243*mu^2*Pi^2 + 
       486*mt*mu^2*Pi^2 + 243*mt^2*mu^2*Pi^2 + 162*mu^3*Pi^2 + 
       162*mt*mu^3*Pi^2 + 81*mu^4*Pi^2)*q2)/(mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[0, 0, mu])/(4*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2])/(12*mt*mu*(1 + mt + mu)) + 
   (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[0, 0, mu]*(-1/144*(CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 
       268*mt^4 + 530*mu + 1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 
       798*mu^2 + 1614*mt*mu^2 + 804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 
       268*mu^4 - (132*I)*Pi - (264*I)*mt*Pi - (396*I)*mt^2*Pi - 
       (264*I)*mt^3*Pi - (132*I)*mt^4*Pi - (264*I)*mu*Pi - (792*I)*mt*mu*Pi - 
       (792*I)*mt^2*mu*Pi - (264*I)*mt^3*mu*Pi - (396*I)*mu^2*Pi - 
       (792*I)*mt*mu^2*Pi - (396*I)*mt^2*mu^2*Pi - (264*I)*mu^3*Pi - 
       (264*I)*mt*mu^3*Pi - (132*I)*mu^4*Pi + 81*Pi^2 + 162*mt*Pi^2 + 
       243*mt^2*Pi^2 + 162*mt^3*Pi^2 + 81*mt^4*Pi^2 + 162*mu*Pi^2 + 
       486*mt*mu*Pi^2 + 486*mt^2*mu*Pi^2 + 162*mt^3*mu*Pi^2 + 243*mu^2*Pi^2 + 
       486*mt*mu^2*Pi^2 + 243*mt^2*mu^2*Pi^2 + 162*mu^3*Pi^2 + 
       162*mt*mu^3*Pi^2 + 81*mu^4*Pi^2)*q2)/(mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2])/(12*mt*mu*(1 + mt + mu)) + 
   (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[-1, -1, mu]*(-1/144*(CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 
       268*mt^4 + 530*mu + 1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 
       798*mu^2 + 1614*mt*mu^2 + 804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 
       268*mu^4 - (132*I)*Pi - (408*I)*mt*Pi - (792*I)*mt^2*Pi - 
       (648*I)*mt^3*Pi - (396*I)*mt^4*Pi - (264*I)*mu*Pi - 
       (1224*I)*mt*mu*Pi - (1584*I)*mt^2*mu*Pi - (648*I)*mt^3*mu*Pi - 
       (396*I)*mu^2*Pi - (1224*I)*mt*mu^2*Pi - (792*I)*mt^2*mu^2*Pi - 
       (264*I)*mu^3*Pi - (408*I)*mt*mu^3*Pi - (132*I)*mu^4*Pi + 81*Pi^2 + 
       162*mt*Pi^2 + 243*mt^2*Pi^2 + 162*mt^3*Pi^2 + 81*mt^4*Pi^2 + 
       162*mu*Pi^2 + 486*mt*mu*Pi^2 + 486*mt^2*mu*Pi^2 + 162*mt^3*mu*Pi^2 + 
       243*mu^2*Pi^2 + 486*mt*mu^2*Pi^2 + 243*mt^2*mu^2*Pi^2 + 
       162*mu^3*Pi^2 + 162*mt*mu^3*Pi^2 + 81*mu^4*Pi^2)*q2)/
     (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, 0, mt])/
    (2*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -mu, mt])/
    (mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -mu, mt])/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-mu, 0, mt])/
    (mt*mu*(1 + mt + mu)) - (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-mu, -1 - mu, mt])/
    (2*mt*mu*(1 + mt + mu)) + (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-mu, -mu, mt])/
    (mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*(11 - (9*I)*Pi)*q2*Log[q2])/
    (12*mt*mu*(1 + mt + mu)) + 
   (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(8*mt*mu*(1 + mt + mu))) + 
 G[-mu, mt]*((-3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, -1, -1, mu])/
    (2*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, -1, 0, mu])/
    (mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, 0, -1, mu])/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, 0, 0, mu])/
    (2*mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1, -1, mu])/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1, 0, mu])/
    (2*mt*mu*(1 + mt + mu)) - (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, 0, -1, mu])/
    (2*mt*mu*(1 + mt + mu)) + G[-1, -1, mu]*
    (((-1/6*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(-11*I + 6*Pi)*q2)/(mt*mu*(1 + mt + mu)) - 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
   G[-1, 0, mu]*((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 22*mt^4 + 44*mu + 
        132*mt*mu + 132*mt^2*mu + 56*mt^3*mu + 66*mu^2 + 132*mt*mu^2 + 
        69*mt^2*mu^2 + 44*mu^3 + 46*mt*mu^3 + 11*mu^4 + (12*I)*Pi + 
        (24*I)*mt*Pi + (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + (12*I)*mt^4*Pi + 
        (24*I)*mu*Pi + (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + 
        (24*I)*mt^3*mu*Pi + (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + 
        (36*I)*mt^2*mu^2*Pi + (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + 
        (12*I)*mu^4*Pi)*q2)/(24*mt*mu*(1 + mt + mu)) - 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
   G[0, -1, mu]*(((I/24)*CA^4*CF*(22*I + (44*I)*mt + (66*I)*mt^2 + 
        (44*I)*mt^3 + (44*I)*mu + (132*I)*mt*mu + (132*I)*mt^2*mu + 
        (60*I)*mt^3*mu + (66*I)*mu^2 + (132*I)*mt*mu^2 + (75*I)*mt^2*mu^2 + 
        (44*I)*mu^3 + (70*I)*mt*mu^3 + (11*I)*mu^4 + 12*Pi + 24*mt*Pi + 
        36*mt^2*Pi + 24*mt^3*Pi + 12*mt^4*Pi + 24*mu*Pi + 72*mt*mu*Pi + 
        72*mt^2*mu*Pi + 24*mt^3*mu*Pi + 36*mu^2*Pi + 72*mt*mu^2*Pi + 
        36*mt^2*mu^2*Pi + 24*mu^3*Pi + 24*mt*mu^3*Pi + 12*mu^4*Pi)*q2)/
      (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
        2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (2*mt*mu*(1 + mt + mu)))) + 
 G[-1, mt]*(((-1/72*I)*CA^4*CF*Pi*(60*mt^2 + 300*mt^3 + 660*mt^4 + 840*mt^5 + 
      660*mt^6 + 300*mt^7 + 60*mt^8 + 150*mt*mu + 975*mt^2*mu + 
      2610*mt^3*mu + 3780*mt^4*mu + 3180*mt^5*mu + 1485*mt^6*mu + 
      300*mt^7*mu - 268*mu^2 - 391*mt*mu^2 + 1288*mt^2*mu^2 + 
      4565*mt^3*mu^2 + 5719*mt^4*mu^2 + 3242*mt^5*mu^2 + 677*mt^6*mu^2 - 
      1060*mu^3 - 2944*mt*mu^3 - 2568*mt^2*mu^3 + 1116*mt^3*mu^3 + 
      2564*mt^4*mu^3 + 764*mt^5*mu^3 - 2108*mu^4 - 6699*mt*mu^4 - 
      7365*mt^2*mu^4 - 2187*mt^3*mu^4 + 139*mt^4*mu^4 - 2644*mu^5 - 
      7266*mt*mu^5 - 5664*mt^2*mu^5 - 1042*mt^3*mu^5 - 2132*mu^6 - 
      4042*mt*mu^6 - 1598*mt^2*mu^6 - 1072*mu^7 - 1072*mt*mu^7 - 268*mu^8 - 
      (121*I)*mu^2*Pi - (506*I)*mt*mu^2*Pi - (1045*I)*mt^2*mu^2*Pi - 
      (1320*I)*mt^3*mu^2*Pi - (1045*I)*mt^4*mu^2*Pi - (506*I)*mt^5*mu^2*Pi - 
      (121*I)*mt^6*mu^2*Pi - (484*I)*mu^3*Pi - (1980*I)*mt*mu^3*Pi - 
      (3740*I)*mt^2*mu^3*Pi - (3740*I)*mt^3*mu^3*Pi - (1980*I)*mt^4*mu^3*Pi - 
      (484*I)*mt^5*mu^3*Pi - (938*I)*mu^4*Pi - (3532*I)*mt*mu^4*Pi - 
      (5298*I)*mt^2*mu^4*Pi - (3532*I)*mt^3*mu^4*Pi - (938*I)*mt^4*mu^4*Pi - 
      (1120*I)*mu^5*Pi - (3360*I)*mt*mu^5*Pi - (3360*I)*mt^2*mu^5*Pi - 
      (1120*I)*mt^3*mu^5*Pi - (845*I)*mu^6*Pi - (1690*I)*mt*mu^6*Pi - 
      (845*I)*mt^2*mu^6*Pi - (388*I)*mu^7*Pi - (388*I)*mt*mu^7*Pi - 
      (88*I)*mu^8*Pi - 45*mu^2*Pi^2 - 180*mt*mu^2*Pi^2 - 360*mt^2*mu^2*Pi^2 - 
      450*mt^3*mu^2*Pi^2 - 360*mt^4*mu^2*Pi^2 - 180*mt^5*mu^2*Pi^2 - 
      45*mt^6*mu^2*Pi^2 - 180*mu^3*Pi^2 - 720*mt*mu^3*Pi^2 - 
      1350*mt^2*mu^3*Pi^2 - 1350*mt^3*mu^3*Pi^2 - 720*mt^4*mu^3*Pi^2 - 
      180*mt^5*mu^3*Pi^2 - 360*mu^4*Pi^2 - 1350*mt*mu^4*Pi^2 - 
      2025*mt^2*mu^4*Pi^2 - 1350*mt^3*mu^4*Pi^2 - 360*mt^4*mu^4*Pi^2 - 
      450*mu^5*Pi^2 - 1350*mt*mu^5*Pi^2 - 1350*mt^2*mu^5*Pi^2 - 
      450*mt^3*mu^5*Pi^2 - 360*mu^6*Pi^2 - 720*mt*mu^6*Pi^2 - 
      360*mt^2*mu^6*Pi^2 - 180*mu^7*Pi^2 - 180*mt*mu^7*Pi^2 - 45*mu^8*Pi^2)*
     q2)/(mt*mu^3*(1 + mt + mu)^3) - 
   ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2*G[-1, -1, mu])/(mt*mu*(1 + mt + mu)) + 
   ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2*G[-1, 0, mu])/(mt*mu*(1 + mt + mu)) + 
   ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2*G[0, -1, mu])/(mt*mu*(1 + mt + mu)) - 
   ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2*G[0, 0, mu])/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*Pi*(11*I + 3*Pi)*q2*Log[q2])/(6*mt*mu*(1 + mt + mu)) - 
   (((3*I)/4)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*Pi*q2*Log[q2]^2)/(mt*mu*(1 + mt + mu)) + 
   G[-1, mu]*(-1/24*(CA^4*CF*Pi*(-11*I - (11*I)*mt^4 + (2*I)*mu + 
         (6*I)*mt*mu + (6*I)*mt^2*mu + (2*I)*mt^3*mu + (3*I)*mu^2 + 
         (6*I)*mt*mu^2 + (3*I)*mt^2*mu^2 + (12*I)*mu^3 + (12*I)*mt*mu^3 + 
         12*Pi + 24*mt*Pi + 36*mt^2*Pi + 24*mt^3*Pi + 12*mt^4*Pi + 24*mu*Pi + 
         72*mt*mu*Pi + 72*mt^2*mu*Pi + 24*mt^3*mu*Pi + 36*mu^2*Pi + 
         72*mt*mu^2*Pi + 36*mt^2*mu^2*Pi + 24*mu^3*Pi + 24*mt*mu^3*Pi + 
         12*mu^4*Pi)*q2)/(mt*mu*(1 + mt + mu)) - 
     ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*Pi*q2*Log[q2])/(mt*mu*(1 + mt + mu))) + 
   G[0, mu]*((CA^4*CF*Pi*(22*I + (44*I)*mt + (66*I)*mt^2 + (44*I)*mt^3 + 
        (22*I)*mt^4 + (32*I)*mu + (96*I)*mt*mu + (96*I)*mt^2*mu + 
        (32*I)*mt^3*mu + (33*I)*mu^2 + (66*I)*mt*mu^2 + (33*I)*mt^2*mu^2 + 
        (12*I)*mu^3 + (12*I)*mt*mu^3 + 12*Pi + 24*mt*Pi + 36*mt^2*Pi + 
        24*mt^3*Pi + 12*mt^4*Pi + 24*mu*Pi + 72*mt*mu*Pi + 72*mt^2*mu*Pi + 
        24*mt^3*mu*Pi + 36*mu^2*Pi + 72*mt*mu^2*Pi + 36*mt^2*mu^2*Pi + 
        24*mu^3*Pi + 24*mt*mu^3*Pi + 12*mu^4*Pi)*q2)/
      (24*mt*mu*(1 + mt + mu)) - ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*Log[q2])/
      (mt*mu*(1 + mt + mu)))) + 
 (CA^4*CF*q2*Log[q2]*(364 + 750*mt + 1114*mt^2 + 728*mt^3 + 364*mt^4 + 
    750*mu + 2184*mt*mu + 2162*mt^2*mu + 728*mt^3*mu + 1114*mu^2 + 
    2162*mt*mu^2 + 1092*mt^2*mu^2 + 728*mu^3 + 728*mt*mu^3 + 364*mu^4 + 
    (268*I)*Pi + (530*I)*mt*Pi + (798*I)*mt^2*Pi + (536*I)*mt^3*Pi + 
    (268*I)*mt^4*Pi + (530*I)*mu*Pi + (1608*I)*mt*mu*Pi + 
    (1614*I)*mt^2*mu*Pi + (536*I)*mt^3*mu*Pi + (798*I)*mu^2*Pi + 
    (1614*I)*mt*mu^2*Pi + (804*I)*mt^2*mu^2*Pi + (536*I)*mu^3*Pi + 
    (536*I)*mt*mu^3*Pi + (268*I)*mu^4*Pi - 242*Pi^2 - 484*mt*Pi^2 - 
    726*mt^2*Pi^2 - 484*mt^3*Pi^2 - 242*mt^4*Pi^2 - 484*mu*Pi^2 - 
    1452*mt*mu*Pi^2 - 1452*mt^2*mu*Pi^2 - 484*mt^3*mu*Pi^2 - 726*mu^2*Pi^2 - 
    1452*mt*mu^2*Pi^2 - 726*mt^2*mu^2*Pi^2 - 484*mu^3*Pi^2 - 
    484*mt*mu^3*Pi^2 - 242*mu^4*Pi^2 + (45*I)*Pi^3 + (90*I)*mt*Pi^3 + 
    (135*I)*mt^2*Pi^3 + (90*I)*mt^3*Pi^3 + (45*I)*mt^4*Pi^3 + 
    (90*I)*mu*Pi^3 + (270*I)*mt*mu*Pi^3 + (270*I)*mt^2*mu*Pi^3 + 
    (90*I)*mt^3*mu*Pi^3 + (135*I)*mu^2*Pi^3 + (270*I)*mt*mu^2*Pi^3 + 
    (135*I)*mt^2*mu^2*Pi^3 + (90*I)*mu^3*Pi^3 + (90*I)*mt*mu^3*Pi^3 + 
    (45*I)*mu^4*Pi^3 - 108*Zeta[3] - 216*mt*Zeta[3] - 324*mt^2*Zeta[3] - 
    216*mt^3*Zeta[3] - 108*mt^4*Zeta[3] - 216*mu*Zeta[3] - 
    648*mt*mu*Zeta[3] - 648*mt^2*mu*Zeta[3] - 216*mt^3*mu*Zeta[3] - 
    324*mu^2*Zeta[3] - 648*mt*mu^2*Zeta[3] - 324*mt^2*mu^2*Zeta[3] - 
    216*mu^3*Zeta[3] - 216*mt*mu^3*Zeta[3] - 108*mu^4*Zeta[3]))/
  (144*mt*mu*(1 + mt + mu)) + 
 (CA^4*CF*q2*(105680*mt^2*mu + 610720*mt^3*mu + 1672560*mt^4*mu + 
    2893600*mt^5*mu + 3462880*mt^6*mu + 2909600*mt^7*mu + 1665200*mt^8*mu + 
    590880*mt^9*mu + 98480*mt^10*mu + 105680*mt*mu^2 + 1221440*mt^2*mu^2 + 
    5252720*mt^3*mu^2 + 12670880*mt^4*mu^2 + 19515200*mt^5*mu^2 + 
    19959360*mt^6*mu^2 + 13570000*mt^7*mu^2 + 5953920*mt^8*mu^2 + 
    1535920*mt^9*mu^2 + 173920*mt^10*mu^2 + 610720*mt*mu^3 + 
    5252720*mt^2*mu^3 + 19531520*mt^3*mu^3 + 41413600*mt^4*mu^3 + 
    54592800*mt^5*mu^3 + 45847920*mt^6*mu^3 + 24326880*mt^7*mu^3 + 
    7794480*mt^8*mu^3 + 1322240*mt^9*mu^3 + 75440*mt^10*mu^3 + 
    1672560*mt*mu^4 + 12670880*mt^2*mu^4 + 41413600*mt^3*mu^4 + 
    75040000*mt^4*mu^4 + 81432560*mt^5*mu^4 + 53737120*mt^6*mu^4 + 
    20963120*mt^7*mu^4 + 4411040*mt^8*mu^4 + 377200*mt^9*mu^4 + 
    2893600*mt*mu^5 + 19515200*mt^2*mu^5 + 54592800*mt^3*mu^5 + 
    81432560*mt^4*mu^5 + 69523520*mt^5*mu^5 + 33811440*mt^6*mu^5 + 
    8654560*mt^7*mu^5 + 905280*mt^8*mu^5 + 3462880*mt*mu^6 + 
    19959360*mt^2*mu^6 + 45847920*mt^3*mu^6 + 53737120*mt^4*mu^6 + 
    33811440*mt^5*mu^6 + 10783680*mt^6*mu^6 + 1357920*mt^7*mu^6 + 
    2909600*mt*mu^7 + 13570000*mt^2*mu^7 + 24326880*mt^3*mu^7 + 
    20963120*mt^4*mu^7 + 8654560*mt^5*mu^7 + 1357920*mt^6*mu^7 + 
    1665200*mt*mu^8 + 5953920*mt^2*mu^8 + 7794480*mt^3*mu^8 + 
    4411040*mt^4*mu^8 + 905280*mt^5*mu^8 + 590880*mt*mu^9 + 
    1535920*mt^2*mu^9 + 1322240*mt^3*mu^9 + 377200*mt^4*mu^9 + 
    98480*mt*mu^10 + 173920*mt^2*mu^10 + 75440*mt^3*mu^10 - 
    (14400*I)*mt^4*Pi - (86400*I)*mt^5*Pi - (230400*I)*mt^6*Pi - 
    (360000*I)*mt^7*Pi - (360000*I)*mt^8*Pi - (230400*I)*mt^9*Pi - 
    (86400*I)*mt^10*Pi - (14400*I)*mt^11*Pi + (18080*I)*mt^2*mu*Pi + 
    (58080*I)*mt^3*mu*Pi - (68480*I)*mt^4*mu*Pi - (674400*I)*mt^5*mu*Pi - 
    (1601280*I)*mt^6*mu*Pi - (2079840*I)*mt^7*mu*Pi - 
    (1664000*I)*mt^8*mu*Pi - (823200*I)*mt^9*mu*Pi - (232480*I)*mt^10*mu*Pi - 
    (28800*I)*mt^11*mu*Pi + (18080*I)*mt*mu^2*Pi + (144960*I)*mt^2*mu^2*Pi + 
    (198880*I)*mt^3*mu^2*Pi - (928000*I)*mt^4*mu^2*Pi - 
    (4102960*I)*mt^5*mu^2*Pi - (7399360*I)*mt^6*mu^2*Pi - 
    (7543040*I)*mt^7*mu^2*Pi - (4588480*I)*mt^8*mu^2*Pi - 
    (1608080*I)*mt^9*mu^2*Pi - (280640*I)*mt^10*mu^2*Pi - 
    (14400*I)*mt^11*mu^2*Pi + (58080*I)*mt*mu^3*Pi + 
    (198880*I)*mt^2*mu^3*Pi - (968000*I)*mt^3*mu^3*Pi - 
    (6729680*I)*mt^4*mu^3*Pi - (16335360*I)*mt^5*mu^3*Pi - 
    (21172480*I)*mt^6*mu^3*Pi - (15862880*I)*mt^7*mu^3*Pi - 
    (6748400*I)*mt^8*mu^3*Pi - (1455040*I)*mt^9*mu^3*Pi - 
    (111520*I)*mt^10*mu^3*Pi - (14400*I)*mu^4*Pi - (68480*I)*mt*mu^4*Pi - 
    (928000*I)*mt^2*mu^4*Pi - (6729680*I)*mt^3*mu^4*Pi - 
    (21311680*I)*mt^4*mu^4*Pi - (35323680*I)*mt^5*mu^4*Pi - 
    (32980160*I)*mt^6*mu^4*Pi - (17254240*I)*mt^7*mu^4*Pi - 
    (4604640*I)*mt^8*mu^4*Pi - (462800*I)*mt^9*mu^4*Pi - (86400*I)*mu^5*Pi - 
    (674400*I)*mt*mu^5*Pi - (4102960*I)*mt^2*mu^5*Pi - 
    (16335360*I)*mt^3*mu^5*Pi - (35323680*I)*mt^4*mu^5*Pi - 
    (41937920*I)*mt^5*mu^5*Pi - (27336800*I)*mt^6*mu^5*Pi - 
    (9065920*I)*mt^7*mu^5*Pi - (1163760*I)*mt^8*mu^5*Pi - 
    (230400*I)*mu^6*Pi - (1601280*I)*mt*mu^6*Pi - (7399360*I)*mt^2*mu^6*Pi - 
    (21172480*I)*mt^3*mu^6*Pi - (32980160*I)*mt^4*mu^6*Pi - 
    (27336800*I)*mt^5*mu^6*Pi - (11328960*I)*mt^6*mu^6*Pi - 
    (1828320*I)*mt^7*mu^6*Pi - (360000*I)*mu^7*Pi - (2079840*I)*mt*mu^7*Pi - 
    (7543040*I)*mt^2*mu^7*Pi - (15862880*I)*mt^3*mu^7*Pi - 
    (17254240*I)*mt^4*mu^7*Pi - (9065920*I)*mt^5*mu^7*Pi - 
    (1828320*I)*mt^6*mu^7*Pi - (360000*I)*mu^8*Pi - (1664000*I)*mt*mu^8*Pi - 
    (4588480*I)*mt^2*mu^8*Pi - (6748400*I)*mt^3*mu^8*Pi - 
    (4604640*I)*mt^4*mu^8*Pi - (1163760*I)*mt^5*mu^8*Pi - 
    (230400*I)*mu^9*Pi - (823200*I)*mt*mu^9*Pi - (1608080*I)*mt^2*mu^9*Pi - 
    (1455040*I)*mt^3*mu^9*Pi - (462800*I)*mt^4*mu^9*Pi - (86400*I)*mu^10*Pi - 
    (232480*I)*mt*mu^10*Pi - (280640*I)*mt^2*mu^10*Pi - 
    (111520*I)*mt^3*mu^10*Pi - (14400*I)*mu^11*Pi - (28800*I)*mt*mu^11*Pi - 
    (14400*I)*mt^2*mu^11*Pi + 54940*mt^2*mu*Pi^2 + 328740*mt^3*mu*Pi^2 + 
    929240*mt^4*mu*Pi^2 + 1638000*mt^5*mu*Pi^2 + 1966440*mt^6*mu*Pi^2 + 
    1641300*mt^7*mu*Pi^2 + 931880*mt^8*mu*Pi^2 + 329400*mt^9*mu*Pi^2 + 
    54940*mt^10*mu*Pi^2 + 54940*mt*mu^2*Pi^2 + 657480*mt^2*mu^2*Pi^2 + 
    2906120*mt^3*mu^2*Pi^2 + 7183660*mt^4*mu^2*Pi^2 + 
    11283040*mt^5*mu^2*Pi^2 + 11732560*mt^6*mu^2*Pi^2 + 
    8122880*mt^7*mu^2*Pi^2 + 3645700*mt^8*mu^2*Pi^2 + 962300*mt^9*mu^2*Pi^2 + 
    109880*mt^10*mu^2*Pi^2 + 328740*mt*mu^3*Pi^2 + 2906120*mt^2*mu^3*Pi^2 + 
    11091320*mt^3*mu^3*Pi^2 + 24119840*mt^4*mu^3*Pi^2 + 
    32619240*mt^5*mu^3*Pi^2 + 28208140*mt^6*mu^3*Pi^2 + 
    15543380*mt^7*mu^3*Pi^2 + 5230040*mt^8*mu^3*Pi^2 + 
    936400*mt^9*mu^3*Pi^2 + 54940*mt^10*mu^3*Pi^2 + 929240*mt*mu^4*Pi^2 + 
    7183660*mt^2*mu^4*Pi^2 + 24119840*mt^3*mu^4*Pi^2 + 
    45055960*mt^4*mu^4*Pi^2 + 50615580*mt^5*mu^4*Pi^2 + 
    34843280*mt^6*mu^4*Pi^2 + 14365240*mt^7*mu^4*Pi^2 + 
    3250500*mt^8*mu^4*Pi^2 + 303500*mt^9*mu^4*Pi^2 + 1638000*mt*mu^5*Pi^2 + 
    11283040*mt^2*mu^5*Pi^2 + 32619240*mt^3*mu^5*Pi^2 + 
    50615580*mt^4*mu^5*Pi^2 + 45232400*mt^5*mu^5*Pi^2 + 
    23242100*mt^6*mu^5*Pi^2 + 6385360*mt^7*mu^5*Pi^2 + 
    734280*mt^8*mu^5*Pi^2 + 1966440*mt*mu^6*Pi^2 + 11732560*mt^2*mu^6*Pi^2 + 
    28208140*mt^3*mu^6*Pi^2 + 34843280*mt^4*mu^6*Pi^2 + 
    23242100*mt^5*mu^6*Pi^2 + 7922760*mt^6*mu^6*Pi^2 + 
    1081920*mt^7*mu^6*Pi^2 + 1641300*mt*mu^7*Pi^2 + 8122880*mt^2*mu^7*Pi^2 + 
    15543380*mt^3*mu^7*Pi^2 + 14365240*mt^4*mu^7*Pi^2 + 
    6385360*mt^5*mu^7*Pi^2 + 1081920*mt^6*mu^7*Pi^2 + 931880*mt*mu^8*Pi^2 + 
    3645700*mt^2*mu^8*Pi^2 + 5230040*mt^3*mu^8*Pi^2 + 
    3250500*mt^4*mu^8*Pi^2 + 734280*mt^5*mu^8*Pi^2 + 329400*mt*mu^9*Pi^2 + 
    962300*mt^2*mu^9*Pi^2 + 936400*mt^3*mu^9*Pi^2 + 303500*mt^4*mu^9*Pi^2 + 
    54940*mt*mu^10*Pi^2 + 109880*mt^2*mu^10*Pi^2 + 54940*mt^3*mu^10*Pi^2 + 
    (7920*I)*mt^2*mu*Pi^3 + (48960*I)*mt^3*mu*Pi^3 + 
    (144360*I)*mt^4*mu*Pi^3 + (265920*I)*mt^5*mu*Pi^3 + 
    (332640*I)*mt^6*mu*Pi^3 + (288480*I)*mt^7*mu*Pi^3 + 
    (169800*I)*mt^8*mu*Pi^3 + (61920*I)*mt^9*mu*Pi^3 + 
    (10560*I)*mt^10*mu*Pi^3 + (7920*I)*mt*mu^2*Pi^3 + 
    (97920*I)*mt^2*mu^2*Pi^3 + (449640*I)*mt^3*mu^2*Pi^3 + 
    (1149360*I)*mt^4*mu^2*Pi^3 + (1855920*I)*mt^5*mu^2*Pi^3 + 
    (1978800*I)*mt^6*mu^2*Pi^3 + (1405560*I)*mt^7*mu^2*Pi^3 + 
    (648480*I)*mt^8*mu^2*Pi^3 + (176640*I)*mt^9*mu^2*Pi^3 + 
    (21120*I)*mt^10*mu^2*Pi^3 + (48960*I)*mt*mu^3*Pi^3 + 
    (449640*I)*mt^2*mu^3*Pi^3 + (1766880*I)*mt^3*mu^3*Pi^3 + 
    (3924480*I)*mt^4*mu^3*Pi^3 + (5400000*I)*mt^5*mu^3*Pi^3 + 
    (4750560*I)*mt^6*mu^3*Pi^3 + (2666160*I)*mt^7*mu^3*Pi^3 + 
    (914280*I)*mt^8*mu^3*Pi^3 + (167520*I)*mt^9*mu^3*Pi^3 + 
    (10560*I)*mt^10*mu^3*Pi^3 + (144360*I)*mt*mu^4*Pi^3 + 
    (1149360*I)*mt^2*mu^4*Pi^3 + (3924480*I)*mt^3*mu^4*Pi^3 + 
    (7419360*I)*mt^4*mu^4*Pi^3 + (8434320*I)*mt^5*mu^4*Pi^3 + 
    (5884560*I)*mt^6*mu^4*Pi^3 + (2459640*I)*mt^7*mu^4*Pi^3 + 
    (562320*I)*mt^8*mu^4*Pi^3 + (52800*I)*mt^9*mu^4*Pi^3 + 
    (265920*I)*mt*mu^5*Pi^3 + (1855920*I)*mt^2*mu^5*Pi^3 + 
    (5400000*I)*mt^3*mu^5*Pi^3 + (8434320*I)*mt^4*mu^5*Pi^3 + 
    (7609920*I)*mt^5*mu^5*Pi^3 + (3959520*I)*mt^6*mu^5*Pi^3 + 
    (1100640*I)*mt^7*mu^5*Pi^3 + (126720*I)*mt^8*mu^5*Pi^3 + 
    (332640*I)*mt*mu^6*Pi^3 + (1978800*I)*mt^2*mu^6*Pi^3 + 
    (4750560*I)*mt^3*mu^6*Pi^3 + (5884560*I)*mt^4*mu^6*Pi^3 + 
    (3959520*I)*mt^5*mu^6*Pi^3 + (1369440*I)*mt^6*mu^6*Pi^3 + 
    (190080*I)*mt^7*mu^6*Pi^3 + (288480*I)*mt*mu^7*Pi^3 + 
    (1405560*I)*mt^2*mu^7*Pi^3 + (2666160*I)*mt^3*mu^7*Pi^3 + 
    (2459640*I)*mt^4*mu^7*Pi^3 + (1100640*I)*mt^5*mu^7*Pi^3 + 
    (190080*I)*mt^6*mu^7*Pi^3 + (169800*I)*mt*mu^8*Pi^3 + 
    (648480*I)*mt^2*mu^8*Pi^3 + (914280*I)*mt^3*mu^8*Pi^3 + 
    (562320*I)*mt^4*mu^8*Pi^3 + (126720*I)*mt^5*mu^8*Pi^3 + 
    (61920*I)*mt*mu^9*Pi^3 + (176640*I)*mt^2*mu^9*Pi^3 + 
    (167520*I)*mt^3*mu^9*Pi^3 + (52800*I)*mt^4*mu^9*Pi^3 + 
    (10560*I)*mt*mu^10*Pi^3 + (21120*I)*mt^2*mu^10*Pi^3 + 
    (10560*I)*mt^3*mu^10*Pi^3 + 3399*mt^2*mu*Pi^4 + 20394*mt^3*mu*Pi^4 + 
    57783*mt^4*mu*Pi^4 + 101970*mt^5*mu*Pi^4 + 122364*mt^6*mu*Pi^4 + 
    101970*mt^7*mu*Pi^4 + 57783*mt^8*mu*Pi^4 + 20394*mt^9*mu*Pi^4 + 
    3399*mt^10*mu*Pi^4 + 3399*mt*mu^2*Pi^4 + 40788*mt^2*mu^2*Pi^4 + 
    180147*mt^3*mu^2*Pi^4 + 441870*mt^4*mu^2*Pi^4 + 686598*mt^5*mu^2*Pi^4 + 
    706992*mt^6*mu^2*Pi^4 + 486057*mt^7*mu^2*Pi^4 + 217536*mt^8*mu^2*Pi^4 + 
    57783*mt^9*mu^2*Pi^4 + 6798*mt^10*mu^2*Pi^4 + 20394*mt*mu^3*Pi^4 + 
    180147*mt^2*mu^3*Pi^4 + 679800*mt^3*mu^3*Pi^4 + 1454772*mt^4*mu^3*Pi^4 + 
    1937430*mt^5*mu^3*Pi^4 + 1655313*mt^6*mu^3*Pi^4 + 904134*mt^7*mu^3*Pi^4 + 
    302511*mt^8*mu^3*Pi^4 + 54384*mt^9*mu^3*Pi^4 + 3399*mt^10*mu^3*Pi^4 + 
    57783*mt*mu^4*Pi^4 + 441870*mt^2*mu^4*Pi^4 + 1454772*mt^3*mu^4*Pi^4 + 
    2664816*mt^4*mu^4*Pi^4 + 2946933*mt^5*mu^4*Pi^4 + 
    2005410*mt^6*mu^4*Pi^4 + 819159*mt^7*mu^4*Pi^4 + 183546*mt^8*mu^4*Pi^4 + 
    16995*mt^9*mu^4*Pi^4 + 101970*mt*mu^5*Pi^4 + 686598*mt^2*mu^5*Pi^4 + 
    1937430*mt^3*mu^5*Pi^4 + 2946933*mt^4*mu^5*Pi^4 + 
    2596836*mt^5*mu^5*Pi^4 + 1322211*mt^6*mu^5*Pi^4 + 360294*mt^7*mu^5*Pi^4 + 
    40788*mt^8*mu^5*Pi^4 + 122364*mt*mu^6*Pi^4 + 706992*mt^2*mu^6*Pi^4 + 
    1655313*mt^3*mu^6*Pi^4 + 2005410*mt^4*mu^6*Pi^4 + 
    1322211*mt^5*mu^6*Pi^4 + 448668*mt^6*mu^6*Pi^4 + 61182*mt^7*mu^6*Pi^4 + 
    101970*mt*mu^7*Pi^4 + 486057*mt^2*mu^7*Pi^4 + 904134*mt^3*mu^7*Pi^4 + 
    819159*mt^4*mu^7*Pi^4 + 360294*mt^5*mu^7*Pi^4 + 61182*mt^6*mu^7*Pi^4 + 
    57783*mt*mu^8*Pi^4 + 217536*mt^2*mu^8*Pi^4 + 302511*mt^3*mu^8*Pi^4 + 
    183546*mt^4*mu^8*Pi^4 + 40788*mt^5*mu^8*Pi^4 + 20394*mt*mu^9*Pi^4 + 
    57783*mt^2*mu^9*Pi^4 + 54384*mt^3*mu^9*Pi^4 + 16995*mt^4*mu^9*Pi^4 + 
    3399*mt*mu^10*Pi^4 + 6798*mt^2*mu^10*Pi^4 + 3399*mt^3*mu^10*Pi^4 - 
    23760*mt^2*mu*Zeta[3] - 159840*mt^3*mu*Zeta[3] - 520560*mt^4*mu*Zeta[3] - 
    1052640*mt^5*mu*Zeta[3] - 1425600*mt^6*mu*Zeta[3] - 
    1323360*mt^7*mu*Zeta[3] - 825840*mt^8*mu*Zeta[3] - 
    315360*mt^9*mu*Zeta[3] - 55440*mt^10*mu*Zeta[3] - 23760*mt*mu^2*Zeta[3] - 
    319680*mt^2*mu^2*Zeta[3] - 1617840*mt^3*mu^2*Zeta[3] - 
    4525920*mt^4*mu^2*Zeta[3] - 7872480*mt^5*mu^2*Zeta[3] - 
    8919360*mt^6*mu^2*Zeta[3] - 6673680*mt^7*mu^2*Zeta[3] - 
    3219840*mt^8*mu^2*Zeta[3] - 907920*mt^9*mu^2*Zeta[3] - 
    110880*mt^10*mu^2*Zeta[3] - 159840*mt*mu^3*Zeta[3] - 
    1617840*mt^2*mu^3*Zeta[3] - 6946560*mt^3*mu^3*Zeta[3] - 
    16585920*mt^4*mu^3*Zeta[3] - 24170400*mt^5*mu^3*Zeta[3] - 
    22293360*mt^6*mu^3*Zeta[3] - 13033440*mt^7*mu^3*Zeta[3] - 
    4627440*mt^8*mu^3*Zeta[3] - 869760*mt^9*mu^3*Zeta[3] - 
    55440*mt^10*mu^3*Zeta[3] - 520560*mt*mu^4*Zeta[3] - 
    4525920*mt^2*mu^4*Zeta[3] - 16585920*mt^3*mu^4*Zeta[3] - 
    33148800*mt^4*mu^4*Zeta[3] - 39412080*mt^5*mu^4*Zeta[3] - 
    28559520*mt^6*mu^4*Zeta[3] - 12337200*mt^7*mu^4*Zeta[3] - 
    2898720*mt^8*mu^4*Zeta[3] - 277200*mt^9*mu^4*Zeta[3] - 
    1052640*mt*mu^5*Zeta[3] - 7872480*mt^2*mu^5*Zeta[3] - 
    24170400*mt^3*mu^5*Zeta[3] - 39412080*mt^4*mu^5*Zeta[3] - 
    36861120*mt^5*mu^5*Zeta[3] - 19786320*mt^6*mu^5*Zeta[3] - 
    5652000*mt^7*mu^5*Zeta[3] - 665280*mt^8*mu^5*Zeta[3] - 
    1425600*mt*mu^6*Zeta[3] - 8919360*mt^2*mu^6*Zeta[3] - 
    22293360*mt^3*mu^6*Zeta[3] - 28559520*mt^4*mu^6*Zeta[3] - 
    19786320*mt^5*mu^6*Zeta[3] - 7024320*mt^6*mu^6*Zeta[3] - 
    997920*mt^7*mu^6*Zeta[3] - 1323360*mt*mu^7*Zeta[3] - 
    6673680*mt^2*mu^7*Zeta[3] - 13033440*mt^3*mu^7*Zeta[3] - 
    12337200*mt^4*mu^7*Zeta[3] - 5652000*mt^5*mu^7*Zeta[3] - 
    997920*mt^6*mu^7*Zeta[3] - 825840*mt*mu^8*Zeta[3] - 
    3219840*mt^2*mu^8*Zeta[3] - 4627440*mt^3*mu^8*Zeta[3] - 
    2898720*mt^4*mu^8*Zeta[3] - 665280*mt^5*mu^8*Zeta[3] - 
    315360*mt*mu^9*Zeta[3] - 907920*mt^2*mu^9*Zeta[3] - 
    869760*mt^3*mu^9*Zeta[3] - 277200*mt^4*mu^9*Zeta[3] - 
    55440*mt*mu^10*Zeta[3] - 110880*mt^2*mu^10*Zeta[3] - 
    55440*mt^3*mu^10*Zeta[3] + (4320*I)*mt^2*mu*Pi*Zeta[3] + 
    (25920*I)*mt^3*mu*Pi*Zeta[3] + (73440*I)*mt^4*mu*Pi*Zeta[3] + 
    (129600*I)*mt^5*mu*Pi*Zeta[3] + (155520*I)*mt^6*mu*Pi*Zeta[3] + 
    (129600*I)*mt^7*mu*Pi*Zeta[3] + (73440*I)*mt^8*mu*Pi*Zeta[3] + 
    (25920*I)*mt^9*mu*Pi*Zeta[3] + (4320*I)*mt^10*mu*Pi*Zeta[3] + 
    (4320*I)*mt*mu^2*Pi*Zeta[3] + (51840*I)*mt^2*mu^2*Pi*Zeta[3] + 
    (228960*I)*mt^3*mu^2*Pi*Zeta[3] + (561600*I)*mt^4*mu^2*Pi*Zeta[3] + 
    (872640*I)*mt^5*mu^2*Pi*Zeta[3] + (898560*I)*mt^6*mu^2*Pi*Zeta[3] + 
    (617760*I)*mt^7*mu^2*Pi*Zeta[3] + (276480*I)*mt^8*mu^2*Pi*Zeta[3] + 
    (73440*I)*mt^9*mu^2*Pi*Zeta[3] + (8640*I)*mt^10*mu^2*Pi*Zeta[3] + 
    (25920*I)*mt*mu^3*Pi*Zeta[3] + (228960*I)*mt^2*mu^3*Pi*Zeta[3] + 
    (864000*I)*mt^3*mu^3*Pi*Zeta[3] + (1848960*I)*mt^4*mu^3*Pi*Zeta[3] + 
    (2462400*I)*mt^5*mu^3*Pi*Zeta[3] + (2103840*I)*mt^6*mu^3*Pi*Zeta[3] + 
    (1149120*I)*mt^7*mu^3*Pi*Zeta[3] + (384480*I)*mt^8*mu^3*Pi*Zeta[3] + 
    (69120*I)*mt^9*mu^3*Pi*Zeta[3] + (4320*I)*mt^10*mu^3*Pi*Zeta[3] + 
    (73440*I)*mt*mu^4*Pi*Zeta[3] + (561600*I)*mt^2*mu^4*Pi*Zeta[3] + 
    (1848960*I)*mt^3*mu^4*Pi*Zeta[3] + (3386880*I)*mt^4*mu^4*Pi*Zeta[3] + 
    (3745440*I)*mt^5*mu^4*Pi*Zeta[3] + (2548800*I)*mt^6*mu^4*Pi*Zeta[3] + 
    (1041120*I)*mt^7*mu^4*Pi*Zeta[3] + (233280*I)*mt^8*mu^4*Pi*Zeta[3] + 
    (21600*I)*mt^9*mu^4*Pi*Zeta[3] + (129600*I)*mt*mu^5*Pi*Zeta[3] + 
    (872640*I)*mt^2*mu^5*Pi*Zeta[3] + (2462400*I)*mt^3*mu^5*Pi*Zeta[3] + 
    (3745440*I)*mt^4*mu^5*Pi*Zeta[3] + (3300480*I)*mt^5*mu^5*Pi*Zeta[3] + 
    (1680480*I)*mt^6*mu^5*Pi*Zeta[3] + (457920*I)*mt^7*mu^5*Pi*Zeta[3] + 
    (51840*I)*mt^8*mu^5*Pi*Zeta[3] + (155520*I)*mt*mu^6*Pi*Zeta[3] + 
    (898560*I)*mt^2*mu^6*Pi*Zeta[3] + (2103840*I)*mt^3*mu^6*Pi*Zeta[3] + 
    (2548800*I)*mt^4*mu^6*Pi*Zeta[3] + (1680480*I)*mt^5*mu^6*Pi*Zeta[3] + 
    (570240*I)*mt^6*mu^6*Pi*Zeta[3] + (77760*I)*mt^7*mu^6*Pi*Zeta[3] + 
    (129600*I)*mt*mu^7*Pi*Zeta[3] + (617760*I)*mt^2*mu^7*Pi*Zeta[3] + 
    (1149120*I)*mt^3*mu^7*Pi*Zeta[3] + (1041120*I)*mt^4*mu^7*Pi*Zeta[3] + 
    (457920*I)*mt^5*mu^7*Pi*Zeta[3] + (77760*I)*mt^6*mu^7*Pi*Zeta[3] + 
    (73440*I)*mt*mu^8*Pi*Zeta[3] + (276480*I)*mt^2*mu^8*Pi*Zeta[3] + 
    (384480*I)*mt^3*mu^8*Pi*Zeta[3] + (233280*I)*mt^4*mu^8*Pi*Zeta[3] + 
    (51840*I)*mt^5*mu^8*Pi*Zeta[3] + (25920*I)*mt*mu^9*Pi*Zeta[3] + 
    (73440*I)*mt^2*mu^9*Pi*Zeta[3] + (69120*I)*mt^3*mu^9*Pi*Zeta[3] + 
    (21600*I)*mt^4*mu^9*Pi*Zeta[3] + (4320*I)*mt*mu^10*Pi*Zeta[3] + 
    (8640*I)*mt^2*mu^10*Pi*Zeta[3] + (4320*I)*mt^3*mu^10*Pi*Zeta[3]))/
  (17280*mt^2*(1 + mt)^2*mu^2*(1 + mu)^2*(mt + mu)*(1 + mt + mu)^3) + 
 G[0, mt]*((3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1, -1, -1, mu])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, -1, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, 0, -1, mu])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, 0, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1, -1, mu])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, -1, mu])/(4*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[0, 0, 0, mu])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 268*mt^4 + 530*mu + 
      1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 798*mu^2 + 1614*mt*mu^2 + 
      804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 268*mu^4 - (132*I)*Pi - 
      (264*I)*mt*Pi - (396*I)*mt^2*Pi - (264*I)*mt^3*Pi - (132*I)*mt^4*Pi - 
      (264*I)*mu*Pi - (792*I)*mt*mu*Pi - (792*I)*mt^2*mu*Pi - 
      (264*I)*mt^3*mu*Pi - (396*I)*mu^2*Pi - (792*I)*mt*mu^2*Pi - 
      (396*I)*mt^2*mu^2*Pi - (264*I)*mu^3*Pi - (264*I)*mt*mu^3*Pi - 
      (132*I)*mu^4*Pi + 9*Pi^2 + 18*mt*Pi^2 + 27*mt^2*Pi^2 + 18*mt^3*Pi^2 + 
      9*mt^4*Pi^2 + 18*mu*Pi^2 + 54*mt*mu*Pi^2 + 54*mt^2*mu*Pi^2 + 
      18*mt^3*mu*Pi^2 + 27*mu^2*Pi^2 + 54*mt*mu^2*Pi^2 + 27*mt^2*mu^2*Pi^2 + 
      18*mu^3*Pi^2 + 18*mt*mu^3*Pi^2 + 9*mu^4*Pi^2)*q2*Log[q2])/
    (144*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2]^2)/(24*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^3)/(8*mt*mu*(1 + mt + mu)) + 
   G[0, -1, mu]*(((-1/24*I)*CA^4*CF*(-22*I - (44*I)*mt - (66*I)*mt^2 - 
        (44*I)*mt^3 - (33*I)*mt^4 - (44*I)*mu - (132*I)*mt*mu - 
        (132*I)*mt^2*mu - (42*I)*mt^3*mu - (66*I)*mu^2 - (132*I)*mt*mu^2 - 
        (63*I)*mt^2*mu^2 - (44*I)*mu^3 - (32*I)*mt*mu^3 - (22*I)*mu^4 + 
        6*Pi + 12*mt*Pi + 18*mt^2*Pi + 12*mt^3*Pi + 6*mt^4*Pi + 12*mu*Pi + 
        36*mt*mu*Pi + 36*mt^2*mu*Pi + 12*mt^3*mu*Pi + 18*mu^2*Pi + 
        36*mt*mu^2*Pi + 18*mt^2*mu^2*Pi + 12*mu^3*Pi + 12*mt*mu^3*Pi + 
        6*mu^4*Pi)*q2)/(mt*mu*(1 + mt + mu)) + 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[-1, 0, mu]*(((-1/24*I)*CA^4*CF*(-22*I - (56*I)*mt - (99*I)*mt^2 - 
        (76*I)*mt^3 - (44*I)*mt^4 - (44*I)*mu - (168*I)*mt*mu - 
        (198*I)*mt^2*mu - (76*I)*mt^3*mu - (66*I)*mu^2 - (168*I)*mt*mu^2 - 
        (99*I)*mt^2*mu^2 - (44*I)*mu^3 - (56*I)*mt*mu^3 - (22*I)*mu^4 + 
        6*Pi + 12*mt*Pi + 18*mt^2*Pi + 12*mt^3*Pi + 6*mt^4*Pi + 12*mu*Pi + 
        36*mt*mu*Pi + 36*mt^2*mu*Pi + 12*mt^3*mu*Pi + 18*mu^2*Pi + 
        36*mt*mu^2*Pi + 18*mt^2*mu^2*Pi + 12*mu^3*Pi + 12*mt*mu^3*Pi + 
        6*mu^4*Pi)*q2)/(mt*mu*(1 + mt + mu)) + 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[-1, -1, mu]*((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
        6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
        2*mu^3 + 2*mt*mu^3 + mu^4)*(11 - (3*I)*Pi)*q2)/
      (12*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (4*mt*mu*(1 + mt + mu))) + G[0, 0, mu]*
    ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 + (9*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[0, mu]*(-1/144*(CA^4*CF*(268 + 1066*mt + 2126*mt^2 + 2662*mt^3 + 
         2138*mt^4 + 1072*mt^5 + 268*mt^6 + 1066*mu + 4312*mt*mu + 
         8586*mt^2*mu + 9024*mt^3*mu + 5044*mt^4*mu + 1360*mt^5*mu + 
         2126*mu^2 + 8586*mt*mu^2 + 13800*mt^2*mu^2 + 9498*mt^3*mu^2 + 
         2606*mt^4*mu^2 + 2662*mu^3 + 9024*mt*mu^3 + 9498*mt^2*mu^3 + 
         3148*mt^3*mu^3 + 2138*mu^4 + 5044*mt*mu^4 + 2606*mt^2*mu^4 + 
         1072*mu^5 + 1360*mt*mu^5 + 268*mu^6 - (132*I)*Pi - (528*I)*mt*Pi - 
         (1056*I)*mt^2*Pi - (1320*I)*mt^3*Pi - (1056*I)*mt^4*Pi - 
         (528*I)*mt^5*Pi - (132*I)*mt^6*Pi - (528*I)*mu*Pi - 
         (2112*I)*mt*mu*Pi - (3960*I)*mt^2*mu*Pi - (3960*I)*mt^3*mu*Pi - 
         (2112*I)*mt^4*mu*Pi - (528*I)*mt^5*mu*Pi - (1056*I)*mu^2*Pi - 
         (3960*I)*mt*mu^2*Pi - (5940*I)*mt^2*mu^2*Pi - (3960*I)*mt^3*mu^2*
          Pi - (1056*I)*mt^4*mu^2*Pi - (1320*I)*mu^3*Pi - 
         (3960*I)*mt*mu^3*Pi - (3960*I)*mt^2*mu^3*Pi - (1320*I)*mt^3*mu^3*
          Pi - (1056*I)*mu^4*Pi - (2112*I)*mt*mu^4*Pi - (1056*I)*mt^2*mu^4*
          Pi - (528*I)*mu^5*Pi - (528*I)*mt*mu^5*Pi - (132*I)*mu^6*Pi + 
         81*Pi^2 + 324*mt*Pi^2 + 648*mt^2*Pi^2 + 810*mt^3*Pi^2 + 
         648*mt^4*Pi^2 + 324*mt^5*Pi^2 + 81*mt^6*Pi^2 + 324*mu*Pi^2 + 
         1296*mt*mu*Pi^2 + 2430*mt^2*mu*Pi^2 + 2430*mt^3*mu*Pi^2 + 
         1296*mt^4*mu*Pi^2 + 324*mt^5*mu*Pi^2 + 648*mu^2*Pi^2 + 
         2430*mt*mu^2*Pi^2 + 3645*mt^2*mu^2*Pi^2 + 2430*mt^3*mu^2*Pi^2 + 
         648*mt^4*mu^2*Pi^2 + 810*mu^3*Pi^2 + 2430*mt*mu^3*Pi^2 + 
         2430*mt^2*mu^3*Pi^2 + 810*mt^3*mu^3*Pi^2 + 648*mu^4*Pi^2 + 
         1296*mt*mu^4*Pi^2 + 648*mt^2*mu^4*Pi^2 + 324*mu^5*Pi^2 + 
         324*mt*mu^5*Pi^2 + 81*mu^6*Pi^2)*q2)/(mt*mu*(1 + mt + mu)^3) + 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 + (3*I)*Pi)*q2*Log[q2])/
      (12*mt*mu*(1 + mt + mu)) + (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (8*mt*mu*(1 + mt + mu))) + 
   (CA^4*CF*q2*(-360*mt^2 - 2160*mt^3 - 5760*mt^4 - 9000*mt^5 - 9000*mt^6 - 
      5760*mt^7 - 2160*mt^8 - 360*mt^9 + 772*mu + 3732*mt*mu + 6608*mt^2*mu + 
      2820*mt^3*mu - 7992*mt^4*mu - 15396*mt^5*mu - 12400*mt^6*mu - 
      4980*mt^7*mu - 812*mt^8*mu + 3154*mu^2 + 14718*mt*mu^2 + 
      26082*mt^2*mu^2 + 15934*mt^3*mu^2 - 11498*mt^4*mu^2 - 23814*mt^5*mu^2 - 
      13578*mt^6*mu^2 - 2678*mt^7*mu^2 + 6374*mu^3 + 26512*mt*mu^3 + 
      37250*mt^2*mu^3 + 9312*mt^3*mu^3 - 25246*mt^4*mu^3 - 23744*mt^5*mu^3 - 
      6298*mt^6*mu^3 + 7918*mu^4 + 24686*mt*mu^4 + 19132*mt^2*mu^4 - 
      11540*mt^3*mu^4 - 21322*mt^4*mu^4 - 7418*mt^5*mu^4 + 6242*mu^5 + 
      11264*mt*mu^5 - 1116*mt^2*mu^5 - 11056*mt^3*mu^5 - 4918*mt^4*mu^5 + 
      3088*mu^6 + 1776*mt*mu^6 - 3408*mt^2*mu^6 - 2096*mt^3*mu^6 + 772*mu^7 - 
      328*mt*mu^7 - 524*mt^2*mu^7 - (804*I)*mu*Pi - (4806*I)*mt*mu*Pi - 
      (13578*I)*mt^2*mu*Pi - (23940*I)*mt^3*mu*Pi - (28764*I)*mt^4*mu*Pi - 
      (24030*I)*mt^5*mu*Pi - (13650*I)*mt^6*mu*Pi - (4824*I)*mt^7*mu*Pi - 
      (804*I)*mt^8*mu*Pi - (3198*I)*mu^2*Pi - (19332*I)*mt*mu^2*Pi - 
      (54828*I)*mt^2*mu^2*Pi - (91524*I)*mt^3*mu^2*Pi - 
      (95034*I)*mt^4*mu^2*Pi - (61416*I)*mt^5*mu^2*Pi - 
      (23292*I)*mt^6*mu^2*Pi - (4080*I)*mt^7*mu^2*Pi - (6378*I)*mu^3*Pi - 
      (38514*I)*mt*mu^3*Pi - (99294*I)*mt^2*mu^3*Pi - 
      (137052*I)*mt^3*mu^3*Pi - (106206*I)*mt^4*mu^3*Pi - 
      (44130*I)*mt^5*mu^3*Pi - (7818*I)*mt^6*mu^3*Pi - (7986*I)*mu^4*Pi - 
      (43044*I)*mt*mu^4*Pi - (90624*I)*mt^2*mu^4*Pi - 
      (93504*I)*mt^3*mu^4*Pi - (47382*I)*mt^4*mu^4*Pi - 
      (9444*I)*mt^5*mu^4*Pi - (6414*I)*mu^5*Pi - (27960*I)*mt*mu^5*Pi - 
      (44496*I)*mt^2*mu^5*Pi - (30768*I)*mt^3*mu^5*Pi - 
      (7818*I)*mt^4*mu^5*Pi - (3216*I)*mu^6*Pi - (10512*I)*mt*mu^6*Pi - 
      (11376*I)*mt^2*mu^6*Pi - (4080*I)*mt^3*mu^6*Pi - (804*I)*mu^7*Pi - 
      (1608*I)*mt*mu^7*Pi - (804*I)*mt^2*mu^7*Pi - 198*mu*Pi^2 - 
      1152*mt*mu*Pi^2 - 3123*mt^2*mu*Pi^2 - 5232*mt^3*mu*Pi^2 - 
      5940*mt^4*mu*Pi^2 - 4668*mt^5*mu*Pi^2 - 2487*mt^6*mu*Pi^2 - 
      828*mt^7*mu*Pi^2 - 132*mt^8*mu*Pi^2 - 792*mu^2*Pi^2 - 
      4572*mt*mu^2*Pi^2 - 12024*mt^2*mu^2*Pi^2 - 18450*mt^3*mu^2*Pi^2 - 
      17610*mt^4*mu^2*Pi^2 - 10422*mt^5*mu^2*Pi^2 - 3582*mt^6*mu^2*Pi^2 - 
      564*mt^7*mu^2*Pi^2 - 1584*mu^3*Pi^2 - 8748*mt*mu^3*Pi^2 - 
      20628*mt^2*mu^3*Pi^2 - 26298*mt^3*mu^3*Pi^2 - 19011*mt^4*mu^3*Pi^2 - 
      7404*mt^5*mu^3*Pi^2 - 1227*mt^6*mu^3*Pi^2 - 1980*mu^4*Pi^2 - 
      9540*mt*mu^4*Pi^2 - 18396*mt^2*mu^4*Pi^2 - 17742*mt^3*mu^4*Pi^2 - 
      8556*mt^4*mu^4*Pi^2 - 1650*mt^5*mu^4*Pi^2 - 1584*mu^5*Pi^2 - 
      6156*mt*mu^5*Pi^2 - 8973*mt^2*mu^5*Pi^2 - 5814*mt^3*mu^5*Pi^2 - 
      1413*mt^4*mu^5*Pi^2 - 792*mu^6*Pi^2 - 2340*mt*mu^6*Pi^2 - 
      2304*mt^2*mu^6*Pi^2 - 756*mt^3*mu^6*Pi^2 - 198*mu^7*Pi^2 - 
      396*mt*mu^7*Pi^2 - 198*mt^2*mu^7*Pi^2 - (135*I)*mu*Pi^3 - 
      (810*I)*mt*mu*Pi^3 - (2295*I)*mt^2*mu*Pi^3 - (4050*I)*mt^3*mu*Pi^3 - 
      (4860*I)*mt^4*mu*Pi^3 - (4050*I)*mt^5*mu*Pi^3 - (2295*I)*mt^6*mu*Pi^3 - 
      (810*I)*mt^7*mu*Pi^3 - (135*I)*mt^8*mu*Pi^3 - (540*I)*mu^2*Pi^3 - 
      (3240*I)*mt*mu^2*Pi^3 - (8910*I)*mt^2*mu^2*Pi^3 - 
      (14310*I)*mt^3*mu^2*Pi^3 - (14310*I)*mt^4*mu^2*Pi^3 - 
      (8910*I)*mt^5*mu^2*Pi^3 - (3240*I)*mt^6*mu^2*Pi^3 - 
      (540*I)*mt^7*mu^2*Pi^3 - (1080*I)*mu^3*Pi^3 - (6210*I)*mt*mu^3*Pi^3 - 
      (15255*I)*mt^2*mu^3*Pi^3 - (20250*I)*mt^3*mu^3*Pi^3 - 
      (15255*I)*mt^4*mu^3*Pi^3 - (6210*I)*mt^5*mu^3*Pi^3 - 
      (1080*I)*mt^6*mu^3*Pi^3 - (1350*I)*mu^4*Pi^3 - (6750*I)*mt*mu^4*Pi^3 - 
      (13500*I)*mt^2*mu^4*Pi^3 - (13500*I)*mt^3*mu^4*Pi^3 - 
      (6750*I)*mt^4*mu^4*Pi^3 - (1350*I)*mt^5*mu^4*Pi^3 - 
      (1080*I)*mu^5*Pi^3 - (4320*I)*mt*mu^5*Pi^3 - (6480*I)*mt^2*mu^5*Pi^3 - 
      (4320*I)*mt^3*mu^5*Pi^3 - (1080*I)*mt^4*mu^5*Pi^3 - (540*I)*mu^6*Pi^3 - 
      (1620*I)*mt*mu^6*Pi^3 - (1620*I)*mt^2*mu^6*Pi^3 - 
      (540*I)*mt^3*mu^6*Pi^3 - (135*I)*mu^7*Pi^3 - (270*I)*mt*mu^7*Pi^3 - 
      (135*I)*mt^2*mu^7*Pi^3 - 108*mu*Zeta[3] - 648*mt*mu*Zeta[3] - 
      1836*mt^2*mu*Zeta[3] - 3240*mt^3*mu*Zeta[3] - 3888*mt^4*mu*Zeta[3] - 
      3240*mt^5*mu*Zeta[3] - 1836*mt^6*mu*Zeta[3] - 648*mt^7*mu*Zeta[3] - 
      108*mt^8*mu*Zeta[3] - 432*mu^2*Zeta[3] - 2592*mt*mu^2*Zeta[3] - 
      7128*mt^2*mu^2*Zeta[3] - 11448*mt^3*mu^2*Zeta[3] - 
      11448*mt^4*mu^2*Zeta[3] - 7128*mt^5*mu^2*Zeta[3] - 
      2592*mt^6*mu^2*Zeta[3] - 432*mt^7*mu^2*Zeta[3] - 864*mu^3*Zeta[3] - 
      4968*mt*mu^3*Zeta[3] - 12204*mt^2*mu^3*Zeta[3] - 
      16200*mt^3*mu^3*Zeta[3] - 12204*mt^4*mu^3*Zeta[3] - 
      4968*mt^5*mu^3*Zeta[3] - 864*mt^6*mu^3*Zeta[3] - 1080*mu^4*Zeta[3] - 
      5400*mt*mu^4*Zeta[3] - 10800*mt^2*mu^4*Zeta[3] - 
      10800*mt^3*mu^4*Zeta[3] - 5400*mt^4*mu^4*Zeta[3] - 
      1080*mt^5*mu^4*Zeta[3] - 864*mu^5*Zeta[3] - 3456*mt*mu^5*Zeta[3] - 
      5184*mt^2*mu^5*Zeta[3] - 3456*mt^3*mu^5*Zeta[3] - 
      864*mt^4*mu^5*Zeta[3] - 432*mu^6*Zeta[3] - 1296*mt*mu^6*Zeta[3] - 
      1296*mt^2*mu^6*Zeta[3] - 432*mt^3*mu^6*Zeta[3] - 108*mu^7*Zeta[3] - 
      216*mt*mu^7*Zeta[3] - 108*mt^2*mu^7*Zeta[3]))/
    (432*mt*(1 + mt)^2*mu^2*(1 + mt + mu)^3)) + 
 G[0, mu]*(((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*G[-1, -1 - mu, mt])/
    (mt*mu*(1 + mt + mu)) - ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
      mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*G[0, -1, mt])/
    (mt*mu*(1 + mt + mu)) - ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
      mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*G[-1 - mu, -1, mt])/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, 0, 0, mt])/
    (mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, 0, -1 - mu, mt])/
    (2*mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, -1 - mu, 0, mt])/
    (2*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1, 0, mt])/
    (2*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, 0, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, 0, -1 - mu, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, -1 - mu, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -mu, -1 - mu, mt])/
    (2*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1, 0, mt])/
    (2*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, 
      -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, -mu, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, -1 - mu, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 268*mt^4 + 530*mu + 
      1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 798*mu^2 + 1614*mt*mu^2 + 
      804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 268*mu^4 - (132*I)*Pi - 
      (264*I)*mt*Pi - (396*I)*mt^2*Pi - (264*I)*mt^3*Pi - (132*I)*mt^4*Pi - 
      (264*I)*mu*Pi - (792*I)*mt*mu*Pi - (792*I)*mt^2*mu*Pi - 
      (264*I)*mt^3*mu*Pi - (396*I)*mu^2*Pi - (792*I)*mt*mu^2*Pi - 
      (396*I)*mt^2*mu^2*Pi - (264*I)*mu^3*Pi - (264*I)*mt*mu^3*Pi - 
      (132*I)*mu^4*Pi + 9*Pi^2 + 18*mt*Pi^2 + 27*mt^2*Pi^2 + 18*mt^3*Pi^2 + 
      9*mt^4*Pi^2 + 18*mu*Pi^2 + 54*mt*mu*Pi^2 + 54*mt^2*mu*Pi^2 + 
      18*mt^3*mu*Pi^2 + 27*mu^2*Pi^2 + 54*mt*mu^2*Pi^2 + 27*mt^2*mu^2*Pi^2 + 
      18*mu^3*Pi^2 + 18*mt*mu^3*Pi^2 + 9*mu^4*Pi^2)*q2*Log[q2])/
    (144*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2]^2)/(24*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^3)/(8*mt*mu*(1 + mt + mu)) + 
   G[-mu, -1 - mu, mt]*((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 22*mt^4 + 
        44*mu + 132*mt*mu + 132*mt^2*mu + 56*mt^3*mu + 66*mu^2 + 
        132*mt*mu^2 + 69*mt^2*mu^2 + 44*mu^3 + 46*mt*mu^3 + 11*mu^4 + 
        (12*I)*Pi + (24*I)*mt*Pi + (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + 
        (12*I)*mt^4*Pi + (24*I)*mu*Pi + (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + 
        (24*I)*mt^3*mu*Pi + (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + 
        (36*I)*mt^2*mu^2*Pi + (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + 
        (12*I)*mu^4*Pi)*q2)/(24*mt*mu*(1 + mt + mu)) - 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(2*mt*mu*(1 + mt + mu))) + 
   G[-1, 0, mt]*((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 22*mt^4 + 32*mu + 
        96*mt*mu + 96*mt^2*mu + 32*mt^3*mu + 33*mu^2 + 66*mt*mu^2 + 
        33*mt^2*mu^2 + 12*mu^3 + 12*mt*mu^3 - (24*I)*Pi - (48*I)*mt*Pi - 
        (72*I)*mt^2*Pi - (48*I)*mt^3*Pi - (24*I)*mt^4*Pi - (48*I)*mu*Pi - 
        (144*I)*mt*mu*Pi - (144*I)*mt^2*mu*Pi - (48*I)*mt^3*mu*Pi - 
        (72*I)*mu^2*Pi - (144*I)*mt*mu^2*Pi - (72*I)*mt^2*mu^2*Pi - 
        (48*I)*mu^3*Pi - (48*I)*mt*mu^3*Pi - (24*I)*mu^4*Pi)*q2)/
      (24*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (2*mt*mu*(1 + mt + mu))) + G[-1 - mu, -1 - mu, mt]*
    ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 - (3*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[0, 0, mt]*((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
        6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
        2*mu^3 + 2*mt*mu^3 + mu^4)*(11 + (9*I)*Pi)*q2)/
      (12*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (4*mt*mu*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    (((-1/12*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(-22*I + 3*Pi)*q2)/(mt*mu*(1 + mt + mu)) + 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[-1 - mu, 0, mt]*(((I/12)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
        2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*(22*I + 9*Pi)*q2)/
      (mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
        2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (4*mt*mu*(1 + mt + mu))) + G[-1 - mu, mt]*
    (-1/144*(CA^4*CF*(268*mt^2 + 530*mt^3 + 798*mt^4 + 536*mt^5 + 268*mt^6 - 
         300*mt*mu - 232*mt^2*mu + 744*mt^3*mu + 924*mt^4*mu + 248*mt^5*mu - 
         120*mu^2 - 1110*mt*mu^2 - 1614*mt^2*mu^2 - 738*mt^3*mu^2 - 
         174*mt^4*mu^2 - 360*mu^3 - 1740*mt*mu^3 - 2344*mt^2*mu^3 - 
         964*mt^3*mu^3 - 480*mu^4 - 1290*mt*mu^4 - 782*mt^2*mu^4 - 360*mu^5 - 
         360*mt*mu^5 - 120*mu^6 + (264*I)*mt^2*Pi + (528*I)*mt^3*Pi + 
         (792*I)*mt^4*Pi + (528*I)*mt^5*Pi + (264*I)*mt^6*Pi + 
         (528*I)*mt^2*mu*Pi + (1584*I)*mt^3*mu*Pi + (1584*I)*mt^4*mu*Pi + 
         (528*I)*mt^5*mu*Pi + (792*I)*mt^2*mu^2*Pi + (1584*I)*mt^3*mu^2*Pi + 
         (792*I)*mt^4*mu^2*Pi + (528*I)*mt^2*mu^3*Pi + (528*I)*mt^3*mu^3*Pi + 
         (264*I)*mt^2*mu^4*Pi + 81*mt^2*Pi^2 + 162*mt^3*Pi^2 + 
         243*mt^4*Pi^2 + 162*mt^5*Pi^2 + 81*mt^6*Pi^2 + 162*mt^2*mu*Pi^2 + 
         486*mt^3*mu*Pi^2 + 486*mt^4*mu*Pi^2 + 162*mt^5*mu*Pi^2 + 
         243*mt^2*mu^2*Pi^2 + 486*mt^3*mu^2*Pi^2 + 243*mt^4*mu^2*Pi^2 + 
         162*mt^2*mu^3*Pi^2 + 162*mt^3*mu^3*Pi^2 + 81*mt^2*mu^4*Pi^2)*q2)/
       (mt^3*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*(11 + (3*I)*Pi)*q2*Log[q2])/
      (12*mt*mu*(1 + mt + mu)) + (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (8*mt*mu*(1 + mt + mu))) + 
   (CA^4*CF*q2*(772*mt + 3154*mt^2 + 6374*mt^3 + 7918*mt^4 + 6242*mt^5 + 
      3088*mt^6 + 772*mt^7 + 3732*mt*mu + 14718*mt^2*mu + 26512*mt^3*mu + 
      24686*mt^4*mu + 11264*mt^5*mu + 1776*mt^6*mu - 328*mt^7*mu - 360*mu^2 + 
      6608*mt*mu^2 + 26082*mt^2*mu^2 + 37250*mt^3*mu^2 + 19132*mt^4*mu^2 - 
      1116*mt^5*mu^2 - 3408*mt^6*mu^2 - 524*mt^7*mu^2 - 2160*mu^3 + 
      2820*mt*mu^3 + 15934*mt^2*mu^3 + 9312*mt^3*mu^3 - 11540*mt^4*mu^3 - 
      11056*mt^5*mu^3 - 2096*mt^6*mu^3 - 5760*mu^4 - 7992*mt*mu^4 - 
      11498*mt^2*mu^4 - 25246*mt^3*mu^4 - 21322*mt^4*mu^4 - 4918*mt^5*mu^4 - 
      9000*mu^5 - 15396*mt*mu^5 - 23814*mt^2*mu^5 - 23744*mt^3*mu^5 - 
      7418*mt^4*mu^5 - 9000*mu^6 - 12400*mt*mu^6 - 13578*mt^2*mu^6 - 
      6298*mt^3*mu^6 - 5760*mu^7 - 4980*mt*mu^7 - 2678*mt^2*mu^7 - 
      2160*mu^8 - 812*mt*mu^8 - 360*mu^9 - (804*I)*mt*Pi - (3198*I)*mt^2*Pi - 
      (6378*I)*mt^3*Pi - (7986*I)*mt^4*Pi - (6414*I)*mt^5*Pi - 
      (3216*I)*mt^6*Pi - (804*I)*mt^7*Pi - (4806*I)*mt*mu*Pi - 
      (19332*I)*mt^2*mu*Pi - (38514*I)*mt^3*mu*Pi - (43044*I)*mt^4*mu*Pi - 
      (27960*I)*mt^5*mu*Pi - (10512*I)*mt^6*mu*Pi - (1608*I)*mt^7*mu*Pi - 
      (13578*I)*mt*mu^2*Pi - (54828*I)*mt^2*mu^2*Pi - 
      (99294*I)*mt^3*mu^2*Pi - (90624*I)*mt^4*mu^2*Pi - 
      (44496*I)*mt^5*mu^2*Pi - (11376*I)*mt^6*mu^2*Pi - 
      (804*I)*mt^7*mu^2*Pi - (23940*I)*mt*mu^3*Pi - (91524*I)*mt^2*mu^3*Pi - 
      (137052*I)*mt^3*mu^3*Pi - (93504*I)*mt^4*mu^3*Pi - 
      (30768*I)*mt^5*mu^3*Pi - (4080*I)*mt^6*mu^3*Pi - (28764*I)*mt*mu^4*Pi - 
      (95034*I)*mt^2*mu^4*Pi - (106206*I)*mt^3*mu^4*Pi - 
      (47382*I)*mt^4*mu^4*Pi - (7818*I)*mt^5*mu^4*Pi - (24030*I)*mt*mu^5*Pi - 
      (61416*I)*mt^2*mu^5*Pi - (44130*I)*mt^3*mu^5*Pi - 
      (9444*I)*mt^4*mu^5*Pi - (13650*I)*mt*mu^6*Pi - (23292*I)*mt^2*mu^6*Pi - 
      (7818*I)*mt^3*mu^6*Pi - (4824*I)*mt*mu^7*Pi - (4080*I)*mt^2*mu^7*Pi - 
      (804*I)*mt*mu^8*Pi - 198*mt*Pi^2 - 792*mt^2*Pi^2 - 1584*mt^3*Pi^2 - 
      1980*mt^4*Pi^2 - 1584*mt^5*Pi^2 - 792*mt^6*Pi^2 - 198*mt^7*Pi^2 - 
      1152*mt*mu*Pi^2 - 4572*mt^2*mu*Pi^2 - 8748*mt^3*mu*Pi^2 - 
      9540*mt^4*mu*Pi^2 - 6156*mt^5*mu*Pi^2 - 2340*mt^6*mu*Pi^2 - 
      396*mt^7*mu*Pi^2 - 3123*mt*mu^2*Pi^2 - 12024*mt^2*mu^2*Pi^2 - 
      20628*mt^3*mu^2*Pi^2 - 18396*mt^4*mu^2*Pi^2 - 8973*mt^5*mu^2*Pi^2 - 
      2304*mt^6*mu^2*Pi^2 - 198*mt^7*mu^2*Pi^2 - 5232*mt*mu^3*Pi^2 - 
      18450*mt^2*mu^3*Pi^2 - 26298*mt^3*mu^3*Pi^2 - 17742*mt^4*mu^3*Pi^2 - 
      5814*mt^5*mu^3*Pi^2 - 756*mt^6*mu^3*Pi^2 - 5940*mt*mu^4*Pi^2 - 
      17610*mt^2*mu^4*Pi^2 - 19011*mt^3*mu^4*Pi^2 - 8556*mt^4*mu^4*Pi^2 - 
      1413*mt^5*mu^4*Pi^2 - 4668*mt*mu^5*Pi^2 - 10422*mt^2*mu^5*Pi^2 - 
      7404*mt^3*mu^5*Pi^2 - 1650*mt^4*mu^5*Pi^2 - 2487*mt*mu^6*Pi^2 - 
      3582*mt^2*mu^6*Pi^2 - 1227*mt^3*mu^6*Pi^2 - 828*mt*mu^7*Pi^2 - 
      564*mt^2*mu^7*Pi^2 - 132*mt*mu^8*Pi^2 - (135*I)*mt*Pi^3 - 
      (540*I)*mt^2*Pi^3 - (1080*I)*mt^3*Pi^3 - (1350*I)*mt^4*Pi^3 - 
      (1080*I)*mt^5*Pi^3 - (540*I)*mt^6*Pi^3 - (135*I)*mt^7*Pi^3 - 
      (810*I)*mt*mu*Pi^3 - (3240*I)*mt^2*mu*Pi^3 - (6210*I)*mt^3*mu*Pi^3 - 
      (6750*I)*mt^4*mu*Pi^3 - (4320*I)*mt^5*mu*Pi^3 - (1620*I)*mt^6*mu*Pi^3 - 
      (270*I)*mt^7*mu*Pi^3 - (2295*I)*mt*mu^2*Pi^3 - 
      (8910*I)*mt^2*mu^2*Pi^3 - (15255*I)*mt^3*mu^2*Pi^3 - 
      (13500*I)*mt^4*mu^2*Pi^3 - (6480*I)*mt^5*mu^2*Pi^3 - 
      (1620*I)*mt^6*mu^2*Pi^3 - (135*I)*mt^7*mu^2*Pi^3 - 
      (4050*I)*mt*mu^3*Pi^3 - (14310*I)*mt^2*mu^3*Pi^3 - 
      (20250*I)*mt^3*mu^3*Pi^3 - (13500*I)*mt^4*mu^3*Pi^3 - 
      (4320*I)*mt^5*mu^3*Pi^3 - (540*I)*mt^6*mu^3*Pi^3 - 
      (4860*I)*mt*mu^4*Pi^3 - (14310*I)*mt^2*mu^4*Pi^3 - 
      (15255*I)*mt^3*mu^4*Pi^3 - (6750*I)*mt^4*mu^4*Pi^3 - 
      (1080*I)*mt^5*mu^4*Pi^3 - (4050*I)*mt*mu^5*Pi^3 - 
      (8910*I)*mt^2*mu^5*Pi^3 - (6210*I)*mt^3*mu^5*Pi^3 - 
      (1350*I)*mt^4*mu^5*Pi^3 - (2295*I)*mt*mu^6*Pi^3 - 
      (3240*I)*mt^2*mu^6*Pi^3 - (1080*I)*mt^3*mu^6*Pi^3 - 
      (810*I)*mt*mu^7*Pi^3 - (540*I)*mt^2*mu^7*Pi^3 - (135*I)*mt*mu^8*Pi^3 - 
      108*mt*Zeta[3] - 432*mt^2*Zeta[3] - 864*mt^3*Zeta[3] - 
      1080*mt^4*Zeta[3] - 864*mt^5*Zeta[3] - 432*mt^6*Zeta[3] - 
      108*mt^7*Zeta[3] - 648*mt*mu*Zeta[3] - 2592*mt^2*mu*Zeta[3] - 
      4968*mt^3*mu*Zeta[3] - 5400*mt^4*mu*Zeta[3] - 3456*mt^5*mu*Zeta[3] - 
      1296*mt^6*mu*Zeta[3] - 216*mt^7*mu*Zeta[3] - 1836*mt*mu^2*Zeta[3] - 
      7128*mt^2*mu^2*Zeta[3] - 12204*mt^3*mu^2*Zeta[3] - 
      10800*mt^4*mu^2*Zeta[3] - 5184*mt^5*mu^2*Zeta[3] - 
      1296*mt^6*mu^2*Zeta[3] - 108*mt^7*mu^2*Zeta[3] - 3240*mt*mu^3*Zeta[3] - 
      11448*mt^2*mu^3*Zeta[3] - 16200*mt^3*mu^3*Zeta[3] - 
      10800*mt^4*mu^3*Zeta[3] - 3456*mt^5*mu^3*Zeta[3] - 
      432*mt^6*mu^3*Zeta[3] - 3888*mt*mu^4*Zeta[3] - 
      11448*mt^2*mu^4*Zeta[3] - 12204*mt^3*mu^4*Zeta[3] - 
      5400*mt^4*mu^4*Zeta[3] - 864*mt^5*mu^4*Zeta[3] - 3240*mt*mu^5*Zeta[3] - 
      7128*mt^2*mu^5*Zeta[3] - 4968*mt^3*mu^5*Zeta[3] - 
      1080*mt^4*mu^5*Zeta[3] - 1836*mt*mu^6*Zeta[3] - 
      2592*mt^2*mu^6*Zeta[3] - 864*mt^3*mu^6*Zeta[3] - 648*mt*mu^7*Zeta[3] - 
      432*mt^2*mu^7*Zeta[3] - 108*mt*mu^8*Zeta[3]))/
    (432*mt^2*mu*(1 + mu)^2*(1 + mt + mu)^3)) + 
 G[-1 - mu, mt]*((3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, -1, -1, mu])/
    (4*mt*mu*(1 + mt + mu)) + (7*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, -1, 0, mu])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, 0, -1, mu])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1, 0, 0, mu])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1, -1, mu])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1, 0, mu])/
    (4*mt*mu*(1 + mt + mu)) + (7*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, 0, -1, mu])/
    (4*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, 0, 0, mu])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 
      268*mt^4 + 530*mu + 1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 
      798*mu^2 + 1614*mt*mu^2 + 804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 
      268*mu^4 - (132*I)*Pi - (264*I)*mt*Pi - (396*I)*mt^2*Pi - 
      (264*I)*mt^3*Pi - (132*I)*mt^4*Pi - (264*I)*mu*Pi - (792*I)*mt*mu*Pi - 
      (792*I)*mt^2*mu*Pi - (264*I)*mt^3*mu*Pi - (396*I)*mu^2*Pi - 
      (792*I)*mt*mu^2*Pi - (396*I)*mt^2*mu^2*Pi - (264*I)*mu^3*Pi - 
      (264*I)*mt*mu^3*Pi - (132*I)*mu^4*Pi + 9*Pi^2 + 18*mt*Pi^2 + 
      27*mt^2*Pi^2 + 18*mt^3*Pi^2 + 9*mt^4*Pi^2 + 18*mu*Pi^2 + 
      54*mt*mu*Pi^2 + 54*mt^2*mu*Pi^2 + 18*mt^3*mu*Pi^2 + 27*mu^2*Pi^2 + 
      54*mt*mu^2*Pi^2 + 27*mt^2*mu^2*Pi^2 + 18*mu^3*Pi^2 + 18*mt*mu^3*Pi^2 + 
      9*mu^4*Pi^2)*q2*Log[q2])/(144*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 + (3*I)*Pi)*q2*Log[q2]^2)/(24*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^3)/(8*mt*mu*(1 + mt + mu)) + 
   G[-1, 0, mu]*((CA^4*CF*(33 + 42*mt + 63*mt^2 + 32*mt^3 + 22*mt^4 + 44*mu + 
        126*mt*mu + 126*mt^2*mu + 32*mt^3*mu + 66*mu^2 + 126*mt*mu^2 + 
        63*mt^2*mu^2 + 44*mu^3 + 42*mt*mu^3 + 33*mu^4 - (30*I)*Pi - 
        (60*I)*mt*Pi - (90*I)*mt^2*Pi - (60*I)*mt^3*Pi - (30*I)*mt^4*Pi - 
        (60*I)*mu*Pi - (180*I)*mt*mu*Pi - (180*I)*mt^2*mu*Pi - 
        (60*I)*mt^3*mu*Pi - (90*I)*mu^2*Pi - (180*I)*mt*mu^2*Pi - 
        (90*I)*mt^2*mu^2*Pi - (60*I)*mu^3*Pi - (60*I)*mt*mu^3*Pi - 
        (30*I)*mu^4*Pi)*q2)/(24*mt*mu*(1 + mt + mu)) + 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[0, -1, mu]*(((-1/24*I)*CA^4*CF*(-44*I - (42*I)*mt - (63*I)*mt^2 - 
        (32*I)*mt^3 - (33*I)*mt^4 - (42*I)*mu - (120*I)*mt*mu - 
        (120*I)*mt^2*mu - (30*I)*mt^3*mu - (63*I)*mu^2 - (120*I)*mt*mu^2 - 
        (60*I)*mt^2*mu^2 - (32*I)*mu^3 - (30*I)*mt*mu^3 - (33*I)*mu^4 + 
        30*Pi + 60*mt*Pi + 90*mt^2*Pi + 60*mt^3*Pi + 30*mt^4*Pi + 60*mu*Pi + 
        180*mt*mu*Pi + 180*mt^2*mu*Pi + 60*mt^3*mu*Pi + 90*mu^2*Pi + 
        180*mt*mu^2*Pi + 90*mt^2*mu^2*Pi + 60*mu^3*Pi + 60*mt*mu^3*Pi + 
        30*mu^4*Pi)*q2)/(mt*mu*(1 + mt + mu)) + 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[0, 0, mu]*((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
        6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
        2*mu^3 + 2*mt*mu^3 + mu^4)*(11 + (9*I)*Pi)*q2)/
      (12*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (4*mt*mu*(1 + mt + mu))) + G[-1, -1, mu]*
    ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 + (21*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   (CA^4*CF*q2*(360*mt^5*mu + 1080*mt^6*mu + 1440*mt^7*mu + 1080*mt^8*mu + 
      360*mt^9*mu + 2248*mt^4*mu^2 + 6584*mt^5*mu^2 + 9804*mt^6*mu^2 + 
      7124*mt^7*mu^2 + 2428*mt^8*mu^2 + 3776*mt^3*mu^3 + 14352*mt^4*mu^3 + 
      27168*mt^5*mu^3 + 24796*mt^6*mu^3 + 9142*mt^7*mu^3 + 2248*mt^2*mu^4 + 
      14352*mt^3*mu^4 + 38184*mt^4*mu^4 + 45608*mt^5*mu^4 + 19952*mt^6*mu^4 + 
      360*mt*mu^5 + 6584*mt^2*mu^5 + 27168*mt^3*mu^5 + 45608*mt^4*mu^5 + 
      25756*mt^5*mu^5 + 1080*mt*mu^6 + 9804*mt^2*mu^6 + 24796*mt^3*mu^6 + 
      19952*mt^4*mu^6 + 1440*mt*mu^7 + 7124*mt^2*mu^7 + 9142*mt^3*mu^7 + 
      1080*mt*mu^8 + 2428*mt^2*mu^8 + 360*mt*mu^9 + (360*I)*mt^6*Pi + 
      (1080*I)*mt^7*Pi + (1440*I)*mt^8*Pi + (1080*I)*mt^9*Pi + 
      (360*I)*mt^10*Pi + (1620*I)*mt^5*mu*Pi + (5490*I)*mt^6*mu*Pi + 
      (8100*I)*mt^7*mu*Pi + (6030*I)*mt^8*mu*Pi + (1800*I)*mt^9*mu*Pi + 
      (1356*I)*mt^4*mu^2*Pi + (8436*I)*mt^5*mu^2*Pi + 
      (16722*I)*mt^6*mu^2*Pi + (15852*I)*mt^7*mu^2*Pi + 
      (4866*I)*mt^8*mu^2*Pi + (192*I)*mt^3*mu^3*Pi + (5418*I)*mt^4*mu^3*Pi + 
      (15264*I)*mt^5*mu^3*Pi + (22218*I)*mt^6*mu^3*Pi + 
      (9528*I)*mt^7*mu^3*Pi + (1356*I)*mt^2*mu^4*Pi + (5418*I)*mt^3*mu^4*Pi + 
      (10404*I)*mt^4*mu^4*Pi + (19884*I)*mt^5*mu^4*Pi + 
      (13314*I)*mt^6*mu^4*Pi + (1620*I)*mt*mu^5*Pi + (8436*I)*mt^2*mu^5*Pi + 
      (15264*I)*mt^3*mu^5*Pi + (19884*I)*mt^4*mu^5*Pi + 
      (14424*I)*mt^5*mu^5*Pi + (360*I)*mu^6*Pi + (5490*I)*mt*mu^6*Pi + 
      (16722*I)*mt^2*mu^6*Pi + (22218*I)*mt^3*mu^6*Pi + 
      (13314*I)*mt^4*mu^6*Pi + (1080*I)*mu^7*Pi + (8100*I)*mt*mu^7*Pi + 
      (15852*I)*mt^2*mu^7*Pi + (9528*I)*mt^3*mu^7*Pi + (1440*I)*mu^8*Pi + 
      (6030*I)*mt*mu^8*Pi + (4866*I)*mt^2*mu^8*Pi + (1080*I)*mu^9*Pi + 
      (1800*I)*mt*mu^9*Pi + (360*I)*mu^10*Pi + 792*mt^4*mu^2*Pi^2 + 
      1860*mt^5*mu^2*Pi^2 + 2790*mt^6*mu^2*Pi^2 + 1920*mt^7*mu^2*Pi^2 + 
      858*mt^8*mu^2*Pi^2 + 1584*mt^3*mu^3*Pi^2 + 5580*mt^4*mu^3*Pi^2 + 
      11196*mt^5*mu^3*Pi^2 + 9456*mt^6*mu^3*Pi^2 + 3648*mt^7*mu^3*Pi^2 + 
      792*mt^2*mu^4*Pi^2 + 5580*mt^3*mu^4*Pi^2 + 16812*mt^4*mu^4*Pi^2 + 
      18768*mt^5*mu^4*Pi^2 + 7530*mt^6*mu^4*Pi^2 + 1860*mt^2*mu^5*Pi^2 + 
      11196*mt^3*mu^5*Pi^2 + 18768*mt^4*mu^5*Pi^2 + 9480*mt^5*mu^5*Pi^2 + 
      2790*mt^2*mu^6*Pi^2 + 9456*mt^3*mu^6*Pi^2 + 7530*mt^4*mu^6*Pi^2 + 
      1920*mt^2*mu^7*Pi^2 + 3648*mt^3*mu^7*Pi^2 + 858*mt^2*mu^8*Pi^2 - 
      (135*I)*mt^4*mu^2*Pi^3 - (270*I)*mt^5*mu^2*Pi^3 - 
      (405*I)*mt^6*mu^2*Pi^3 - (270*I)*mt^7*mu^2*Pi^3 - 
      (135*I)*mt^8*mu^2*Pi^3 - (270*I)*mt^3*mu^3*Pi^3 - 
      (810*I)*mt^4*mu^3*Pi^3 - (1620*I)*mt^5*mu^3*Pi^3 - 
      (1350*I)*mt^6*mu^3*Pi^3 - (540*I)*mt^7*mu^3*Pi^3 - 
      (135*I)*mt^2*mu^4*Pi^3 - (810*I)*mt^3*mu^4*Pi^3 - 
      (2430*I)*mt^4*mu^4*Pi^3 - (2700*I)*mt^5*mu^4*Pi^3 - 
      (1080*I)*mt^6*mu^4*Pi^3 - (270*I)*mt^2*mu^5*Pi^3 - 
      (1620*I)*mt^3*mu^5*Pi^3 - (2700*I)*mt^4*mu^5*Pi^3 - 
      (1350*I)*mt^5*mu^5*Pi^3 - (405*I)*mt^2*mu^6*Pi^3 - 
      (1350*I)*mt^3*mu^6*Pi^3 - (1080*I)*mt^4*mu^6*Pi^3 - 
      (270*I)*mt^2*mu^7*Pi^3 - (540*I)*mt^3*mu^7*Pi^3 - 
      (135*I)*mt^2*mu^8*Pi^3 - 108*mt^4*mu^2*Zeta[3] - 
      216*mt^5*mu^2*Zeta[3] - 324*mt^6*mu^2*Zeta[3] - 216*mt^7*mu^2*Zeta[3] - 
      108*mt^8*mu^2*Zeta[3] - 216*mt^3*mu^3*Zeta[3] - 648*mt^4*mu^3*Zeta[3] - 
      1296*mt^5*mu^3*Zeta[3] - 1080*mt^6*mu^3*Zeta[3] - 
      432*mt^7*mu^3*Zeta[3] - 108*mt^2*mu^4*Zeta[3] - 648*mt^3*mu^4*Zeta[3] - 
      1944*mt^4*mu^4*Zeta[3] - 2160*mt^5*mu^4*Zeta[3] - 
      864*mt^6*mu^4*Zeta[3] - 216*mt^2*mu^5*Zeta[3] - 
      1296*mt^3*mu^5*Zeta[3] - 2160*mt^4*mu^5*Zeta[3] - 
      1080*mt^5*mu^5*Zeta[3] - 324*mt^2*mu^6*Zeta[3] - 
      1080*mt^3*mu^6*Zeta[3] - 864*mt^4*mu^6*Zeta[3] - 
      216*mt^2*mu^7*Zeta[3] - 432*mt^3*mu^7*Zeta[3] - 108*mt^2*mu^8*Zeta[3]))/
    (432*mt^3*mu^3*(mt + mu)^2*(1 + mt + mu))) + 
 G[-1, mu]*(((-1/2*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
      6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
      2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*G[-1, -1 - mu, mt])/
    (mt*mu*(1 + mt + mu)) - ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
      mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*G[0, -1, mt])/
    (mt*mu*(1 + mt + mu)) + ((I/2)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
      mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*G[-1 - mu, -1, mt])/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 
      11*mt^4 + 44*mu + 132*mt*mu + 132*mt^2*mu + 58*mt^3*mu + 66*mu^2 + 
      132*mt*mu^2 + 72*mt^2*mu^2 + 44*mu^3 + 58*mt*mu^3 + 11*mu^4)*q2*
     G[-mu, -mu, mt])/(12*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, 0, 0, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, 0, -1 - mu, mt])/(2*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, -1 - mu, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1, 0, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[0, 0, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[0, 0, -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, -mu, mt])/(2*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, 0, mt])/(4*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, -1 - mu, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, -mu, mt])/
    (2*mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -mu, 0, mt])/
    (2*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -mu, -1 - mu, mt])/
    (mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1, 0, mt])/
    (2*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (4*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, -mu, mt])/
    (2*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, 0, mt])/
    (4*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, 
      -1 - mu, mt])/(4*mt*mu*(1 + mt + mu)) - 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, -mu, mt])/
    (2*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -mu, 0, mt])/
    (2*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -mu, -1 - mu, 
      mt])/(mt*mu*(1 + mt + mu)) + 
   (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -mu, -mu, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, 0, 0, mt])/(2*mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, 0, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, -1 - mu, 0, mt])/(mt*mu*(1 + mt + mu)) - 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*G[-mu, -1 - mu, -1 - mu, mt])/
    (2*mt*mu*(1 + mt + mu)) + (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-mu, -1 - mu, -mu, mt])/
    (mt*mu*(1 + mt + mu)) + (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-mu, -mu, -1 - mu, mt])/
    (mt*mu*(1 + mt + mu)) - (2*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
      2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
      3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-mu, -mu, -mu, mt])/
    (mt*mu*(1 + mt + mu)) - (CA^4*CF*(268 + 530*mt + 798*mt^2 + 536*mt^3 + 
      268*mt^4 + 530*mu + 1608*mt*mu + 1614*mt^2*mu + 536*mt^3*mu + 
      798*mu^2 + 1614*mt*mu^2 + 804*mt^2*mu^2 + 536*mu^3 + 536*mt*mu^3 + 
      268*mu^4 + (132*I)*Pi + (264*I)*mt*Pi + (396*I)*mt^2*Pi + 
      (264*I)*mt^3*Pi + (132*I)*mt^4*Pi + (264*I)*mu*Pi + (792*I)*mt*mu*Pi + 
      (792*I)*mt^2*mu*Pi + (264*I)*mt^3*mu*Pi + (396*I)*mu^2*Pi + 
      (792*I)*mt*mu^2*Pi + (396*I)*mt^2*mu^2*Pi + (264*I)*mu^3*Pi + 
      (264*I)*mt*mu^3*Pi + (132*I)*mu^4*Pi + 81*Pi^2 + 162*mt*Pi^2 + 
      243*mt^2*Pi^2 + 162*mt^3*Pi^2 + 81*mt^4*Pi^2 + 162*mu*Pi^2 + 
      486*mt*mu*Pi^2 + 486*mt^2*mu*Pi^2 + 162*mt^3*mu*Pi^2 + 243*mu^2*Pi^2 + 
      486*mt*mu^2*Pi^2 + 243*mt^2*mu^2*Pi^2 + 162*mu^3*Pi^2 + 
      162*mt*mu^3*Pi^2 + 81*mu^4*Pi^2)*q2*Log[q2])/
    (144*mt*mu*(1 + mt + mu)) + 
   (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*(11 - (15*I)*Pi)*q2*Log[q2]^2)/(24*mt*mu*(1 + mt + mu)) + 
   (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
      6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
      2*mt*mu^3 + mu^4)*q2*Log[q2]^3)/(8*mt*mu*(1 + mt + mu)) + 
   G[-mu, -1 - mu, mt]*(((-1/6*I)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*(-11*I + 6*Pi)*q2)/
      (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
        2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (mt*mu*(1 + mt + mu))) + G[-1, 0, mt]*
    ((CA^4*CF*(11 + 11*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 
        3*mu^2 - 6*mt*mu^2 - 3*mt^2*mu^2 - 12*mu^3 - 12*mt*mu^3)*q2)/
      (24*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (2*mt*mu*(1 + mt + mu))) + G[0, -mu, mt]*
    ((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 11*mt^4 + 44*mu + 132*mt*mu + 
        132*mt^2*mu + 46*mt^3*mu + 66*mu^2 + 132*mt*mu^2 + 69*mt^2*mu^2 + 
        44*mu^3 + 56*mt*mu^3 + 22*mu^4 + (12*I)*Pi + (24*I)*mt*Pi + 
        (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + (12*I)*mt^4*Pi + (24*I)*mu*Pi + 
        (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + (24*I)*mt^3*mu*Pi + 
        (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + (36*I)*mt^2*mu^2*Pi + 
        (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + (12*I)*mu^4*Pi)*q2)/
      (24*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (2*mt*mu*(1 + mt + mu))) + G[-mu, 0, mt]*
    ((CA^4*CF*(22 + 44*mt + 66*mt^2 + 44*mt^3 + 11*mt^4 + 44*mu + 132*mt*mu + 
        132*mt^2*mu + 46*mt^3*mu + 66*mu^2 + 132*mt*mu^2 + 69*mt^2*mu^2 + 
        44*mu^3 + 56*mt*mu^3 + 22*mu^4 + (12*I)*Pi + (24*I)*mt*Pi + 
        (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + (12*I)*mt^4*Pi + (24*I)*mu*Pi + 
        (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + (24*I)*mt^3*mu*Pi + 
        (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + (36*I)*mt^2*mu^2*Pi + 
        (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + (12*I)*mu^4*Pi)*q2)/
      (24*mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (2*mt*mu*(1 + mt + mu))) + G[-1 - mu, -mu, mt]*
    (((-1/24*I)*CA^4*CF*(-66*I - (86*I)*mt - (129*I)*mt^2 - (76*I)*mt^3 - 
        (55*I)*mt^4 - (86*I)*mu - (252*I)*mt*mu - (252*I)*mt^2*mu - 
        (74*I)*mt^3*mu - (129*I)*mu^2 - (252*I)*mt*mu^2 - (126*I)*mt^2*mu^2 - 
        (76*I)*mu^3 - (74*I)*mt*mu^3 - (55*I)*mu^4 + 12*Pi + 24*mt*Pi + 
        36*mt^2*Pi + 24*mt^3*Pi + 12*mt^4*Pi + 24*mu*Pi + 72*mt*mu*Pi + 
        72*mt^2*mu*Pi + 24*mt^3*mu*Pi + 36*mu^2*Pi + 72*mt*mu^2*Pi + 
        36*mt^2*mu^2*Pi + 24*mu^3*Pi + 24*mt*mu^3*Pi + 12*mu^4*Pi)*q2)/
      (mt*mu*(1 + mt + mu)) - (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
        2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (2*mt*mu*(1 + mt + mu))) + G[0, 0, mt]*
    ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 + (3*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[0, -1 - mu, mt]*((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 
        6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 
        2*mu^3 + 2*mt*mu^3 + mu^4)*(11 + (3*I)*Pi)*q2)/
      (12*mt*mu*(1 + mt + mu)) + (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (4*mt*mu*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
    ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 - (9*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*
    ((CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 + (15*I)*Pi)*q2)/(12*mt*mu*(1 + mt + mu)) + 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(4*mt*mu*(1 + mt + mu))) + 
   G[-mu, mt]*(-1/72*(CA^4*CF*(60*mt^4 + 180*mt^5 + 240*mt^6 + 180*mt^7 + 
         60*mt^8 + 150*mt^3*mu + 555*mt^4*mu + 870*mt^5*mu + 645*mt^6*mu + 
         180*mt^7*mu - 268*mt^2*mu^2 - 149*mt^3*mu^2 + 414*mt^4*mu^2 + 
         910*mt^5*mu^2 + 257*mt^6*mu^2 + 150*mt*mu^3 - 149*mt^2*mu^3 - 
         744*mt^3*mu^3 - 81*mt^4*mu^3 + 358*mt^5*mu^3 + 60*mu^4 + 
         555*mt*mu^4 + 414*mt^2*mu^4 - 81*mt^3*mu^4 + 174*mt^4*mu^4 + 
         180*mu^5 + 870*mt*mu^5 + 910*mt^2*mu^5 + 358*mt^3*mu^5 + 240*mu^6 + 
         645*mt*mu^6 + 257*mt^2*mu^6 + 180*mu^7 + 180*mt*mu^7 + 60*mu^8 - 
         (264*I)*mt^2*mu^2*Pi - (528*I)*mt^3*mu^2*Pi - (792*I)*mt^4*mu^2*Pi - 
         (528*I)*mt^5*mu^2*Pi - (231*I)*mt^6*mu^2*Pi - (528*I)*mt^2*mu^3*Pi - 
         (1584*I)*mt^3*mu^3*Pi - (1584*I)*mt^4*mu^3*Pi - 
         (570*I)*mt^5*mu^3*Pi - (792*I)*mt^2*mu^4*Pi - (1584*I)*mt^3*mu^4*
          Pi - (810*I)*mt^4*mu^4*Pi - (528*I)*mt^2*mu^5*Pi - 
         (570*I)*mt^3*mu^5*Pi - (231*I)*mt^2*mu^6*Pi + 3*mt^2*mu^2*Pi^2 + 
         6*mt^3*mu^2*Pi^2 + 9*mt^4*mu^2*Pi^2 + 6*mt^5*mu^2*Pi^2 + 
         3*mt^6*mu^2*Pi^2 + 6*mt^2*mu^3*Pi^2 + 18*mt^3*mu^3*Pi^2 + 
         18*mt^4*mu^3*Pi^2 + 6*mt^5*mu^3*Pi^2 + 9*mt^2*mu^4*Pi^2 + 
         18*mt^3*mu^4*Pi^2 + 9*mt^4*mu^4*Pi^2 + 6*mt^2*mu^5*Pi^2 + 
         6*mt^3*mu^5*Pi^2 + 3*mt^2*mu^6*Pi^2)*q2)/(mt^3*mu^3*(1 + mt + mu)) + 
     ((I/6)*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11*I + 3*Pi)*q2*Log[q2])/(mt*mu*(1 + mt + mu)) - 
     (3*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/(4*mt*mu*(1 + mt + mu))) + 
   G[-1 - mu, mt]*((CA^4*CF*(-268 - 530*mt - 798*mt^2 - 536*mt^3 - 268*mt^4 - 
        530*mu - 1608*mt*mu - 1614*mt^2*mu - 536*mt^3*mu - 798*mu^2 - 
        1614*mt*mu^2 - 804*mt^2*mu^2 - 536*mu^3 - 536*mt*mu^3 - 268*mu^4 + 
        (198*I)*Pi + (252*I)*mt*Pi + (378*I)*mt^2*Pi + (192*I)*mt^3*Pi + 
        (132*I)*mt^4*Pi + (264*I)*mu*Pi + (756*I)*mt*mu*Pi + 
        (756*I)*mt^2*mu*Pi + (192*I)*mt^3*mu*Pi + (396*I)*mu^2*Pi + 
        (756*I)*mt*mu^2*Pi + (378*I)*mt^2*mu^2*Pi + (264*I)*mu^3*Pi + 
        (252*I)*mt*mu^3*Pi + (198*I)*mu^4*Pi + 87*Pi^2 + 174*mt*Pi^2 + 
        261*mt^2*Pi^2 + 174*mt^3*Pi^2 + 87*mt^4*Pi^2 + 174*mu*Pi^2 + 
        522*mt*mu*Pi^2 + 522*mt^2*mu*Pi^2 + 174*mt^3*mu*Pi^2 + 
        261*mu^2*Pi^2 + 522*mt*mu^2*Pi^2 + 261*mt^2*mu^2*Pi^2 + 
        174*mu^3*Pi^2 + 174*mt*mu^3*Pi^2 + 87*mu^4*Pi^2)*q2)/
      (144*mt*mu*(1 + mt + mu)) + (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*(11 - (3*I)*Pi)*q2*Log[q2])/
      (12*mt*mu*(1 + mt + mu)) + (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (8*mt*mu*(1 + mt + mu))) + 
   G[0, mt]*((CA^4*CF*(120*mt^2 + 360*mt^3 + 480*mt^4 + 360*mt^5 + 120*mt^6 + 
        300*mt*mu + 1110*mt^2*mu + 1740*mt^3*mu + 1290*mt^4*mu + 
        360*mt^5*mu - 268*mu^2 + 232*mt*mu^2 + 1614*mt^2*mu^2 + 
        2344*mt^3*mu^2 + 782*mt^4*mu^2 - 530*mu^3 - 744*mt*mu^3 + 
        738*mt^2*mu^3 + 964*mt^3*mu^3 - 798*mu^4 - 924*mt*mu^4 + 
        174*mt^2*mu^4 - 536*mu^5 - 248*mt*mu^5 - 268*mu^6 - (132*I)*mu^2*Pi - 
        (336*I)*mt*mu^2*Pi - (594*I)*mt^2*mu^2*Pi - (456*I)*mt^3*mu^2*Pi - 
        (264*I)*mt^4*mu^2*Pi - (264*I)*mu^3*Pi - (1008*I)*mt*mu^3*Pi - 
        (1188*I)*mt^2*mu^3*Pi - (456*I)*mt^3*mu^3*Pi - (396*I)*mu^4*Pi - 
        (1008*I)*mt*mu^4*Pi - (594*I)*mt^2*mu^4*Pi - (264*I)*mu^5*Pi - 
        (336*I)*mt*mu^5*Pi - (132*I)*mu^6*Pi - 9*mu^2*Pi^2 - 
        18*mt*mu^2*Pi^2 - 27*mt^2*mu^2*Pi^2 - 18*mt^3*mu^2*Pi^2 - 
        9*mt^4*mu^2*Pi^2 - 18*mu^3*Pi^2 - 54*mt*mu^3*Pi^2 - 
        54*mt^2*mu^3*Pi^2 - 18*mt^3*mu^3*Pi^2 - 27*mu^4*Pi^2 - 
        54*mt*mu^4*Pi^2 - 27*mt^2*mu^4*Pi^2 - 18*mu^5*Pi^2 - 
        18*mt*mu^5*Pi^2 - 9*mu^6*Pi^2)*q2)/(144*mt*mu^3*(1 + mt + mu)) + 
     (CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*(11 - (3*I)*Pi)*q2*Log[q2])/
      (12*mt*mu*(1 + mt + mu)) + (5*CA^4*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (8*mt*mu*(1 + mt + mu))) + 
   (CA^4*CF*q2*(360*mt^4*mu + 1800*mt^5*mu + 3960*mt^6*mu + 5040*mt^7*mu + 
      3960*mt^8*mu + 1800*mt^9*mu + 360*mt^10*mu + 2248*mt^3*mu^2 + 
      11800*mt^4*mu^2 + 28100*mt^5*mu^2 + 38356*mt^6*mu^2 + 31520*mt^7*mu^2 + 
      14860*mt^8*mu^2 + 3148*mt^9*mu^2 + 3776*mt^2*mu^3 + 26400*mt^3*mu^3 + 
      77672*mt^4*mu^3 + 127340*mt^5*mu^3 + 121198*mt^6*mu^3 + 
      63264*mt^7*mu^3 + 14358*mt^8*mu^3 + 2248*mt*mu^4 + 26400*mt^2*mu^4 + 
      107640*mt^3*mu^4 + 225952*mt^4*mu^4 + 263084*mt^5*mu^4 + 
      160512*mt^6*mu^4 + 40664*mt^7*mu^4 + 360*mu^5 + 11800*mt*mu^5 + 
      77672*mt^2*mu^5 + 225952*mt^3*mu^5 + 338892*mt^4*mu^5 + 
      253036*mt^5*mu^5 + 74802*mt^6*mu^5 + 1800*mu^6 + 28100*mt*mu^6 + 
      127340*mt^2*mu^6 + 263084*mt^3*mu^6 + 253036*mt^4*mu^6 + 
      91416*mt^5*mu^6 + 3960*mu^7 + 38356*mt*mu^7 + 121198*mt^2*mu^7 + 
      160512*mt^3*mu^7 + 74802*mt^4*mu^7 + 5040*mu^8 + 31520*mt*mu^8 + 
      63264*mt^2*mu^8 + 40664*mt^3*mu^8 + 3960*mu^9 + 14860*mt*mu^9 + 
      14358*mt^2*mu^9 + 1800*mu^10 + 3148*mt*mu^10 + 360*mu^11 + 
      (360*I)*mt^5*Pi + (1800*I)*mt^6*Pi + (3960*I)*mt^7*Pi + 
      (5040*I)*mt^8*Pi + (3960*I)*mt^9*Pi + (1800*I)*mt^10*Pi + 
      (360*I)*mt^11*Pi + (1620*I)*mt^4*mu*Pi + (9450*I)*mt^5*mu*Pi + 
      (23580*I)*mt^6*mu*Pi + (32760*I)*mt^7*mu*Pi + (27000*I)*mt^8*mu*Pi + 
      (12510*I)*mt^9*mu*Pi + (2520*I)*mt^10*mu*Pi + (2964*I)*mt^3*mu^2*Pi + 
      (20748*I)*mt^4*mu^2*Pi + (62178*I)*mt^5*mu^2*Pi + 
      (101856*I)*mt^6*mu^2*Pi + (95784*I)*mt^7*mu^2*Pi + 
      (48756*I)*mt^8*mu^2*Pi + (10434*I)*mt^9*mu^2*Pi + 
      (2508*I)*mt^2*mu^3*Pi + (23580*I)*mt^3*mu^3*Pi + 
      (90456*I)*mt^4*mu^3*Pi + (185892*I)*mt^5*mu^3*Pi + 
      (211656*I)*mt^6*mu^3*Pi + (125856*I)*mt^7*mu^3*Pi + 
      (30708*I)*mt^8*mu^3*Pi + (804*I)*mt*mu^4*Pi + (13716*I)*mt^2*mu^4*Pi + 
      (75420*I)*mt^3*mu^4*Pi + (207570*I)*mt^4*mu^4*Pi + 
      (299346*I)*mt^5*mu^4*Pi + (214776*I)*mt^6*mu^4*Pi + 
      (61296*I)*mt^7*mu^4*Pi + (3234*I)*mt*mu^5*Pi + (34044*I)*mt^2*mu^5*Pi + 
      (139530*I)*mt^3*mu^5*Pi + (270576*I)*mt^4*mu^5*Pi + 
      (242688*I)*mt^5*mu^5*Pi + (82440*I)*mt^6*mu^5*Pi + 
      (6522*I)*mt*mu^6*Pi + (51918*I)*mt^2*mu^6*Pi + 
      (151656*I)*mt^3*mu^6*Pi + (182190*I)*mt^4*mu^6*Pi + 
      (76734*I)*mt^5*mu^6*Pi + (8202*I)*mt*mu^7*Pi + (48072*I)*mt^2*mu^7*Pi + 
      (88758*I)*mt^3*mu^7*Pi + (50580*I)*mt^4*mu^7*Pi + (6558*I)*mt*mu^8*Pi + 
      (25542*I)*mt^2*mu^8*Pi + (23172*I)*mt^3*mu^8*Pi + (3252*I)*mt*mu^9*Pi + 
      (6552*I)*mt^2*mu^9*Pi + (804*I)*mt*mu^10*Pi + 66*mt^3*mu^2*Pi^2 + 
      540*mt^4*mu^2*Pi^2 + 1674*mt^5*mu^2*Pi^2 + 2640*mt^6*mu^2*Pi^2 + 
      2418*mt^7*mu^2*Pi^2 + 1308*mt^8*mu^2*Pi^2 + 330*mt^9*mu^2*Pi^2 + 
      132*mt^2*mu^3*Pi^2 + 1488*mt^3*mu^3*Pi^2 + 6108*mt^4*mu^3*Pi^2 + 
      12096*mt^5*mu^3*Pi^2 + 12876*mt^6*mu^3*Pi^2 + 7512*mt^7*mu^3*Pi^2 + 
      1980*mt^8*mu^3*Pi^2 + 66*mt*mu^4*Pi^2 + 1356*mt^2*mu^4*Pi^2 + 
      8226*mt^3*mu^4*Pi^2 + 21840*mt^4*mu^4*Pi^2 + 28794*mt^5*mu^4*Pi^2 + 
      19188*mt^6*mu^4*Pi^2 + 5430*mt^7*mu^4*Pi^2 + 408*mt*mu^5*Pi^2 + 
      4824*mt^2*mu^5*Pi^2 + 19392*mt^3*mu^5*Pi^2 + 34392*mt^4*mu^5*Pi^2 + 
      28128*mt^5*mu^5*Pi^2 + 9000*mt^6*mu^5*Pi^2 + 1032*mt*mu^6*Pi^2 + 
      8448*mt^2*mu^6*Pi^2 + 23034*mt^3*mu^6*Pi^2 + 25356*mt^4*mu^6*Pi^2 + 
      9882*mt^5*mu^6*Pi^2 + 1440*mt*mu^7*Pi^2 + 8196*mt^2*mu^7*Pi^2 + 
      13968*mt^3*mu^7*Pi^2 + 7308*mt^4*mu^7*Pi^2 + 1218*mt*mu^8*Pi^2 + 
      4356*mt^2*mu^8*Pi^2 + 3522*mt^3*mu^8*Pi^2 + 600*mt*mu^9*Pi^2 + 
      1008*mt^2*mu^9*Pi^2 + 132*mt*mu^10*Pi^2 + (135*I)*mt^3*mu^2*Pi^3 + 
      (540*I)*mt^4*mu^2*Pi^3 + (1080*I)*mt^5*mu^2*Pi^3 + 
      (1350*I)*mt^6*mu^2*Pi^3 + (1080*I)*mt^7*mu^2*Pi^3 + 
      (540*I)*mt^8*mu^2*Pi^3 + (135*I)*mt^9*mu^2*Pi^3 + 
      (270*I)*mt^2*mu^3*Pi^3 + (1620*I)*mt^3*mu^3*Pi^3 + 
      (4320*I)*mt^4*mu^3*Pi^3 + (6750*I)*mt^5*mu^3*Pi^3 + 
      (6210*I)*mt^6*mu^3*Pi^3 + (3240*I)*mt^7*mu^3*Pi^3 + 
      (810*I)*mt^8*mu^3*Pi^3 + (135*I)*mt*mu^4*Pi^3 + 
      (1620*I)*mt^2*mu^4*Pi^3 + (6480*I)*mt^3*mu^4*Pi^3 + 
      (13500*I)*mt^4*mu^4*Pi^3 + (15255*I)*mt^5*mu^4*Pi^3 + 
      (8910*I)*mt^6*mu^4*Pi^3 + (2295*I)*mt^7*mu^4*Pi^3 + 
      (540*I)*mt*mu^5*Pi^3 + (4320*I)*mt^2*mu^5*Pi^3 + 
      (13500*I)*mt^3*mu^5*Pi^3 + (20250*I)*mt^4*mu^5*Pi^3 + 
      (14310*I)*mt^5*mu^5*Pi^3 + (4050*I)*mt^6*mu^5*Pi^3 + 
      (1080*I)*mt*mu^6*Pi^3 + (6750*I)*mt^2*mu^6*Pi^3 + 
      (15255*I)*mt^3*mu^6*Pi^3 + (14310*I)*mt^4*mu^6*Pi^3 + 
      (4860*I)*mt^5*mu^6*Pi^3 + (1350*I)*mt*mu^7*Pi^3 + 
      (6210*I)*mt^2*mu^7*Pi^3 + (8910*I)*mt^3*mu^7*Pi^3 + 
      (4050*I)*mt^4*mu^7*Pi^3 + (1080*I)*mt*mu^8*Pi^3 + 
      (3240*I)*mt^2*mu^8*Pi^3 + (2295*I)*mt^3*mu^8*Pi^3 + 
      (540*I)*mt*mu^9*Pi^3 + (810*I)*mt^2*mu^9*Pi^3 + (135*I)*mt*mu^10*Pi^3 - 
      108*mt^3*mu^2*Zeta[3] - 432*mt^4*mu^2*Zeta[3] - 864*mt^5*mu^2*Zeta[3] - 
      1080*mt^6*mu^2*Zeta[3] - 864*mt^7*mu^2*Zeta[3] - 
      432*mt^8*mu^2*Zeta[3] - 108*mt^9*mu^2*Zeta[3] - 216*mt^2*mu^3*Zeta[3] - 
      1296*mt^3*mu^3*Zeta[3] - 3456*mt^4*mu^3*Zeta[3] - 
      5400*mt^5*mu^3*Zeta[3] - 4968*mt^6*mu^3*Zeta[3] - 
      2592*mt^7*mu^3*Zeta[3] - 648*mt^8*mu^3*Zeta[3] - 108*mt*mu^4*Zeta[3] - 
      1296*mt^2*mu^4*Zeta[3] - 5184*mt^3*mu^4*Zeta[3] - 
      10800*mt^4*mu^4*Zeta[3] - 12204*mt^5*mu^4*Zeta[3] - 
      7128*mt^6*mu^4*Zeta[3] - 1836*mt^7*mu^4*Zeta[3] - 432*mt*mu^5*Zeta[3] - 
      3456*mt^2*mu^5*Zeta[3] - 10800*mt^3*mu^5*Zeta[3] - 
      16200*mt^4*mu^5*Zeta[3] - 11448*mt^5*mu^5*Zeta[3] - 
      3240*mt^6*mu^5*Zeta[3] - 864*mt*mu^6*Zeta[3] - 5400*mt^2*mu^6*Zeta[3] - 
      12204*mt^3*mu^6*Zeta[3] - 11448*mt^4*mu^6*Zeta[3] - 
      3888*mt^5*mu^6*Zeta[3] - 1080*mt*mu^7*Zeta[3] - 
      4968*mt^2*mu^7*Zeta[3] - 7128*mt^3*mu^7*Zeta[3] - 
      3240*mt^4*mu^7*Zeta[3] - 864*mt*mu^8*Zeta[3] - 2592*mt^2*mu^8*Zeta[3] - 
      1836*mt^3*mu^8*Zeta[3] - 432*mt*mu^9*Zeta[3] - 648*mt^2*mu^9*Zeta[3] - 
      108*mt*mu^10*Zeta[3]))/(432*mt^2*mu^3*(mt + mu)^2*(1 + mt + mu)^3)) + 
 nf*(((I/12)*CA^3*CF*(2 + 2*mt^4 - 5*mu - 15*mt*mu - 15*mt^2*mu - 5*mt^3*mu - 
      9*mu^2 - 18*mt*mu^2 - 9*mt^2*mu^2 - 8*mu^3 - 8*mt*mu^3 - 4*mu^4)*Pi*q2*
     G[-1, -1, mt])/(mt*mu*(1 + mt + mu)) - 
   ((I/24)*CA^3*CF*(2 + 2*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 
      3*mu^2 - 6*mt*mu^2 - 3*mt^2*mu^2 - 3*mu^3 - 3*mt*mu^3)*Pi*q2*
     G[-1, -1 - mu, mt])/(mt*mu*(1 + mt + mu)) + 
   ((I/24)*CA^3*CF*(16 + 29*mt + 42*mt^2 + 27*mt^3 + 10*mt^4 + 32*mu + 
      87*mt*mu + 84*mt^2*mu + 29*mt^3*mu + 48*mu^2 + 87*mt*mu^2 + 
      45*mt^2*mu^2 + 32*mu^3 + 32*mt*mu^3 + 16*mu^4)*Pi*q2*G[0, -1, mt])/
    (mt*mu*(1 + mt + mu)) + G[-mu, mt]*
    ((CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[-1, -1, mu])/(3*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 4*mt^4 + 8*mu + 24*mt*mu + 
        24*mt^2*mu + 11*mt^3*mu + 12*mu^2 + 24*mt*mu^2 + 15*mt^2*mu^2 + 
        8*mu^3 + 10*mt*mu^3 + 2*mu^4)*q2*G[-1, 0, mu])/
      (24*mt*mu*(1 + mt + mu)) + (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 
        8*mu + 24*mt*mu + 24*mt^2*mu + 15*mt^3*mu + 12*mu^2 + 24*mt*mu^2 + 
        21*mt^2*mu^2 + 8*mu^3 + 16*mt*mu^3 + 2*mu^4)*q2*G[0, -1, mu])/
      (24*mt*mu*(1 + mt + mu))) - 
   ((I/24)*CA^3*CF*(2 + 2*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 
      3*mu^2 - 6*mt*mu^2 - 3*mt^2*mu^2 - 3*mu^3 - 3*mt*mu^3)*Pi*q2*
     G[-1 - mu, -1, mt])/(mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, -1, -1, mu])/(6*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(2 + 2*mt^4 - 5*mu - 15*mt*mu - 15*mt^2*mu - 5*mt^3*mu - 9*mu^2 - 
      18*mt*mu^2 - 9*mt^2*mu^2 - 8*mu^3 - 8*mt*mu^3 - 4*mu^4)*q2*
     G[-1, -1, 0, mt])/(12*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(2 + 7*mt + 12*mt^2 + 9*mt^3 + 6*mt^4 + 4*mu + 21*mt*mu + 
      24*mt^2*mu + 9*mt^3*mu + 6*mu^2 + 21*mt*mu^2 + 12*mt^2*mu^2 + 4*mu^3 + 
      7*mt*mu^3 + 2*mu^4)*q2*G[-1, -1, 0, mu])/(12*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(6 + 8*mt + 12*mt^2 + 8*mt^3 + 6*mt^4 + 6*mu + 18*mt*mu + 
      18*mt^2*mu + 6*mt^3*mu + 9*mu^2 + 18*mt*mu^2 + 9*mt^2*mu^2 + 5*mu^3 + 
      5*mt*mu^3 + 4*mu^4)*q2*G[-1, 0, -1, mu])/(24*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, 0, 0, mt])/(3*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1, 0, 0, mu])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(2 + 2*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 3*mu^2 - 
      6*mt*mu^2 - 3*mt^2*mu^2 - 3*mu^3 - 3*mt*mu^3)*q2*G[-1, 0, -1 - mu, mt])/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(2 + 2*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 3*mu^2 - 
      6*mt*mu^2 - 3*mt^2*mu^2 - 3*mu^3 - 3*mt*mu^3)*q2*G[-1, -1 - mu, 0, mt])/
    (24*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1, -1, mu])/(6*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(16 + 29*mt + 42*mt^2 + 27*mt^3 + 10*mt^4 + 32*mu + 87*mt*mu + 
      84*mt^2*mu + 29*mt^3*mu + 48*mu^2 + 87*mt*mu^2 + 45*mt^2*mu^2 + 
      32*mu^3 + 32*mt*mu^3 + 16*mu^4)*q2*G[0, -1, 0, mt])/
    (24*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(8 + 16*mt + 24*mt^2 + 16*mt^3 + 8*mt^4 + 13*mu + 39*mt*mu + 
      39*mt^2*mu + 13*mt^3*mu + 18*mu^2 + 36*mt*mu^2 + 18*mt^2*mu^2 + 
      11*mu^3 + 11*mt*mu^3 + 4*mu^4)*q2*G[0, -1, 0, mu])/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(2 + 4*mt + 6*mt^2 + 4*mt^3 + 4*mt^4 + 4*mu + 12*mt*mu + 
      12*mt^2*mu + 2*mt^3*mu + 6*mu^2 + 12*mt*mu^2 + 3*mt^2*mu^2 + 4*mu^3 + 
      mt*mu^3 + 2*mu^4)*q2*G[0, 0, -1, mu])/(12*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, 0, mt])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, 0, mu])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, 0, -1 - mu, mt])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1 - mu, 0, mt])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[0, -1 - mu, -1 - mu, mt])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 2*mt^4 + 8*mu + 24*mt*mu + 
      24*mt^2*mu + 10*mt^3*mu + 12*mu^2 + 24*mt*mu^2 + 15*mt^2*mu^2 + 
      8*mu^3 + 11*mt*mu^3 + 4*mu^4)*q2*G[0, -mu, -1 - mu, mt])/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(2 + 2*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 3*mu^2 - 
      6*mt*mu^2 - 3*mt^2*mu^2 - 3*mu^3 - 3*mt*mu^3)*q2*G[-1 - mu, -1, 0, mt])/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, 0, 0, mt])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, 0, -1 - mu, mt])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, -1 - mu, 0, mt])/(6*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/(6*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(12 + 14*mt + 21*mt^2 + 13*mt^3 + 10*mt^4 + 14*mu + 36*mt*mu + 
      36*mt^2*mu + 11*mt^3*mu + 21*mu^2 + 36*mt*mu^2 + 18*mt^2*mu^2 + 
      13*mu^3 + 11*mt*mu^3 + 10*mu^4)*q2*G[-1 - mu, -mu, -1 - mu, mt])/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 2*mt^4 + 8*mu + 24*mt*mu + 
      24*mt^2*mu + 10*mt^3*mu + 12*mu^2 + 24*mt*mu^2 + 15*mt^2*mu^2 + 
      8*mu^3 + 11*mt*mu^3 + 4*mu^4)*q2*G[-mu, 0, -1 - mu, mt])/
    (24*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 2*mt^4 + 8*mu + 24*mt*mu + 
      24*mt^2*mu + 10*mt^3*mu + 12*mu^2 + 24*mt*mu^2 + 15*mt^2*mu^2 + 
      8*mu^3 + 11*mt*mu^3 + 4*mu^4)*q2*G[-mu, -1 - mu, 0, mt])/
    (24*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*G[-mu, -1 - mu, -1 - mu, mt])/(3*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 2*mt^4 + 8*mu + 24*mt*mu + 
      24*mt^2*mu + 13*mt^3*mu + 12*mu^2 + 24*mt*mu^2 + 18*mt^2*mu^2 + 
      8*mu^3 + 13*mt*mu^3 + 2*mu^4)*q2*G[-mu, -mu, -1 - mu, mt])/
    (12*mt*mu*(1 + mt + mu)) + 
   (CA^2*CF*(22*CA + 36*CF + 31*CA*mt + 72*CF*mt + 53*CA*mt^2 + 108*CF*mt^2 + 
      44*CA*mt^3 + 72*CF*mt^3 + 22*CA*mt^4 + 36*CF*mt^4 + 31*CA*mu + 
      72*CF*mu + 132*CA*mt*mu + 216*CF*mt*mu + 145*CA*mt^2*mu + 
      216*CF*mt^2*mu + 44*CA*mt^3*mu + 72*CF*mt^3*mu + 53*CA*mu^2 + 
      108*CF*mu^2 + 145*CA*mt*mu^2 + 216*CF*mt*mu^2 + 66*CA*mt^2*mu^2 + 
      108*CF*mt^2*mu^2 + 44*CA*mu^3 + 72*CF*mu^3 + 44*CA*mt*mu^3 + 
      72*CF*mt*mu^3 + 22*CA*mu^4 + 36*CF*mu^4 - (20*I)*CA*Pi - 
      (37*I)*CA*mt*Pi - (57*I)*CA*mt^2*Pi - (40*I)*CA*mt^3*Pi - 
      (20*I)*CA*mt^4*Pi - (37*I)*CA*mu*Pi - (120*I)*CA*mt*mu*Pi - 
      (123*I)*CA*mt^2*mu*Pi - (40*I)*CA*mt^3*mu*Pi - (57*I)*CA*mu^2*Pi - 
      (123*I)*CA*mt*mu^2*Pi - (60*I)*CA*mt^2*mu^2*Pi - (40*I)*CA*mu^3*Pi - 
      (40*I)*CA*mt*mu^3*Pi - (20*I)*CA*mu^4*Pi + 22*CA*Pi^2 + 44*CA*mt*Pi^2 + 
      66*CA*mt^2*Pi^2 + 44*CA*mt^3*Pi^2 + 22*CA*mt^4*Pi^2 + 44*CA*mu*Pi^2 + 
      132*CA*mt*mu*Pi^2 + 132*CA*mt^2*mu*Pi^2 + 44*CA*mt^3*mu*Pi^2 + 
      66*CA*mu^2*Pi^2 + 132*CA*mt*mu^2*Pi^2 + 66*CA*mt^2*mu^2*Pi^2 + 
      44*CA*mu^3*Pi^2 + 44*CA*mt*mu^3*Pi^2 + 22*CA*mu^4*Pi^2)*q2*Log[q2])/
    (72*mt*mu*(1 + mt + mu)) + 
   (CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 120*mt*mu + 
      123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 60*mt^2*mu^2 + 
      40*mu^3 + 40*mt*mu^3 + 20*mu^4 + (4*I)*Pi + (8*I)*mt*Pi + 
      (12*I)*mt^2*Pi + (8*I)*mt^3*Pi + (4*I)*mt^4*Pi + (8*I)*mu*Pi + 
      (24*I)*mt*mu*Pi + (24*I)*mt^2*mu*Pi + (8*I)*mt^3*mu*Pi + 
      (12*I)*mu^2*Pi + (24*I)*mt*mu^2*Pi + (12*I)*mt^2*mu^2*Pi + 
      (8*I)*mu^3*Pi + (8*I)*mt*mu^3*Pi + (4*I)*mu^4*Pi)*q2*Log[q2]^2)/
    (48*mt*mu*(1 + mt + mu)) - 
   (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 
      2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + 
      mu^4)*q2*Log[q2]^3)/(12*mt*mu*(1 + mt + mu)) + 
   G[0, 0, mt]*((CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 
        120*mt*mu + 123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 
        60*mt^2*mu^2 + 40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (12*I)*Pi - 
        (24*I)*mt*Pi - (36*I)*mt^2*Pi - (24*I)*mt^3*Pi - (12*I)*mt^4*Pi - 
        (24*I)*mu*Pi - (72*I)*mt*mu*Pi - (72*I)*mt^2*mu*Pi - 
        (24*I)*mt^3*mu*Pi - (36*I)*mu^2*Pi - (72*I)*mt*mu^2*Pi - 
        (36*I)*mt^2*mu^2*Pi - (24*I)*mu^3*Pi - (24*I)*mt*mu^3*Pi - 
        (12*I)*mu^4*Pi)*q2)/(72*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(6*mt*mu*(1 + mt + mu))) + 
   G[0, 0, mu]*((CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 
        120*mt*mu + 123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 
        60*mt^2*mu^2 + 40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (12*I)*Pi - 
        (24*I)*mt*Pi - (36*I)*mt^2*Pi - (24*I)*mt^3*Pi - (12*I)*mt^4*Pi - 
        (24*I)*mu*Pi - (72*I)*mt*mu*Pi - (72*I)*mt^2*mu*Pi - 
        (24*I)*mt^3*mu*Pi - (36*I)*mu^2*Pi - (72*I)*mt*mu^2*Pi - 
        (36*I)*mt^2*mu^2*Pi - (24*I)*mu^3*Pi - (24*I)*mt*mu^3*Pi - 
        (12*I)*mu^4*Pi)*q2)/(72*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(6*mt*mu*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*
    ((CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 120*mt*mu + 
        123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 60*mt^2*mu^2 + 
        40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (12*I)*Pi - (24*I)*mt*Pi - 
        (36*I)*mt^2*Pi - (24*I)*mt^3*Pi - (12*I)*mt^4*Pi - (24*I)*mu*Pi - 
        (72*I)*mt*mu*Pi - (72*I)*mt^2*mu*Pi - (24*I)*mt^3*mu*Pi - 
        (36*I)*mu^2*Pi - (72*I)*mt*mu^2*Pi - (36*I)*mt^2*mu^2*Pi - 
        (24*I)*mu^3*Pi - (24*I)*mt*mu^3*Pi - (12*I)*mu^4*Pi)*q2)/
      (72*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (6*mt*mu*(1 + mt + mu))) + G[-1, -1, mu]*
    ((CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 120*mt*mu + 
        123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 60*mt^2*mu^2 + 
        40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (12*I)*Pi - (42*I)*mt*Pi - 
        (72*I)*mt^2*Pi - (54*I)*mt^3*Pi - (36*I)*mt^4*Pi - (24*I)*mu*Pi - 
        (126*I)*mt*mu*Pi - (144*I)*mt^2*mu*Pi - (54*I)*mt^3*mu*Pi - 
        (36*I)*mu^2*Pi - (126*I)*mt*mu^2*Pi - (72*I)*mt^2*mu^2*Pi - 
        (24*I)*mu^3*Pi - (42*I)*mt*mu^3*Pi - (12*I)*mu^4*Pi)*q2)/
      (72*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (6*mt*mu*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    (-1/72*(CA^2*CF*(72*CA*mt^2 - 12*CF*mt^2 + 216*CA*mt^3 - 36*CF*mt^3 + 
         288*CA*mt^4 - 48*CF*mt^4 + 216*CA*mt^5 - 36*CF*mt^5 + 72*CA*mt^6 - 
         12*CF*mt^6 + 72*CA*mt*mu + 24*CF*mt*mu + 396*CA*mt^2*mu + 
         24*CF*mt^2*mu + 720*CA*mt^3*mu - 12*CF*mt^3*mu + 612*CA*mt^4*mu - 
         48*CF*mt^4*mu + 216*CA*mt^5*mu - 36*CF*mt^5*mu - 20*CA*mu^2 + 
         137*CA*mt*mu^2 + 72*CF*mt*mu^2 + 729*CA*mt^2*mu^2 + 
         96*CF*mt^2*mu^2 + 1040*CA*mt^3*mu^2 + 36*CF*mt^3*mu^2 + 
         448*CA*mt^4*mu^2 - 24*CF*mt^4*mu^2 - 37*CA*mu^3 + 90*CA*mt*mu^3 + 
         60*CF*mt*mu^3 + 669*CA*mt^2*mu^3 + 60*CF*mt^2*mu^3 + 
         536*CA*mt^3*mu^3 + 12*CF*mt^3*mu^3 - 57*CA*mu^4 + 51*CA*mt*mu^4 + 
         36*CF*mt*mu^4 + 258*CA*mt^2*mu^4 + 36*CF*mt^2*mu^4 - 40*CA*mu^5 + 
         26*CA*mt*mu^5 + 24*CF*mt*mu^5 - 20*CA*mu^6 - (24*I)*CA*mu^2*Pi - 
         (48*I)*CA*mt*mu^2*Pi - (72*I)*CA*mt^2*mu^2*Pi - 
         (48*I)*CA*mt^3*mu^2*Pi - (24*I)*CA*mt^4*mu^2*Pi - 
         (48*I)*CA*mu^3*Pi - (144*I)*CA*mt*mu^3*Pi - (144*I)*CA*mt^2*mu^3*
          Pi - (48*I)*CA*mt^3*mu^3*Pi - (72*I)*CA*mu^4*Pi - 
         (144*I)*CA*mt*mu^4*Pi - (72*I)*CA*mt^2*mu^4*Pi - (48*I)*CA*mu^5*Pi - 
         (48*I)*CA*mt*mu^5*Pi - (24*I)*CA*mu^6*Pi)*q2)/
       (mt*mu^3*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (6*mt*mu*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
    (-1/72*(CA^2*CF*(72*CA*mt^2 - 12*CF*mt^2 + 216*CA*mt^3 - 36*CF*mt^3 + 
         288*CA*mt^4 - 48*CF*mt^4 + 216*CA*mt^5 - 36*CF*mt^5 + 72*CA*mt^6 - 
         12*CF*mt^6 + 72*CA*mt*mu + 24*CF*mt*mu + 396*CA*mt^2*mu + 
         24*CF*mt^2*mu + 720*CA*mt^3*mu - 12*CF*mt^3*mu + 612*CA*mt^4*mu - 
         48*CF*mt^4*mu + 216*CA*mt^5*mu - 36*CF*mt^5*mu - 20*CA*mu^2 + 
         137*CA*mt*mu^2 + 72*CF*mt*mu^2 + 729*CA*mt^2*mu^2 + 
         96*CF*mt^2*mu^2 + 1040*CA*mt^3*mu^2 + 36*CF*mt^3*mu^2 + 
         448*CA*mt^4*mu^2 - 24*CF*mt^4*mu^2 - 37*CA*mu^3 + 90*CA*mt*mu^3 + 
         60*CF*mt*mu^3 + 669*CA*mt^2*mu^3 + 60*CF*mt^2*mu^3 + 
         536*CA*mt^3*mu^3 + 12*CF*mt^3*mu^3 - 57*CA*mu^4 + 51*CA*mt*mu^4 + 
         36*CF*mt*mu^4 + 258*CA*mt^2*mu^4 + 36*CF*mt^2*mu^4 - 40*CA*mu^5 + 
         26*CA*mt*mu^5 + 24*CF*mt*mu^5 - 20*CA*mu^6 - (24*I)*CA*mu^2*Pi - 
         (48*I)*CA*mt*mu^2*Pi - (72*I)*CA*mt^2*mu^2*Pi - 
         (48*I)*CA*mt^3*mu^2*Pi - (24*I)*CA*mt^4*mu^2*Pi - 
         (48*I)*CA*mu^3*Pi - (144*I)*CA*mt*mu^3*Pi - (144*I)*CA*mt^2*mu^3*
          Pi - (48*I)*CA*mt^3*mu^3*Pi - (72*I)*CA*mu^4*Pi - 
         (144*I)*CA*mt*mu^4*Pi - (72*I)*CA*mt^2*mu^4*Pi - (48*I)*CA*mu^5*Pi - 
         (48*I)*CA*mt*mu^5*Pi - (24*I)*CA*mu^6*Pi)*q2)/
       (mt*mu^3*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (6*mt*mu*(1 + mt + mu))) + G[0, -1, mu]*
    ((CA^2*CF*(72*CA*mt^2 - 12*CF*mt^2 + 216*CA*mt^3 - 36*CF*mt^3 + 
        288*CA*mt^4 - 48*CF*mt^4 + 216*CA*mt^5 - 36*CF*mt^5 + 72*CA*mt^6 - 
        12*CF*mt^6 + 72*CA*mt*mu + 24*CF*mt*mu + 396*CA*mt^2*mu + 
        24*CF*mt^2*mu + 720*CA*mt^3*mu - 12*CF*mt^3*mu + 612*CA*mt^4*mu - 
        48*CF*mt^4*mu + 216*CA*mt^5*mu - 36*CF*mt^5*mu - 20*CA*mu^2 + 
        137*CA*mt*mu^2 + 72*CF*mt*mu^2 + 735*CA*mt^2*mu^2 + 96*CF*mt^2*mu^2 + 
        1046*CA*mt^3*mu^2 + 36*CF*mt^3*mu^2 + 448*CA*mt^4*mu^2 - 
        24*CF*mt^4*mu^2 - 37*CA*mu^3 + 90*CA*mt*mu^3 + 60*CF*mt*mu^3 + 
        681*CA*mt^2*mu^3 + 60*CF*mt^2*mu^3 + 536*CA*mt^3*mu^3 + 
        12*CF*mt^3*mu^3 - 51*CA*mu^4 + 63*CA*mt*mu^4 + 36*CF*mt*mu^4 + 
        258*CA*mt^2*mu^4 + 36*CF*mt^2*mu^4 - 34*CA*mu^5 + 26*CA*mt*mu^5 + 
        24*CF*mt*mu^5 - 20*CA*mu^6 + (24*I)*CA*mu^2*Pi + 
        (48*I)*CA*mt*mu^2*Pi + (72*I)*CA*mt^2*mu^2*Pi + 
        (48*I)*CA*mt^3*mu^2*Pi + (30*I)*CA*mt^4*mu^2*Pi + (39*I)*CA*mu^3*Pi + 
        (117*I)*CA*mt*mu^3*Pi + (117*I)*CA*mt^2*mu^3*Pi + 
        (33*I)*CA*mt^3*mu^3*Pi + (54*I)*CA*mu^4*Pi + (108*I)*CA*mt*mu^4*Pi + 
        (45*I)*CA*mt^2*mu^4*Pi + (33*I)*CA*mu^5*Pi + (24*I)*CA*mt*mu^5*Pi + 
        (12*I)*CA*mu^6*Pi)*q2)/(72*mt*mu^3*(1 + mt + mu)) + 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(6*mt*mu*(1 + mt + mu))) + 
   G[-1, 0, mu]*(((I/72)*CA^2*CF*((20*I)*CA + (71*I)*CA*mt + 
        (133*I)*CA*mt^2 + (173*I)*CA*mt^3 + (151*I)*CA*mt^4 + 
        (80*I)*CA*mt^5 + (20*I)*CA*mt^6 + (83*I)*CA*mu + (296*I)*CA*mt*mu + 
        (36*I)*CF*mt*mu + (648*I)*CA*mt^2*mu + (132*I)*CF*mt^2*mu + 
        (774*I)*CA*mt^3*mu + (156*I)*CF*mt^3*mu + (485*I)*CA*mt^4*mu + 
        (84*I)*CF*mt^4*mu + (146*I)*CA*mt^5*mu + (24*I)*CF*mt^5*mu + 
        (175*I)*CA*mu^2 + (696*I)*CA*mt*mu^2 + (132*I)*CF*mt*mu^2 + 
        (1140*I)*CA*mt^2*mu^2 + (336*I)*CF*mt^2*mu^2 + (771*I)*CA*mt^3*mu^2 + 
        (252*I)*CF*mt^3*mu^2 + (172*I)*CA*mt^4*mu^2 + (84*I)*CF*mt^4*mu^2 + 
        (227*I)*CA*mu^3 + (822*I)*CA*mt*mu^3 + (156*I)*CF*mt*mu^3 + 
        (777*I)*CA*mt^2*mu^3 + (252*I)*CF*mt^2*mu^3 + (164*I)*CA*mt^3*mu^3 + 
        (108*I)*CF*mt^3*mu^3 + (181*I)*CA*mu^4 + (497*I)*CA*mt*mu^4 + 
        (84*I)*CF*mt*mu^4 + (172*I)*CA*mt^2*mu^4 + (84*I)*CF*mt^2*mu^4 + 
        (86*I)*CA*mu^5 + (146*I)*CA*mt*mu^5 + (24*I)*CF*mt*mu^5 + 
        (20*I)*CA*mu^6 + 12*CA*Pi + 57*CA*mt*Pi + 132*CA*mt^2*Pi + 
        180*CA*mt^3*Pi + 156*CA*mt^4*Pi + 87*CA*mt^5*Pi + 24*CA*mt^6*Pi + 
        48*CA*mu*Pi + 237*CA*mt*mu*Pi + 504*CA*mt^2*mu*Pi + 
        540*CA*mt^3*mu*Pi + 312*CA*mt^4*mu*Pi + 87*CA*mt^5*mu*Pi + 
        96*CA*mu^2*Pi + 450*CA*mt*mu^2*Pi + 756*CA*mt^2*mu^2*Pi + 
        540*CA*mt^3*mu^2*Pi + 156*CA*mt^4*mu^2*Pi + 120*CA*mu^3*Pi + 
        450*CA*mt*mu^3*Pi + 504*CA*mt^2*mu^3*Pi + 180*CA*mt^3*mu^3*Pi + 
        96*CA*mu^4*Pi + 237*CA*mt*mu^4*Pi + 132*CA*mt^2*mu^4*Pi + 
        48*CA*mu^5*Pi + 57*CA*mt*mu^5*Pi + 12*CA*mu^6*Pi)*q2)/
      (mt*mu*(1 + mt + mu)^3) + (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
        2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
      (6*mt*mu*(1 + mt + mu))) + G[-mu, -1 - mu, mt]*
    ((CA^2*CF*(72*CA*mt^4 - 12*CF*mt^4 + 216*CA*mt^5 - 36*CF*mt^5 + 
        288*CA*mt^6 - 48*CF*mt^6 + 216*CA*mt^7 - 36*CF*mt^7 + 72*CA*mt^8 - 
        12*CF*mt^8 + 72*CA*mt^3*mu + 24*CF*mt^3*mu + 396*CA*mt^4*mu + 
        24*CF*mt^4*mu + 720*CA*mt^5*mu - 12*CF*mt^5*mu + 612*CA*mt^6*mu - 
        48*CF*mt^6*mu + 216*CA*mt^7*mu - 36*CF*mt^7*mu - 40*CA*mt^2*mu^2 + 
        100*CA*mt^3*mu^2 + 72*CF*mt^3*mu^2 + 678*CA*mt^4*mu^2 + 
        96*CF*mt^4*mu^2 + 1006*CA*mt^5*mu^2 + 36*CF*mt^5*mu^2 + 
        428*CA*mt^6*mu^2 - 24*CF*mt^6*mu^2 + 72*CA*mt*mu^3 + 24*CF*mt*mu^3 + 
        100*CA*mt^2*mu^3 + 72*CF*mt^2*mu^3 + 180*CA*mt^3*mu^3 + 
        120*CF*mt^3*mu^3 + 732*CA*mt^4*mu^3 + 96*CF*mt^4*mu^3 + 
        562*CA*mt^5*mu^3 + 36*CF*mt^5*mu^3 + 72*CA*mu^4 - 12*CF*mu^4 + 
        396*CA*mt*mu^4 + 24*CF*mt*mu^4 + 678*CA*mt^2*mu^4 + 96*CF*mt^2*mu^4 + 
        732*CA*mt^3*mu^4 + 96*CF*mt^3*mu^4 + 516*CA*mt^4*mu^4 + 
        72*CF*mt^4*mu^4 + 216*CA*mu^5 - 36*CF*mu^5 + 720*CA*mt*mu^5 - 
        12*CF*mt*mu^5 + 1006*CA*mt^2*mu^5 + 36*CF*mt^2*mu^5 + 
        562*CA*mt^3*mu^5 + 36*CF*mt^3*mu^5 + 288*CA*mu^6 - 48*CF*mu^6 + 
        612*CA*mt*mu^6 - 48*CF*mt*mu^6 + 428*CA*mt^2*mu^6 - 24*CF*mt^2*mu^6 + 
        216*CA*mu^7 - 36*CF*mu^7 + 216*CA*mt*mu^7 - 36*CF*mt*mu^7 + 
        72*CA*mu^8 - 12*CF*mu^8 - (48*I)*CA*mt^2*mu^2*Pi - 
        (96*I)*CA*mt^3*mu^2*Pi - (144*I)*CA*mt^4*mu^2*Pi - 
        (96*I)*CA*mt^5*mu^2*Pi - (42*I)*CA*mt^6*mu^2*Pi - 
        (96*I)*CA*mt^2*mu^3*Pi - (288*I)*CA*mt^3*mu^3*Pi - 
        (288*I)*CA*mt^4*mu^3*Pi - (111*I)*CA*mt^5*mu^3*Pi - 
        (144*I)*CA*mt^2*mu^4*Pi - (288*I)*CA*mt^3*mu^4*Pi - 
        (162*I)*CA*mt^4*mu^4*Pi - (96*I)*CA*mt^2*mu^5*Pi - 
        (111*I)*CA*mt^3*mu^5*Pi - (42*I)*CA*mt^2*mu^6*Pi)*q2)/
      (72*mt^3*mu^3*(1 + mt + mu)) + 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(3*mt*mu*(1 + mt + mu))) + 
   G[-1, 0, mt]*((CA^2*CF*(72*CA*mt^2 - 12*CF*mt^2 + 360*CA*mt^3 - 
        60*CF*mt^3 + 792*CA*mt^4 - 132*CF*mt^4 + 1008*CA*mt^5 - 168*CF*mt^5 + 
        792*CA*mt^6 - 132*CF*mt^6 + 360*CA*mt^7 - 60*CF*mt^7 + 72*CA*mt^8 - 
        12*CF*mt^8 + 72*CA*mt*mu + 24*CF*mt*mu + 684*CA*mt^2*mu + 
        48*CF*mt^2*mu + 2160*CA*mt^3*mu - 36*CF*mt^3*mu + 3456*CA*mt^4*mu - 
        216*CF*mt^4*mu + 3168*CA*mt^5*mu - 312*CF*mt^5*mu + 1620*CA*mt^6*mu - 
        216*CF*mt^6*mu + 360*CA*mt^7*mu - 60*CF*mt^7*mu - 40*CA*mu^2 + 
        158*CA*mt*mu^2 + 120*CF*mt*mu^2 + 1816*CA*mt^2*mu^2 + 
        324*CF*mt^2*mu^2 + 4856*CA*mt^3*mu^2 + 288*CF*mt^3*mu^2 + 
        6028*CA*mt^4*mu^2 - 24*CF*mt^4*mu^2 + 3722*CA*mt^5*mu^2 - 
        216*CF*mt^5*mu^2 + 932*CA*mt^6*mu^2 - 108*CF*mt^6*mu^2 - 
        148*CA*mu^3 + 26*CA*mt*mu^3 + 192*CF*mt*mu^3 + 2244*CA*mt^2*mu^3 + 
        408*CF*mt^2*mu^3 + 5400*CA*mt^3*mu^3 + 288*CF*mt^3*mu^3 + 
        4832*CA*mt^4*mu^3 - 24*CF*mt^4*mu^3 + 1502*CA*mt^5*mu^3 - 
        96*CF*mt^5*mu^3 - 284*CA*mu^4 - 468*CA*mt*mu^4 + 96*CF*mt*mu^4 + 
        1410*CA*mt^2*mu^4 + 108*CF*mt^2*mu^4 + 3240*CA*mt^3*mu^4 + 
        36*CF*mt^3*mu^4 + 1606*CA*mt^4*mu^4 - 48*CF*mt^4*mu^4 - 364*CA*mu^5 - 
        750*CA*mt*mu^5 + 528*CA*mt^2*mu^5 + 914*CA*mt^3*mu^5 - 308*CA*mu^6 - 
        502*CA*mt*mu^6 + 118*CA*mt^2*mu^6 - 160*CA*mu^7 - 160*CA*mt*mu^7 - 
        40*CA*mu^8 - (12*I)*CA*mu^2*Pi - (48*I)*CA*mt*mu^2*Pi - 
        (96*I)*CA*mt^2*mu^2*Pi - (120*I)*CA*mt^3*mu^2*Pi - 
        (96*I)*CA*mt^4*mu^2*Pi - (48*I)*CA*mt^5*mu^2*Pi - 
        (12*I)*CA*mt^6*mu^2*Pi - (39*I)*CA*mu^3*Pi - (147*I)*CA*mt*mu^3*Pi - 
        (270*I)*CA*mt^2*mu^3*Pi - (270*I)*CA*mt^3*mu^3*Pi - 
        (147*I)*CA*mt^4*mu^3*Pi - (39*I)*CA*mt^5*mu^3*Pi - 
        (60*I)*CA*mu^4*Pi - (216*I)*CA*mt*mu^4*Pi - (324*I)*CA*mt^2*mu^4*Pi - 
        (216*I)*CA*mt^3*mu^4*Pi - (60*I)*CA*mt^4*mu^4*Pi - 
        (60*I)*CA*mu^5*Pi - (180*I)*CA*mt*mu^5*Pi - (180*I)*CA*mt^2*mu^5*Pi - 
        (60*I)*CA*mt^3*mu^5*Pi - (36*I)*CA*mu^6*Pi - (72*I)*CA*mt*mu^6*Pi - 
        (36*I)*CA*mt^2*mu^6*Pi - (9*I)*CA*mu^7*Pi - (9*I)*CA*mt*mu^7*Pi)*q2)/
      (72*mt*mu^3*(1 + mt + mu)^3) + 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*Log[q2])/(3*mt*mu*(1 + mt + mu))) + 
   G[-1, mt]*((CA^2*CF*Pi*((72*I)*CA*mt^2 - (12*I)*CF*mt^2 + 
        (360*I)*CA*mt^3 - (60*I)*CF*mt^3 + (792*I)*CA*mt^4 - 
        (132*I)*CF*mt^4 + (1008*I)*CA*mt^5 - (168*I)*CF*mt^5 + 
        (792*I)*CA*mt^6 - (132*I)*CF*mt^6 + (360*I)*CA*mt^7 - 
        (60*I)*CF*mt^7 + (72*I)*CA*mt^8 - (12*I)*CF*mt^8 + (72*I)*CA*mt*mu + 
        (24*I)*CF*mt*mu + (684*I)*CA*mt^2*mu + (48*I)*CF*mt^2*mu + 
        (2160*I)*CA*mt^3*mu - (36*I)*CF*mt^3*mu + (3456*I)*CA*mt^4*mu - 
        (216*I)*CF*mt^4*mu + (3168*I)*CA*mt^5*mu - (312*I)*CF*mt^5*mu + 
        (1620*I)*CA*mt^6*mu - (216*I)*CF*mt^6*mu + (360*I)*CA*mt^7*mu - 
        (60*I)*CF*mt^7*mu - (40*I)*CA*mu^2 + (158*I)*CA*mt*mu^2 + 
        (120*I)*CF*mt*mu^2 + (1816*I)*CA*mt^2*mu^2 + (324*I)*CF*mt^2*mu^2 + 
        (4856*I)*CA*mt^3*mu^2 + (288*I)*CF*mt^3*mu^2 + 
        (6028*I)*CA*mt^4*mu^2 - (24*I)*CF*mt^4*mu^2 + (3722*I)*CA*mt^5*mu^2 - 
        (216*I)*CF*mt^5*mu^2 + (932*I)*CA*mt^6*mu^2 - (108*I)*CF*mt^6*mu^2 - 
        (148*I)*CA*mu^3 + (26*I)*CA*mt*mu^3 + (192*I)*CF*mt*mu^3 + 
        (2244*I)*CA*mt^2*mu^3 + (408*I)*CF*mt^2*mu^3 + 
        (5400*I)*CA*mt^3*mu^3 + (288*I)*CF*mt^3*mu^3 + 
        (4832*I)*CA*mt^4*mu^3 - (24*I)*CF*mt^4*mu^3 + (1502*I)*CA*mt^5*mu^3 - 
        (96*I)*CF*mt^5*mu^3 - (284*I)*CA*mu^4 - (468*I)*CA*mt*mu^4 + 
        (96*I)*CF*mt*mu^4 + (1410*I)*CA*mt^2*mu^4 + (108*I)*CF*mt^2*mu^4 + 
        (3240*I)*CA*mt^3*mu^4 + (36*I)*CF*mt^3*mu^4 + (1606*I)*CA*mt^4*mu^4 - 
        (48*I)*CF*mt^4*mu^4 - (364*I)*CA*mu^5 - (750*I)*CA*mt*mu^5 + 
        (528*I)*CA*mt^2*mu^5 + (914*I)*CA*mt^3*mu^5 - (308*I)*CA*mu^6 - 
        (502*I)*CA*mt*mu^6 + (118*I)*CA*mt^2*mu^6 - (160*I)*CA*mu^7 - 
        (160*I)*CA*mt*mu^7 - (40*I)*CA*mu^8 + 22*CA*mu^2*Pi + 
        92*CA*mt*mu^2*Pi + 190*CA*mt^2*mu^2*Pi + 240*CA*mt^3*mu^2*Pi + 
        190*CA*mt^4*mu^2*Pi + 92*CA*mt^5*mu^2*Pi + 22*CA*mt^6*mu^2*Pi + 
        88*CA*mu^3*Pi + 360*CA*mt*mu^3*Pi + 680*CA*mt^2*mu^3*Pi + 
        680*CA*mt^3*mu^3*Pi + 360*CA*mt^4*mu^3*Pi + 88*CA*mt^5*mu^3*Pi + 
        173*CA*mu^4*Pi + 652*CA*mt*mu^4*Pi + 978*CA*mt^2*mu^4*Pi + 
        652*CA*mt^3*mu^4*Pi + 173*CA*mt^4*mu^4*Pi + 211*CA*mu^5*Pi + 
        633*CA*mt*mu^5*Pi + 633*CA*mt^2*mu^5*Pi + 211*CA*mt^3*mu^5*Pi + 
        161*CA*mu^6*Pi + 322*CA*mt*mu^6*Pi + 161*CA*mt^2*mu^6*Pi + 
        73*CA*mu^7*Pi + 73*CA*mt*mu^7*Pi + 16*CA*mu^8*Pi)*q2)/
      (72*mt*mu^3*(1 + mt + mu)^3) - 
     ((I/24)*CA^3*CF*(2 + 2*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 
        3*mu^2 - 6*mt*mu^2 - 3*mt^2*mu^2 - 3*mu^3 - 3*mt*mu^3)*Pi*q2*
       G[-1, mu])/(mt*mu*(1 + mt + mu)) - 
     ((I/24)*CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 4*mt^4 + 5*mu + 
        15*mt*mu + 15*mt^2*mu + 5*mt^3*mu + 6*mu^2 + 12*mt*mu^2 + 
        6*mt^2*mu^2 + 3*mu^3 + 3*mt*mu^3)*Pi*q2*G[0, mu])/
      (mt*mu*(1 + mt + mu)) + ((I/3)*CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*Pi*q2*Log[q2])/
      (mt*mu*(1 + mt + mu))) + G[-1 - mu, mt]*
    ((CA^2*CF*(-216*CA*mt^5*mu + 36*CF*mt^5*mu - 648*CA*mt^6*mu + 
        108*CF*mt^6*mu - 864*CA*mt^7*mu + 144*CF*mt^7*mu - 648*CA*mt^8*mu + 
        108*CF*mt^8*mu - 216*CA*mt^9*mu + 36*CF*mt^9*mu - 596*CA*mt^4*mu^2 - 
        18*CF*mt^4*mu^2 - 2281*CA*mt^5*mu^2 + 90*CF*mt^5*mu^2 - 
        3624*CA*mt^6*mu^2 + 252*CF*mt^6*mu^2 - 2929*CA*mt^7*mu^2 + 
        306*CF*mt^7*mu^2 - 1028*CA*mt^8*mu^2 + 162*CF*mt^8*mu^2 - 
        760*CA*mt^3*mu^3 - 108*CF*mt^3*mu^3 - 3603*CA*mt^4*mu^3 - 
        270*CF*mt^4*mu^3 - 7434*CA*mt^5*mu^3 - 18*CF*mt^5*mu^3 - 
        7556*CA*mt^6*mu^3 + 270*CF*mt^6*mu^3 - 3002*CA*mt^7*mu^3 + 
        234*CF*mt^7*mu^3 - 596*CA*mt^2*mu^4 - 18*CF*mt^2*mu^4 - 
        3603*CA*mt^3*mu^4 - 270*CF*mt^3*mu^4 - 9528*CA*mt^4*mu^4 - 
        360*CF*mt^4*mu^4 - 12523*CA*mt^5*mu^4 + 36*CF*mt^5*mu^4 - 
        6034*CA*mt^6*mu^4 + 162*CF*mt^6*mu^4 - 216*CA*mt*mu^5 + 
        36*CF*mt*mu^5 - 2281*CA*mt^2*mu^5 + 90*CF*mt^2*mu^5 - 
        7434*CA*mt^3*mu^5 - 18*CF*mt^3*mu^5 - 12523*CA*mt^4*mu^5 + 
        36*CF*mt^4*mu^5 - 7688*CA*mt^5*mu^5 + 108*CF*mt^5*mu^5 - 
        648*CA*mt*mu^6 + 108*CF*mt*mu^6 - 3624*CA*mt^2*mu^6 + 
        252*CF*mt^2*mu^6 - 7556*CA*mt^3*mu^6 + 270*CF*mt^3*mu^6 - 
        6034*CA*mt^4*mu^6 + 162*CF*mt^4*mu^6 - 864*CA*mt*mu^7 + 
        144*CF*mt*mu^7 - 2929*CA*mt^2*mu^7 + 306*CF*mt^2*mu^7 - 
        3002*CA*mt^3*mu^7 + 234*CF*mt^3*mu^7 - 648*CA*mt*mu^8 + 
        108*CF*mt*mu^8 - 1028*CA*mt^2*mu^8 + 162*CF*mt^2*mu^8 - 
        216*CA*mt*mu^9 + 36*CF*mt*mu^9 - (216*I)*CA*mt^6*Pi + 
        (36*I)*CF*mt^6*Pi - (648*I)*CA*mt^7*Pi + (108*I)*CF*mt^7*Pi - 
        (864*I)*CA*mt^8*Pi + (144*I)*CF*mt^8*Pi - (648*I)*CA*mt^9*Pi + 
        (108*I)*CF*mt^9*Pi - (216*I)*CA*mt^10*Pi + (36*I)*CF*mt^10*Pi - 
        (648*I)*CA*mt^5*mu*Pi - (2484*I)*CA*mt^6*mu*Pi + 
        (144*I)*CF*mt^6*mu*Pi - (3888*I)*CA*mt^7*mu*Pi + 
        (324*I)*CF*mt^7*mu*Pi - (3132*I)*CA*mt^8*mu*Pi + 
        (360*I)*CF*mt^8*mu*Pi - (1080*I)*CA*mt^9*mu*Pi + 
        (180*I)*CF*mt^9*mu*Pi - (588*I)*CA*mt^4*mu^2*Pi - 
        (108*I)*CF*mt^4*mu^2*Pi - (3435*I)*CA*mt^5*mu^2*Pi - 
        (252*I)*CF*mt^5*mu^2*Pi - (7371*I)*CA*mt^6*mu^2*Pi - 
        (72*I)*CF*mt^6*mu^2*Pi - (7440*I)*CA*mt^7*mu^2*Pi + 
        (288*I)*CF*mt^7*mu^2*Pi - (2856*I)*CA*mt^8*mu^2*Pi + 
        (324*I)*CF*mt^8*mu^2*Pi - (312*I)*CA*mt^3*mu^3*Pi - 
        (144*I)*CF*mt^3*mu^3*Pi - (2421*I)*CA*mt^4*mu^3*Pi - 
        (720*I)*CF*mt^4*mu^3*Pi - (7434*I)*CA*mt^5*mu^3*Pi - 
        (900*I)*CF*mt^5*mu^3*Pi - (10605*I)*CA*mt^6*mu^3*Pi - 
        (360*I)*CF*mt^6*mu^3*Pi - (5142*I)*CA*mt^7*mu^3*Pi + 
        (144*I)*CF*mt^7*mu^3*Pi - (588*I)*CA*mt^2*mu^4*Pi - 
        (108*I)*CF*mt^2*mu^4*Pi - (2421*I)*CA*mt^3*mu^4*Pi - 
        (720*I)*CF*mt^3*mu^4*Pi - (6174*I)*CA*mt^4*mu^4*Pi - 
        (1296*I)*CF*mt^4*mu^4*Pi - (10707*I)*CA*mt^5*mu^4*Pi - 
        (972*I)*CF*mt^5*mu^4*Pi - (6684*I)*CA*mt^6*mu^4*Pi - 
        (360*I)*CF*mt^6*mu^4*Pi - (648*I)*CA*mt*mu^5*Pi - 
        (3435*I)*CA*mt^2*mu^5*Pi - (252*I)*CF*mt^2*mu^5*Pi - 
        (7434*I)*CA*mt^3*mu^5*Pi - (900*I)*CF*mt^3*mu^5*Pi - 
        (10707*I)*CA*mt^4*mu^5*Pi - (972*I)*CF*mt^4*mu^5*Pi - 
        (7068*I)*CA*mt^5*mu^5*Pi - (648*I)*CF*mt^5*mu^5*Pi - 
        (216*I)*CA*mu^6*Pi + (36*I)*CF*mu^6*Pi - (2484*I)*CA*mt*mu^6*Pi + 
        (144*I)*CF*mt*mu^6*Pi - (7371*I)*CA*mt^2*mu^6*Pi - 
        (72*I)*CF*mt^2*mu^6*Pi - (10605*I)*CA*mt^3*mu^6*Pi - 
        (360*I)*CF*mt^3*mu^6*Pi - (6684*I)*CA*mt^4*mu^6*Pi - 
        (360*I)*CF*mt^4*mu^6*Pi - (648*I)*CA*mu^7*Pi + (108*I)*CF*mu^7*Pi - 
        (3888*I)*CA*mt*mu^7*Pi + (324*I)*CF*mt*mu^7*Pi - 
        (7440*I)*CA*mt^2*mu^7*Pi + (288*I)*CF*mt^2*mu^7*Pi - 
        (5142*I)*CA*mt^3*mu^7*Pi + (144*I)*CF*mt^3*mu^7*Pi - 
        (864*I)*CA*mu^8*Pi + (144*I)*CF*mu^8*Pi - (3132*I)*CA*mt*mu^8*Pi + 
        (360*I)*CF*mt*mu^8*Pi - (2856*I)*CA*mt^2*mu^8*Pi + 
        (324*I)*CF*mt^2*mu^8*Pi - (648*I)*CA*mu^9*Pi + (108*I)*CF*mu^9*Pi - 
        (1080*I)*CA*mt*mu^9*Pi + (180*I)*CF*mt*mu^9*Pi - 
        (216*I)*CA*mu^10*Pi + (36*I)*CF*mu^10*Pi - 72*CA*mt^4*mu^2*Pi^2 - 
        174*CA*mt^5*mu^2*Pi^2 - 261*CA*mt^6*mu^2*Pi^2 - 
        177*CA*mt^7*mu^2*Pi^2 - 78*CA*mt^8*mu^2*Pi^2 - 
        144*CA*mt^3*mu^3*Pi^2 - 522*CA*mt^4*mu^3*Pi^2 - 
        1062*CA*mt^5*mu^3*Pi^2 - 894*CA*mt^6*mu^3*Pi^2 - 
        339*CA*mt^7*mu^3*Pi^2 - 72*CA*mt^2*mu^4*Pi^2 - 
        522*CA*mt^3*mu^4*Pi^2 - 1602*CA*mt^4*mu^4*Pi^2 - 
        1797*CA*mt^5*mu^4*Pi^2 - 714*CA*mt^6*mu^4*Pi^2 - 
        174*CA*mt^2*mu^5*Pi^2 - 1062*CA*mt^3*mu^5*Pi^2 - 
        1797*CA*mt^4*mu^5*Pi^2 - 906*CA*mt^5*mu^5*Pi^2 - 
        261*CA*mt^2*mu^6*Pi^2 - 894*CA*mt^3*mu^6*Pi^2 - 
        714*CA*mt^4*mu^6*Pi^2 - 177*CA*mt^2*mu^7*Pi^2 - 
        339*CA*mt^3*mu^7*Pi^2 - 78*CA*mt^2*mu^8*Pi^2)*q2)/
      (216*mt^3*mu^3*(mt + mu)^2*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[-1, -1, mu])/(6*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(6 + 6*mt + 9*mt^2 + 5*mt^3 + 4*mt^4 + 8*mu + 18*mt*mu + 
        18*mt^2*mu + 5*mt^3*mu + 12*mu^2 + 18*mt*mu^2 + 9*mt^2*mu^2 + 
        8*mu^3 + 6*mt*mu^3 + 6*mu^4)*q2*G[-1, 0, mu])/
      (24*mt*mu*(1 + mt + mu)) + (CA^3*CF*(8 + 6*mt + 9*mt^2 + 5*mt^3 + 
        6*mt^4 + 6*mu + 12*mt*mu + 12*mt^2*mu + 3*mt^3*mu + 9*mu^2 + 
        12*mt*mu^2 + 6*mt^2*mu^2 + 5*mu^3 + 3*mt*mu^3 + 6*mu^4)*q2*
       G[0, -1, mu])/(24*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[0, 0, mu])/(6*mt*mu*(1 + mt + mu)) + 
     (CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 120*mt*mu + 
        123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 60*mt^2*mu^2 + 
        40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (12*I)*Pi - (24*I)*mt*Pi - 
        (36*I)*mt^2*Pi - (24*I)*mt^3*Pi - (12*I)*mt^4*Pi - (24*I)*mu*Pi - 
        (72*I)*mt*mu*Pi - (72*I)*mt^2*mu*Pi - (24*I)*mt^3*mu*Pi - 
        (36*I)*mu^2*Pi - (72*I)*mt*mu^2*Pi - (36*I)*mt^2*mu^2*Pi - 
        (24*I)*mu^3*Pi - (24*I)*mt*mu^3*Pi - (12*I)*mu^4*Pi)*q2*Log[q2])/
      (72*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (12*mt*mu*(1 + mt + mu))) + 
   G[0, mu]*((CA^2*CF*(-76*CA*mt - 382*CA*mt^2 - 842*CA*mt^3 - 994*CA*mt^4 - 
        686*CA*mt^5 - 304*CA*mt^6 - 76*CA*mt^7 - 24*CA*mt*mu + 144*CF*mt*mu - 
        396*CA*mt^2*mu + 864*CF*mt^2*mu - 346*CA*mt^3*mu + 2304*CF*mt^3*mu + 
        1528*CA*mt^4*mu + 3456*CF*mt^4*mu + 3118*CA*mt^5*mu + 
        3168*CF*mt^5*mu + 2256*CA*mt^6*mu + 1728*CF*mt^6*mu + 
        640*CA*mt^7*mu + 432*CF*mt^7*mu + 432*CA*mu^2 - 72*CF*mu^2 + 
        2974*CA*mt*mu^2 + 468*CF*mt*mu^2 + 8238*CA*mt^2*mu^2 + 
        3708*CF*mt^2*mu^2 + 15406*CA*mt^3*mu^2 + 9216*CF*mt^3*mu^2 + 
        18896*CA*mt^4*mu^2 + 11340*CF*mt^4*mu^2 + 12738*CA*mt^5*mu^2 + 
        7668*CF*mt^5*mu^2 + 3984*CA*mt^6*mu^2 + 2592*CF*mt^6*mu^2 + 
        356*CA*mt^7*mu^2 + 216*CF*mt^7*mu^2 + 2592*CA*mu^3 - 432*CF*mu^3 + 
        13434*CA*mt*mu^3 + 252*CF*mt*mu^3 + 33308*CA*mt^2*mu^3 + 
        6372*CF*mt^2*mu^3 + 48018*CA*mt^3*mu^3 + 14220*CF*mt^3*mu^3 + 
        37580*CA*mt^4*mu^3 + 13284*CF*mt^4*mu^3 + 13378*CA*mt^5*mu^3 + 
        5832*CF*mt^5*mu^3 + 1424*CA*mt^6*mu^3 + 864*CF*mt^6*mu^3 + 
        6912*CA*mu^4 - 1152*CF*mu^4 + 28008*CA*mt*mu^4 - 1116*CF*mt*mu^4 + 
        57374*CA*mt^2*mu^4 + 5040*CF*mt^2*mu^4 + 61324*CA*mt^3*mu^4 + 
        10080*CF*mt^3*mu^4 + 29554*CA*mt^4*mu^4 + 6372*CF*mt^4*mu^4 + 
        4444*CA*mt^5*mu^4 + 1332*CF*mt^5*mu^4 + 10800*CA*mu^5 - 
        1800*CF*mu^5 + 33756*CA*mt*mu^5 - 2664*CF*mt*mu^5 + 
        52572*CA*mt^2*mu^5 + 1008*CF*mt^2*mu^5 + 36896*CA*mt^3*mu^5 + 
        2844*CF*mt^3*mu^5 + 8348*CA*mt^4*mu^5 + 972*CF*mt^4*mu^5 + 
        10800*CA*mu^6 - 1800*CF*mu^6 + 24574*CA*mt*mu^6 - 2772*CF*mt*mu^6 + 
        25362*CA*mt^2*mu^6 - 972*CF*mt^2*mu^6 + 8680*CA*mt^3*mu^6 + 
        72*CF*mt^3*mu^6 + 6912*CA*mu^7 - 1152*CF*mu^7 + 10146*CA*mt*mu^7 - 
        1476*CF*mt*mu^7 + 5108*CA*mt^2*mu^7 - 468*CF*mt^2*mu^7 + 
        2592*CA*mu^8 - 432*CF*mu^8 + 1832*CA*mt*mu^8 - 324*CF*mt*mu^8 + 
        432*CA*mu^9 - 72*CF*mu^9 + (120*I)*CA*mt*Pi + (462*I)*CA*mt^2*Pi + 
        (906*I)*CA*mt^3*Pi + (1146*I)*CA*mt^4*Pi + (942*I)*CA*mt^5*Pi + 
        (480*I)*CA*mt^6*Pi + (120*I)*CA*mt^7*Pi + (702*I)*CA*mt*mu*Pi + 
        (2700*I)*CA*mt^2*mu*Pi + (216*I)*CF*mt^2*mu*Pi + 
        (5772*I)*CA*mt^3*mu*Pi + (792*I)*CF*mt^3*mu*Pi + 
        (6936*I)*CA*mt^4*mu*Pi + (936*I)*CF*mt^4*mu*Pi + 
        (4758*I)*CA*mt^5*mu*Pi + (504*I)*CF*mt^5*mu*Pi + 
        (1836*I)*CA*mt^6*mu*Pi + (144*I)*CF*mt^6*mu*Pi + 
        (240*I)*CA*mt^7*mu*Pi + (1950*I)*CA*mt*mu^2*Pi + 
        (7974*I)*CA*mt^2*mu^2*Pi + (1224*I)*CF*mt^2*mu^2*Pi + 
        (15486*I)*CA*mt^3*mu^2*Pi + (3600*I)*CF*mt^3*mu^2*Pi + 
        (14952*I)*CA*mt^4*mu^2*Pi + (3384*I)*CF*mt^4*mu^2*Pi + 
        (7722*I)*CA*mt^5*mu^2*Pi + (1512*I)*CF*mt^5*mu^2*Pi + 
        (2232*I)*CA*mt^6*mu^2*Pi + (288*I)*CF*mt^6*mu^2*Pi + 
        (120*I)*CA*mt^7*mu^2*Pi + (3420*I)*CA*mt*mu^3*Pi + 
        (14340*I)*CA*mt^2*mu^3*Pi + (2736*I)*CF*mt^2*mu^3*Pi + 
        (21798*I)*CA*mt^3*mu^3*Pi + (6336*I)*CF*mt^3*mu^3*Pi + 
        (14664*I)*CA*mt^4*mu^3*Pi + (4608*I)*CF*mt^4*mu^3*Pi + 
        (4938*I)*CA*mt^5*mu^3*Pi + (1512*I)*CF*mt^5*mu^3*Pi + 
        (876*I)*CA*mt^6*mu^3*Pi + (144*I)*CF*mt^6*mu^3*Pi + 
        (4140*I)*CA*mt*mu^4*Pi + (16122*I)*CA*mt^2*mu^4*Pi + 
        (3168*I)*CF*mt^2*mu^4*Pi + (16728*I)*CA*mt^3*mu^4*Pi + 
        (5544*I)*CF*mt^3*mu^4*Pi + (6486*I)*CA*mt^4*mu^4*Pi + 
        (2808*I)*CF*mt^4*mu^4*Pi + (1032*I)*CA*mt^5*mu^4*Pi + 
        (504*I)*CF*mt^5*mu^4*Pi + (3510*I)*CA*mt*mu^5*Pi + 
        (11268*I)*CA*mt^2*mu^5*Pi + (2088*I)*CF*mt^2*mu^5*Pi + 
        (6582*I)*CA*mt^3*mu^5*Pi + (2520*I)*CF*mt^3*mu^5*Pi + 
        (984*I)*CA*mt^4*mu^5*Pi + (648*I)*CF*mt^4*mu^5*Pi + 
        (2022*I)*CA*mt*mu^6*Pi + (4626*I)*CA*mt^2*mu^6*Pi + 
        (792*I)*CF*mt^2*mu^6*Pi + (1032*I)*CA*mt^3*mu^6*Pi + 
        (504*I)*CF*mt^3*mu^6*Pi + (720*I)*CA*mt*mu^7*Pi + 
        (876*I)*CA*mt^2*mu^7*Pi + (144*I)*CF*mt^2*mu^7*Pi + 
        (120*I)*CA*mt*mu^8*Pi + 36*CA*mt*Pi^2 + 144*CA*mt^2*Pi^2 + 
        288*CA*mt^3*Pi^2 + 360*CA*mt^4*Pi^2 + 288*CA*mt^5*Pi^2 + 
        144*CA*mt^6*Pi^2 + 36*CA*mt^7*Pi^2 + 207*CA*mt*mu*Pi^2 + 
        819*CA*mt^2*mu*Pi^2 + 1566*CA*mt^3*mu*Pi^2 + 1710*CA*mt^4*mu*Pi^2 + 
        1107*CA*mt^5*mu*Pi^2 + 423*CA*mt^6*mu*Pi^2 + 72*CA*mt^7*mu*Pi^2 + 
        558*CA*mt*mu^2*Pi^2 + 2142*CA*mt^2*mu^2*Pi^2 + 
        3672*CA*mt^3*mu^2*Pi^2 + 3276*CA*mt^4*mu^2*Pi^2 + 
        1602*CA*mt^5*mu^2*Pi^2 + 414*CA*mt^6*mu^2*Pi^2 + 
        36*CA*mt^7*mu^2*Pi^2 + 939*CA*mt*mu^3*Pi^2 + 3303*CA*mt^2*mu^3*Pi^2 + 
        4698*CA*mt^3*mu^3*Pi^2 + 3162*CA*mt^4*mu^3*Pi^2 + 
        1035*CA*mt^5*mu^3*Pi^2 + 135*CA*mt^6*mu^3*Pi^2 + 
        1080*CA*mt*mu^4*Pi^2 + 3192*CA*mt^2*mu^4*Pi^2 + 
        3432*CA*mt^3*mu^4*Pi^2 + 1536*CA*mt^4*mu^4*Pi^2 + 
        252*CA*mt^5*mu^4*Pi^2 + 861*CA*mt*mu^5*Pi^2 + 1917*CA*mt^2*mu^5*
         Pi^2 + 1356*CA*mt^3*mu^5*Pi^2 + 300*CA*mt^4*mu^5*Pi^2 + 
        462*CA*mt*mu^6*Pi^2 + 666*CA*mt^2*mu^6*Pi^2 + 228*CA*mt^3*mu^6*Pi^2 + 
        153*CA*mt*mu^7*Pi^2 + 105*CA*mt^2*mu^7*Pi^2 + 24*CA*mt*mu^8*Pi^2)*q2)/
      (432*mt^2*mu*(1 + mu)^2*(1 + mt + mu)^3) - 
     (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 4*mt^4 + 5*mu + 15*mt*mu + 
        15*mt^2*mu + 5*mt^3*mu + 6*mu^2 + 12*mt*mu^2 + 6*mt^2*mu^2 + 3*mu^3 + 
        3*mt*mu^3)*q2*G[-1, 0, mt])/(24*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[0, 0, mt])/(6*mt*mu*(1 + mt + mu)) + 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, mt])/(3*mt*mu*(1 + mt + mu)) + 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, mt])/(3*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, mt])/
      (6*mt*mu*(1 + mt + mu)) - (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 
        4*mt^4 + 8*mu + 24*mt*mu + 24*mt^2*mu + 11*mt^3*mu + 12*mu^2 + 
        24*mt*mu^2 + 15*mt^2*mu^2 + 8*mu^3 + 10*mt*mu^3 + 2*mu^4)*q2*
       G[-mu, -1 - mu, mt])/(24*mt*mu*(1 + mt + mu)) + 
     (CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 120*mt*mu + 
        123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 60*mt^2*mu^2 + 
        40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (12*I)*Pi - (24*I)*mt*Pi - 
        (36*I)*mt^2*Pi - (24*I)*mt^3*Pi - (12*I)*mt^4*Pi - (24*I)*mu*Pi - 
        (72*I)*mt*mu*Pi - (72*I)*mt^2*mu*Pi - (24*I)*mt^3*mu*Pi - 
        (36*I)*mu^2*Pi - (72*I)*mt*mu^2*Pi - (36*I)*mt^2*mu^2*Pi - 
        (24*I)*mu^3*Pi - (24*I)*mt*mu^3*Pi - (12*I)*mu^4*Pi)*q2*Log[q2])/
      (72*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (12*mt*mu*(1 + mt + mu)) + G[-1 - mu, mt]*
      ((CA^2*CF*(20*CA*mt^2 + 37*CA*mt^3 + 57*CA*mt^4 + 40*CA*mt^5 + 
          20*CA*mt^6 - 72*CA*mt*mu - 24*CF*mt*mu - 137*CA*mt^2*mu - 
          72*CF*mt^2*mu - 90*CA*mt^3*mu - 60*CF*mt^3*mu - 51*CA*mt^4*mu - 
          36*CF*mt^4*mu - 26*CA*mt^5*mu - 24*CF*mt^5*mu - 72*CA*mu^2 + 
          12*CF*mu^2 - 396*CA*mt*mu^2 - 24*CF*mt*mu^2 - 729*CA*mt^2*mu^2 - 
          96*CF*mt^2*mu^2 - 669*CA*mt^3*mu^2 - 60*CF*mt^3*mu^2 - 
          258*CA*mt^4*mu^2 - 36*CF*mt^4*mu^2 - 216*CA*mu^3 + 36*CF*mu^3 - 
          720*CA*mt*mu^3 + 12*CF*mt*mu^3 - 1040*CA*mt^2*mu^3 - 
          36*CF*mt^2*mu^3 - 536*CA*mt^3*mu^3 - 12*CF*mt^3*mu^3 - 
          288*CA*mu^4 + 48*CF*mu^4 - 612*CA*mt*mu^4 + 48*CF*mt*mu^4 - 
          448*CA*mt^2*mu^4 + 24*CF*mt^2*mu^4 - 216*CA*mu^5 + 36*CF*mu^5 - 
          216*CA*mt*mu^5 + 36*CF*mt*mu^5 - 72*CA*mu^6 + 12*CF*mu^6 + 
          (24*I)*CA*mt^2*Pi + (48*I)*CA*mt^3*Pi + (72*I)*CA*mt^4*Pi + 
          (48*I)*CA*mt^5*Pi + (24*I)*CA*mt^6*Pi + (48*I)*CA*mt^2*mu*Pi + 
          (144*I)*CA*mt^3*mu*Pi + (144*I)*CA*mt^4*mu*Pi + 
          (48*I)*CA*mt^5*mu*Pi + (72*I)*CA*mt^2*mu^2*Pi + 
          (144*I)*CA*mt^3*mu^2*Pi + (72*I)*CA*mt^4*mu^2*Pi + 
          (48*I)*CA*mt^2*mu^3*Pi + (48*I)*CA*mt^3*mu^3*Pi + 
          (24*I)*CA*mt^2*mu^4*Pi)*q2)/(72*mt^3*mu*(1 + mt + mu)) - 
       (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
          6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
          2*mt*mu^3 + mu^4)*q2*Log[q2])/(6*mt*mu*(1 + mt + mu)))) + 
   G[0, mt]*((CA^2*CF*(432*CA*mt^2 - 72*CF*mt^2 + 2592*CA*mt^3 - 
        432*CF*mt^3 + 6912*CA*mt^4 - 1152*CF*mt^4 + 10800*CA*mt^5 - 
        1800*CF*mt^5 + 10800*CA*mt^6 - 1800*CF*mt^6 + 6912*CA*mt^7 - 
        1152*CF*mt^7 + 2592*CA*mt^8 - 432*CF*mt^8 + 432*CA*mt^9 - 
        72*CF*mt^9 - 76*CA*mu - 24*CA*mt*mu + 144*CF*mt*mu + 
        2974*CA*mt^2*mu + 468*CF*mt^2*mu + 13434*CA*mt^3*mu + 
        252*CF*mt^3*mu + 28008*CA*mt^4*mu - 1116*CF*mt^4*mu + 
        33756*CA*mt^5*mu - 2664*CF*mt^5*mu + 24574*CA*mt^6*mu - 
        2772*CF*mt^6*mu + 10146*CA*mt^7*mu - 1476*CF*mt^7*mu + 
        1832*CA*mt^8*mu - 324*CF*mt^8*mu - 382*CA*mu^2 - 396*CA*mt*mu^2 + 
        864*CF*mt*mu^2 + 8238*CA*mt^2*mu^2 + 3708*CF*mt^2*mu^2 + 
        33308*CA*mt^3*mu^2 + 6372*CF*mt^3*mu^2 + 57374*CA*mt^4*mu^2 + 
        5040*CF*mt^4*mu^2 + 52572*CA*mt^5*mu^2 + 1008*CF*mt^5*mu^2 + 
        25362*CA*mt^6*mu^2 - 972*CF*mt^6*mu^2 + 5108*CA*mt^7*mu^2 - 
        468*CF*mt^7*mu^2 - 842*CA*mu^3 - 346*CA*mt*mu^3 + 2304*CF*mt*mu^3 + 
        15406*CA*mt^2*mu^3 + 9216*CF*mt^2*mu^3 + 48018*CA*mt^3*mu^3 + 
        14220*CF*mt^3*mu^3 + 61324*CA*mt^4*mu^3 + 10080*CF*mt^4*mu^3 + 
        36896*CA*mt^5*mu^3 + 2844*CF*mt^5*mu^3 + 8680*CA*mt^6*mu^3 + 
        72*CF*mt^6*mu^3 - 994*CA*mu^4 + 1528*CA*mt*mu^4 + 3456*CF*mt*mu^4 + 
        18896*CA*mt^2*mu^4 + 11340*CF*mt^2*mu^4 + 37580*CA*mt^3*mu^4 + 
        13284*CF*mt^3*mu^4 + 29554*CA*mt^4*mu^4 + 6372*CF*mt^4*mu^4 + 
        8348*CA*mt^5*mu^4 + 972*CF*mt^5*mu^4 - 686*CA*mu^5 + 
        3118*CA*mt*mu^5 + 3168*CF*mt*mu^5 + 12738*CA*mt^2*mu^5 + 
        7668*CF*mt^2*mu^5 + 13378*CA*mt^3*mu^5 + 5832*CF*mt^3*mu^5 + 
        4444*CA*mt^4*mu^5 + 1332*CF*mt^4*mu^5 - 304*CA*mu^6 + 
        2256*CA*mt*mu^6 + 1728*CF*mt*mu^6 + 3984*CA*mt^2*mu^6 + 
        2592*CF*mt^2*mu^6 + 1424*CA*mt^3*mu^6 + 864*CF*mt^3*mu^6 - 
        76*CA*mu^7 + 640*CA*mt*mu^7 + 432*CF*mt*mu^7 + 356*CA*mt^2*mu^7 + 
        216*CF*mt^2*mu^7 + (120*I)*CA*mu*Pi + (702*I)*CA*mt*mu*Pi + 
        (1950*I)*CA*mt^2*mu*Pi + (3420*I)*CA*mt^3*mu*Pi + 
        (4140*I)*CA*mt^4*mu*Pi + (3510*I)*CA*mt^5*mu*Pi + 
        (2022*I)*CA*mt^6*mu*Pi + (720*I)*CA*mt^7*mu*Pi + 
        (120*I)*CA*mt^8*mu*Pi + (462*I)*CA*mu^2*Pi + (2700*I)*CA*mt*mu^2*Pi + 
        (216*I)*CF*mt*mu^2*Pi + (7974*I)*CA*mt^2*mu^2*Pi + 
        (1224*I)*CF*mt^2*mu^2*Pi + (14340*I)*CA*mt^3*mu^2*Pi + 
        (2736*I)*CF*mt^3*mu^2*Pi + (16122*I)*CA*mt^4*mu^2*Pi + 
        (3168*I)*CF*mt^4*mu^2*Pi + (11268*I)*CA*mt^5*mu^2*Pi + 
        (2088*I)*CF*mt^5*mu^2*Pi + (4626*I)*CA*mt^6*mu^2*Pi + 
        (792*I)*CF*mt^6*mu^2*Pi + (876*I)*CA*mt^7*mu^2*Pi + 
        (144*I)*CF*mt^7*mu^2*Pi + (906*I)*CA*mu^3*Pi + (5772*I)*CA*mt*mu^3*
         Pi + (792*I)*CF*mt*mu^3*Pi + (15486*I)*CA*mt^2*mu^3*Pi + 
        (3600*I)*CF*mt^2*mu^3*Pi + (21798*I)*CA*mt^3*mu^3*Pi + 
        (6336*I)*CF*mt^3*mu^3*Pi + (16728*I)*CA*mt^4*mu^3*Pi + 
        (5544*I)*CF*mt^4*mu^3*Pi + (6582*I)*CA*mt^5*mu^3*Pi + 
        (2520*I)*CF*mt^5*mu^3*Pi + (1032*I)*CA*mt^6*mu^3*Pi + 
        (504*I)*CF*mt^6*mu^3*Pi + (1146*I)*CA*mu^4*Pi + 
        (6936*I)*CA*mt*mu^4*Pi + (936*I)*CF*mt*mu^4*Pi + 
        (14952*I)*CA*mt^2*mu^4*Pi + (3384*I)*CF*mt^2*mu^4*Pi + 
        (14664*I)*CA*mt^3*mu^4*Pi + (4608*I)*CF*mt^3*mu^4*Pi + 
        (6486*I)*CA*mt^4*mu^4*Pi + (2808*I)*CF*mt^4*mu^4*Pi + 
        (984*I)*CA*mt^5*mu^4*Pi + (648*I)*CF*mt^5*mu^4*Pi + 
        (942*I)*CA*mu^5*Pi + (4758*I)*CA*mt*mu^5*Pi + (504*I)*CF*mt*mu^5*Pi + 
        (7722*I)*CA*mt^2*mu^5*Pi + (1512*I)*CF*mt^2*mu^5*Pi + 
        (4938*I)*CA*mt^3*mu^5*Pi + (1512*I)*CF*mt^3*mu^5*Pi + 
        (1032*I)*CA*mt^4*mu^5*Pi + (504*I)*CF*mt^4*mu^5*Pi + 
        (480*I)*CA*mu^6*Pi + (1836*I)*CA*mt*mu^6*Pi + (144*I)*CF*mt*mu^6*Pi + 
        (2232*I)*CA*mt^2*mu^6*Pi + (288*I)*CF*mt^2*mu^6*Pi + 
        (876*I)*CA*mt^3*mu^6*Pi + (144*I)*CF*mt^3*mu^6*Pi + 
        (120*I)*CA*mu^7*Pi + (240*I)*CA*mt*mu^7*Pi + (120*I)*CA*mt^2*mu^7*
         Pi + 36*CA*mu*Pi^2 + 207*CA*mt*mu*Pi^2 + 558*CA*mt^2*mu*Pi^2 + 
        939*CA*mt^3*mu*Pi^2 + 1080*CA*mt^4*mu*Pi^2 + 861*CA*mt^5*mu*Pi^2 + 
        462*CA*mt^6*mu*Pi^2 + 153*CA*mt^7*mu*Pi^2 + 24*CA*mt^8*mu*Pi^2 + 
        144*CA*mu^2*Pi^2 + 819*CA*mt*mu^2*Pi^2 + 2142*CA*mt^2*mu^2*Pi^2 + 
        3303*CA*mt^3*mu^2*Pi^2 + 3192*CA*mt^4*mu^2*Pi^2 + 
        1917*CA*mt^5*mu^2*Pi^2 + 666*CA*mt^6*mu^2*Pi^2 + 
        105*CA*mt^7*mu^2*Pi^2 + 288*CA*mu^3*Pi^2 + 1566*CA*mt*mu^3*Pi^2 + 
        3672*CA*mt^2*mu^3*Pi^2 + 4698*CA*mt^3*mu^3*Pi^2 + 
        3432*CA*mt^4*mu^3*Pi^2 + 1356*CA*mt^5*mu^3*Pi^2 + 
        228*CA*mt^6*mu^3*Pi^2 + 360*CA*mu^4*Pi^2 + 1710*CA*mt*mu^4*Pi^2 + 
        3276*CA*mt^2*mu^4*Pi^2 + 3162*CA*mt^3*mu^4*Pi^2 + 
        1536*CA*mt^4*mu^4*Pi^2 + 300*CA*mt^5*mu^4*Pi^2 + 288*CA*mu^5*Pi^2 + 
        1107*CA*mt*mu^5*Pi^2 + 1602*CA*mt^2*mu^5*Pi^2 + 
        1035*CA*mt^3*mu^5*Pi^2 + 252*CA*mt^4*mu^5*Pi^2 + 144*CA*mu^6*Pi^2 + 
        423*CA*mt*mu^6*Pi^2 + 414*CA*mt^2*mu^6*Pi^2 + 135*CA*mt^3*mu^6*Pi^2 + 
        36*CA*mu^7*Pi^2 + 72*CA*mt*mu^7*Pi^2 + 36*CA*mt^2*mu^7*Pi^2)*q2)/
      (432*mt*(1 + mt)^2*mu^2*(1 + mt + mu)^3) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[-1, -1, mu])/(6*mt*mu*(1 + mt + mu)) + 
     (CA^3*CF*(4 + 11*mt + 18*mt^2 + 13*mt^3 + 8*mt^4 + 8*mu + 33*mt*mu + 
        36*mt^2*mu + 13*mt^3*mu + 12*mu^2 + 33*mt*mu^2 + 18*mt^2*mu^2 + 
        8*mu^3 + 11*mt*mu^3 + 4*mu^4)*q2*G[-1, 0, mu])/
      (24*mt*mu*(1 + mt + mu)) + (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 
        6*mt^4 + 8*mu + 24*mt*mu + 24*mt^2*mu + 6*mt^3*mu + 12*mu^2 + 
        24*mt*mu^2 + 9*mt^2*mu^2 + 8*mu^3 + 5*mt*mu^3 + 4*mu^4)*q2*
       G[0, -1, mu])/(24*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[0, 0, mu])/(6*mt*mu*(1 + mt + mu)) + 
     (CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 120*mt*mu + 
        123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 60*mt^2*mu^2 + 
        40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (12*I)*Pi - (24*I)*mt*Pi - 
        (36*I)*mt^2*Pi - (24*I)*mt^3*Pi - (12*I)*mt^4*Pi - (24*I)*mu*Pi - 
        (72*I)*mt*mu*Pi - (72*I)*mt^2*mu*Pi - (24*I)*mt^3*mu*Pi - 
        (36*I)*mu^2*Pi - (72*I)*mt*mu^2*Pi - (36*I)*mt^2*mu^2*Pi - 
        (24*I)*mu^3*Pi - (24*I)*mt*mu^3*Pi - (12*I)*mu^4*Pi)*q2*Log[q2])/
      (72*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (12*mt*mu*(1 + mt + mu)) + G[0, mu]*
      ((CA^2*CF*(20*CA + 77*CA*mt + 151*CA*mt^2 + 191*CA*mt^3 + 157*CA*mt^4 + 
          80*CA*mt^5 + 20*CA*mt^6 + 77*CA*mu + 296*CA*mt*mu + 36*CF*mt*mu + 
          660*CA*mt^2*mu + 132*CF*mt^2*mu + 774*CA*mt^3*mu + 156*CF*mt^3*mu + 
          479*CA*mt^4*mu + 84*CF*mt^4*mu + 146*CA*mt^5*mu + 24*CF*mt^5*mu + 
          151*CA*mu^2 + 660*CA*mt*mu^2 + 132*CF*mt*mu^2 + 1110*CA*mt^2*mu^2 + 
          336*CF*mt^2*mu^2 + 753*CA*mt^3*mu^2 + 252*CF*mt^3*mu^2 + 
          172*CA*mt^4*mu^2 + 84*CF*mt^4*mu^2 + 191*CA*mu^3 + 774*CA*mt*mu^3 + 
          156*CF*mt*mu^3 + 753*CA*mt^2*mu^3 + 252*CF*mt^2*mu^3 + 
          164*CA*mt^3*mu^3 + 108*CF*mt^3*mu^3 + 157*CA*mu^4 + 
          479*CA*mt*mu^4 + 84*CF*mt*mu^4 + 172*CA*mt^2*mu^4 + 
          84*CF*mt^2*mu^4 + 80*CA*mu^5 + 146*CA*mt*mu^5 + 24*CF*mt*mu^5 + 
          20*CA*mu^6 - (12*I)*CA*Pi - (48*I)*CA*mt*Pi - (96*I)*CA*mt^2*Pi - 
          (120*I)*CA*mt^3*Pi - (96*I)*CA*mt^4*Pi - (48*I)*CA*mt^5*Pi - 
          (12*I)*CA*mt^6*Pi - (48*I)*CA*mu*Pi - (192*I)*CA*mt*mu*Pi - 
          (360*I)*CA*mt^2*mu*Pi - (360*I)*CA*mt^3*mu*Pi - 
          (192*I)*CA*mt^4*mu*Pi - (48*I)*CA*mt^5*mu*Pi - (96*I)*CA*mu^2*Pi - 
          (360*I)*CA*mt*mu^2*Pi - (540*I)*CA*mt^2*mu^2*Pi - 
          (360*I)*CA*mt^3*mu^2*Pi - (96*I)*CA*mt^4*mu^2*Pi - 
          (120*I)*CA*mu^3*Pi - (360*I)*CA*mt*mu^3*Pi - (360*I)*CA*mt^2*mu^3*
           Pi - (120*I)*CA*mt^3*mu^3*Pi - (96*I)*CA*mu^4*Pi - 
          (192*I)*CA*mt*mu^4*Pi - (96*I)*CA*mt^2*mu^4*Pi - 
          (48*I)*CA*mu^5*Pi - (48*I)*CA*mt*mu^5*Pi - (12*I)*CA*mu^6*Pi)*q2)/
        (72*mt*mu*(1 + mt + mu)^3) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
          mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 
          6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
        (6*mt*mu*(1 + mt + mu)))) + 
   G[-1, mu]*((CA^2*CF*(-216*CA*mt^4*mu + 36*CF*mt^4*mu - 1080*CA*mt^5*mu + 
        180*CF*mt^5*mu - 2376*CA*mt^6*mu + 396*CF*mt^6*mu - 3024*CA*mt^7*mu + 
        504*CF*mt^7*mu - 2376*CA*mt^8*mu + 396*CF*mt^8*mu - 1080*CA*mt^9*mu + 
        180*CF*mt^9*mu - 216*CA*mt^10*mu + 36*CF*mt^10*mu - 
        596*CA*mt^3*mu^2 - 18*CF*mt^3*mu^2 - 3905*CA*mt^4*mu^2 + 
        126*CF*mt^4*mu^2 - 10510*CA*mt^5*mu^2 + 702*CF*mt^5*mu^2 - 
        15482*CA*mt^6*mu^2 + 1404*CF*mt^6*mu^2 - 13534*CA*mt^7*mu^2 + 
        1530*CF*mt^7*mu^2 - 6713*CA*mt^8*mu^2 + 918*CF*mt^8*mu^2 - 
        1460*CA*mt^9*mu^2 + 234*CF*mt^9*mu^2 - 760*CA*mt^2*mu^3 - 
        108*CF*mt^2*mu^3 - 6315*CA*mt^3*mu^3 - 522*CF*mt^3*mu^3 - 
        21370*CA*mt^4*mu^3 - 486*CF*mt^4*mu^3 - 38485*CA*mt^5*mu^3 + 
        756*CF*mt^5*mu^3 - 39518*CA*mt^6*mu^3 + 2016*CF*mt^6*mu^3 - 
        22122*CA*mt^7*mu^3 + 1782*CF*mt^7*mu^3 - 5274*CA*mt^8*mu^3 + 
        594*CF*mt^8*mu^3 - 596*CA*mt*mu^4 - 18*CF*mt*mu^4 - 
        6315*CA*mt^2*mu^4 - 522*CF*mt^2*mu^4 - 26652*CA*mt^3*mu^4 - 
        1692*CF*mt^3*mu^4 - 59537*CA*mt^4*mu^4 - 1440*CF*mt^4*mu^4 - 
        74212*CA*mt^5*mu^4 + 630*CF*mt^5*mu^4 - 48636*CA*mt^6*mu^4 + 
        1674*CF*mt^6*mu^4 - 13066*CA*mt^7*mu^4 + 792*CF*mt^7*mu^4 - 
        216*CA*mu^5 + 36*CF*mu^5 - 3905*CA*mt*mu^5 + 126*CF*mt*mu^5 - 
        21370*CA*mt^2*mu^5 - 486*CF*mt^2*mu^5 - 59537*CA*mt^3*mu^5 - 
        1440*CF*mt^3*mu^5 - 91704*CA*mt^4*mu^5 - 504*CF*mt^4*mu^5 - 
        72569*CA*mt^5*mu^5 + 918*CF*mt^5*mu^5 - 22758*CA*mt^6*mu^5 + 
        666*CF*mt^6*mu^5 - 1080*CA*mu^6 + 180*CF*mu^6 - 10510*CA*mt*mu^6 + 
        702*CF*mt*mu^6 - 38485*CA*mt^2*mu^6 + 756*CF*mt^2*mu^6 - 
        74212*CA*mt^3*mu^6 + 630*CF*mt^3*mu^6 - 72569*CA*mt^4*mu^6 + 
        918*CF*mt^4*mu^6 - 27444*CA*mt^5*mu^6 + 540*CF*mt^5*mu^6 - 
        2376*CA*mu^7 + 396*CF*mu^7 - 15482*CA*mt*mu^7 + 1404*CF*mt*mu^7 - 
        39518*CA*mt^2*mu^7 + 2016*CF*mt^2*mu^7 - 48636*CA*mt^3*mu^7 + 
        1674*CF*mt^3*mu^7 - 22758*CA*mt^4*mu^7 + 666*CF*mt^4*mu^7 - 
        3024*CA*mu^8 + 504*CF*mu^8 - 13534*CA*mt*mu^8 + 1530*CF*mt*mu^8 - 
        22122*CA*mt^2*mu^8 + 1782*CF*mt^2*mu^8 - 13066*CA*mt^3*mu^8 + 
        792*CF*mt^3*mu^8 - 2376*CA*mu^9 + 396*CF*mu^9 - 6713*CA*mt*mu^9 + 
        918*CF*mt*mu^9 - 5274*CA*mt^2*mu^9 + 594*CF*mt^2*mu^9 - 
        1080*CA*mu^10 + 180*CF*mu^10 - 1460*CA*mt*mu^10 + 234*CF*mt*mu^10 - 
        216*CA*mu^11 + 36*CF*mu^11 - (216*I)*CA*mt^5*Pi + (36*I)*CF*mt^5*Pi - 
        (1080*I)*CA*mt^6*Pi + (180*I)*CF*mt^6*Pi - (2376*I)*CA*mt^7*Pi + 
        (396*I)*CF*mt^7*Pi - (3024*I)*CA*mt^8*Pi + (504*I)*CF*mt^8*Pi - 
        (2376*I)*CA*mt^9*Pi + (396*I)*CF*mt^9*Pi - (1080*I)*CA*mt^10*Pi + 
        (180*I)*CF*mt^10*Pi - (216*I)*CA*mt^11*Pi + (36*I)*CF*mt^11*Pi - 
        (648*I)*CA*mt^4*mu*Pi - (4212*I)*CA*mt^5*mu*Pi + 
        (216*I)*CF*mt^5*mu*Pi - (11232*I)*CA*mt^6*mu*Pi + 
        (900*I)*CF*mt^6*mu*Pi - (16416*I)*CA*mt^7*mu*Pi + 
        (1656*I)*CF*mt^7*mu*Pi - (14256*I)*CA*mt^8*mu*Pi + 
        (1728*I)*CF*mt^8*mu*Pi - (7020*I)*CA*mt^9*mu*Pi + 
        (1008*I)*CF*mt^9*mu*Pi - (1512*I)*CA*mt^10*mu*Pi + 
        (252*I)*CF*mt^10*mu*Pi - (708*I)*CA*mt^3*mu^2*Pi - 
        (108*I)*CF*mt^3*mu^2*Pi - (6351*I)*CA*mt^4*mu^2*Pi - 
        (468*I)*CF*mt^4*mu^2*Pi - (22161*I)*CA*mt^5*mu^2*Pi - 
        (360*I)*CF*mt^5*mu^2*Pi - (40101*I)*CA*mt^6*mu^2*Pi + 
        (936*I)*CF*mt^6*mu^2*Pi - (40935*I)*CA*mt^7*mu^2*Pi + 
        (2340*I)*CF*mt^7*mu^2*Pi - (22704*I)*CA*mt^8*mu^2*Pi + 
        (2124*I)*CF*mt^8*mu^2*Pi - (5352*I)*CA*mt^9*mu^2*Pi + 
        (720*I)*CF*mt^9*mu^2*Pi - (336*I)*CA*mt^2*mu^3*Pi - 
        (72*I)*CF*mt^2*mu^3*Pi - (4635*I)*CA*mt^3*mu^3*Pi - 
        (864*I)*CF*mt^3*mu^3*Pi - (22908*I)*CA*mt^4*mu^3*Pi - 
        (2628*I)*CF*mt^4*mu^3*Pi - (55578*I)*CA*mt^5*mu^3*Pi - 
        (3096*I)*CF*mt^5*mu^3*Pi - (71394*I)*CA*mt^6*mu^3*Pi - 
        (720*I)*CF*mt^6*mu^3*Pi - (47079*I)*CA*mt^7*mu^3*Pi + 
        (1512*I)*CF*mt^7*mu^3*Pi - (12654*I)*CA*mt^8*mu^3*Pi + 
        (972*I)*CF*mt^8*mu^3*Pi - (60*I)*CA*mt*mu^4*Pi - 
        (1665*I)*CA*mt^2*mu^4*Pi - (360*I)*CF*mt^2*mu^4*Pi - 
        (12906*I)*CA*mt^3*mu^4*Pi - (2556*I)*CF*mt^3*mu^4*Pi - 
        (45789*I)*CA*mt^4*mu^4*Pi - (5976*I)*CF*mt^4*mu^4*Pi - 
        (78915*I)*CA*mt^5*mu^4*Pi - (5868*I)*CF*mt^5*mu^4*Pi - 
        (64917*I)*CA*mt^6*mu^4*Pi - (1836*I)*CF*mt^6*mu^4*Pi - 
        (20550*I)*CA*mt^7*mu^4*Pi + (252*I)*CF*mt^7*mu^4*Pi - 
        (249*I)*CA*mt*mu^5*Pi - (3828*I)*CA*mt^2*mu^5*Pi - 
        (792*I)*CF*mt^2*mu^5*Pi - (21993*I)*CA*mt^3*mu^5*Pi - 
        (4176*I)*CF*mt^3*mu^5*Pi - (54702*I)*CA*mt^4*mu^5*Pi - 
        (7416*I)*CF*mt^4*mu^5*Pi - (58848*I)*CA*mt^5*mu^5*Pi - 
        (5184*I)*CF*mt^5*mu^5*Pi - (22608*I)*CA*mt^6*mu^5*Pi - 
        (1224*I)*CF*mt^6*mu^5*Pi - (525*I)*CA*mt*mu^6*Pi - 
        (5754*I)*CA*mt^2*mu^6*Pi - (1080*I)*CF*mt^2*mu^6*Pi - 
        (23007*I)*CA*mt^3*mu^6*Pi - (4212*I)*CF*mt^3*mu^6*Pi - 
        (34710*I)*CA*mt^4*mu^6*Pi - (5148*I)*CF*mt^4*mu^6*Pi - 
        (16848*I)*CA*mt^5*mu^6*Pi - (2160*I)*CF*mt^5*mu^6*Pi - 
        (681*I)*CA*mt*mu^7*Pi - (5424*I)*CA*mt^2*mu^7*Pi - 
        (936*I)*CF*mt^2*mu^7*Pi - (13131*I)*CA*mt^3*mu^7*Pi - 
        (2520*I)*CF*mt^3*mu^7*Pi - (8694*I)*CA*mt^4*mu^7*Pi - 
        (1800*I)*CF*mt^4*mu^7*Pi - (543*I)*CA*mt*mu^8*Pi - 
        (2925*I)*CA*mt^2*mu^8*Pi - (504*I)*CF*mt^2*mu^8*Pi - 
        (3198*I)*CA*mt^3*mu^8*Pi - (792*I)*CF*mt^3*mu^8*Pi - 
        (258*I)*CA*mt*mu^9*Pi - (756*I)*CA*mt^2*mu^9*Pi - 
        (144*I)*CF*mt^2*mu^9*Pi - (60*I)*CA*mt*mu^10*Pi - 
        6*CA*mt^3*mu^2*Pi^2 - 54*CA*mt^4*mu^2*Pi^2 - 162*CA*mt^5*mu^2*Pi^2 - 
        240*CA*mt^6*mu^2*Pi^2 - 210*CA*mt^7*mu^2*Pi^2 - 
        114*CA*mt^8*mu^2*Pi^2 - 30*CA*mt^9*mu^2*Pi^2 - 12*CA*mt^2*mu^3*Pi^2 - 
        150*CA*mt^3*mu^3*Pi^2 - 624*CA*mt^4*mu^3*Pi^2 - 
        1188*CA*mt^5*mu^3*Pi^2 - 1200*CA*mt^6*mu^3*Pi^2 - 
        678*CA*mt^7*mu^3*Pi^2 - 180*CA*mt^8*mu^3*Pi^2 - 6*CA*mt*mu^4*Pi^2 - 
        138*CA*mt^2*mu^4*Pi^2 - 873*CA*mt^3*mu^4*Pi^2 - 
        2280*CA*mt^4*mu^4*Pi^2 - 2868*CA*mt^5*mu^4*Pi^2 - 
        1818*CA*mt^6*mu^4*Pi^2 - 501*CA*mt^7*mu^4*Pi^2 - 42*CA*mt*mu^5*Pi^2 - 
        522*CA*mt^2*mu^5*Pi^2 - 2109*CA*mt^3*mu^5*Pi^2 - 
        3615*CA*mt^4*mu^5*Pi^2 - 2805*CA*mt^5*mu^5*Pi^2 - 
        855*CA*mt^6*mu^5*Pi^2 - 111*CA*mt*mu^6*Pi^2 - 930*CA*mt^2*mu^6*Pi^2 - 
        2499*CA*mt^3*mu^6*Pi^2 - 2634*CA*mt^4*mu^6*Pi^2 - 
        972*CA*mt^5*mu^6*Pi^2 - 153*CA*mt*mu^7*Pi^2 - 885*CA*mt^2*mu^7*Pi^2 - 
        1476*CA*mt^3*mu^7*Pi^2 - 738*CA*mt^4*mu^7*Pi^2 - 
        123*CA*mt*mu^8*Pi^2 - 450*CA*mt^2*mu^8*Pi^2 - 357*CA*mt^3*mu^8*Pi^2 - 
        57*CA*mt*mu^9*Pi^2 - 99*CA*mt^2*mu^9*Pi^2 - 12*CA*mt*mu^10*Pi^2)*q2)/
      (216*mt^2*mu^3*(mt + mu)^2*(1 + mt + mu)^3) - 
     (CA^3*CF*(2 + 2*mt^4 - 2*mu - 6*mt*mu - 6*mt^2*mu - 2*mt^3*mu - 3*mu^2 - 
        6*mt*mu^2 - 3*mt^2*mu^2 - 3*mu^3 - 3*mt*mu^3)*q2*G[-1, 0, mt])/
      (24*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, 0, mt])/
      (6*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 
        2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[0, -1 - mu, mt])/
      (6*mt*mu*(1 + mt + mu)) - (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 
        2*mt^4 + 8*mu + 24*mt*mu + 24*mt^2*mu + 10*mt^3*mu + 12*mu^2 + 
        24*mt*mu^2 + 15*mt^2*mu^2 + 8*mu^3 + 11*mt*mu^3 + 4*mu^4)*q2*
       G[0, -mu, mt])/(24*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[-1 - mu, 0, mt])/(6*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
        6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
        2*mt*mu^3 + mu^4)*q2*G[-1 - mu, -1 - mu, mt])/
      (6*mt*mu*(1 + mt + mu)) + (CA^3*CF*(12 + 14*mt + 21*mt^2 + 13*mt^3 + 
        10*mt^4 + 14*mu + 36*mt*mu + 36*mt^2*mu + 11*mt^3*mu + 21*mu^2 + 
        36*mt*mu^2 + 18*mt^2*mu^2 + 13*mu^3 + 11*mt*mu^3 + 10*mu^4)*q2*
       G[-1 - mu, -mu, mt])/(24*mt*mu*(1 + mt + mu)) - 
     (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 2*mt^4 + 8*mu + 24*mt*mu + 
        24*mt^2*mu + 10*mt^3*mu + 12*mu^2 + 24*mt*mu^2 + 15*mt^2*mu^2 + 
        8*mu^3 + 11*mt*mu^3 + 4*mu^4)*q2*G[-mu, 0, mt])/
      (24*mt*mu*(1 + mt + mu)) + (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*G[-mu, -1 - mu, mt])/
      (3*mt*mu*(1 + mt + mu)) + (CA^3*CF*(4 + 8*mt + 12*mt^2 + 8*mt^3 + 
        2*mt^4 + 8*mu + 24*mt*mu + 24*mt^2*mu + 13*mt^3*mu + 12*mu^2 + 
        24*mt*mu^2 + 18*mt^2*mu^2 + 8*mu^3 + 13*mt*mu^3 + 2*mu^4)*q2*
       G[-mu, -mu, mt])/(12*mt*mu*(1 + mt + mu)) + 
     (CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 120*mt*mu + 
        123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 60*mt^2*mu^2 + 
        40*mu^3 + 40*mt*mu^3 + 20*mu^4 + (12*I)*Pi + (24*I)*mt*Pi + 
        (36*I)*mt^2*Pi + (24*I)*mt^3*Pi + (12*I)*mt^4*Pi + (24*I)*mu*Pi + 
        (72*I)*mt*mu*Pi + (72*I)*mt^2*mu*Pi + (24*I)*mt^3*mu*Pi + 
        (36*I)*mu^2*Pi + (72*I)*mt*mu^2*Pi + (36*I)*mt^2*mu^2*Pi + 
        (24*I)*mu^3*Pi + (24*I)*mt*mu^3*Pi + (12*I)*mu^4*Pi)*q2*Log[q2])/
      (72*mt*mu*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
        mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 
        3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2]^2)/
      (12*mt*mu*(1 + mt + mu)) + G[-1 - mu, mt]*
      ((CA^3*CF*(20 + 37*mt + 57*mt^2 + 40*mt^3 + 20*mt^4 + 37*mu + 
          120*mt*mu + 123*mt^2*mu + 40*mt^3*mu + 57*mu^2 + 123*mt*mu^2 + 
          60*mt^2*mu^2 + 40*mu^3 + 40*mt*mu^3 + 20*mu^4 - (18*I)*Pi - 
          (18*I)*mt*Pi - (27*I)*mt^2*Pi - (15*I)*mt^3*Pi - (12*I)*mt^4*Pi - 
          (24*I)*mu*Pi - (54*I)*mt*mu*Pi - (54*I)*mt^2*mu*Pi - 
          (15*I)*mt^3*mu*Pi - (36*I)*mu^2*Pi - (54*I)*mt*mu^2*Pi - 
          (27*I)*mt^2*mu^2*Pi - (24*I)*mu^3*Pi - (18*I)*mt*mu^3*Pi - 
          (18*I)*mu^4*Pi)*q2)/(72*mt*mu*(1 + mt + mu)) - 
       (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
          6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
          2*mt*mu^3 + mu^4)*q2*Log[q2])/(6*mt*mu*(1 + mt + mu))) + 
     G[0, mt]*(-1/72*(CA^2*CF*(72*CA*mt^2 - 12*CF*mt^2 + 216*CA*mt^3 - 
           36*CF*mt^3 + 288*CA*mt^4 - 48*CF*mt^4 + 216*CA*mt^5 - 36*CF*mt^5 + 
           72*CA*mt^6 - 12*CF*mt^6 + 72*CA*mt*mu + 24*CF*mt*mu + 
           396*CA*mt^2*mu + 24*CF*mt^2*mu + 720*CA*mt^3*mu - 12*CF*mt^3*mu + 
           612*CA*mt^4*mu - 48*CF*mt^4*mu + 216*CA*mt^5*mu - 36*CF*mt^5*mu - 
           20*CA*mu^2 + 137*CA*mt*mu^2 + 72*CF*mt*mu^2 + 729*CA*mt^2*mu^2 + 
           96*CF*mt^2*mu^2 + 1040*CA*mt^3*mu^2 + 36*CF*mt^3*mu^2 + 
           448*CA*mt^4*mu^2 - 24*CF*mt^4*mu^2 - 37*CA*mu^3 + 90*CA*mt*mu^3 + 
           60*CF*mt*mu^3 + 669*CA*mt^2*mu^3 + 60*CF*mt^2*mu^3 + 
           536*CA*mt^3*mu^3 + 12*CF*mt^3*mu^3 - 57*CA*mu^4 + 51*CA*mt*mu^4 + 
           36*CF*mt*mu^4 + 258*CA*mt^2*mu^4 + 36*CF*mt^2*mu^4 - 40*CA*mu^5 + 
           26*CA*mt*mu^5 + 24*CF*mt*mu^5 - 20*CA*mu^6 - (12*I)*CA*mu^2*Pi - 
           (33*I)*CA*mt*mu^2*Pi - (54*I)*CA*mt^2*mu^2*Pi - 
           (39*I)*CA*mt^3*mu^2*Pi - (24*I)*CA*mt^4*mu^2*Pi - 
           (24*I)*CA*mu^3*Pi - (99*I)*CA*mt*mu^3*Pi - (108*I)*CA*mt^2*mu^3*
            Pi - (39*I)*CA*mt^3*mu^3*Pi - (36*I)*CA*mu^4*Pi - 
           (99*I)*CA*mt*mu^4*Pi - (54*I)*CA*mt^2*mu^4*Pi - 
           (24*I)*CA*mu^5*Pi - (33*I)*CA*mt*mu^5*Pi - (12*I)*CA*mu^6*Pi)*q2)/
         (mt*mu^3*(1 + mt + mu)) - (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + 
          mt^4 + 2*mu + 6*mt*mu + 6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 
          6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 2*mt*mu^3 + mu^4)*q2*Log[q2])/
        (6*mt*mu*(1 + mt + mu))) + G[-mu, mt]*
      ((CA^2*CF*(72*CA*mt^4 - 12*CF*mt^4 + 216*CA*mt^5 - 36*CF*mt^5 + 
          288*CA*mt^6 - 48*CF*mt^6 + 216*CA*mt^7 - 36*CF*mt^7 + 72*CA*mt^8 - 
          12*CF*mt^8 + 72*CA*mt^3*mu + 24*CF*mt^3*mu + 396*CA*mt^4*mu + 
          24*CF*mt^4*mu + 720*CA*mt^5*mu - 12*CF*mt^5*mu + 612*CA*mt^6*mu - 
          48*CF*mt^6*mu + 216*CA*mt^7*mu - 36*CF*mt^7*mu - 40*CA*mt^2*mu^2 + 
          100*CA*mt^3*mu^2 + 72*CF*mt^3*mu^2 + 678*CA*mt^4*mu^2 + 
          96*CF*mt^4*mu^2 + 1006*CA*mt^5*mu^2 + 36*CF*mt^5*mu^2 + 
          428*CA*mt^6*mu^2 - 24*CF*mt^6*mu^2 + 72*CA*mt*mu^3 + 
          24*CF*mt*mu^3 + 100*CA*mt^2*mu^3 + 72*CF*mt^2*mu^3 + 
          180*CA*mt^3*mu^3 + 120*CF*mt^3*mu^3 + 732*CA*mt^4*mu^3 + 
          96*CF*mt^4*mu^3 + 562*CA*mt^5*mu^3 + 36*CF*mt^5*mu^3 + 72*CA*mu^4 - 
          12*CF*mu^4 + 396*CA*mt*mu^4 + 24*CF*mt*mu^4 + 678*CA*mt^2*mu^4 + 
          96*CF*mt^2*mu^4 + 732*CA*mt^3*mu^4 + 96*CF*mt^3*mu^4 + 
          516*CA*mt^4*mu^4 + 72*CF*mt^4*mu^4 + 216*CA*mu^5 - 36*CF*mu^5 + 
          720*CA*mt*mu^5 - 12*CF*mt*mu^5 + 1006*CA*mt^2*mu^5 + 
          36*CF*mt^2*mu^5 + 562*CA*mt^3*mu^5 + 36*CF*mt^3*mu^5 + 
          288*CA*mu^6 - 48*CF*mu^6 + 612*CA*mt*mu^6 - 48*CF*mt*mu^6 + 
          428*CA*mt^2*mu^6 - 24*CF*mt^2*mu^6 + 216*CA*mu^7 - 36*CF*mu^7 + 
          216*CA*mt*mu^7 - 36*CF*mt*mu^7 + 72*CA*mu^8 - 12*CF*mu^8 - 
          (48*I)*CA*mt^2*mu^2*Pi - (96*I)*CA*mt^3*mu^2*Pi - 
          (144*I)*CA*mt^4*mu^2*Pi - (96*I)*CA*mt^5*mu^2*Pi - 
          (42*I)*CA*mt^6*mu^2*Pi - (96*I)*CA*mt^2*mu^3*Pi - 
          (288*I)*CA*mt^3*mu^3*Pi - (288*I)*CA*mt^4*mu^3*Pi - 
          (111*I)*CA*mt^5*mu^3*Pi - (144*I)*CA*mt^2*mu^4*Pi - 
          (288*I)*CA*mt^3*mu^4*Pi - (162*I)*CA*mt^4*mu^4*Pi - 
          (96*I)*CA*mt^2*mu^5*Pi - (111*I)*CA*mt^3*mu^5*Pi - 
          (42*I)*CA*mt^2*mu^6*Pi)*q2)/(72*mt^3*mu^3*(1 + mt + mu)) + 
       (CA^3*CF*(1 + 2*mt + 3*mt^2 + 2*mt^3 + mt^4 + 2*mu + 6*mt*mu + 
          6*mt^2*mu + 2*mt^3*mu + 3*mu^2 + 6*mt*mu^2 + 3*mt^2*mu^2 + 2*mu^3 + 
          2*mt*mu^3 + mu^4)*q2*Log[q2])/(3*mt*mu*(1 + mt + mu)))) + 
   (CA^2*CF*q2*(-2356*CA*mt^2*mu - 2412*CF*mt^2*mu - 12748*CA*mt^3*mu - 
      14652*CF*mt^3*mu - 32680*CA*mt^4*mu - 41976*CF*mt^4*mu - 
      54208*CA*mt^5*mu - 74592*CF*mt^5*mu - 64456*CA*mt^6*mu - 
      89712*CF*mt^6*mu - 55100*CA*mt^7*mu - 74700*CF*mt^7*mu - 
      32184*CA*mt^8*mu - 42264*CF*mt^8*mu - 11544*CA*mt^9*mu - 
      14904*CF*mt^9*mu - 1924*CA*mt^10*mu - 2484*CF*mt^10*mu - 
      2356*CA*mt*mu^2 - 2412*CF*mt*mu^2 - 25496*CA*mt^2*mu^2 - 
      29304*CF*mt^2*mu^2 - 104808*CA*mt^3*mu^2 - 129960*CF*mt^3*mu^2 - 
      246652*CA*mt^4*mu^2 - 318492*CF*mt^4*mu^2 - 377152*CA*mt^5*mu^2 - 
      492696*CF*mt^5*mu^2 - 385664*CA*mt^6*mu^2 - 503856*CF*mt^6*mu^2 - 
      261056*CA*mt^7*mu^2 - 343296*CF*mt^7*mu^2 - 112820*CA*mt^8*mu^2 - 
      151812*CF*mt^8*mu^2 - 28388*CA*mt^9*mu^2 - 39636*CF*mt^9*mu^2 - 
      3128*CA*mt^10*mu^2 - 4536*CF*mt^10*mu^2 - 12748*CA*mt*mu^3 - 
      14652*CF*mt*mu^3 - 104808*CA*mt^2*mu^3 - 129960*CF*mt^2*mu^3 - 
      384168*CA*mt^3*mu^3 - 487368*CF*mt^3*mu^3 - 815408*CA*mt^4*mu^3 - 
      1031544*CF*mt^4*mu^3 - 1077168*CA*mt^5*mu^3 - 1356192*CF*mt^5*mu^3 - 
      897932*CA*mt^6*mu^3 - 1142532*CF*mt^6*mu^3 - 465220*CA*mt^7*mu^3 - 
      613908*CF*mt^7*mu^3 - 142816*CA*mt^8*mu^3 - 201024*CF*mt^8*mu^3 - 
      22864*CA*mt^9*mu^3 - 34992*CF*mt^9*mu^3 - 1204*CA*mt^10*mu^3 - 
      2052*CF*mt^10*mu^3 - 32680*CA*mt*mu^4 - 41976*CF*mt*mu^4 - 
      246652*CA*mt^2*mu^4 - 318492*CF*mt^2*mu^4 - 815408*CA*mt^3*mu^4 - 
      1031544*CF*mt^3*mu^4 - 1491768*CA*mt^4*mu^4 - 1853208*CF*mt^4*mu^4 - 
      1615388*CA*mt^5*mu^4 - 2008548*CF*mt^5*mu^4 - 1044512*CA*mt^6*mu^4 - 
      1338624*CF*mt^6*mu^4 - 390064*CA*mt^7*mu^4 - 534096*CF*mt^7*mu^4 - 
      76628*CA*mt^8*mu^4 - 116100*CF*mt^8*mu^4 - 6020*CA*mt^9*mu^4 - 
      10260*CF*mt^9*mu^4 - 54208*CA*mt*mu^5 - 74592*CF*mt*mu^5 - 
      377152*CA*mt^2*mu^5 - 492696*CF*mt^2*mu^5 - 1077168*CA*mt^3*mu^5 - 
      1356192*CF*mt^3*mu^5 - 1615388*CA*mt^4*mu^5 - 2008548*CF*mt^4*mu^5 - 
      1360416*CA*mt^5*mu^5 - 1722816*CF*mt^5*mu^5 - 637276*CA*mt^6*mu^5 - 
      853452*CF*mt^6*mu^5 - 152472*CA*mt^7*mu^5 - 225720*CF*mt^7*mu^5 - 
      14448*CA*mt^8*mu^5 - 24624*CF*mt^8*mu^5 - 64456*CA*mt*mu^6 - 
      89712*CF*mt*mu^6 - 385664*CA*mt^2*mu^6 - 503856*CF*mt^2*mu^6 - 
      897932*CA*mt^3*mu^6 - 1142532*CF*mt^3*mu^6 - 1044512*CA*mt^4*mu^6 - 
      1338624*CF*mt^4*mu^6 - 637276*CA*mt^5*mu^6 - 853452*CF*mt^5*mu^6 - 
      191160*CA*mt^6*mu^6 - 280152*CF*mt^6*mu^6 - 21672*CA*mt^7*mu^6 - 
      36936*CF*mt^7*mu^6 - 55100*CA*mt*mu^7 - 74700*CF*mt*mu^7 - 
      261056*CA*mt^2*mu^7 - 343296*CF*mt^2*mu^7 - 465220*CA*mt^3*mu^7 - 
      613908*CF*mt^3*mu^7 - 390064*CA*mt^4*mu^7 - 534096*CF*mt^4*mu^7 - 
      152472*CA*mt^5*mu^7 - 225720*CF*mt^5*mu^7 - 21672*CA*mt^6*mu^7 - 
      36936*CF*mt^6*mu^7 - 32184*CA*mt*mu^8 - 42264*CF*mt*mu^8 - 
      112820*CA*mt^2*mu^8 - 151812*CF*mt^2*mu^8 - 142816*CA*mt^3*mu^8 - 
      201024*CF*mt^3*mu^8 - 76628*CA*mt^4*mu^8 - 116100*CF*mt^4*mu^8 - 
      14448*CA*mt^5*mu^8 - 24624*CF*mt^5*mu^8 - 11544*CA*mt*mu^9 - 
      14904*CF*mt*mu^9 - 28388*CA*mt^2*mu^9 - 39636*CF*mt^2*mu^9 - 
      22864*CA*mt^3*mu^9 - 34992*CF*mt^3*mu^9 - 6020*CA*mt^4*mu^9 - 
      10260*CF*mt^4*mu^9 - 1924*CA*mt*mu^10 - 2484*CF*mt*mu^10 - 
      3128*CA*mt^2*mu^10 - 4536*CF*mt^2*mu^10 - 1204*CA*mt^3*mu^10 - 
      2052*CF*mt^3*mu^10 + (864*I)*CA*mt^4*Pi - (144*I)*CF*mt^4*Pi + 
      (5184*I)*CA*mt^5*Pi - (864*I)*CF*mt^5*Pi + (13824*I)*CA*mt^6*Pi - 
      (2304*I)*CF*mt^6*Pi + (21600*I)*CA*mt^7*Pi - (3600*I)*CF*mt^7*Pi + 
      (21600*I)*CA*mt^8*Pi - (3600*I)*CF*mt^8*Pi + (13824*I)*CA*mt^9*Pi - 
      (2304*I)*CF*mt^9*Pi + (5184*I)*CA*mt^10*Pi - (864*I)*CF*mt^10*Pi + 
      (864*I)*CA*mt^11*Pi - (144*I)*CF*mt^11*Pi - (568*I)*CA*mt^2*mu*Pi - 
      (432*I)*CF*mt^2*mu*Pi - (1680*I)*CA*mt^3*mu*Pi - 
      (2448*I)*CF*mt^3*mu*Pi + (5788*I)*CA*mt^4*mu*Pi - 
      (7560*I)*CF*mt^4*mu*Pi + (38580*I)*CA*mt^5*mu*Pi - 
      (16488*I)*CF*mt^5*mu*Pi + (90288*I)*CA*mt^6*mu*Pi - 
      (25992*I)*CF*mt^6*mu*Pi + (119832*I)*CA*mt^7*mu*Pi - 
      (29088*I)*CF*mt^7*mu*Pi + (99100*I)*CA*mt^8*mu*Pi - 
      (22392*I)*CF*mt^8*mu*Pi + (50628*I)*CA*mt^9*mu*Pi - 
      (11016*I)*CF*mt^9*mu*Pi + (14480*I)*CA*mt^10*mu*Pi - 
      (2952*I)*CF*mt^10*mu*Pi + (1728*I)*CA*mt^11*mu*Pi - 
      (288*I)*CF*mt^11*mu*Pi - (568*I)*CA*mt*mu^2*Pi - 
      (432*I)*CF*mt*mu^2*Pi - (5088*I)*CA*mt^2*mu^2*Pi - 
      (4608*I)*CF*mt^2*mu^2*Pi - (9428*I)*CA*mt^3*mu^2*Pi - 
      (17640*I)*CF*mt^3*mu^2*Pi + (28856*I)*CA*mt^4*mu^2*Pi - 
      (39888*I)*CF*mt^4*mu^2*Pi + (156272*I)*CA*mt^5*mu^2*Pi - 
      (63360*I)*CF*mt^5*mu^2*Pi + (307088*I)*CA*mt^6*mu^2*Pi - 
      (74304*I)*CF*mt^6*mu^2*Pi + (335068*I)*CA*mt^7*mu^2*Pi - 
      (63720*I)*CF*mt^7*mu^2*Pi + (217448*I)*CA*mt^8*mu^2*Pi - 
      (37728*I)*CF*mt^8*mu^2*Pi + (81088*I)*CA*mt^9*mu^2*Pi - 
      (13680*I)*CF*mt^9*mu^2*Pi + (14992*I)*CA*mt^10*mu^2*Pi - 
      (2448*I)*CF*mt^10*mu^2*Pi + (864*I)*CA*mt^11*mu^2*Pi - 
      (144*I)*CF*mt^11*mu^2*Pi - (1680*I)*CA*mt*mu^3*Pi - 
      (2448*I)*CF*mt*mu^3*Pi - (9428*I)*CA*mt^2*mu^3*Pi - 
      (17640*I)*CF*mt^2*mu^3*Pi + (8200*I)*CA*mt^3*mu^3*Pi - 
      (51408*I)*CF*mt^3*mu^3*Pi + (164080*I)*CA*mt^4*mu^3*Pi - 
      (85752*I)*CF*mt^4*mu^3*Pi + (482232*I)*CA*mt^5*mu^3*Pi - 
      (96768*I)*CF*mt^5*mu^3*Pi + (695768*I)*CA*mt^6*mu^3*Pi - 
      (82368*I)*CF*mt^6*mu^3*Pi + (565084*I)*CA*mt^7*mu^3*Pi - 
      (54504*I)*CF*mt^7*mu^3*Pi + (258124*I)*CA*mt^8*mu^3*Pi - 
      (25560*I)*CF*mt^8*mu^3*Pi + (59684*I)*CA*mt^9*mu^3*Pi - 
      (6984*I)*CF*mt^9*mu^3*Pi + (4976*I)*CA*mt^10*mu^3*Pi - 
      (792*I)*CF*mt^10*mu^3*Pi + (864*I)*CA*mu^4*Pi - (144*I)*CF*mu^4*Pi + 
      (5788*I)*CA*mt*mu^4*Pi - (7560*I)*CF*mt*mu^4*Pi + 
      (28856*I)*CA*mt^2*mu^4*Pi - (39888*I)*CF*mt^2*mu^4*Pi + 
      (164080*I)*CA*mt^3*mu^4*Pi - (85752*I)*CF*mt^3*mu^4*Pi + 
      (546752*I)*CA*mt^4*mu^4*Pi - (95904*I)*CF*mt^4*mu^4*Pi + 
      (980088*I)*CA*mt^5*mu^4*Pi - (64944*I)*CF*mt^5*mu^4*Pi + 
      (982000*I)*CA*mt^6*mu^4*Pi - (35568*I)*CF*mt^6*mu^4*Pi + 
      (545996*I)*CA*mt^7*mu^4*Pi - (20304*I)*CF*mt^7*mu^4*Pi + 
      (153600*I)*CA*mt^8*mu^4*Pi - (8640*I)*CF*mt^8*mu^4*Pi + 
      (16120*I)*CA*mt^9*mu^4*Pi - (1584*I)*CF*mt^9*mu^4*Pi + 
      (5184*I)*CA*mu^5*Pi - (864*I)*CF*mu^5*Pi + (38580*I)*CA*mt*mu^5*Pi - 
      (16488*I)*CF*mt*mu^5*Pi + (156272*I)*CA*mt^2*mu^5*Pi - 
      (63360*I)*CF*mt^2*mu^5*Pi + (482232*I)*CA*mt^3*mu^5*Pi - 
      (96768*I)*CF*mt^3*mu^5*Pi + (980088*I)*CA*mt^4*mu^5*Pi - 
      (64944*I)*CF*mt^4*mu^5*Pi + (1177840*I)*CA*mt^5*mu^5*Pi - 
      (17280*I)*CF*mt^5*mu^5*Pi + (794320*I)*CA*mt^6*mu^5*Pi - 
      (4464*I)*CF*mt^6*mu^5*Pi + (273356*I)*CA*mt^7*mu^5*Pi - 
      (4680*I)*CF*mt^7*mu^5*Pi + (36144*I)*CA*mt^8*mu^5*Pi - 
      (1584*I)*CF*mt^8*mu^5*Pi + (13824*I)*CA*mu^6*Pi - (2304*I)*CF*mu^6*Pi + 
      (90288*I)*CA*mt*mu^6*Pi - (25992*I)*CF*mt*mu^6*Pi + 
      (307088*I)*CA*mt^2*mu^6*Pi - (74304*I)*CF*mt^2*mu^6*Pi + 
      (695768*I)*CA*mt^3*mu^6*Pi - (82368*I)*CF*mt^3*mu^6*Pi + 
      (982000*I)*CA*mt^4*mu^6*Pi - (35568*I)*CF*mt^4*mu^6*Pi + 
      (794320*I)*CA*mt^5*mu^6*Pi - (4464*I)*CF*mt^5*mu^6*Pi + 
      (332352*I)*CA*mt^6*mu^6*Pi - (1728*I)*CF*mt^6*mu^6*Pi + 
      (54888*I)*CA*mt^7*mu^6*Pi - (1080*I)*CF*mt^7*mu^6*Pi + 
      (21600*I)*CA*mu^7*Pi - (3600*I)*CF*mu^7*Pi + (119832*I)*CA*mt*mu^7*Pi - 
      (29088*I)*CF*mt*mu^7*Pi + (335068*I)*CA*mt^2*mu^7*Pi - 
      (63720*I)*CF*mt^2*mu^7*Pi + (565084*I)*CA*mt^3*mu^7*Pi - 
      (54504*I)*CF*mt^3*mu^7*Pi + (545996*I)*CA*mt^4*mu^7*Pi - 
      (20304*I)*CF*mt^4*mu^7*Pi + (273356*I)*CA*mt^5*mu^7*Pi - 
      (4680*I)*CF*mt^5*mu^7*Pi + (54888*I)*CA*mt^6*mu^7*Pi - 
      (1080*I)*CF*mt^6*mu^7*Pi + (21600*I)*CA*mu^8*Pi - (3600*I)*CF*mu^8*Pi + 
      (99100*I)*CA*mt*mu^8*Pi - (22392*I)*CF*mt*mu^8*Pi + 
      (217448*I)*CA*mt^2*mu^8*Pi - (37728*I)*CF*mt^2*mu^8*Pi + 
      (258124*I)*CA*mt^3*mu^8*Pi - (25560*I)*CF*mt^3*mu^8*Pi + 
      (153600*I)*CA*mt^4*mu^8*Pi - (8640*I)*CF*mt^4*mu^8*Pi + 
      (36144*I)*CA*mt^5*mu^8*Pi - (1584*I)*CF*mt^5*mu^8*Pi + 
      (13824*I)*CA*mu^9*Pi - (2304*I)*CF*mu^9*Pi + (50628*I)*CA*mt*mu^9*Pi - 
      (11016*I)*CF*mt*mu^9*Pi + (81088*I)*CA*mt^2*mu^9*Pi - 
      (13680*I)*CF*mt^2*mu^9*Pi + (59684*I)*CA*mt^3*mu^9*Pi - 
      (6984*I)*CF*mt^3*mu^9*Pi + (16120*I)*CA*mt^4*mu^9*Pi - 
      (1584*I)*CF*mt^4*mu^9*Pi + (5184*I)*CA*mu^10*Pi - (864*I)*CF*mu^10*Pi + 
      (14480*I)*CA*mt*mu^10*Pi - (2952*I)*CF*mt*mu^10*Pi + 
      (14992*I)*CA*mt^2*mu^10*Pi - (2448*I)*CF*mt^2*mu^10*Pi + 
      (4976*I)*CA*mt^3*mu^10*Pi - (792*I)*CF*mt^3*mu^10*Pi + 
      (864*I)*CA*mu^11*Pi - (144*I)*CF*mu^11*Pi + (1728*I)*CA*mt*mu^11*Pi - 
      (288*I)*CF*mt*mu^11*Pi + (864*I)*CA*mt^2*mu^11*Pi - 
      (144*I)*CF*mt^2*mu^11*Pi - 410*CA*mt^2*mu*Pi^2 - 2415*CA*mt^3*mu*Pi^2 - 
      6733*CA*mt^4*mu*Pi^2 - 11790*CA*mt^5*mu*Pi^2 - 14190*CA*mt^6*mu*Pi^2 - 
      11955*CA*mt^7*mu*Pi^2 - 6865*CA*mt^8*mu*Pi^2 - 2448*CA*mt^9*mu*Pi^2 - 
      410*CA*mt^10*mu*Pi^2 - 410*CA*mt*mu^2*Pi^2 - 4830*CA*mt^2*mu^2*Pi^2 - 
      21085*CA*mt^3*mu^2*Pi^2 - 360*CF*mt^3*mu^2*Pi^2 - 
      52523*CA*mt^4*mu^2*Pi^2 - 2040*CF*mt^4*mu^2*Pi^2 - 
      84278*CA*mt^5*mu^2*Pi^2 - 4560*CF*mt^5*mu^2*Pi^2 - 
      89852*CA*mt^6*mu^2*Pi^2 - 5280*CF*mt^6*mu^2*Pi^2 - 
      63613*CA*mt^7*mu^2*Pi^2 - 3480*CF*mt^7*mu^2*Pi^2 - 
      28967*CA*mt^8*mu^2*Pi^2 - 1320*CF*mt^8*mu^2*Pi^2 - 
      7606*CA*mt^9*mu^2*Pi^2 - 240*CF*mt^9*mu^2*Pi^2 - 
      820*CA*mt^10*mu^2*Pi^2 - 2415*CA*mt*mu^3*Pi^2 - 
      21085*CA*mt^2*mu^3*Pi^2 - 360*CF*mt^2*mu^3*Pi^2 - 
      81466*CA*mt^3*mu^3*Pi^2 - 4080*CF*mt^3*mu^3*Pi^2 - 
      181396*CA*mt^4*mu^3*Pi^2 - 14640*CF*mt^4*mu^3*Pi^2 - 
      251502*CA*mt^5*mu^3*Pi^2 - 24960*CF*mt^5*mu^3*Pi^2 - 
      222278*CA*mt^6*mu^3*Pi^2 - 23280*CF*mt^6*mu^3*Pi^2 - 
      124957*CA*mt^7*mu^3*Pi^2 - 12480*CF*mt^7*mu^3*Pi^2 - 
      43039*CA*mt^8*mu^3*Pi^2 - 3720*CF*mt^8*mu^3*Pi^2 - 
      7868*CA*mt^9*mu^3*Pi^2 - 480*CF*mt^9*mu^3*Pi^2 - 
      410*CA*mt^10*mu^3*Pi^2 - 6733*CA*mt*mu^4*Pi^2 - 
      52523*CA*mt^2*mu^4*Pi^2 - 2040*CF*mt^2*mu^4*Pi^2 - 
      181396*CA*mt^3*mu^4*Pi^2 - 14640*CF*mt^3*mu^4*Pi^2 - 
      347210*CA*mt^4*mu^4*Pi^2 - 39360*CF*mt^4*mu^4*Pi^2 - 
      395550*CA*mt^5*mu^4*Pi^2 - 53160*CF*mt^5*mu^4*Pi^2 - 
      274054*CA*mt^6*mu^4*Pi^2 - 39600*CF*mt^6*mu^4*Pi^2 - 
      114035*CA*mt^7*mu^4*Pi^2 - 16440*CF*mt^7*mu^4*Pi^2 - 
      26637*CA*mt^8*mu^4*Pi^2 - 3480*CF*mt^8*mu^4*Pi^2 - 
      2710*CA*mt^9*mu^4*Pi^2 - 240*CF*mt^9*mu^4*Pi^2 - 
      11790*CA*mt*mu^5*Pi^2 - 84278*CA*mt^2*mu^5*Pi^2 - 
      4560*CF*mt^2*mu^5*Pi^2 - 251502*CA*mt^3*mu^5*Pi^2 - 
      24960*CF*mt^3*mu^5*Pi^2 - 395550*CA*mt^4*mu^5*Pi^2 - 
      53160*CF*mt^4*mu^5*Pi^2 - 351232*CA*mt^5*mu^5*Pi^2 - 
      56880*CF*mt^5*mu^5*Pi^2 - 176872*CA*mt^6*mu^5*Pi^2 - 
      32400*CF*mt^6*mu^5*Pi^2 - 47876*CA*mt^7*mu^5*Pi^2 - 
      9360*CF*mt^7*mu^5*Pi^2 - 5700*CA*mt^8*mu^5*Pi^2 - 
      1080*CF*mt^8*mu^5*Pi^2 - 14190*CA*mt*mu^6*Pi^2 - 
      89852*CA*mt^2*mu^6*Pi^2 - 5280*CF*mt^2*mu^6*Pi^2 - 
      222278*CA*mt^3*mu^6*Pi^2 - 23280*CF*mt^3*mu^6*Pi^2 - 
      274054*CA*mt^4*mu^6*Pi^2 - 39600*CF*mt^4*mu^6*Pi^2 - 
      176872*CA*mt^5*mu^6*Pi^2 - 32400*CF*mt^5*mu^6*Pi^2 - 
      56574*CA*mt^6*mu^6*Pi^2 - 12720*CF*mt^6*mu^6*Pi^2 - 
      7140*CA*mt^7*mu^6*Pi^2 - 1920*CF*mt^7*mu^6*Pi^2 - 
      11955*CA*mt*mu^7*Pi^2 - 63613*CA*mt^2*mu^7*Pi^2 - 
      3480*CF*mt^2*mu^7*Pi^2 - 124957*CA*mt^3*mu^7*Pi^2 - 
      12480*CF*mt^3*mu^7*Pi^2 - 114035*CA*mt^4*mu^7*Pi^2 - 
      16440*CF*mt^4*mu^7*Pi^2 - 47876*CA*mt^5*mu^7*Pi^2 - 
      9360*CF*mt^5*mu^7*Pi^2 - 7140*CA*mt^6*mu^7*Pi^2 - 
      1920*CF*mt^6*mu^7*Pi^2 - 6865*CA*mt*mu^8*Pi^2 - 
      28967*CA*mt^2*mu^8*Pi^2 - 1320*CF*mt^2*mu^8*Pi^2 - 
      43039*CA*mt^3*mu^8*Pi^2 - 3720*CF*mt^3*mu^8*Pi^2 - 
      26637*CA*mt^4*mu^8*Pi^2 - 3480*CF*mt^4*mu^8*Pi^2 - 
      5700*CA*mt^5*mu^8*Pi^2 - 1080*CF*mt^5*mu^8*Pi^2 - 
      2448*CA*mt*mu^9*Pi^2 - 7606*CA*mt^2*mu^9*Pi^2 - 240*CF*mt^2*mu^9*Pi^2 - 
      7868*CA*mt^3*mu^9*Pi^2 - 480*CF*mt^3*mu^9*Pi^2 - 
      2710*CA*mt^4*mu^9*Pi^2 - 240*CF*mt^4*mu^9*Pi^2 - 410*CA*mt*mu^10*Pi^2 - 
      820*CA*mt^2*mu^10*Pi^2 - 410*CA*mt^3*mu^10*Pi^2 - 
      (72*I)*CA*mt^2*mu*Pi^3 - (450*I)*CA*mt^3*mu*Pi^3 - 
      (1332*I)*CA*mt^4*mu*Pi^3 - (2442*I)*CA*mt^5*mu*Pi^3 - 
      (3024*I)*CA*mt^6*mu*Pi^3 - (2598*I)*CA*mt^7*mu*Pi^3 - 
      (1524*I)*CA*mt^8*mu*Pi^3 - (558*I)*CA*mt^9*mu*Pi^3 - 
      (96*I)*CA*mt^10*mu*Pi^3 - (72*I)*CA*mt*mu^2*Pi^3 - 
      (900*I)*CA*mt^2*mu^2*Pi^3 - (4176*I)*CA*mt^3*mu^2*Pi^3 - 
      (10704*I)*CA*mt^4*mu^2*Pi^3 - (17196*I)*CA*mt^5*mu^2*Pi^3 - 
      (18156*I)*CA*mt^6*mu^2*Pi^3 - (12768*I)*CA*mt^7*mu^2*Pi^3 - 
      (5856*I)*CA*mt^8*mu^2*Pi^3 - (1596*I)*CA*mt^9*mu^2*Pi^3 - 
      (192*I)*CA*mt^10*mu^2*Pi^3 - (450*I)*CA*mt*mu^3*Pi^3 - 
      (4176*I)*CA*mt^2*mu^3*Pi^3 - (16524*I)*CA*mt^3*mu^3*Pi^3 - 
      (36708*I)*CA*mt^4*mu^3*Pi^3 - (50220*I)*CA*mt^5*mu^3*Pi^3 - 
      (43776*I)*CA*mt^6*mu^3*Pi^3 - (24336*I)*CA*mt^7*mu^3*Pi^3 - 
      (8292*I)*CA*mt^8*mu^3*Pi^3 - (1518*I)*CA*mt^9*mu^3*Pi^3 - 
      (96*I)*CA*mt^10*mu^3*Pi^3 - (1332*I)*CA*mt*mu^4*Pi^3 - 
      (10704*I)*CA*mt^2*mu^4*Pi^3 - (36708*I)*CA*mt^3*mu^4*Pi^3 - 
      (69324*I)*CA*mt^4*mu^4*Pi^3 - (78384*I)*CA*mt^5*mu^4*Pi^3 - 
      (54252*I)*CA*mt^6*mu^4*Pi^3 - (22488*I)*CA*mt^7*mu^4*Pi^3 - 
      (5112*I)*CA*mt^8*mu^4*Pi^3 - (480*I)*CA*mt^9*mu^4*Pi^3 - 
      (2442*I)*CA*mt*mu^5*Pi^3 - (17196*I)*CA*mt^2*mu^5*Pi^3 - 
      (50220*I)*CA*mt^3*mu^5*Pi^3 - (78384*I)*CA*mt^4*mu^5*Pi^3 - 
      (70428*I)*CA*mt^5*mu^5*Pi^3 - (36408*I)*CA*mt^6*mu^5*Pi^3 - 
      (10050*I)*CA*mt^7*mu^5*Pi^3 - (1152*I)*CA*mt^8*mu^5*Pi^3 - 
      (3024*I)*CA*mt*mu^6*Pi^3 - (18156*I)*CA*mt^2*mu^6*Pi^3 - 
      (43776*I)*CA*mt^3*mu^6*Pi^3 - (54252*I)*CA*mt^4*mu^6*Pi^3 - 
      (36408*I)*CA*mt^5*mu^6*Pi^3 - (12528*I)*CA*mt^6*mu^6*Pi^3 - 
      (1728*I)*CA*mt^7*mu^6*Pi^3 - (2598*I)*CA*mt*mu^7*Pi^3 - 
      (12768*I)*CA*mt^2*mu^7*Pi^3 - (24336*I)*CA*mt^3*mu^7*Pi^3 - 
      (22488*I)*CA*mt^4*mu^7*Pi^3 - (10050*I)*CA*mt^5*mu^7*Pi^3 - 
      (1728*I)*CA*mt^6*mu^7*Pi^3 - (1524*I)*CA*mt*mu^8*Pi^3 - 
      (5856*I)*CA*mt^2*mu^8*Pi^3 - (8292*I)*CA*mt^3*mu^8*Pi^3 - 
      (5112*I)*CA*mt^4*mu^8*Pi^3 - (1152*I)*CA*mt^5*mu^8*Pi^3 - 
      (558*I)*CA*mt*mu^9*Pi^3 - (1596*I)*CA*mt^2*mu^9*Pi^3 - 
      (1518*I)*CA*mt^3*mu^9*Pi^3 - (480*I)*CA*mt^4*mu^9*Pi^3 - 
      (96*I)*CA*mt*mu^10*Pi^3 - (192*I)*CA*mt^2*mu^10*Pi^3 - 
      (96*I)*CA*mt^3*mu^10*Pi^3 - 1512*CA*mt^2*mu*Zeta[3] + 
      1728*CF*mt^2*mu*Zeta[3] - 8856*CA*mt^3*mu*Zeta[3] + 
      10368*CF*mt^3*mu*Zeta[3] - 24408*CA*mt^4*mu*Zeta[3] + 
      29376*CF*mt^4*mu*Zeta[3] - 41976*CA*mt^5*mu*Zeta[3] + 
      51840*CF*mt^5*mu*Zeta[3] - 49248*CA*mt^6*mu*Zeta[3] + 
      62208*CF*mt^6*mu*Zeta[3] - 40104*CA*mt^7*mu*Zeta[3] + 
      51840*CF*mt^7*mu*Zeta[3] - 22104*CA*mt^8*mu*Zeta[3] + 
      29376*CF*mt^8*mu*Zeta[3] - 7560*CA*mt^9*mu*Zeta[3] + 
      10368*CF*mt^9*mu*Zeta[3] - 1224*CA*mt^10*mu*Zeta[3] + 
      1728*CF*mt^10*mu*Zeta[3] - 1512*CA*mt*mu^2*Zeta[3] + 
      1728*CF*mt*mu^2*Zeta[3] - 17712*CA*mt^2*mu^2*Zeta[3] + 
      20736*CF*mt^2*mu^2*Zeta[3] - 75816*CA*mt^3*mu^2*Zeta[3] + 
      91584*CF*mt^3*mu^2*Zeta[3] - 180432*CA*mt^4*mu^2*Zeta[3] + 
      224640*CF*mt^4*mu^2*Zeta[3] - 273600*CA*mt^5*mu^2*Zeta[3] + 
      349056*CF*mt^5*mu^2*Zeta[3] - 276336*CA*mt^6*mu^2*Zeta[3] + 
      359424*CF*mt^6*mu^2*Zeta[3] - 186552*CA*mt^7*mu^2*Zeta[3] + 
      247104*CF*mt^7*mu^2*Zeta[3] - 81792*CA*mt^8*mu^2*Zeta[3] + 
      110592*CF*mt^8*mu^2*Zeta[3] - 21240*CA*mt^9*mu^2*Zeta[3] + 
      29376*CF*mt^9*mu^2*Zeta[3] - 2448*CA*mt^10*mu^2*Zeta[3] + 
      3456*CF*mt^10*mu^2*Zeta[3] - 8856*CA*mt*mu^3*Zeta[3] + 
      10368*CF*mt*mu^3*Zeta[3] - 75816*CA*mt^2*mu^3*Zeta[3] + 
      91584*CF*mt^2*mu^3*Zeta[3] - 276912*CA*mt^3*mu^3*Zeta[3] + 
      345600*CF*mt^3*mu^3*Zeta[3] - 576432*CA*mt^4*mu^3*Zeta[3] + 
      739584*CF*mt^4*mu^3*Zeta[3] - 751680*CA*mt^5*mu^3*Zeta[3] + 
      984960*CF*mt^5*mu^3*Zeta[3] - 631800*CA*mt^6*mu^3*Zeta[3] + 
      841536*CF*mt^6*mu^3*Zeta[3] - 339984*CA*mt^7*mu^3*Zeta[3] + 
      459648*CF*mt^7*mu^3*Zeta[3] - 111960*CA*mt^8*mu^3*Zeta[3] + 
      153792*CF*mt^8*mu^3*Zeta[3] - 19800*CA*mt^9*mu^3*Zeta[3] + 
      27648*CF*mt^9*mu^3*Zeta[3] - 1224*CA*mt^10*mu^3*Zeta[3] + 
      1728*CF*mt^10*mu^3*Zeta[3] - 24408*CA*mt*mu^4*Zeta[3] + 
      29376*CF*mt*mu^4*Zeta[3] - 180432*CA*mt^2*mu^4*Zeta[3] + 
      224640*CF*mt^2*mu^4*Zeta[3] - 576432*CA*mt^3*mu^4*Zeta[3] + 
      739584*CF*mt^3*mu^4*Zeta[3] - 1030896*CA*mt^4*mu^4*Zeta[3] + 
      1354752*CF*mt^4*mu^4*Zeta[3] - 1119384*CA*mt^5*mu^4*Zeta[3] + 
      1498176*CF*mt^5*mu^4*Zeta[3] - 750816*CA*mt^6*mu^4*Zeta[3] + 
      1019520*CF*mt^6*mu^4*Zeta[3] - 302760*CA*mt^7*mu^4*Zeta[3] + 
      416448*CF*mt^7*mu^4*Zeta[3] - 66960*CA*mt^8*mu^4*Zeta[3] + 
      93312*CF*mt^8*mu^4*Zeta[3] - 6120*CA*mt^9*mu^4*Zeta[3] + 
      8640*CF*mt^9*mu^4*Zeta[3] - 41976*CA*mt*mu^5*Zeta[3] + 
      51840*CF*mt*mu^5*Zeta[3] - 273600*CA*mt^2*mu^5*Zeta[3] + 
      349056*CF*mt^2*mu^5*Zeta[3] - 751680*CA*mt^3*mu^5*Zeta[3] + 
      984960*CF*mt^3*mu^5*Zeta[3] - 1119384*CA*mt^4*mu^5*Zeta[3] + 
      1498176*CF*mt^4*mu^5*Zeta[3] - 970128*CA*mt^5*mu^5*Zeta[3] + 
      1320192*CF*mt^5*mu^5*Zeta[3] - 487368*CA*mt^6*mu^5*Zeta[3] + 
      672192*CF*mt^6*mu^5*Zeta[3] - 131256*CA*mt^7*mu^5*Zeta[3] + 
      183168*CF*mt^7*mu^5*Zeta[3] - 14688*CA*mt^8*mu^5*Zeta[3] + 
      20736*CF*mt^8*mu^5*Zeta[3] - 49248*CA*mt*mu^6*Zeta[3] + 
      62208*CF*mt*mu^6*Zeta[3] - 276336*CA*mt^2*mu^6*Zeta[3] + 
      359424*CF*mt^2*mu^6*Zeta[3] - 631800*CA*mt^3*mu^6*Zeta[3] + 
      841536*CF*mt^3*mu^6*Zeta[3] - 750816*CA*mt^4*mu^6*Zeta[3] + 
      1019520*CF*mt^4*mu^6*Zeta[3] - 487368*CA*mt^5*mu^6*Zeta[3] + 
      672192*CF*mt^5*mu^6*Zeta[3] - 163296*CA*mt^6*mu^6*Zeta[3] + 
      228096*CF*mt^6*mu^6*Zeta[3] - 22032*CA*mt^7*mu^6*Zeta[3] + 
      31104*CF*mt^7*mu^6*Zeta[3] - 40104*CA*mt*mu^7*Zeta[3] + 
      51840*CF*mt*mu^7*Zeta[3] - 186552*CA*mt^2*mu^7*Zeta[3] + 
      247104*CF*mt^2*mu^7*Zeta[3] - 339984*CA*mt^3*mu^7*Zeta[3] + 
      459648*CF*mt^3*mu^7*Zeta[3] - 302760*CA*mt^4*mu^7*Zeta[3] + 
      416448*CF*mt^4*mu^7*Zeta[3] - 131256*CA*mt^5*mu^7*Zeta[3] + 
      183168*CF*mt^5*mu^7*Zeta[3] - 22032*CA*mt^6*mu^7*Zeta[3] + 
      31104*CF*mt^6*mu^7*Zeta[3] - 22104*CA*mt*mu^8*Zeta[3] + 
      29376*CF*mt*mu^8*Zeta[3] - 81792*CA*mt^2*mu^8*Zeta[3] + 
      110592*CF*mt^2*mu^8*Zeta[3] - 111960*CA*mt^3*mu^8*Zeta[3] + 
      153792*CF*mt^3*mu^8*Zeta[3] - 66960*CA*mt^4*mu^8*Zeta[3] + 
      93312*CF*mt^4*mu^8*Zeta[3] - 14688*CA*mt^5*mu^8*Zeta[3] + 
      20736*CF*mt^5*mu^8*Zeta[3] - 7560*CA*mt*mu^9*Zeta[3] + 
      10368*CF*mt*mu^9*Zeta[3] - 21240*CA*mt^2*mu^9*Zeta[3] + 
      29376*CF*mt^2*mu^9*Zeta[3] - 19800*CA*mt^3*mu^9*Zeta[3] + 
      27648*CF*mt^3*mu^9*Zeta[3] - 6120*CA*mt^4*mu^9*Zeta[3] + 
      8640*CF*mt^4*mu^9*Zeta[3] - 1224*CA*mt*mu^10*Zeta[3] + 
      1728*CF*mt*mu^10*Zeta[3] - 2448*CA*mt^2*mu^10*Zeta[3] + 
      3456*CF*mt^2*mu^10*Zeta[3] - 1224*CA*mt^3*mu^10*Zeta[3] + 
      1728*CF*mt^3*mu^10*Zeta[3]))/(864*mt^2*(1 + mt)^2*mu^2*(1 + mu)^2*
     (mt + mu)*(1 + mt + mu)^3))


==> anc/Output/Scattering/FiniteInterference_NNLO_Scattering_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CA*(5*CA - 6*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, mu]^2)/(8*mt) - (CA*CF*(CA^2 + 2*CA*CF - 2*CF^2)*
   (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, mu]^2)/(8*mt) + 
 (CA*CF*(2*CA^2 - CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*G[0, -1, mu]^2)/(8*mt) + G[-1, -1, mt]*
  (-1/12*(CA^2*CF*Pi*((-7*I)*CA + (6*I)*CF - (14*I)*CA*mt + (12*I)*CF*mt - 
       (7*I)*CA*mt^2 + (6*I)*CF*mt^2 - (11*I)*CA*mu - (11*I)*CA*mt*mu - 
       (11*I)*CA*mu^2 + 2*CA*Pi + 4*CA*mt*Pi + 2*CA*mt^2*Pi + 4*CA*mu*Pi + 
       4*CA*mt*mu*Pi + 4*CA*mu^2*Pi)*q2)/mt + 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, mu])/
    mt - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, mu])/(2*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, mu])/(2*mt)) - 
 ((I/2)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1, -1, -1, mt])/mt + 
 (CA^2*CF*(7*CA - 6*CF + 14*CA*mt - 12*CF*mt + 7*CA*mt^2 - 6*CF*mt^2 + 
    11*CA*mu + 11*CA*mt*mu + 11*CA*mu^2 + (6*I)*CA*Pi + (12*I)*CA*mt*Pi + 
    (6*I)*CA*mt^2*Pi + (12*I)*CA*mu*Pi + (12*I)*CA*mt*mu*Pi + 
    (12*I)*CA*mu^2*Pi)*q2*G[-1, -1, 0, mt])/(12*mt) + 
 ((I/2)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1, 0, -1, mt])/mt - 
 ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1, -1 - mu, -1 - mu, mt])/mt + 
 ((I/2)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[0, -1, -1, mt])/mt - 
 ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[0, -1, -1 - mu, mt])/mt - 
 ((I/8)*CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[0, 0, -1, mt])/mt - ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*Pi*q2*G[0, -1 - mu, -1, mt])/mt + 
 ((I/8)*CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1 - mu, -1, -1 - mu, mt])/mt - 
 ((I/8)*CA*CF*(2*CA^2 - 5*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*Pi*q2*G[-1 - mu, 0, -1, mt])/mt - 
 ((I/8)*CA*CF*(CA^2 + 2*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*Pi*q2*G[-1 - mu, -1 - mu, -1, mt])/mt + 
 ((I/8)*CA*(CA - 4*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*Pi*q2*G[-mu, 0, -1, mt])/mt + 
 ((I/8)*CA*(CA - 4*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*Pi*q2*G[-mu, -1 - mu, -1, mt])/mt - 
 (CA*CF^2*(11*CA + 22*CA*mt + 14*CA*mt^2 - 3*CF*mt^2 + 22*CA*mu + 
    25*CA*mt*mu + 6*CF*mt*mu + 22*CA*mu^2 - 9*CF*mu^2)*q2*
   G[-mu, -mu, -1 - mu, mt])/(24*mt) + 
 (3*CA*CF*(5*CA^2 - 12*CA*CF + 8*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[-1, -1, -1, -1, mu])/(16*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, 0, mt])/(2*mt) + 
 (CA*CF*(11*CA^2 + 10*CA*CF - 12*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[-1, -1, -1, 0, mu])/(16*mt) + 
 (CA*(5*CA - 4*CF)*(3*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[-1, -1, 0, -1, mu])/(16*mt) + 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, 0, mt])/
  (2*mt) + (CA*CF*(9*CA^2 + 6*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
    2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, 0, mu])/(16*mt) + 
 (CA*CF*(17*CA^2 - 28*CA*CF + 12*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[-1, 0, -1, -1, mu])/(16*mt) + 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, 0, mt])/
  (2*mt) + (CA*CF*(7*CA^2 + 8*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
    2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, 0, mu])/(16*mt) + 
 (CA*CF*(15*CA^2 - 8*CA*CF + 12*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[-1, 0, 0, -1, mu])/(16*mt) + 
 (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, 0, mt])/(8*mt) - (CA*(9*CA - 4*CF)*CF*(CA + 2*CF)*
   (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, 0, mu])/
  (16*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1 - mu, -1 - mu, mt])/(8*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1 - mu, 0, -1 - mu, mt])/(8*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1 - mu, -1 - mu, 0, mt])/(8*mt) + 
 (9*CA^2*(3*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, -1, mu])/(16*mt) + 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, 0, mt])/
  (2*mt) + (CA*CF*(7*CA^2 - 16*CA*CF + 12*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
    2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, 0, mu])/(16*mt) + 
 (CA*CF*(3*CA^2 + 12*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[0, -1, 0, -1, mu])/(16*mt) + 
 (CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, 0, mt])/(4*mt) - (CA*CF*(7*CA^2 - 4*CA*CF + 4*CF^2)*
   (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, 0, mu])/
  (16*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, -1 - mu, mt])/(8*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1 - mu, 0, mt])/(8*mt) + 
 (CA*CF*(CA^2 + 14*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[0, 0, -1, -1, mu])/(16*mt) - 
 (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, 0, mt])/(8*mt) - (CA*CF*(5*CA^2 - 6*CA*CF + 8*CF^2)*
   (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, 0, mu])/
  (16*mt) - (CA*CF*(13*CA^2 - 2*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
    2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, -1, mu])/(16*mt) + 
 (3*CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, mt])/(16*mt) + 
 (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, 0, mu])/
  (16*mt) - (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[0, 0, 0, -1 - mu, mt])/(16*mt) - 
 (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, 0, mt])/(16*mt) + 
 (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, mt])/(16*mt) + 
 (CA*CF*(2*CA^2 + CA*CF - 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*G[0, 0, -mu, -1 - mu, mt])/(8*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1, 0, mt])/(8*mt) - 
 (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, 0, mt])/(16*mt) + 
 (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, mt])/(16*mt) + 
 (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, mt])/(16*mt) + 
 (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(16*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -mu, -1 - mu, mt])/(8*mt) + 
 (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[0, -mu, 0, -1 - mu, mt])/(8*mt) + 
 (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[0, -mu, -1 - mu, 0, mt])/(8*mt) - 
 (CA*CF*(CA^2 - CA*CF + CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -mu, -mu, -1 - mu, mt])/(4*mt) - 
 (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1, 0, 0, mt])/(4*mt) + 
 (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1, 0, -1 - mu, mt])/(8*mt) + 
 (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1, -1 - mu, 0, mt])/(8*mt) - 
 (CA*CF*(2*CA^2 - 5*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
    2*mu^2)*q2*G[-1 - mu, 0, -1, 0, mt])/(8*mt) - 
 (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, 0, mt])/(16*mt) + 
 (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, mt])/(16*mt) + 
 (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, mt])/(16*mt) + 
 (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(16*mt) - 
 (CA*(3*CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -mu, -1 - mu, mt])/(8*mt) - 
 (CA*CF*(CA^2 + 2*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*G[-1 - mu, -1 - mu, -1, 0, mt])/(8*mt) + 
 (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, mt])/(16*mt) + 
 (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(16*mt) + 
 (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(16*mt) + 
 (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(16*mt) + 
 (CA*(CA - 4*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -mu, -1 - mu, mt])/(8*mt) + 
 (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -mu, 0, -1 - mu, mt])/(8*mt) + 
 (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -mu, -1 - mu, 0, mt])/(8*mt) - 
 (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - 4*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, 0, -1, 0, mt])/(8*mt) + 
 (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, 0, 0, -1 - mu, mt])/(8*mt) + 
 (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, 0, -1 - mu, 0, mt])/(8*mt) - 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*G[-mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) - 
 (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, 0, -mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - 4*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, -1 - mu, -1, 0, mt])/(8*mt) + 
 (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, -1 - mu, 0, 0, mt])/(8*mt) - 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*G[-mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*G[-mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (3*CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, -1 - mu, -1 - mu, -1 - mu, mt])/(8*mt) - 
 (CA*(CA - 3*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, -1 - mu, -mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
 (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, -mu, -mu, -1 - mu, mt])/(2*mt) - 
 (CA*CF*(-396*CA^2 + 2044*CA*CF - 900*CF^2 - 756*CA^2*mt + 4124*CA*CF*mt - 
    1872*CF^2*mt - 360*CA^2*mt^2 + 2080*CA*CF*mt^2 - 972*CF^2*mt^2 - 
    792*CA^2*mu + 4088*CA*CF*mu - 1800*CF^2*mu - 792*CA^2*mt*mu + 
    4088*CA*CF*mt*mu - 1800*CF^2*mt*mu - 792*CA^2*mu^2 + 4088*CA*CF*mu^2 - 
    1800*CF^2*mu^2 + (396*I)*CA^2*Pi - (216*I)*CA*CF*Pi + 
    (792*I)*CA^2*mt*Pi - (432*I)*CA*CF*mt*Pi + (396*I)*CA^2*mt^2*Pi - 
    (216*I)*CA*CF*mt^2*Pi + (792*I)*CA^2*mu*Pi - (432*I)*CA*CF*mu*Pi + 
    (792*I)*CA^2*mt*mu*Pi - (432*I)*CA*CF*mt*mu*Pi + (792*I)*CA^2*mu^2*Pi - 
    (432*I)*CA*CF*mu^2*Pi + 75*CA^2*Pi^2 + 84*CA*CF*Pi^2 + 12*CF^2*Pi^2 + 
    150*CA^2*mt*Pi^2 + 168*CA*CF*mt*Pi^2 + 24*CF^2*mt*Pi^2 + 
    75*CA^2*mt^2*Pi^2 + 84*CA*CF*mt^2*Pi^2 + 12*CF^2*mt^2*Pi^2 + 
    150*CA^2*mu*Pi^2 + 168*CA*CF*mu*Pi^2 + 24*CF^2*mu*Pi^2 + 
    150*CA^2*mt*mu*Pi^2 + 168*CA*CF*mt*mu*Pi^2 + 24*CF^2*mt*mu*Pi^2 + 
    150*CA^2*mu^2*Pi^2 + 168*CA*CF*mu^2*Pi^2 + 24*CF^2*mu^2*Pi^2)*q2*
   Log[q2]^2)/(1152*mt) + (CA*CF*(CA + 2*CF)*(1 + mt + (1 - I)*mu)*
   (1 + mt + (1 + I)*mu)*(44*CA - 27*CF - (9*I)*CA*Pi)*q2*Log[q2]^3)/
  (288*mt) + (CA*CF*(CA + 2*CF)^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
   q2*Log[q2]^4)/(128*mt) + G[-1, 0, -1 - mu, mt]*
  (-1/16*(CA^2*CF*(1 + mt)*(CA - CF + CA*mt - CF*mt + CA*mu + 2*CF*mu)*q2)/
     mt - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (8*mt)) + G[-1, -1 - mu, 0, mt]*
  (-1/16*(CA^2*CF*(1 + mt)*(CA - CF + CA*mt - CF*mt + CA*mu + 2*CF*mu)*q2)/
     mt - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (8*mt)) + G[-1 - mu, -1, 0, mt]*
  ((CA*CF*(-4*CA^2*mt^2 + 10*CA*CF*mt^2 - 6*CF^2*mt^2 - 14*CA^2*mt^3 + 
      30*CA*CF*mt^3 - 16*CF^2*mt^3 - 10*CA^2*mt^4 + 20*CA*CF*mt^4 - 
      10*CF^2*mt^4 - 4*CA^2*mt*mu + 8*CA*CF*mt*mu - 4*CF^2*mt*mu - 
      35*CA^2*mt^2*mu + 72*CA*CF*mt^2*mu - 40*CF^2*mt^2*mu - 
      63*CA^2*mt^3*mu + 124*CA*CF*mt^3*mu - 64*CF^2*mt^3*mu - 
      20*CA^2*mt^4*mu + 40*CA*CF*mt^4*mu - 20*CF^2*mt^4*mu - CA^2*mu^2 + 
      CA*CF*mu^2 - 22*CA^2*mt*mu^2 + 36*CA*CF*mt*mu^2 - 20*CF^2*mt*mu^2 - 
      98*CA^2*mt^2*mu^2 + 182*CA*CF*mt^2*mu^2 - 96*CF^2*mt^2*mu^2 - 
      86*CA^2*mt^3*mu^2 + 164*CA*CF*mt^3*mu^2 - 84*CF^2*mt^3*mu^2 - 
      9*CA^2*mt^4*mu^2 + 17*CA*CF*mt^4*mu^2 - 8*CF^2*mt^4*mu^2 - 
      3*CA^2*mu^3 - 47*CA^2*mt*mu^3 + 72*CA*CF*mt*mu^3 - 40*CF^2*mt*mu^3 - 
      111*CA^2*mt^2*mu^3 + 200*CA*CF*mt^2*mu^3 - 104*CF^2*mt^2*mu^3 - 
      35*CA^2*mt^3*mu^3 + 64*CA*CF*mt^3*mu^3 - 32*CF^2*mt^3*mu^3 - 
      3*CA^2*mu^4 - 3*CA*CF*mu^4 - 46*CA^2*mt*mu^4 + 74*CA*CF*mt*mu^4 - 
      40*CF^2*mt*mu^4 - 43*CA^2*mt^2*mu^4 + 77*CA*CF*mt^2*mu^4 - 
      40*CF^2*mt^2*mu^4 - CA^2*mu^5 - 2*CA*CF*mu^5 - 17*CA^2*mt*mu^5 + 
      30*CA*CF*mt*mu^5 - 16*CF^2*mt*mu^5 - (2*I)*CA^2*mt^2*Pi - 
      (2*I)*CA*CF*mt^2*Pi - (4*I)*CA^2*mt^3*Pi - (4*I)*CA*CF*mt^3*Pi - 
      (2*I)*CA^2*mt^4*Pi - (2*I)*CA*CF*mt^4*Pi - (4*I)*CA^2*mt*mu*Pi - 
      (4*I)*CA*CF*mt*mu*Pi - (16*I)*CA^2*mt^2*mu*Pi - 
      (16*I)*CA*CF*mt^2*mu*Pi - (16*I)*CA^2*mt^3*mu*Pi - 
      (16*I)*CA*CF*mt^3*mu*Pi - (4*I)*CA^2*mt^4*mu*Pi - 
      (4*I)*CA*CF*mt^4*mu*Pi - (2*I)*CA^2*mu^2*Pi - (2*I)*CA*CF*mu^2*Pi - 
      (20*I)*CA^2*mt*mu^2*Pi - (20*I)*CA*CF*mt*mu^2*Pi - 
      (40*I)*CA^2*mt^2*mu^2*Pi - (40*I)*CA*CF*mt^2*mu^2*Pi - 
      (20*I)*CA^2*mt^3*mu^2*Pi - (20*I)*CA*CF*mt^3*mu^2*Pi - 
      (2*I)*CA^2*mt^4*mu^2*Pi - (2*I)*CA*CF*mt^4*mu^2*Pi - 
      (8*I)*CA^2*mu^3*Pi - (8*I)*CA*CF*mu^3*Pi - (40*I)*CA^2*mt*mu^3*Pi - 
      (40*I)*CA*CF*mt*mu^3*Pi - (40*I)*CA^2*mt^2*mu^3*Pi - 
      (40*I)*CA*CF*mt^2*mu^3*Pi - (8*I)*CA^2*mt^3*mu^3*Pi - 
      (8*I)*CA*CF*mt^3*mu^3*Pi - (14*I)*CA^2*mu^4*Pi - (14*I)*CA*CF*mu^4*Pi - 
      (36*I)*CA^2*mt*mu^4*Pi - (36*I)*CA*CF*mt*mu^4*Pi - 
      (14*I)*CA^2*mt^2*mu^4*Pi - (14*I)*CA*CF*mt^2*mu^4*Pi - 
      (12*I)*CA^2*mu^5*Pi - (12*I)*CA*CF*mu^5*Pi - (12*I)*CA^2*mt*mu^5*Pi - 
      (12*I)*CA*CF*mt*mu^5*Pi - (4*I)*CA^2*mu^6*Pi - (4*I)*CA*CF*mu^6*Pi)*q2)/
    (16*mt*(1 + mu)^2*(mt + mu)^2) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/(8*mt)) + 
 G[0, -1, 0, mu]*((CA*CF*(13*CA^2 - 13*CA*CF - 18*CF^2 + 44*CA^2*mt - 
      56*CA*CF*mt - 24*CF^2*mt + 31*CA^2*mt^2 - 43*CA*CF*mt^2 - 6*CF^2*mt^2 + 
      52*CA^2*mu - 52*CA*CF*mu - 72*CF^2*mu + 150*CA^2*mt*mu - 
      198*CA*CF*mt*mu - 60*CF^2*mt*mu + 62*CA^2*mt^2*mu - 86*CA*CF*mt^2*mu - 
      12*CF^2*mt^2*mu + 100*CA^2*mu^2 - 109*CA*CF*mu^2 - 108*CF^2*mu^2 + 
      174*CA^2*mt*mu^2 - 246*CA*CF*mt*mu^2 - 36*CF^2*mt*mu^2 + 
      28*CA^2*mt^2*mu^2 - 34*CA*CF*mt^2*mu^2 - 12*CF^2*mt^2*mu^2 + 
      96*CA^2*mu^3 - 114*CA*CF*mu^3 - 72*CF^2*mu^3 + 68*CA^2*mt*mu^3 - 
      104*CA*CF*mt*mu^3 + 35*CA^2*mu^4 - 44*CA*CF*mu^4 - 18*CF^2*mu^4 - 
      (9*I)*CA^2*Pi + (6*I)*CA*CF*Pi - (18*I)*CA^2*mt*Pi + 
      (12*I)*CA*CF*mt*Pi - (9*I)*CA^2*mt^2*Pi + (6*I)*CA*CF*mt^2*Pi - 
      (36*I)*CA^2*mu*Pi + (24*I)*CA*CF*mu*Pi - (54*I)*CA^2*mt*mu*Pi + 
      (36*I)*CA*CF*mt*mu*Pi - (18*I)*CA^2*mt^2*mu*Pi + 
      (12*I)*CA*CF*mt^2*mu*Pi - (63*I)*CA^2*mu^2*Pi + (42*I)*CA*CF*mu^2*Pi - 
      (54*I)*CA^2*mt*mu^2*Pi + (36*I)*CA*CF*mt*mu^2*Pi - 
      (9*I)*CA^2*mt^2*mu^2*Pi + (6*I)*CA*CF*mt^2*mu^2*Pi - 
      (54*I)*CA^2*mu^3*Pi + (36*I)*CA*CF*mu^3*Pi - (18*I)*CA^2*mt*mu^3*Pi + 
      (12*I)*CA*CF*mt*mu^3*Pi - (18*I)*CA^2*mu^4*Pi + (12*I)*CA*CF*mu^4*Pi)*
     q2)/(48*mt*(1 + mu)^2) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + 
 G[0, 0, 0, mu]*((CA^3*CF*(I + I*mt + (1 + I)*mu)*(1 + mt + (1 + I)*mu)*
     (-11*I + 9*Pi)*q2)/(48*mt) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (16*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA - (9*I)*CA*Pi + (18*I)*CF*Pi)*q2)/(48*mt) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (16*mt)) + G[-1, -1, -1, mu]*
  ((CA*CF*(44*CA^2 - 27*CA*CF + 88*CA^2*mt - 54*CA*CF*mt + 44*CA^2*mt^2 - 
      45*CA*CF*mt^2 + 18*CF^2*mt^2 + 88*CA^2*mu - 54*CA*CF*mu + 
      34*CA^2*mt*mu + 36*CA*CF*mt*mu - 36*CF^2*mt*mu + 88*CA^2*mu^2 - 
      54*CA*CF*mu^2 - (21*I)*CA^2*Pi + (66*I)*CA*CF*Pi - (36*I)*CF^2*Pi - 
      (42*I)*CA^2*mt*Pi + (132*I)*CA*CF*mt*Pi - (72*I)*CF^2*mt*Pi - 
      (21*I)*CA^2*mt^2*Pi + (66*I)*CA*CF*mt^2*Pi - (36*I)*CF^2*mt^2*Pi - 
      (42*I)*CA^2*mu*Pi + (132*I)*CA*CF*mu*Pi - (72*I)*CF^2*mu*Pi - 
      (42*I)*CA^2*mt*mu*Pi + (132*I)*CA*CF*mt*mu*Pi - (72*I)*CF^2*mt*mu*Pi - 
      (42*I)*CA^2*mu^2*Pi + (132*I)*CA*CF*mu^2*Pi - (72*I)*CF^2*mu^2*Pi)*q2)/
    (48*mt) - (3*CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + G[-1, 0, -1, mu]*
  ((CA*CF*(33*CA^2 - 40*CA*CF + 57*CA^2*mt - 68*CA*CF*mt - 12*CF^2*mt + 
      24*CA^2*mt^2 - 34*CA*CF*mt^2 - 6*CF^2*mt^2 + 132*CA^2*mu - 
      160*CA*CF*mu + 144*CA^2*mt*mu - 162*CA*CF*mt*mu - 60*CF^2*mt*mu + 
      48*CA^2*mt^2*mu - 68*CA*CF*mt^2*mu - 12*CF^2*mt^2*mu + 222*CA^2*mu^2 - 
      262*CA*CF*mu^2 - 18*CF^2*mu^2 + 123*CA^2*mt*mu^2 - 138*CA*CF*mt*mu^2 - 
      72*CF^2*mt*mu^2 + 21*CA^2*mt^2*mu^2 - 25*CA*CF*mt^2*mu^2 - 
      12*CF^2*mt^2*mu^2 + 180*CA^2*mu^3 - 204*CA*CF*mu^3 - 36*CF^2*mu^3 + 
      36*CA^2*mt*mu^3 - 44*CA*CF*mt*mu^3 - 24*CF^2*mt*mu^3 + 57*CA^2*mu^4 - 
      62*CA*CF*mu^4 - 18*CF^2*mu^4 + (21*I)*CA^2*Pi - (12*I)*CA*CF*Pi + 
      (12*I)*CF^2*Pi + (42*I)*CA^2*mt*Pi - (24*I)*CA*CF*mt*Pi + 
      (24*I)*CF^2*mt*Pi + (21*I)*CA^2*mt^2*Pi - (12*I)*CA*CF*mt^2*Pi + 
      (12*I)*CF^2*mt^2*Pi + (84*I)*CA^2*mu*Pi - (48*I)*CA*CF*mu*Pi + 
      (48*I)*CF^2*mu*Pi + (126*I)*CA^2*mt*mu*Pi - (72*I)*CA*CF*mt*mu*Pi + 
      (72*I)*CF^2*mt*mu*Pi + (42*I)*CA^2*mt^2*mu*Pi - 
      (24*I)*CA*CF*mt^2*mu*Pi + (24*I)*CF^2*mt^2*mu*Pi + 
      (147*I)*CA^2*mu^2*Pi - (84*I)*CA*CF*mu^2*Pi + (84*I)*CF^2*mu^2*Pi + 
      (126*I)*CA^2*mt*mu^2*Pi - (72*I)*CA*CF*mt*mu^2*Pi + 
      (72*I)*CF^2*mt*mu^2*Pi + (21*I)*CA^2*mt^2*mu^2*Pi - 
      (12*I)*CA*CF*mt^2*mu^2*Pi + (12*I)*CF^2*mt^2*mu^2*Pi + 
      (126*I)*CA^2*mu^3*Pi - (72*I)*CA*CF*mu^3*Pi + (72*I)*CF^2*mu^3*Pi + 
      (42*I)*CA^2*mt*mu^3*Pi - (24*I)*CA*CF*mt*mu^3*Pi + 
      (24*I)*CF^2*mt*mu^3*Pi + (42*I)*CA^2*mu^4*Pi - (24*I)*CA*CF*mu^4*Pi + 
      (24*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(1 + mu)^2) - 
   (CA^2*(5*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(16*mt)) + G[0, -1 - mu, 0, mt]*
  ((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA^2 - 6*CA*CF - I*CA^2*Pi + (4*I)*CA*CF*Pi - (4*I)*CF^2*Pi)*q2)/
    (16*mt) - (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + G[0, 0, -1 - mu, mt]*
  ((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA^2 - 6*CA*CF - I*CA^2*Pi - (4*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2)/
    (16*mt) - (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + G[-1 - mu, 0, 0, mt]*
  ((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA^2 - 6*CA*CF + (3*I)*CA^2*Pi - (4*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2)/
    (16*mt) - (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + G[-1, 0, 0, mu]*
  ((CA*CF*(-15*CA^2*mt^2 + 2*CA*CF*mt^2 - 12*CA^2*mt^3 - 26*CA*CF*mt^3 + 
      12*CF^2*mt^3 + 3*CA^2*mt^4 - 28*CA*CF*mt^4 + 12*CF^2*mt^4 - 
      42*CA^2*mt*mu + 40*CA*CF*mt*mu - 24*CF^2*mt*mu - 96*CA^2*mt^2*mu - 
      20*CA*CF*mt^2*mu - 24*CF^2*mt^2*mu - 12*CA^2*mt^3*mu - 
      176*CA*CF*mt^3*mu + 48*CF^2*mt^3*mu + 6*CA^2*mt^4*mu - 
      56*CA*CF*mt^4*mu + 24*CF^2*mt^4*mu - 24*CA^2*mu^2 + 29*CA*CF*mu^2 - 
      18*CF^2*mu^2 - 174*CA^2*mt*mu^2 + 92*CA*CF*mt*mu^2 - 120*CF^2*mt*mu^2 - 
      150*CA^2*mt^2*mu^2 - 236*CA*CF*mt^2*mu^2 - 54*CF^2*mt^2*mu^2 + 
      18*CA^2*mt^3*mu^2 - 292*CA*CF*mt^3*mu^2 + 72*CF^2*mt^3*mu^2 - 
      19*CA*CF*mt^4*mu^2 + 6*CF^2*mt^4*mu^2 - 84*CA^2*mu^3 + 68*CA*CF*mu^3 - 
      72*CF^2*mu^3 - 252*CA^2*mt*mu^3 - 56*CA*CF*mt*mu^3 - 204*CF^2*mt*mu^3 - 
      60*CA^2*mt^2*mu^3 - 440*CA*CF*mt^2*mu^3 - 12*CF^2*mt^2*mu^3 + 
      12*CA^2*mt^3*mu^3 - 124*CA*CF*mt^3*mu^3 + 24*CF^2*mt^3*mu^3 - 
      114*CA^2*mu^4 + 23*CA*CF*mu^4 - 108*CF^2*mu^4 - 144*CA^2*mt*mu^4 - 
      246*CA*CF*mt*mu^4 - 132*CF^2*mt*mu^4 + 6*CA^2*mt^2*mu^4 - 
      217*CA*CF*mt^2*mu^4 + 12*CF^2*mt^2*mu^4 - 72*CA^2*mu^5 - 
      42*CA*CF*mu^5 - 72*CF^2*mu^5 - 24*CA^2*mt*mu^5 - 138*CA*CF*mt*mu^5 - 
      24*CF^2*mt*mu^5 - 18*CA^2*mu^6 - 26*CA*CF*mu^6 - 18*CF^2*mu^6 - 
      (45*I)*CA^2*mt^2*Pi - (30*I)*CA*CF*mt^2*Pi + (24*I)*CF^2*mt^2*Pi - 
      (90*I)*CA^2*mt^3*Pi - (60*I)*CA*CF*mt^3*Pi + (48*I)*CF^2*mt^3*Pi - 
      (45*I)*CA^2*mt^4*Pi - (30*I)*CA*CF*mt^4*Pi + (24*I)*CF^2*mt^4*Pi - 
      (90*I)*CA^2*mt*mu*Pi - (60*I)*CA*CF*mt*mu*Pi + (48*I)*CF^2*mt*mu*Pi - 
      (360*I)*CA^2*mt^2*mu*Pi - (240*I)*CA*CF*mt^2*mu*Pi + 
      (192*I)*CF^2*mt^2*mu*Pi - (360*I)*CA^2*mt^3*mu*Pi - 
      (240*I)*CA*CF*mt^3*mu*Pi + (192*I)*CF^2*mt^3*mu*Pi - 
      (90*I)*CA^2*mt^4*mu*Pi - (60*I)*CA*CF*mt^4*mu*Pi + 
      (48*I)*CF^2*mt^4*mu*Pi - (45*I)*CA^2*mu^2*Pi - (30*I)*CA*CF*mu^2*Pi + 
      (24*I)*CF^2*mu^2*Pi - (450*I)*CA^2*mt*mu^2*Pi - 
      (300*I)*CA*CF*mt*mu^2*Pi + (240*I)*CF^2*mt*mu^2*Pi - 
      (900*I)*CA^2*mt^2*mu^2*Pi - (600*I)*CA*CF*mt^2*mu^2*Pi + 
      (480*I)*CF^2*mt^2*mu^2*Pi - (450*I)*CA^2*mt^3*mu^2*Pi - 
      (300*I)*CA*CF*mt^3*mu^2*Pi + (240*I)*CF^2*mt^3*mu^2*Pi - 
      (45*I)*CA^2*mt^4*mu^2*Pi - (30*I)*CA*CF*mt^4*mu^2*Pi + 
      (24*I)*CF^2*mt^4*mu^2*Pi - (180*I)*CA^2*mu^3*Pi - 
      (120*I)*CA*CF*mu^3*Pi + (96*I)*CF^2*mu^3*Pi - (900*I)*CA^2*mt*mu^3*Pi - 
      (600*I)*CA*CF*mt*mu^3*Pi + (480*I)*CF^2*mt*mu^3*Pi - 
      (900*I)*CA^2*mt^2*mu^3*Pi - (600*I)*CA*CF*mt^2*mu^3*Pi + 
      (480*I)*CF^2*mt^2*mu^3*Pi - (180*I)*CA^2*mt^3*mu^3*Pi - 
      (120*I)*CA*CF*mt^3*mu^3*Pi + (96*I)*CF^2*mt^3*mu^3*Pi - 
      (315*I)*CA^2*mu^4*Pi - (210*I)*CA*CF*mu^4*Pi + (168*I)*CF^2*mu^4*Pi - 
      (810*I)*CA^2*mt*mu^4*Pi - (540*I)*CA*CF*mt*mu^4*Pi + 
      (432*I)*CF^2*mt*mu^4*Pi - (315*I)*CA^2*mt^2*mu^4*Pi - 
      (210*I)*CA*CF*mt^2*mu^4*Pi + (168*I)*CF^2*mt^2*mu^4*Pi - 
      (270*I)*CA^2*mu^5*Pi - (180*I)*CA*CF*mu^5*Pi + (144*I)*CF^2*mu^5*Pi - 
      (270*I)*CA^2*mt*mu^5*Pi - (180*I)*CA*CF*mt*mu^5*Pi + 
      (144*I)*CF^2*mt*mu^5*Pi - (90*I)*CA^2*mu^6*Pi - (60*I)*CA*CF*mu^6*Pi + 
      (48*I)*CF^2*mu^6*Pi)*q2)/(48*mt*(1 + mu)^2*(mt + mu)^2) + 
   (CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(16*mt)) + G[0, -1, 0, mt]*
  (-1/16*(CA*CF*(25*CA^2*mt^2 - 15*CA*CF*mt^2 + 6*CF^2*mt^2 + 47*CA^2*mt^3 - 
       26*CA*CF*mt^3 + 8*CF^2*mt^3 + 22*CA^2*mt^4 - 7*CA*CF*mt^4 - 
       2*CF^2*mt^4 + 46*CA^2*mt*mu - 18*CA*CF*mt*mu + 4*CF^2*mt*mu + 
       186*CA^2*mt^2*mu - 88*CA*CF*mt^2*mu + 24*CF^2*mt^2*mu + 
       184*CA^2*mt^3*mu - 84*CA*CF*mt^3*mu + 16*CF^2*mt^3*mu + 
       44*CA^2*mt^4*mu - 14*CA*CF*mt^4*mu - 4*CF^2*mt^4*mu + 22*CA^2*mu^2 - 
       6*CA*CF*mu^2 + 225*CA^2*mt*mu^2 - 80*CA*CF*mt*mu^2 + 12*CF^2*mt*mu^2 + 
       455*CA^2*mt^2*mu^2 - 186*CA*CF*mt^2*mu^2 + 36*CF^2*mt^2*mu^2 + 
       225*CA^2*mt^3*mu^2 - 84*CA*CF*mt^3*mu^2 + 4*CF^2*mt^3*mu^2 + 
       23*CA^2*mt^4*mu^2 - 10*CA*CF*mt^4*mu^2 + 88*CA^2*mu^3 - 
       24*CA*CF*mu^3 + 446*CA^2*mt*mu^3 - 148*CA*CF*mt*mu^3 + 
       16*CF^2*mt*mu^3 + 448*CA^2*mt^2*mu^3 - 156*CA*CF*mt^2*mu^3 + 
       16*CF^2*mt^2*mu^3 + 90*CA^2*mt^3*mu^3 - 32*CA*CF*mt^3*mu^3 + 
       154*CA^2*mu^4 - 42*CA*CF*mu^4 + 399*CA^2*mt*mu^4 - 122*CA*CF*mt*mu^4 + 
       8*CF^2*mt*mu^4 + 155*CA^2*mt^2*mu^4 - 46*CA*CF*mt^2*mu^4 + 
       132*CA^2*mu^5 - 36*CA*CF*mu^5 + 132*CA^2*mt*mu^5 - 36*CA*CF*mt*mu^5 + 
       44*CA^2*mu^6 - 12*CA*CF*mu^6 + (4*I)*CA*CF*mt^2*Pi + 
       (8*I)*CA*CF*mt^3*Pi + (4*I)*CA*CF*mt^4*Pi + (8*I)*CA*CF*mt*mu*Pi + 
       (32*I)*CA*CF*mt^2*mu*Pi + (32*I)*CA*CF*mt^3*mu*Pi + 
       (8*I)*CA*CF*mt^4*mu*Pi + (4*I)*CA*CF*mu^2*Pi + 
       (40*I)*CA*CF*mt*mu^2*Pi + (80*I)*CA*CF*mt^2*mu^2*Pi + 
       (40*I)*CA*CF*mt^3*mu^2*Pi + (4*I)*CA*CF*mt^4*mu^2*Pi + 
       (16*I)*CA*CF*mu^3*Pi + (80*I)*CA*CF*mt*mu^3*Pi + 
       (80*I)*CA*CF*mt^2*mu^3*Pi + (16*I)*CA*CF*mt^3*mu^3*Pi + 
       (28*I)*CA*CF*mu^4*Pi + (72*I)*CA*CF*mt*mu^4*Pi + 
       (28*I)*CA*CF*mt^2*mu^4*Pi + (24*I)*CA*CF*mu^5*Pi + 
       (24*I)*CA*CF*mt*mu^5*Pi + (8*I)*CA*CF*mu^6*Pi)*q2)/
     (mt*(1 + mu)^2*(mt + mu)^2) + 
   (CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(8*mt)) + G[-1, 0, 0, mt]*
  ((CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-11*CA + 6*CF - I*CA*Pi - (2*I)*CF*Pi)*q2)/(8*mt) + 
   (CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, 0, mt]*
  ((CA*(CA - 2*CF)*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-44*CA + 27*CF - (9*I)*CA*Pi)*q2)/(48*mt) + 
   (3*CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(16*mt)) + G[0, 0, -1, mu]*
  ((CA*CF*(81*CA^2*mt^2 - 64*CA*CF*mt^2 + 162*CA^2*mt^3 - 128*CA*CF*mt^3 + 
      81*CA^2*mt^4 - 58*CA*CF*mt^4 - 6*CF^2*mt^4 + 150*CA^2*mt*mu - 
      92*CA*CF*mt*mu - 24*CF^2*mt*mu + 618*CA^2*mt^2*mu - 416*CA*CF*mt^2*mu - 
      48*CF^2*mt^2*mu + 666*CA^2*mt^3*mu - 506*CA*CF*mt^3*mu - 
      24*CF^2*mt^3*mu + 162*CA^2*mt^4*mu - 116*CA*CF*mt^4*mu - 
      12*CF^2*mt^4*mu + 72*CA^2*mu^2 - 37*CA*CF*mu^2 - 18*CF^2*mu^2 + 
      732*CA^2*mt*mu^2 - 394*CA*CF*mt*mu^2 - 132*CF^2*mt*mu^2 + 
      1566*CA^2*mt^2*mu^2 - 1028*CA*CF*mt^2*mu^2 - 144*CF^2*mt^2*mu^2 + 
      858*CA^2*mt^3*mu^2 - 664*CA*CF*mt^3*mu^2 - 24*CF^2*mt^3*mu^2 + 
      75*CA^2*mt^4*mu^2 - 40*CA*CF*mt^4*mu^2 - 18*CF^2*mt^4*mu^2 + 
      282*CA^2*mu^3 - 124*CA*CF*mu^3 - 72*CF^2*mu^3 + 1458*CA^2*mt*mu^3 - 
      770*CA*CF*mt*mu^3 - 240*CF^2*mt*mu^3 + 1626*CA^2*mt^2*mu^3 - 
      1136*CA*CF*mt^2*mu^3 - 96*CF^2*mt^2*mu^3 + 342*CA^2*mt^3*mu^3 - 
      250*CA*CF*mt^3*mu^3 - 24*CF^2*mt^3*mu^3 + 480*CA^2*mu^4 - 
      199*CA*CF*mu^4 - 108*CF^2*mu^4 + 1332*CA^2*mt*mu^4 - 
      762*CA*CF*mt*mu^4 - 156*CF^2*mt*mu^4 + 591*CA^2*mt^2*mu^4 - 
      442*CA*CF*mt^2*mu^4 - 12*CF^2*mt^2*mu^4 + 402*CA^2*mu^5 - 
      174*CA*CF*mu^5 - 72*CF^2*mu^5 + 456*CA^2*mt*mu^5 - 294*CA*CF*mt*mu^5 - 
      24*CF^2*mt*mu^5 + 132*CA^2*mu^6 - 62*CA*CF*mu^6 - 18*CF^2*mu^6 + 
      (39*I)*CA^2*mt^2*Pi + (30*I)*CA*CF*mt^2*Pi - (24*I)*CF^2*mt^2*Pi + 
      (78*I)*CA^2*mt^3*Pi + (60*I)*CA*CF*mt^3*Pi - (48*I)*CF^2*mt^3*Pi + 
      (39*I)*CA^2*mt^4*Pi + (30*I)*CA*CF*mt^4*Pi - (24*I)*CF^2*mt^4*Pi + 
      (78*I)*CA^2*mt*mu*Pi + (60*I)*CA*CF*mt*mu*Pi - (48*I)*CF^2*mt*mu*Pi + 
      (312*I)*CA^2*mt^2*mu*Pi + (240*I)*CA*CF*mt^2*mu*Pi - 
      (192*I)*CF^2*mt^2*mu*Pi + (312*I)*CA^2*mt^3*mu*Pi + 
      (240*I)*CA*CF*mt^3*mu*Pi - (192*I)*CF^2*mt^3*mu*Pi + 
      (78*I)*CA^2*mt^4*mu*Pi + (60*I)*CA*CF*mt^4*mu*Pi - 
      (48*I)*CF^2*mt^4*mu*Pi + (39*I)*CA^2*mu^2*Pi + (30*I)*CA*CF*mu^2*Pi - 
      (24*I)*CF^2*mu^2*Pi + (390*I)*CA^2*mt*mu^2*Pi + 
      (300*I)*CA*CF*mt*mu^2*Pi - (240*I)*CF^2*mt*mu^2*Pi + 
      (780*I)*CA^2*mt^2*mu^2*Pi + (600*I)*CA*CF*mt^2*mu^2*Pi - 
      (480*I)*CF^2*mt^2*mu^2*Pi + (390*I)*CA^2*mt^3*mu^2*Pi + 
      (300*I)*CA*CF*mt^3*mu^2*Pi - (240*I)*CF^2*mt^3*mu^2*Pi + 
      (39*I)*CA^2*mt^4*mu^2*Pi + (30*I)*CA*CF*mt^4*mu^2*Pi - 
      (24*I)*CF^2*mt^4*mu^2*Pi + (156*I)*CA^2*mu^3*Pi + 
      (120*I)*CA*CF*mu^3*Pi - (96*I)*CF^2*mu^3*Pi + (780*I)*CA^2*mt*mu^3*Pi + 
      (600*I)*CA*CF*mt*mu^3*Pi - (480*I)*CF^2*mt*mu^3*Pi + 
      (780*I)*CA^2*mt^2*mu^3*Pi + (600*I)*CA*CF*mt^2*mu^3*Pi - 
      (480*I)*CF^2*mt^2*mu^3*Pi + (156*I)*CA^2*mt^3*mu^3*Pi + 
      (120*I)*CA*CF*mt^3*mu^3*Pi - (96*I)*CF^2*mt^3*mu^3*Pi + 
      (273*I)*CA^2*mu^4*Pi + (210*I)*CA*CF*mu^4*Pi - (168*I)*CF^2*mu^4*Pi + 
      (702*I)*CA^2*mt*mu^4*Pi + (540*I)*CA*CF*mt*mu^4*Pi - 
      (432*I)*CF^2*mt*mu^4*Pi + (273*I)*CA^2*mt^2*mu^4*Pi + 
      (210*I)*CA*CF*mt^2*mu^4*Pi - (168*I)*CF^2*mt^2*mu^4*Pi + 
      (234*I)*CA^2*mu^5*Pi + (180*I)*CA*CF*mu^5*Pi - (144*I)*CF^2*mu^5*Pi + 
      (234*I)*CA^2*mt*mu^5*Pi + (180*I)*CA*CF*mt*mu^5*Pi - 
      (144*I)*CF^2*mt*mu^5*Pi + (78*I)*CA^2*mu^6*Pi + (60*I)*CA*CF*mu^6*Pi - 
      (48*I)*CF^2*mu^6*Pi)*q2)/(48*mt*(1 + mu)^2*(mt + mu)^2) - 
   (CA^2*(3*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(16*mt)) + G[-mu, -1 - mu, -1 - mu, mt]*
  (-1/24*(CA*CF*(11*CA*CF + 22*CA*CF*mt + 14*CA*CF*mt^2 - 3*CF^2*mt^2 + 
       22*CA*CF*mu + 9*CA^2*mt*mu + 7*CA*CF*mt*mu + 6*CF^2*mt*mu + 
       9*CA^2*mu^2 + 4*CA*CF*mu^2 + 9*CF^2*mu^2 - (6*I)*CA*CF*Pi + 
       (12*I)*CF^2*Pi - (12*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi - 
       (6*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi - (12*I)*CA*CF*mu*Pi + 
       (24*I)*CF^2*mu*Pi - (12*I)*CA*CF*mt*mu*Pi + (24*I)*CF^2*mt*mu*Pi - 
       (12*I)*CA*CF*mu^2*Pi + (24*I)*CF^2*mu^2*Pi)*q2)/mt - 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*(3*CA^2 - 25*CA*CF + 6*CA^2*mt - 50*CA*CF*mt + 3*CA^2*mt^2 - 
      31*CA*CF*mt^2 + 6*CF^2*mt^2 + 9*CA^2*mu - 88*CA*CF*mu - 3*CA^2*mt*mu - 
      108*CA*CF*mt*mu - 12*CF^2*mt*mu + 6*CA^2*mt^2*mu - 62*CA*CF*mt^2*mu + 
      12*CF^2*mt^2*mu - 127*CA*CF*mu^2 - 18*CF^2*mu^2 - 18*CA^2*mt*mu^2 - 
      84*CA*CF*mt*mu^2 - 12*CF^2*mt*mu^2 - 22*CA*CF*mt^2*mu^2 - 
      15*CA^2*mu^3 - 90*CA*CF*mu^3 - 36*CF^2*mu^3 - 9*CA^2*mt*mu^3 - 
      26*CA*CF*mt*mu^3 - 9*CA^2*mu^4 - 26*CA*CF*mu^4 - 18*CF^2*mu^4 + 
      (6*I)*CA*CF*Pi - (12*I)*CF^2*Pi + (12*I)*CA*CF*mt*Pi - 
      (24*I)*CF^2*mt*Pi + (6*I)*CA*CF*mt^2*Pi - (12*I)*CF^2*mt^2*Pi + 
      (24*I)*CA*CF*mu*Pi - (48*I)*CF^2*mu*Pi + (36*I)*CA*CF*mt*mu*Pi - 
      (72*I)*CF^2*mt*mu*Pi + (12*I)*CA*CF*mt^2*mu*Pi - 
      (24*I)*CF^2*mt^2*mu*Pi + (42*I)*CA*CF*mu^2*Pi - (84*I)*CF^2*mu^2*Pi + 
      (36*I)*CA*CF*mt*mu^2*Pi - (72*I)*CF^2*mt*mu^2*Pi + 
      (6*I)*CA*CF*mt^2*mu^2*Pi - (12*I)*CF^2*mt^2*mu^2*Pi + 
      (36*I)*CA*CF*mu^3*Pi - (72*I)*CF^2*mu^3*Pi + (12*I)*CA*CF*mt*mu^3*Pi - 
      (24*I)*CF^2*mt*mu^3*Pi + (12*I)*CA*CF*mu^4*Pi - (24*I)*CF^2*mu^4*Pi)*
     q2)/(48*mt*(1 + mu)^2) - (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(8*mt)) + G[-mu, 0, -1 - mu, mt]*
  ((CA*CF*(3*CA^2 - 6*CA*CF + 6*CF^2 + 6*CA^2*mt - 12*CA*CF*mt + 12*CF^2*mt + 
      3*CA^2*mt^2 - 4*CA*CF*mt^2 + 4*CF^2*mt^2 + 6*CA^2*mu - 12*CA*CF*mu + 
      12*CF^2*mu + 9*CA^2*mt*mu - 16*CA*CF*mt*mu + 16*CF^2*mt*mu + 
      6*CA^2*mu^2 - 12*CA*CF*mu^2 + 12*CF^2*mu^2 + (2*I)*CA*CF*Pi + 
      (4*I)*CA*CF*mt*Pi + (2*I)*CA*CF*mt^2*Pi + (4*I)*CA*CF*mu*Pi + 
      (4*I)*CA*CF*mt*mu*Pi + (4*I)*CA*CF*mu^2*Pi)*q2)/(16*mt) + 
   (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(8*mt)) + G[-mu, -1 - mu, 0, mt]*
  ((CA*CF*(3*CA^2 - 6*CA*CF + 6*CF^2 + 6*CA^2*mt - 12*CA*CF*mt + 12*CF^2*mt + 
      3*CA^2*mt^2 - 4*CA*CF*mt^2 + 4*CF^2*mt^2 + 6*CA^2*mu - 12*CA*CF*mu + 
      12*CF^2*mu + 9*CA^2*mt*mu - 16*CA*CF*mt*mu + 16*CF^2*mt*mu + 
      6*CA^2*mu^2 - 12*CA*CF*mu^2 + 12*CF^2*mu^2 - (2*I)*CA^2*Pi + 
      (8*I)*CA*CF*Pi - (4*I)*CF^2*Pi - (4*I)*CA^2*mt*Pi + 
      (16*I)*CA*CF*mt*Pi - (8*I)*CF^2*mt*Pi - (2*I)*CA^2*mt^2*Pi + 
      (8*I)*CA*CF*mt^2*Pi - (4*I)*CF^2*mt^2*Pi - (4*I)*CA^2*mu*Pi + 
      (16*I)*CA*CF*mu*Pi - (8*I)*CF^2*mu*Pi - (4*I)*CA^2*mt*mu*Pi + 
      (16*I)*CA*CF*mt*mu*Pi - (8*I)*CF^2*mt*mu*Pi - (4*I)*CA^2*mu^2*Pi + 
      (16*I)*CA*CF*mu^2*Pi - (8*I)*CF^2*mu^2*Pi)*q2)/(16*mt) + 
   (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(8*mt)) + G[0, -mu, -1 - mu, mt]*
  ((CA*CF*(-13*CA^2 - 18*CA*CF + 36*CF^2 - 26*CA^2*mt - 36*CA*CF*mt + 
      72*CF^2*mt - 13*CA^2*mt^2 - 18*CA*CF*mt^2 + 36*CF^2*mt^2 - 52*CA^2*mu - 
      72*CA*CF*mu + 144*CF^2*mu - 87*CA^2*mt*mu - 90*CA*CF*mt*mu + 
      216*CF^2*mt*mu - 26*CA^2*mt^2*mu - 36*CA*CF*mt^2*mu + 72*CF^2*mt^2*mu - 
      91*CA^2*mu^2 - 126*CA*CF*mu^2 + 252*CF^2*mu^2 - 102*CA^2*mt*mu^2 - 
      54*CA*CF*mt*mu^2 + 204*CF^2*mt*mu^2 - 10*CA^2*mt^2*mu^2 - 
      27*CA*CF*mt^2*mu^2 + 42*CF^2*mt^2*mu^2 - 78*CA^2*mu^3 - 
      108*CA*CF*mu^3 + 216*CF^2*mu^3 - 41*CA^2*mt*mu^3 + 60*CF^2*mt*mu^3 - 
      26*CA^2*mu^4 - 36*CA*CF*mu^4 + 72*CF^2*mu^4 + (6*I)*CA^2*Pi - 
      (12*I)*CA*CF*Pi + (12*I)*CF^2*Pi + (12*I)*CA^2*mt*Pi - 
      (24*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi + (6*I)*CA^2*mt^2*Pi - 
      (12*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + (24*I)*CA^2*mu*Pi - 
      (48*I)*CA*CF*mu*Pi + (48*I)*CF^2*mu*Pi + (36*I)*CA^2*mt*mu*Pi - 
      (72*I)*CA*CF*mt*mu*Pi + (72*I)*CF^2*mt*mu*Pi + (12*I)*CA^2*mt^2*mu*Pi - 
      (24*I)*CA*CF*mt^2*mu*Pi + (24*I)*CF^2*mt^2*mu*Pi + 
      (42*I)*CA^2*mu^2*Pi - (84*I)*CA*CF*mu^2*Pi + (84*I)*CF^2*mu^2*Pi + 
      (36*I)*CA^2*mt*mu^2*Pi - (72*I)*CA*CF*mt*mu^2*Pi + 
      (72*I)*CF^2*mt*mu^2*Pi + (6*I)*CA^2*mt^2*mu^2*Pi - 
      (12*I)*CA*CF*mt^2*mu^2*Pi + (12*I)*CF^2*mt^2*mu^2*Pi + 
      (36*I)*CA^2*mu^3*Pi - (72*I)*CA*CF*mu^3*Pi + (72*I)*CF^2*mu^3*Pi + 
      (12*I)*CA^2*mt*mu^3*Pi - (24*I)*CA*CF*mt*mu^3*Pi + 
      (24*I)*CF^2*mt*mu^3*Pi + (12*I)*CA^2*mu^4*Pi - (24*I)*CA*CF*mu^4*Pi + 
      (24*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(1 + mu)^2) + 
   (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(8*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*(22*CA^2 - 9*CA*CF + 44*CA^2*mt - 18*CA*CF*mt + 22*CA^2*mt^2 - 
      3*CA*CF*mt^2 - 6*CF^2*mt^2 + 44*CA^2*mu - 18*CA*CF*mu + 62*CA^2*mt*mu - 
      48*CA*CF*mt*mu + 12*CF^2*mt*mu + 44*CA^2*mu^2 - 18*CA*CF*mu^2 + 
      (3*I)*CA^2*Pi - (6*I)*CA*CF*Pi + (6*I)*CA^2*mt*Pi - 
      (12*I)*CA*CF*mt*Pi + (3*I)*CA^2*mt^2*Pi - (6*I)*CA*CF*mt^2*Pi + 
      (6*I)*CA^2*mu*Pi - (12*I)*CA*CF*mu*Pi + (6*I)*CA^2*mt*mu*Pi - 
      (12*I)*CA*CF*mt*mu*Pi + (6*I)*CA^2*mu^2*Pi - (12*I)*CA*CF*mu^2*Pi)*q2)/
    (48*mt) + (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
  ((CA*CF*(22*CA^2 - 9*CA*CF + 44*CA^2*mt - 18*CA*CF*mt + 22*CA^2*mt^2 - 
      3*CA*CF*mt^2 - 6*CF^2*mt^2 + 44*CA^2*mu - 18*CA*CF*mu + 62*CA^2*mt*mu - 
      48*CA*CF*mt*mu + 12*CF^2*mt*mu + 44*CA^2*mu^2 - 18*CA*CF*mu^2 + 
      (9*I)*CA^2*Pi - (12*I)*CA*CF*Pi + (18*I)*CA^2*mt*Pi - 
      (24*I)*CA*CF*mt*Pi + (9*I)*CA^2*mt^2*Pi - (12*I)*CA*CF*mt^2*Pi + 
      (18*I)*CA^2*mu*Pi - (24*I)*CA*CF*mu*Pi + (18*I)*CA^2*mt*mu*Pi - 
      (24*I)*CA*CF*mt*mu*Pi + (18*I)*CA^2*mu^2*Pi - (24*I)*CA*CF*mu^2*Pi)*q2)/
    (48*mt) + (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + G[0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*(22*CA^2 - 9*CA*CF + 44*CA^2*mt - 18*CA*CF*mt + 22*CA^2*mt^2 - 
      3*CA*CF*mt^2 - 6*CF^2*mt^2 + 44*CA^2*mu - 18*CA*CF*mu + 62*CA^2*mt*mu - 
      48*CA*CF*mt*mu + 12*CF^2*mt*mu + 44*CA^2*mu^2 - 18*CA*CF*mu^2 + 
      (9*I)*CA^2*Pi - (12*I)*CA*CF*Pi + (12*I)*CF^2*Pi + (18*I)*CA^2*mt*Pi - 
      (24*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi + (9*I)*CA^2*mt^2*Pi - 
      (12*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + (18*I)*CA^2*mu*Pi - 
      (24*I)*CA*CF*mu*Pi + (24*I)*CF^2*mu*Pi + (18*I)*CA^2*mt*mu*Pi - 
      (24*I)*CA*CF*mt*mu*Pi + (24*I)*CF^2*mt*mu*Pi + (18*I)*CA^2*mu^2*Pi - 
      (24*I)*CA*CF*mu^2*Pi + (24*I)*CF^2*mu^2*Pi)*q2)/(48*mt) + 
   (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(16*mt)) + G[-1, -1, 0, mu]*
  ((CA*CF*(80*CA^2*mt^2 - 79*CA*CF*mt^2 + 54*CF^2*mt^2 + 124*CA^2*mt^3 - 
      98*CA*CF*mt^3 + 84*CF^2*mt^3 + 44*CA^2*mt^4 - 19*CA*CF*mt^4 + 
      30*CF^2*mt^4 + 172*CA^2*mt*mu - 194*CA*CF*mt*mu + 132*CF^2*mt*mu + 
      598*CA^2*mt^2*mu - 608*CA*CF*mt^2*mu + 432*CF^2*mt^2*mu + 
      442*CA^2*mt^3*mu - 332*CA*CF*mt^3*mu + 312*CF^2*mt^3*mu + 
      88*CA^2*mt^4*mu - 38*CA*CF*mt^4*mu + 60*CF^2*mt^4*mu + 89*CA^2*mu^2 - 
      106*CA*CF*mu^2 + 72*CF^2*mu^2 + 842*CA^2*mt*mu^2 - 976*CA*CF*mt*mu^2 + 
      648*CF^2*mt*mu^2 + 1402*CA^2*mt^2*mu^2 - 1418*CA*CF*mt^2*mu^2 + 
      1026*CF^2*mt^2*mu^2 + 500*CA^2*mt^3*mu^2 - 334*CA*CF*mt^3*mu^2 + 
      348*CF^2*mt^3*mu^2 + 50*CA^2*mt^4*mu^2 - 37*CA*CF*mt^4*mu^2 + 
      42*CF^2*mt^4*mu^2 + 362*CA^2*mu^3 - 448*CA*CF*mu^3 + 288*CF^2*mu^3 + 
      1654*CA^2*mt*mu^3 - 1916*CA*CF*mt*mu^3 + 1236*CF^2*mt*mu^3 + 
      1306*CA^2*mt^2*mu^3 - 1256*CA*CF*mt^2*mu^3 + 924*CF^2*mt^2*mu^3 + 
      194*CA^2*mt^3*mu^3 - 136*CA*CF*mt^3*mu^3 + 144*CF^2*mt^3*mu^3 + 
      647*CA^2*mu^4 - 802*CA*CF*mu^4 + 486*CF^2*mu^4 + 1458*CA^2*mt*mu^4 - 
      1644*CA*CF*mt*mu^4 + 1032*CF^2*mt*mu^4 + 428*CA^2*mt^2*mu^4 - 
      385*CA*CF*mt^2*mu^4 + 288*CF^2*mt^2*mu^4 + 564*CA^2*mu^5 - 
      684*CA*CF*mu^5 + 396*CF^2*mu^5 + 474*CA^2*mt*mu^5 - 510*CA*CF*mt*mu^5 + 
      312*CF^2*mt*mu^5 + 190*CA^2*mu^6 - 224*CA*CF*mu^6 + 126*CF^2*mu^6 + 
      (63*I)*CA^2*mt^2*Pi + (30*I)*CA*CF*mt^2*Pi - (24*I)*CF^2*mt^2*Pi + 
      (126*I)*CA^2*mt^3*Pi + (60*I)*CA*CF*mt^3*Pi - (48*I)*CF^2*mt^3*Pi + 
      (63*I)*CA^2*mt^4*Pi + (30*I)*CA*CF*mt^4*Pi - (24*I)*CF^2*mt^4*Pi + 
      (126*I)*CA^2*mt*mu*Pi + (60*I)*CA*CF*mt*mu*Pi - (48*I)*CF^2*mt*mu*Pi + 
      (504*I)*CA^2*mt^2*mu*Pi + (240*I)*CA*CF*mt^2*mu*Pi - 
      (192*I)*CF^2*mt^2*mu*Pi + (504*I)*CA^2*mt^3*mu*Pi + 
      (240*I)*CA*CF*mt^3*mu*Pi - (192*I)*CF^2*mt^3*mu*Pi + 
      (126*I)*CA^2*mt^4*mu*Pi + (60*I)*CA*CF*mt^4*mu*Pi - 
      (48*I)*CF^2*mt^4*mu*Pi + (63*I)*CA^2*mu^2*Pi + (30*I)*CA*CF*mu^2*Pi - 
      (24*I)*CF^2*mu^2*Pi + (630*I)*CA^2*mt*mu^2*Pi + 
      (300*I)*CA*CF*mt*mu^2*Pi - (240*I)*CF^2*mt*mu^2*Pi + 
      (1260*I)*CA^2*mt^2*mu^2*Pi + (600*I)*CA*CF*mt^2*mu^2*Pi - 
      (480*I)*CF^2*mt^2*mu^2*Pi + (630*I)*CA^2*mt^3*mu^2*Pi + 
      (300*I)*CA*CF*mt^3*mu^2*Pi - (240*I)*CF^2*mt^3*mu^2*Pi + 
      (63*I)*CA^2*mt^4*mu^2*Pi + (30*I)*CA*CF*mt^4*mu^2*Pi - 
      (24*I)*CF^2*mt^4*mu^2*Pi + (252*I)*CA^2*mu^3*Pi + 
      (120*I)*CA*CF*mu^3*Pi - (96*I)*CF^2*mu^3*Pi + (1260*I)*CA^2*mt*mu^3*
       Pi + (600*I)*CA*CF*mt*mu^3*Pi - (480*I)*CF^2*mt*mu^3*Pi + 
      (1260*I)*CA^2*mt^2*mu^3*Pi + (600*I)*CA*CF*mt^2*mu^3*Pi - 
      (480*I)*CF^2*mt^2*mu^3*Pi + (252*I)*CA^2*mt^3*mu^3*Pi + 
      (120*I)*CA*CF*mt^3*mu^3*Pi - (96*I)*CF^2*mt^3*mu^3*Pi + 
      (441*I)*CA^2*mu^4*Pi + (210*I)*CA*CF*mu^4*Pi - (168*I)*CF^2*mu^4*Pi + 
      (1134*I)*CA^2*mt*mu^4*Pi + (540*I)*CA*CF*mt*mu^4*Pi - 
      (432*I)*CF^2*mt*mu^4*Pi + (441*I)*CA^2*mt^2*mu^4*Pi + 
      (210*I)*CA*CF*mt^2*mu^4*Pi - (168*I)*CF^2*mt^2*mu^4*Pi + 
      (378*I)*CA^2*mu^5*Pi + (180*I)*CA*CF*mu^5*Pi - (144*I)*CF^2*mu^5*Pi + 
      (378*I)*CA^2*mt*mu^5*Pi + (180*I)*CA*CF*mt*mu^5*Pi - 
      (144*I)*CF^2*mt*mu^5*Pi + (126*I)*CA^2*mu^6*Pi + (60*I)*CA*CF*mu^6*Pi - 
      (48*I)*CF^2*mu^6*Pi)*q2)/(48*mt*(1 + mu)^2*(mt + mu)^2) - 
   (CA*CF*(11*CA^2 - 18*CA*CF + 8*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(16*mt)) + G[0, -1, -1, mu]*
  ((CA*CF*(-7*CA^2 + 32*CA*CF - 72*CF^2 - 14*CA^2*mt + 64*CA*CF*mt - 
      144*CF^2*mt - 7*CA^2*mt^2 + 26*CA*CF*mt^2 - 66*CF^2*mt^2 - 28*CA^2*mu + 
      128*CA*CF*mu - 288*CF^2*mu - 42*CA^2*mt*mu + 186*CA*CF*mt*mu - 
      444*CF^2*mt*mu - 14*CA^2*mt^2*mu + 52*CA*CF*mt^2*mu - 
      132*CF^2*mt^2*mu - 67*CA^2*mu^2 + 260*CA*CF*mu^2 - 522*CF^2*mu^2 - 
      30*CA^2*mt*mu^2 + 144*CA*CF*mt*mu^2 - 432*CF^2*mt*mu^2 - 
      13*CA^2*mt^2*mu^2 + 44*CA*CF*mt^2*mu^2 - 78*CF^2*mt^2*mu^2 - 
      78*CA^2*mu^3 + 264*CA*CF*mu^3 - 468*CF^2*mu^3 - 2*CA^2*mt*mu^3 + 
      22*CA*CF*mt*mu^3 - 132*CF^2*mt*mu^3 - 32*CA^2*mu^4 + 100*CA*CF*mu^4 - 
      162*CF^2*mu^4 - (3*I)*CA^2*Pi - (72*I)*CA*CF*Pi + (48*I)*CF^2*Pi - 
      (6*I)*CA^2*mt*Pi - (144*I)*CA*CF*mt*Pi + (96*I)*CF^2*mt*Pi - 
      (3*I)*CA^2*mt^2*Pi - (72*I)*CA*CF*mt^2*Pi + (48*I)*CF^2*mt^2*Pi - 
      (12*I)*CA^2*mu*Pi - (288*I)*CA*CF*mu*Pi + (192*I)*CF^2*mu*Pi - 
      (18*I)*CA^2*mt*mu*Pi - (432*I)*CA*CF*mt*mu*Pi + (288*I)*CF^2*mt*mu*Pi - 
      (6*I)*CA^2*mt^2*mu*Pi - (144*I)*CA*CF*mt^2*mu*Pi + 
      (96*I)*CF^2*mt^2*mu*Pi - (21*I)*CA^2*mu^2*Pi - (504*I)*CA*CF*mu^2*Pi + 
      (336*I)*CF^2*mu^2*Pi - (18*I)*CA^2*mt*mu^2*Pi - 
      (432*I)*CA*CF*mt*mu^2*Pi + (288*I)*CF^2*mt*mu^2*Pi - 
      (3*I)*CA^2*mt^2*mu^2*Pi - (72*I)*CA*CF*mt^2*mu^2*Pi + 
      (48*I)*CF^2*mt^2*mu^2*Pi - (18*I)*CA^2*mu^3*Pi - 
      (432*I)*CA*CF*mu^3*Pi + (288*I)*CF^2*mu^3*Pi - (6*I)*CA^2*mt*mu^3*Pi - 
      (144*I)*CA*CF*mt*mu^3*Pi + (96*I)*CF^2*mt*mu^3*Pi - 
      (6*I)*CA^2*mu^4*Pi - (144*I)*CA*CF*mu^4*Pi + (96*I)*CF^2*mu^4*Pi)*q2)/
    (48*mt*(1 + mu)^2) + (CA*CF*(CA^2 - 10*CA*CF + 8*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/(16*mt)) + 
 G[-1 - mu, -1, mt]*((CA*CF*Pi*((-4*I)*CA^2*mt^2 + (10*I)*CA*CF*mt^2 - 
      (6*I)*CF^2*mt^2 - (14*I)*CA^2*mt^3 + (30*I)*CA*CF*mt^3 - 
      (16*I)*CF^2*mt^3 - (10*I)*CA^2*mt^4 + (20*I)*CA*CF*mt^4 - 
      (10*I)*CF^2*mt^4 - (4*I)*CA^2*mt*mu + (8*I)*CA*CF*mt*mu - 
      (4*I)*CF^2*mt*mu - (35*I)*CA^2*mt^2*mu + (72*I)*CA*CF*mt^2*mu - 
      (40*I)*CF^2*mt^2*mu - (63*I)*CA^2*mt^3*mu + (124*I)*CA*CF*mt^3*mu - 
      (64*I)*CF^2*mt^3*mu - (20*I)*CA^2*mt^4*mu + (40*I)*CA*CF*mt^4*mu - 
      (20*I)*CF^2*mt^4*mu - I*CA^2*mu^2 + I*CA*CF*mu^2 - 
      (22*I)*CA^2*mt*mu^2 + (36*I)*CA*CF*mt*mu^2 - (20*I)*CF^2*mt*mu^2 - 
      (98*I)*CA^2*mt^2*mu^2 + (182*I)*CA*CF*mt^2*mu^2 - 
      (96*I)*CF^2*mt^2*mu^2 - (86*I)*CA^2*mt^3*mu^2 + 
      (164*I)*CA*CF*mt^3*mu^2 - (84*I)*CF^2*mt^3*mu^2 - 
      (9*I)*CA^2*mt^4*mu^2 + (17*I)*CA*CF*mt^4*mu^2 - (8*I)*CF^2*mt^4*mu^2 - 
      (3*I)*CA^2*mu^3 - (47*I)*CA^2*mt*mu^3 + (72*I)*CA*CF*mt*mu^3 - 
      (40*I)*CF^2*mt*mu^3 - (111*I)*CA^2*mt^2*mu^3 + 
      (200*I)*CA*CF*mt^2*mu^3 - (104*I)*CF^2*mt^2*mu^3 - 
      (35*I)*CA^2*mt^3*mu^3 + (64*I)*CA*CF*mt^3*mu^3 - 
      (32*I)*CF^2*mt^3*mu^3 - (3*I)*CA^2*mu^4 - (3*I)*CA*CF*mu^4 - 
      (46*I)*CA^2*mt*mu^4 + (74*I)*CA*CF*mt*mu^4 - (40*I)*CF^2*mt*mu^4 - 
      (43*I)*CA^2*mt^2*mu^4 + (77*I)*CA*CF*mt^2*mu^4 - 
      (40*I)*CF^2*mt^2*mu^4 - I*CA^2*mu^5 - (2*I)*CA*CF*mu^5 - 
      (17*I)*CA^2*mt*mu^5 + (30*I)*CA*CF*mt*mu^5 - (16*I)*CF^2*mt*mu^5 + 
      2*CA*CF*mt^2*Pi + 4*CA*CF*mt^3*Pi + 2*CA*CF*mt^4*Pi + 
      4*CA*CF*mt*mu*Pi + 16*CA*CF*mt^2*mu*Pi + 16*CA*CF*mt^3*mu*Pi + 
      4*CA*CF*mt^4*mu*Pi + 2*CA*CF*mu^2*Pi + 20*CA*CF*mt*mu^2*Pi + 
      40*CA*CF*mt^2*mu^2*Pi + 20*CA*CF*mt^3*mu^2*Pi + 2*CA*CF*mt^4*mu^2*Pi + 
      8*CA*CF*mu^3*Pi + 40*CA*CF*mt*mu^3*Pi + 40*CA*CF*mt^2*mu^3*Pi + 
      8*CA*CF*mt^3*mu^3*Pi + 14*CA*CF*mu^4*Pi + 36*CA*CF*mt*mu^4*Pi + 
      14*CA*CF*mt^2*mu^4*Pi + 12*CA*CF*mu^5*Pi + 12*CA*CF*mt*mu^5*Pi + 
      4*CA*CF*mu^6*Pi)*q2)/(16*mt*(1 + mu)^2*(mt + mu)^2) - 
   ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*Log[q2])/
    mt) + G[-1, -1 - mu, mt]*
  (-1/16*(CA^2*CF*Pi*(I*CA - I*CF + (2*I)*CA*mt - (2*I)*CF*mt + I*CA*mt^2 - 
       I*CF*mt^2 + I*CA*mu + (2*I)*CF*mu + I*CA*mt*mu + (2*I)*CF*mt*mu + 
       2*CA*Pi + 4*CA*mt*Pi + 2*CA*mt^2*Pi + 4*CA*mu*Pi + 4*CA*mt*mu*Pi + 
       4*CA*mu^2*Pi)*q2)/mt + (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, mu])/(8*mt) - 
   ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*Log[q2])/
    mt) + G[0, -1, mt]*
  ((CA*CF*Pi*((-75*I)*CA^2*mt^2 + (45*I)*CA*CF*mt^2 - (18*I)*CF^2*mt^2 - 
      (141*I)*CA^2*mt^3 + (78*I)*CA*CF*mt^3 - (24*I)*CF^2*mt^3 - 
      (66*I)*CA^2*mt^4 + (21*I)*CA*CF*mt^4 + (6*I)*CF^2*mt^4 - 
      (138*I)*CA^2*mt*mu + (54*I)*CA*CF*mt*mu - (12*I)*CF^2*mt*mu - 
      (558*I)*CA^2*mt^2*mu + (264*I)*CA*CF*mt^2*mu - (72*I)*CF^2*mt^2*mu - 
      (552*I)*CA^2*mt^3*mu + (252*I)*CA*CF*mt^3*mu - (48*I)*CF^2*mt^3*mu - 
      (132*I)*CA^2*mt^4*mu + (42*I)*CA*CF*mt^4*mu + (12*I)*CF^2*mt^4*mu - 
      (66*I)*CA^2*mu^2 + (18*I)*CA*CF*mu^2 - (675*I)*CA^2*mt*mu^2 + 
      (240*I)*CA*CF*mt*mu^2 - (36*I)*CF^2*mt*mu^2 - (1365*I)*CA^2*mt^2*mu^2 + 
      (558*I)*CA*CF*mt^2*mu^2 - (108*I)*CF^2*mt^2*mu^2 - 
      (675*I)*CA^2*mt^3*mu^2 + (252*I)*CA*CF*mt^3*mu^2 - 
      (12*I)*CF^2*mt^3*mu^2 - (69*I)*CA^2*mt^4*mu^2 + 
      (30*I)*CA*CF*mt^4*mu^2 - (264*I)*CA^2*mu^3 + (72*I)*CA*CF*mu^3 - 
      (1338*I)*CA^2*mt*mu^3 + (444*I)*CA*CF*mt*mu^3 - (48*I)*CF^2*mt*mu^3 - 
      (1344*I)*CA^2*mt^2*mu^3 + (468*I)*CA*CF*mt^2*mu^3 - 
      (48*I)*CF^2*mt^2*mu^3 - (270*I)*CA^2*mt^3*mu^3 + 
      (96*I)*CA*CF*mt^3*mu^3 - (462*I)*CA^2*mu^4 + (126*I)*CA*CF*mu^4 - 
      (1197*I)*CA^2*mt*mu^4 + (366*I)*CA*CF*mt*mu^4 - (24*I)*CF^2*mt*mu^4 - 
      (465*I)*CA^2*mt^2*mu^4 + (138*I)*CA*CF*mt^2*mu^4 - (396*I)*CA^2*mu^5 + 
      (108*I)*CA*CF*mu^5 - (396*I)*CA^2*mt*mu^5 + (108*I)*CA*CF*mt*mu^5 - 
      (132*I)*CA^2*mu^6 + (36*I)*CA*CF*mu^6 + 2*CA^2*mt^2*Pi + 
      4*CA^2*mt^3*Pi + 2*CA^2*mt^4*Pi + 4*CA^2*mt*mu*Pi + 
      16*CA^2*mt^2*mu*Pi + 16*CA^2*mt^3*mu*Pi + 4*CA^2*mt^4*mu*Pi + 
      2*CA^2*mu^2*Pi + 20*CA^2*mt*mu^2*Pi + 40*CA^2*mt^2*mu^2*Pi + 
      20*CA^2*mt^3*mu^2*Pi + 2*CA^2*mt^4*mu^2*Pi + 8*CA^2*mu^3*Pi + 
      40*CA^2*mt*mu^3*Pi + 40*CA^2*mt^2*mu^3*Pi + 8*CA^2*mt^3*mu^3*Pi + 
      14*CA^2*mu^4*Pi + 36*CA^2*mt*mu^4*Pi + 14*CA^2*mt^2*mu^4*Pi + 
      12*CA^2*mu^5*Pi + 12*CA^2*mt*mu^5*Pi + 4*CA^2*mu^6*Pi)*q2)/
    (48*mt*(1 + mu)^2*(mt + mu)^2) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, mu])/
    (8*mt) + ((I/8)*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*Pi*q2*Log[q2])/mt) + G[0, -1 - mu, mt]*
  ((CA*CF*(54*CA^2*mt^2 + 162*CA*CF*mt^2 - 180*CF^2*mt^2 + 108*CA^2*mt^3 + 
      324*CA*CF*mt^3 - 360*CF^2*mt^3 + 54*CA^2*mt^4 + 162*CA*CF*mt^4 - 
      180*CF^2*mt^4 + 108*CA^2*mt*mu + 648*CA*CF*mt*mu - 576*CF^2*mt*mu + 
      486*CA^2*mt^2*mu + 2178*CA*CF*mt^2*mu - 2124*CF^2*mt^2*mu + 
      432*CA^2*mt^3*mu + 1692*CA*CF*mt^3*mu - 1728*CF^2*mt^3*mu + 
      54*CA^2*mt^4*mu + 162*CA*CF*mt^4*mu - 180*CF^2*mt^4*mu - 
      572*CA^2*mu^2 + 288*CA*CF*mu^2 - 796*CA^2*mt*mu^2 + 
      2412*CA*CF*mt*mu^2 - 1512*CF^2*mt*mu^2 + 412*CA^2*mt^2*mu^2 + 
      3960*CA*CF*mt^2*mu^2 - 3528*CF^2*mt^2*mu^2 + 324*CA^2*mt^3*mu^2 + 
      1368*CA*CF*mt^3*mu^2 - 1368*CF^2*mt^3*mu^2 - 1716*CA^2*mu^3 + 
      864*CA*CF*mu^3 - 1784*CA^2*mt*mu^3 + 3456*CA*CF*mt*mu^3 - 
      1944*CF^2*mt*mu^3 - 56*CA^2*mt^2*mu^3 + 2052*CA*CF*mt^2*mu^3 - 
      1656*CF^2*mt^2*mu^3 - 2288*CA^2*mu^4 + 1152*CA*CF*mu^4 - 
      880*CA^2*mt*mu^4 + 1692*CA*CF*mt*mu^4 - 1008*CF^2*mt*mu^4 - 
      1144*CA^2*mu^5 + 576*CA*CF*mu^5 - (108*I)*CA^2*mu^2*Pi + 
      (324*I)*CA*CF*mu^2*Pi - (432*I)*CF^2*mu^2*Pi - 
      (216*I)*CA^2*mt*mu^2*Pi + (648*I)*CA*CF*mt*mu^2*Pi - 
      (864*I)*CF^2*mt*mu^2*Pi - (108*I)*CA^2*mt^2*mu^2*Pi + 
      (324*I)*CA*CF*mt^2*mu^2*Pi - (432*I)*CF^2*mt^2*mu^2*Pi - 
      (324*I)*CA^2*mu^3*Pi + (972*I)*CA*CF*mu^3*Pi - (1296*I)*CF^2*mu^3*Pi - 
      (432*I)*CA^2*mt*mu^3*Pi + (1296*I)*CA*CF*mt*mu^3*Pi - 
      (1728*I)*CF^2*mt*mu^3*Pi - (108*I)*CA^2*mt^2*mu^3*Pi + 
      (324*I)*CA*CF*mt^2*mu^3*Pi - (432*I)*CF^2*mt^2*mu^3*Pi - 
      (432*I)*CA^2*mu^4*Pi + (1296*I)*CA*CF*mu^4*Pi - (1728*I)*CF^2*mu^4*Pi - 
      (216*I)*CA^2*mt*mu^4*Pi + (648*I)*CA*CF*mt*mu^4*Pi - 
      (864*I)*CF^2*mt*mu^4*Pi - (216*I)*CA^2*mu^5*Pi + 
      (648*I)*CA*CF*mu^5*Pi - (864*I)*CF^2*mu^5*Pi + 69*CA^2*mu^2*Pi^2 - 
      198*CA*CF*mu^2*Pi^2 + 192*CF^2*mu^2*Pi^2 + 138*CA^2*mt*mu^2*Pi^2 - 
      396*CA*CF*mt*mu^2*Pi^2 + 384*CF^2*mt*mu^2*Pi^2 + 
      69*CA^2*mt^2*mu^2*Pi^2 - 198*CA*CF*mt^2*mu^2*Pi^2 + 
      192*CF^2*mt^2*mu^2*Pi^2 + 207*CA^2*mu^3*Pi^2 - 594*CA*CF*mu^3*Pi^2 + 
      576*CF^2*mu^3*Pi^2 + 276*CA^2*mt*mu^3*Pi^2 - 792*CA*CF*mt*mu^3*Pi^2 + 
      768*CF^2*mt*mu^3*Pi^2 + 69*CA^2*mt^2*mu^3*Pi^2 - 
      198*CA*CF*mt^2*mu^3*Pi^2 + 192*CF^2*mt^2*mu^3*Pi^2 + 
      276*CA^2*mu^4*Pi^2 - 792*CA*CF*mu^4*Pi^2 + 768*CF^2*mu^4*Pi^2 + 
      138*CA^2*mt*mu^4*Pi^2 - 396*CA*CF*mt*mu^4*Pi^2 + 
      384*CF^2*mt*mu^4*Pi^2 + 138*CA^2*mu^5*Pi^2 - 396*CA*CF*mu^5*Pi^2 + 
      384*CF^2*mu^5*Pi^2)*q2)/(576*mt*mu^2*(1 + mu)) + 
   (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA^2 - 6*CA*CF + I*CA^2*Pi - (4*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2*
     Log[q2])/(16*mt) - (CA^2*(CA - 6*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(32*mt)) + 
 G[-1 - mu, 0, mt]*((CA*CF*(54*CA^2*mt^4 + 162*CA*CF*mt^4 - 180*CF^2*mt^4 + 
      108*CA^2*mt^5 + 324*CA*CF*mt^5 - 360*CF^2*mt^5 + 54*CA^2*mt^6 + 
      162*CA*CF*mt^6 - 180*CF^2*mt^6 + 216*CA^2*mt^3*mu + 972*CA*CF*mt^3*mu - 
      936*CF^2*mt^3*mu + 702*CA^2*mt^4*mu + 2826*CA*CF*mt^4*mu - 
      2844*CF^2*mt^4*mu + 540*CA^2*mt^5*mu + 2016*CA*CF*mt^5*mu - 
      2088*CF^2*mt^5*mu + 54*CA^2*mt^6*mu + 162*CA*CF*mt^6*mu - 
      180*CF^2*mt^6*mu - 302*CA^2*mt^2*mu^2 + 1746*CA*CF*mt^2*mu^2 - 
      1332*CF^2*mt^2*mu^2 + 284*CA^2*mt^3*mu^2 + 7092*CA*CF*mt^3*mu^2 - 
      6120*CF^2*mt^3*mu^2 + 1330*CA^2*mt^4*mu^2 + 7506*CA*CF*mt^4*mu^2 - 
      7164*CF^2*mt^4*mu^2 + 432*CA^2*mt^5*mu^2 + 1692*CA*CF*mt^5*mu^2 - 
      1728*CF^2*mt^5*mu^2 - 1036*CA^2*mt*mu^3 + 1224*CA*CF*mt*mu^3 - 
      576*CF^2*mt*mu^3 - 2822*CA^2*mt^2*mu^3 + 7866*CA*CF*mt^2*mu^3 - 
      5148*CF^2*mt^2*mu^3 - 528*CA^2*mt^3*mu^3 + 13068*CA*CF*mt^3*mu^3 - 
      10728*CF^2*mt^3*mu^3 + 646*CA^2*mt^4*mu^3 + 4950*CA*CF*mt^4*mu^3 - 
      4572*CF^2*mt^4*mu^3 - 572*CA^2*mu^4 + 288*CA*CF*mu^4 - 
      4228*CA^2*mt*mu^4 + 4140*CA*CF*mt*mu^4 - 1512*CF^2*mt*mu^4 - 
      5444*CA^2*mt^2*mu^4 + 12024*CA*CF*mt^2*mu^4 - 7416*CF^2*mt^2*mu^4 - 
      668*CA^2*mt^3*mu^4 + 7164*CA*CF*mt^3*mu^4 - 5688*CF^2*mt^3*mu^4 - 
      1716*CA^2*mu^5 + 864*CA*CF*mu^5 - 6360*CA^2*mt*mu^5 + 
      5760*CA*CF*mt*mu^5 - 1944*CF^2*mt*mu^5 - 2960*CA^2*mt^2*mu^5 + 
      6012*CA*CF*mt^2*mu^5 - 3672*CF^2*mt^2*mu^5 - 2288*CA^2*mu^6 + 
      1152*CA*CF*mu^6 - 3168*CA^2*mt*mu^6 + 2844*CA*CF*mt*mu^6 - 
      1008*CF^2*mt*mu^6 - 1144*CA^2*mu^7 + 576*CA*CF*mu^7 - 
      (264*I)*CA^2*mt^2*mu^2*Pi - (312*I)*CA^2*mt^3*mu^2*Pi - 
      (360*I)*CA*CF*mt^3*mu^2*Pi + (144*I)*CF^2*mt^3*mu^2*Pi - 
      (48*I)*CA^2*mt^4*mu^2*Pi - (432*I)*CA*CF*mt^4*mu^2*Pi + 
      (216*I)*CF^2*mt^4*mu^2*Pi - (672*I)*CA^2*mt*mu^3*Pi + 
      (432*I)*CA*CF*mt*mu^3*Pi - (288*I)*CF^2*mt*mu^3*Pi - 
      (1704*I)*CA^2*mt^2*mu^3*Pi + (144*I)*CA*CF*mt^2*mu^3*Pi - 
      (288*I)*CF^2*mt^2*mu^3*Pi - (864*I)*CA^2*mt^3*mu^3*Pi - 
      (1152*I)*CA*CF*mt^3*mu^3*Pi + (432*I)*CF^2*mt^3*mu^3*Pi - 
      (48*I)*CA^2*mt^4*mu^3*Pi - (432*I)*CA*CF*mt^4*mu^3*Pi + 
      (216*I)*CF^2*mt^4*mu^3*Pi - (372*I)*CA^2*mu^4*Pi + 
      (324*I)*CA*CF*mu^4*Pi - (216*I)*CF^2*mu^4*Pi - 
      (2544*I)*CA^2*mt*mu^4*Pi + (1584*I)*CA*CF*mt*mu^4*Pi - 
      (1152*I)*CF^2*mt*mu^4*Pi - (3144*I)*CA^2*mt^2*mu^4*Pi + 
      (504*I)*CA*CF*mt^2*mu^4*Pi - (792*I)*CF^2*mt^2*mu^4*Pi - 
      (552*I)*CA^2*mt^3*mu^4*Pi - (792*I)*CA*CF*mt^3*mu^4*Pi + 
      (288*I)*CF^2*mt^3*mu^4*Pi - (1116*I)*CA^2*mu^5*Pi + 
      (972*I)*CA*CF*mu^5*Pi - (648*I)*CF^2*mu^5*Pi - 
      (3816*I)*CA^2*mt*mu^5*Pi + (2520*I)*CA*CF*mt*mu^5*Pi - 
      (1872*I)*CF^2*mt*mu^5*Pi - (1704*I)*CA^2*mt^2*mu^5*Pi + 
      (360*I)*CA*CF*mt^2*mu^5*Pi - (504*I)*CF^2*mt^2*mu^5*Pi - 
      (1488*I)*CA^2*mu^6*Pi + (1296*I)*CA*CF*mu^6*Pi - (864*I)*CF^2*mu^6*Pi - 
      (1944*I)*CA^2*mt*mu^6*Pi + (1368*I)*CA*CF*mt*mu^6*Pi - 
      (1008*I)*CF^2*mt*mu^6*Pi - (744*I)*CA^2*mu^7*Pi + 
      (648*I)*CA*CF*mu^7*Pi - (432*I)*CF^2*mu^7*Pi - 63*CA^2*mt^2*mu^2*Pi^2 + 
      78*CA*CF*mt^2*mu^2*Pi^2 - 96*CF^2*mt^2*mu^2*Pi^2 - 
      126*CA^2*mt^3*mu^2*Pi^2 + 156*CA*CF*mt^3*mu^2*Pi^2 - 
      192*CF^2*mt^3*mu^2*Pi^2 - 63*CA^2*mt^4*mu^2*Pi^2 + 
      78*CA*CF*mt^4*mu^2*Pi^2 - 96*CF^2*mt^4*mu^2*Pi^2 - 
      126*CA^2*mt*mu^3*Pi^2 + 156*CA*CF*mt*mu^3*Pi^2 - 
      192*CF^2*mt*mu^3*Pi^2 - 441*CA^2*mt^2*mu^3*Pi^2 + 
      546*CA*CF*mt^2*mu^3*Pi^2 - 672*CF^2*mt^2*mu^3*Pi^2 - 
      378*CA^2*mt^3*mu^3*Pi^2 + 468*CA*CF*mt^3*mu^3*Pi^2 - 
      576*CF^2*mt^3*mu^3*Pi^2 - 63*CA^2*mt^4*mu^3*Pi^2 + 
      78*CA*CF*mt^4*mu^3*Pi^2 - 96*CF^2*mt^4*mu^3*Pi^2 - 63*CA^2*mu^4*Pi^2 + 
      78*CA*CF*mu^4*Pi^2 - 96*CF^2*mu^4*Pi^2 - 504*CA^2*mt*mu^4*Pi^2 + 
      624*CA*CF*mt*mu^4*Pi^2 - 768*CF^2*mt*mu^4*Pi^2 - 
      819*CA^2*mt^2*mu^4*Pi^2 + 1014*CA*CF*mt^2*mu^4*Pi^2 - 
      1248*CF^2*mt^2*mu^4*Pi^2 - 252*CA^2*mt^3*mu^4*Pi^2 + 
      312*CA*CF*mt^3*mu^4*Pi^2 - 384*CF^2*mt^3*mu^4*Pi^2 - 
      189*CA^2*mu^5*Pi^2 + 234*CA*CF*mu^5*Pi^2 - 288*CF^2*mu^5*Pi^2 - 
      756*CA^2*mt*mu^5*Pi^2 + 936*CA*CF*mt*mu^5*Pi^2 - 
      1152*CF^2*mt*mu^5*Pi^2 - 441*CA^2*mt^2*mu^5*Pi^2 + 
      546*CA*CF*mt^2*mu^5*Pi^2 - 672*CF^2*mt^2*mu^5*Pi^2 - 
      252*CA^2*mu^6*Pi^2 + 312*CA*CF*mu^6*Pi^2 - 384*CF^2*mu^6*Pi^2 - 
      378*CA^2*mt*mu^6*Pi^2 + 468*CA*CF*mt*mu^6*Pi^2 - 
      576*CF^2*mt*mu^6*Pi^2 - 126*CA^2*mu^7*Pi^2 + 156*CA*CF*mu^7*Pi^2 - 
      192*CF^2*mu^7*Pi^2)*q2)/(576*mt*mu^2*(1 + mu)*(mt + mu)^2) + 
   (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA^2 - 6*CA*CF + I*CA^2*Pi - (4*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2*
     Log[q2])/(16*mt) - (CA^2*(CA - 6*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(32*mt)) + 
 G[-1, -1, mu]*
  (-1/576*(CA*CF*(108*CA^2*mt^4 + 324*CA*CF*mt^4 - 360*CF^2*mt^4 + 
       216*CA^2*mt^5 + 648*CA*CF*mt^5 - 720*CF^2*mt^5 + 108*CA^2*mt^6 + 
       324*CA*CF*mt^6 - 360*CF^2*mt^6 + 432*CA^2*mt^3*mu + 
       1944*CA*CF*mt^3*mu - 1872*CF^2*mt^3*mu + 1512*CA^2*mt^4*mu + 
       5976*CA*CF*mt^4*mu - 6048*CF^2*mt^4*mu + 1296*CA^2*mt^5*mu + 
       4680*CA*CF*mt^5*mu - 4896*CF^2*mt^5*mu + 216*CA^2*mt^6*mu + 
       648*CA*CF*mt^6*mu - 720*CF^2*mt^6*mu - 3112*CA^2*mt^2*mu^2 + 
       8444*CA*CF*mt^2*mu^2 - 4464*CF^2*mt^2*mu^2 - 4052*CA^2*mt^3*mu^2 + 
       26212*CA*CF*mt^3*mu^2 - 17856*CF^2*mt^3*mu^2 + 1520*CA^2*mt^4*mu^2 + 
       25796*CA*CF*mt^4*mu^2 - 21960*CF^2*mt^4*mu^2 + 1944*CA^2*mt^5*mu^2 + 
       7416*CA*CF*mt^5*mu^2 - 7632*CF^2*mt^5*mu^2 + 108*CA^2*mt^6*mu^2 + 
       324*CA*CF*mt^6*mu^2 - 360*CF^2*mt^6*mu^2 - 7088*CA^2*mt*mu^3 + 
       12352*CA*CF*mt*mu^3 - 4752*CF^2*mt*mu^3 - 26384*CA^2*mt^2*mu^3 + 
       59200*CA*CF*mt^2*mu^3 - 27648*CF^2*mt^2*mu^3 - 20696*CA^2*mt^3*mu^3 + 
       80584*CA*CF*mt^3*mu^3 - 48600*CF^2*mt^3*mu^3 - 1136*CA^2*mt^4*mu^3 + 
       35176*CA*CF*mt^4*mu^3 - 27360*CF^2*mt^4*mu^3 + 864*CA^2*mt^5*mu^3 + 
       3384*CA*CF*mt^5*mu^3 - 3456*CF^2*mt^5*mu^3 - 3652*CA^2*mu^4 + 
       5528*CA*CF*mu^4 - 1800*CF^2*mu^4 - 35644*CA^2*mt*mu^4 + 
       60428*CA*CF*mt*mu^4 - 22320*CF^2*mt*mu^4 - 66872*CA^2*mt^2*mu^4 + 
       139576*CA*CF*mt^2*mu^4 - 61704*CF^2*mt^2*mu^4 - 27652*CA^2*mt^3*mu^4 + 
       90740*CA*CF*mt^3*mu^4 - 51408*CF^2*mt^3*mu^4 - 1252*CA^2*mt^4*mu^4 + 
       15032*CA*CF*mt^4*mu^4 - 11088*CF^2*mt^4*mu^4 - 14608*CA^2*mu^5 + 
       22112*CA*CF*mu^5 - 7200*CF^2*mu^5 - 71408*CA^2*mt*mu^5 + 
       119128*CA*CF*mt*mu^5 - 43128*CF^2*mt*mu^5 - 67112*CA^2*mt^2*mu^5 + 
       135544*CA*CF*mt^2*mu^5 - 58464*CF^2*mt^2*mu^5 - 11440*CA^2*mt^3*mu^5 + 
       34424*CA*CF*mt^3*mu^5 - 18792*CF^2*mt^3*mu^5 - 25564*CA^2*mu^6 + 
       38696*CA*CF*mu^6 - 12600*CF^2*mu^6 - 64236*CA^2*mt*mu^6 + 
       106380*CA*CF*mt*mu^6 - 38304*CF^2*mt*mu^6 - 23512*CA^2*mt^2*mu^6 + 
       46724*CA*CF*mt^2*mu^6 - 19944*CF^2*mt^2*mu^6 - 21912*CA^2*mu^7 + 
       33168*CA*CF*mu^7 - 10800*CF^2*mu^7 - 21384*CA^2*mt*mu^7 + 
       35328*CA*CF*mt*mu^7 - 12744*CF^2*mt*mu^7 - 7304*CA^2*mu^8 + 
       11056*CA*CF*mu^8 - 3600*CF^2*mu^8 - (2232*I)*CA^2*mt^2*mu^2*Pi + 
       (1980*I)*CA*CF*mt^2*mu^2*Pi - (1512*I)*CF^2*mt^2*mu^2*Pi - 
       (4032*I)*CA^2*mt^3*mu^2*Pi + (3240*I)*CA*CF*mt^3*mu^2*Pi - 
       (2736*I)*CF^2*mt^3*mu^2*Pi - (1800*I)*CA^2*mt^4*mu^2*Pi + 
       (1188*I)*CA*CF*mt^4*mu^2*Pi - (1152*I)*CF^2*mt^4*mu^2*Pi - 
       (4608*I)*CA^2*mt*mu^3*Pi + (4392*I)*CA*CF*mt*mu^3*Pi - 
       (3312*I)*CF^2*mt*mu^3*Pi - (17352*I)*CA^2*mt^2*mu^3*Pi + 
       (15552*I)*CA*CF*mt^2*mu^3*Pi - (12096*I)*CF^2*mt^2*mu^3*Pi - 
       (15696*I)*CA^2*mt^3*mu^3*Pi + (12456*I)*CA*CF*mt^3*mu^3*Pi - 
       (10656*I)*CF^2*mt^3*mu^3*Pi - (3600*I)*CA^2*mt^4*mu^3*Pi + 
       (2376*I)*CA*CF*mt^4*mu^3*Pi - (2304*I)*CF^2*mt^4*mu^3*Pi - 
       (2340*I)*CA^2*mu^4*Pi + (2304*I)*CA*CF*mu^4*Pi - 
       (1728*I)*CF^2*mu^4*Pi - (22824*I)*CA^2*mt*mu^4*Pi + 
       (22032*I)*CA*CF*mt*mu^4*Pi - (16416*I)*CF^2*mt*mu^4*Pi - 
       (42912*I)*CA^2*mt^2*mu^4*Pi + (38736*I)*CA*CF*mt^2*mu^4*Pi - 
       (30024*I)*CF^2*mt^2*mu^4*Pi - (19152*I)*CA^2*mt^3*mu^4*Pi + 
       (14760*I)*CA*CF*mt^3*mu^4*Pi - (12816*I)*CF^2*mt^3*mu^4*Pi - 
       (1872*I)*CA^2*mt^4*mu^4*Pi + (1404*I)*CA*CF*mt^4*mu^4*Pi - 
       (1296*I)*CF^2*mt^4*mu^4*Pi - (9432*I)*CA^2*mu^5*Pi + 
       (9504*I)*CA*CF*mu^5*Pi - (6912*I)*CF^2*mu^5*Pi - 
       (45936*I)*CA^2*mt*mu^5*Pi + (44856*I)*CA*CF*mt*mu^5*Pi - 
       (32688*I)*CF^2*mt*mu^5*Pi - (42408*I)*CA^2*mt^2*mu^5*Pi + 
       (37872*I)*CA*CF*mt^2*mu^5*Pi - (29232*I)*CF^2*mt^2*mu^5*Pi - 
       (7632*I)*CA^2*mt^3*mu^5*Pi + (5976*I)*CA*CF*mt^3*mu^5*Pi - 
       (5184*I)*CF^2*mt^3*mu^5*Pi - (16884*I)*CA^2*mu^6*Pi + 
       (17280*I)*CA*CF*mu^6*Pi - (12096*I)*CF^2*mu^6*Pi - 
       (41688*I)*CA^2*mt*mu^6*Pi + (40752*I)*CA*CF*mt*mu^6*Pi - 
       (29088*I)*CF^2*mt*mu^6*Pi - (14688*I)*CA^2*mt^2*mu^6*Pi + 
       (12924*I)*CA*CF*mt^2*mu^6*Pi - (9936*I)*CF^2*mt^2*mu^6*Pi - 
       (14832*I)*CA^2*mu^7*Pi + (15264*I)*CA*CF*mu^7*Pi - 
       (10368*I)*CF^2*mu^7*Pi - (13968*I)*CA^2*mt*mu^7*Pi + 
       (13536*I)*CA*CF*mt*mu^7*Pi - (9504*I)*CF^2*mt*mu^7*Pi - 
       (5040*I)*CA^2*mu^8*Pi + (5184*I)*CA*CF*mu^8*Pi - 
       (3456*I)*CF^2*mu^8*Pi + 963*CA^2*mt^2*mu^2*Pi^2 + 
       678*CA*CF*mt^2*mu^2*Pi^2 - 456*CF^2*mt^2*mu^2*Pi^2 + 
       1926*CA^2*mt^3*mu^2*Pi^2 + 1356*CA*CF*mt^3*mu^2*Pi^2 - 
       912*CF^2*mt^3*mu^2*Pi^2 + 963*CA^2*mt^4*mu^2*Pi^2 + 
       678*CA*CF*mt^4*mu^2*Pi^2 - 456*CF^2*mt^4*mu^2*Pi^2 + 
       1926*CA^2*mt*mu^3*Pi^2 + 1356*CA*CF*mt*mu^3*Pi^2 - 
       912*CF^2*mt*mu^3*Pi^2 + 7704*CA^2*mt^2*mu^3*Pi^2 + 
       5424*CA*CF*mt^2*mu^3*Pi^2 - 3648*CF^2*mt^2*mu^3*Pi^2 + 
       7704*CA^2*mt^3*mu^3*Pi^2 + 5424*CA*CF*mt^3*mu^3*Pi^2 - 
       3648*CF^2*mt^3*mu^3*Pi^2 + 1926*CA^2*mt^4*mu^3*Pi^2 + 
       1356*CA*CF*mt^4*mu^3*Pi^2 - 912*CF^2*mt^4*mu^3*Pi^2 + 
       963*CA^2*mu^4*Pi^2 + 678*CA*CF*mu^4*Pi^2 - 456*CF^2*mu^4*Pi^2 + 
       9630*CA^2*mt*mu^4*Pi^2 + 6780*CA*CF*mt*mu^4*Pi^2 - 
       4560*CF^2*mt*mu^4*Pi^2 + 19260*CA^2*mt^2*mu^4*Pi^2 + 
       13560*CA*CF*mt^2*mu^4*Pi^2 - 9120*CF^2*mt^2*mu^4*Pi^2 + 
       9630*CA^2*mt^3*mu^4*Pi^2 + 6780*CA*CF*mt^3*mu^4*Pi^2 - 
       4560*CF^2*mt^3*mu^4*Pi^2 + 963*CA^2*mt^4*mu^4*Pi^2 + 
       678*CA*CF*mt^4*mu^4*Pi^2 - 456*CF^2*mt^4*mu^4*Pi^2 + 
       3852*CA^2*mu^5*Pi^2 + 2712*CA*CF*mu^5*Pi^2 - 1824*CF^2*mu^5*Pi^2 + 
       19260*CA^2*mt*mu^5*Pi^2 + 13560*CA*CF*mt*mu^5*Pi^2 - 
       9120*CF^2*mt*mu^5*Pi^2 + 19260*CA^2*mt^2*mu^5*Pi^2 + 
       13560*CA*CF*mt^2*mu^5*Pi^2 - 9120*CF^2*mt^2*mu^5*Pi^2 + 
       3852*CA^2*mt^3*mu^5*Pi^2 + 2712*CA*CF*mt^3*mu^5*Pi^2 - 
       1824*CF^2*mt^3*mu^5*Pi^2 + 6741*CA^2*mu^6*Pi^2 + 
       4746*CA*CF*mu^6*Pi^2 - 3192*CF^2*mu^6*Pi^2 + 17334*CA^2*mt*mu^6*Pi^2 + 
       12204*CA*CF*mt*mu^6*Pi^2 - 8208*CF^2*mt*mu^6*Pi^2 + 
       6741*CA^2*mt^2*mu^6*Pi^2 + 4746*CA*CF*mt^2*mu^6*Pi^2 - 
       3192*CF^2*mt^2*mu^6*Pi^2 + 5778*CA^2*mu^7*Pi^2 + 
       4068*CA*CF*mu^7*Pi^2 - 2736*CF^2*mu^7*Pi^2 + 5778*CA^2*mt*mu^7*Pi^2 + 
       4068*CA*CF*mt*mu^7*Pi^2 - 2736*CF^2*mt*mu^7*Pi^2 + 
       1926*CA^2*mu^8*Pi^2 + 1356*CA*CF*mu^8*Pi^2 - 912*CF^2*mu^8*Pi^2)*q2)/
     (mt*mu^2*(1 + mu)^2*(mt + mu)^2) + 
   (3*CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, mt])/(8*mt) + (5*CA^2*(2*CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1, 0, mu])/(8*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1 - mu, mt])/(4*mt) + 
   (CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, mt])/(4*mt) + (CA*CF*(5*CA^2 - 10*CA*CF + 6*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, mu])/(8*mt) + 
   (CA*CF*(13*CA^2 - 34*CA*CF + 24*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, mt])/(16*mt) - 
   (CA*CF*(CA^2 - 11*CA*CF + 6*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, mu])/(8*mt) - 
   (CA^2*(5*CA - 8*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, mt])/(16*mt) - (CA*CF*(3*CA^2 - 4*CA*CF + 3*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -mu, mt])/(4*mt) - 
   (CA^2*CF*(2*CA + CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1, mt])/(4*mt) - 
   (CA^2*(5*CA - 8*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, mt])/(16*mt) - 
   (CA^2*(CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, mt])/(16*mt) - 
   (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, mt])/(2*mt) - 
   (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, 0, mt])/(4*mt) + (CA*CF*(4*CA^2 - 9*CA*CF + 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, -1 - mu, mt])/
    (8*mt) + (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -mu, mt])/(2*mt) + (CA*CF*(1 + mt + (1 - I)*mu)*
     (1 + mt + (1 + I)*mu)*(-132*CA^2 + 257*CA*CF - 108*CF^2 - 
      (57*I)*CA^2*Pi + (108*I)*CA*CF*Pi - (48*I)*CF^2*Pi)*q2*Log[q2])/
    (48*mt) + (CA*(7*CA - 12*CF)*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(32*mt)) + 
 G[0, 0, mt]*((CA*CF*(1540*CA^2 - 2620*CA*CF + 900*CF^2 + 3116*CA^2*mt - 
      5348*CA*CF*mt + 1872*CF^2*mt + 1576*CA^2*mt^2 - 2728*CA*CF*mt^2 + 
      972*CF^2*mt^2 + 3080*CA^2*mu - 5240*CA*CF*mu + 1800*CF^2*mu + 
      3080*CA^2*mt*mu - 5240*CA*CF*mt*mu + 1800*CF^2*mt*mu + 3080*CA^2*mu^2 - 
      5240*CA*CF*mu^2 + 1800*CF^2*mu^2 + (396*I)*CA^2*Pi - (216*I)*CA*CF*Pi + 
      (792*I)*CA^2*mt*Pi - (432*I)*CA*CF*mt*Pi + (396*I)*CA^2*mt^2*Pi - 
      (216*I)*CA*CF*mt^2*Pi + (792*I)*CA^2*mu*Pi - (432*I)*CA*CF*mu*Pi + 
      (792*I)*CA^2*mt*mu*Pi - (432*I)*CA*CF*mt*mu*Pi + (792*I)*CA^2*mu^2*Pi - 
      (432*I)*CA*CF*mu^2*Pi + 3*CA^2*Pi^2 - 72*CA*CF*Pi^2 - 12*CF^2*Pi^2 + 
      6*CA^2*mt*Pi^2 - 144*CA*CF*mt*Pi^2 - 24*CF^2*mt*Pi^2 + 
      3*CA^2*mt^2*Pi^2 - 72*CA*CF*mt^2*Pi^2 - 12*CF^2*mt^2*Pi^2 + 
      6*CA^2*mu*Pi^2 - 144*CA*CF*mu*Pi^2 - 24*CF^2*mu*Pi^2 + 
      6*CA^2*mt*mu*Pi^2 - 144*CA*CF*mt*mu*Pi^2 - 24*CF^2*mt*mu*Pi^2 + 
      6*CA^2*mu^2*Pi^2 - 144*CA*CF*mu^2*Pi^2 - 24*CF^2*mu^2*Pi^2)*q2)/
    (576*mt) + (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, mu])/(16*mt) + 
   (CA*(CA - 2*CF)*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-44*CA + 27*CF - (3*I)*CA*Pi)*q2*Log[q2])/(48*mt) + 
   (CA*(CA - 6*CF)*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*Log[q2]^2)/(32*mt)) + G[-1, 0, mt]*
  (-1/288*(CA*CF*(27*CA^2*mt^3 + 81*CA*CF*mt^3 - 90*CF^2*mt^3 + 
       108*CA^2*mt^4 + 324*CA*CF*mt^4 - 360*CF^2*mt^4 + 162*CA^2*mt^5 + 
       486*CA*CF*mt^5 - 540*CF^2*mt^5 + 108*CA^2*mt^6 + 324*CA*CF*mt^6 - 
       360*CF^2*mt^6 + 27*CA^2*mt^7 + 81*CA*CF*mt^7 - 90*CF^2*mt^7 + 
       81*CA^2*mt^2*mu + 405*CA*CF*mt^2*mu - 378*CF^2*mt^2*mu + 
       513*CA^2*mt^3*mu + 2223*CA*CF*mt^3*mu - 2178*CF^2*mt^3*mu + 
       1080*CA^2*mt^4*mu + 4320*CA*CF*mt^4*mu - 4356*CF^2*mt^4*mu + 
       972*CA^2*mt^5*mu + 3672*CA*CF*mt^5*mu - 3780*CF^2*mt^5*mu + 
       351*CA^2*mt^6*mu + 1251*CA*CF*mt^6*mu - 1314*CF^2*mt^6*mu + 
       27*CA^2*mt^7*mu + 81*CA*CF*mt^7*mu - 90*CF^2*mt^7*mu - 
       518*CA^2*mt*mu^2 + 648*CA*CF*mt*mu^2 - 324*CF^2*mt*mu^2 - 
       1685*CA^2*mt^2*mu^2 + 4491*CA*CF*mt^2*mu^2 - 2970*CF^2*mt^2*mu^2 - 
       1230*CA^2*mt^3*mu^2 + 11502*CA*CF*mt^3*mu^2 - 9144*CF^2*mt^3*mu^2 + 
       766*CA^2*mt^4*mu^2 + 13050*CA*CF*mt^4*mu^2 - 11628*CF^2*mt^4*mu^2 + 
       1072*CA^2*mt^5*mu^2 + 6318*CA*CF*mt^5*mu^2 - 6084*CF^2*mt^5*mu^2 + 
       243*CA^2*mt^6*mu^2 + 927*CA*CF*mt^6*mu^2 - 954*CF^2*mt^6*mu^2 - 
       554*CA^2*mu^3 + 270*CA*CF*mu^3 - 4896*CA^2*mt*mu^3 + 
       3978*CA*CF*mt*mu^3 - 1152*CF^2*mt*mu^3 - 10940*CA^2*mt^2*mu^3 + 
       14796*CA*CF*mt^2*mu^3 - 7200*CF^2*mt^2*mu^3 - 8540*CA^2*mt^3*mu^3 + 
       22860*CA*CF*mt^3*mu^3 - 15120*CF^2*mt^3*mu^3 - 1698*CA^2*mt^4*mu^3 + 
       14958*CA*CF*mt^4*mu^3 - 11952*CF^2*mt^4*mu^3 + 244*CA^2*mt^5*mu^3 + 
       3186*CA*CF*mt^5*mu^3 - 2880*CF^2*mt^5*mu^3 - 2806*CA^2*mu^4 + 
       1386*CA*CF*mu^4 - 15012*CA^2*mt*mu^4 + 10188*CA*CF*mt*mu^4 - 
       1836*CF^2*mt*mu^4 - 23008*CA^2*mt^2*mu^4 + 22770*CA*CF*mt^2*mu^4 - 
       8424*CF^2*mt^2*mu^4 - 11982*CA^2*mt^3*mu^4 + 20340*CA*CF*mt^3*mu^4 - 
       11556*CF^2*mt^3*mu^4 - 1492*CA^2*mt^4*mu^4 + 5904*CA*CF*mt^4*mu^4 - 
       4320*CF^2*mt^4*mu^4 - 6238*CA^2*mu^5 + 3114*CA*CF*mu^5 - 
       21984*CA^2*mt*mu^5 + 13338*CA*CF*mt*mu^5 - 1512*CF^2*mt*mu^5 - 
       20886*CA^2*mt^2*mu^5 + 17010*CA*CF*mt^2*mu^5 - 4968*CF^2*mt^2*mu^5 - 
       5140*CA^2*mt^3*mu^5 + 6786*CA*CF*mt^3*mu^5 - 3456*CF^2*mt^3*mu^5 - 
       7418*CA^2*mu^6 + 3726*CA*CF*mu^6 - 15926*CA^2*mt*mu^6 + 
       8784*CA*CF*mt*mu^6 - 504*CF^2*mt*mu^6 - 7052*CA^2*mt^2*mu^6 + 
       4950*CA*CF*mt^2*mu^6 - 1152*CF^2*mt^2*mu^6 - 4576*CA^2*mu^7 + 
       2304*CA*CF*mu^7 - 4576*CA^2*mt*mu^7 + 2304*CA*CF*mt*mu^7 - 
       1144*CA^2*mu^8 + 576*CA*CF*mu^8 + (132*I)*CA^2*mt*mu^2*Pi - 
       (162*I)*CA*CF*mt*mu^2*Pi + (528*I)*CA^2*mt^2*mu^2*Pi - 
       (648*I)*CA*CF*mt^2*mu^2*Pi + (792*I)*CA^2*mt^3*mu^2*Pi - 
       (972*I)*CA*CF*mt^3*mu^2*Pi + (528*I)*CA^2*mt^4*mu^2*Pi - 
       (648*I)*CA*CF*mt^4*mu^2*Pi + (132*I)*CA^2*mt^5*mu^2*Pi - 
       (162*I)*CA*CF*mt^5*mu^2*Pi + (132*I)*CA^2*mu^3*Pi - 
       (162*I)*CA*CF*mu^3*Pi + (1170*I)*CA^2*mt*mu^3*Pi - 
       (1386*I)*CA*CF*mt*mu^3*Pi + (2850*I)*CA^2*mt^2*mu^3*Pi - 
       (3348*I)*CA*CF*mt^2*mu^3*Pi + (2850*I)*CA^2*mt^3*mu^3*Pi - 
       (3348*I)*CA*CF*mt^3*mu^3*Pi + (1170*I)*CA^2*mt^4*mu^3*Pi - 
       (1386*I)*CA*CF*mt^4*mu^3*Pi + (132*I)*CA^2*mt^5*mu^3*Pi - 
       (162*I)*CA*CF*mt^5*mu^3*Pi + (642*I)*CA^2*mu^4*Pi - 
       (738*I)*CA*CF*mu^4*Pi + (3456*I)*CA^2*mt*mu^4*Pi - 
       (3834*I)*CA*CF*mt*mu^4*Pi + (5628*I)*CA^2*mt^2*mu^4*Pi - 
       (6192*I)*CA*CF*mt^2*mu^4*Pi + (3456*I)*CA^2*mt^3*mu^4*Pi - 
       (3834*I)*CA*CF*mt^3*mu^4*Pi + (642*I)*CA^2*mt^4*mu^4*Pi - 
       (738*I)*CA*CF*mt^4*mu^4*Pi + (1398*I)*CA^2*mu^5*Pi - 
       (1458*I)*CA*CF*mu^5*Pi + (4968*I)*CA^2*mt*mu^5*Pi - 
       (5058*I)*CA*CF*mt*mu^5*Pi + (4968*I)*CA^2*mt^2*mu^5*Pi - 
       (5058*I)*CA*CF*mt^2*mu^5*Pi + (1398*I)*CA^2*mt^3*mu^5*Pi - 
       (1458*I)*CA*CF*mt^3*mu^5*Pi + (1662*I)*CA^2*mu^6*Pi - 
       (1566*I)*CA*CF*mu^6*Pi + (3588*I)*CA^2*mt*mu^6*Pi - 
       (3348*I)*CA*CF*mt*mu^6*Pi + (1662*I)*CA^2*mt^2*mu^6*Pi - 
       (1566*I)*CA*CF*mt^2*mu^6*Pi + (1038*I)*CA^2*mu^7*Pi - 
       (900*I)*CA*CF*mu^7*Pi + (1038*I)*CA^2*mt*mu^7*Pi - 
       (900*I)*CA*CF*mt*mu^7*Pi + (264*I)*CA^2*mu^8*Pi - 
       (216*I)*CA*CF*mu^8*Pi - 75*CA^2*mt*mu^2*Pi^2 - 6*CA*CF*mt*mu^2*Pi^2 - 
       300*CA^2*mt^2*mu^2*Pi^2 - 24*CA*CF*mt^2*mu^2*Pi^2 - 
       450*CA^2*mt^3*mu^2*Pi^2 - 36*CA*CF*mt^3*mu^2*Pi^2 - 
       300*CA^2*mt^4*mu^2*Pi^2 - 24*CA*CF*mt^4*mu^2*Pi^2 - 
       75*CA^2*mt^5*mu^2*Pi^2 - 6*CA*CF*mt^5*mu^2*Pi^2 - 75*CA^2*mu^3*Pi^2 - 
       6*CA*CF*mu^3*Pi^2 - 675*CA^2*mt*mu^3*Pi^2 - 54*CA*CF*mt*mu^3*Pi^2 - 
       1650*CA^2*mt^2*mu^3*Pi^2 - 132*CA*CF*mt^2*mu^3*Pi^2 - 
       1650*CA^2*mt^3*mu^3*Pi^2 - 132*CA*CF*mt^3*mu^3*Pi^2 - 
       675*CA^2*mt^4*mu^3*Pi^2 - 54*CA*CF*mt^4*mu^3*Pi^2 - 
       75*CA^2*mt^5*mu^3*Pi^2 - 6*CA*CF*mt^5*mu^3*Pi^2 - 375*CA^2*mu^4*Pi^2 - 
       30*CA*CF*mu^4*Pi^2 - 2025*CA^2*mt*mu^4*Pi^2 - 162*CA*CF*mt*mu^4*Pi^2 - 
       3300*CA^2*mt^2*mu^4*Pi^2 - 264*CA*CF*mt^2*mu^4*Pi^2 - 
       2025*CA^2*mt^3*mu^4*Pi^2 - 162*CA*CF*mt^3*mu^4*Pi^2 - 
       375*CA^2*mt^4*mu^4*Pi^2 - 30*CA*CF*mt^4*mu^4*Pi^2 - 
       825*CA^2*mu^5*Pi^2 - 66*CA*CF*mu^5*Pi^2 - 2925*CA^2*mt*mu^5*Pi^2 - 
       234*CA*CF*mt*mu^5*Pi^2 - 2925*CA^2*mt^2*mu^5*Pi^2 - 
       234*CA*CF*mt^2*mu^5*Pi^2 - 825*CA^2*mt^3*mu^5*Pi^2 - 
       66*CA*CF*mt^3*mu^5*Pi^2 - 975*CA^2*mu^6*Pi^2 - 78*CA*CF*mu^6*Pi^2 - 
       2100*CA^2*mt*mu^6*Pi^2 - 168*CA*CF*mt*mu^6*Pi^2 - 
       975*CA^2*mt^2*mu^6*Pi^2 - 78*CA*CF*mt^2*mu^6*Pi^2 - 
       600*CA^2*mu^7*Pi^2 - 48*CA*CF*mu^7*Pi^2 - 600*CA^2*mt*mu^7*Pi^2 - 
       48*CA*CF*mt*mu^7*Pi^2 - 150*CA^2*mu^8*Pi^2 - 12*CA*CF*mu^8*Pi^2)*q2)/
     (mt*mu^2*(1 + mu)*(mt + mu)*(1 + mt + mu)^2) + 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, mu])/
    (4*mt) + (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, mu])/(4*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, mu])/(8*mt) + 
   (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-22*CA + 9*CF + (6*I)*CA*Pi - (6*I)*CF*Pi)*q2*Log[q2])/(24*mt) - 
   (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(16*mt)) + G[-mu, -1 - mu, mt]*
  (-1/288*(CA*CF*(27*CA^2*mt^3 + 81*CA*CF*mt^3 - 90*CF^2*mt^3 + 
       54*CA^2*mt^4 + 162*CA*CF*mt^4 - 180*CF^2*mt^4 + 27*CA^2*mt^5 + 
       81*CA*CF*mt^5 - 90*CF^2*mt^5 + 54*CA^2*mt^2*mu + 324*CA*CF*mt^2*mu - 
       288*CF^2*mt^2*mu + 243*CA^2*mt^3*mu + 1089*CA*CF*mt^3*mu - 
       1062*CF^2*mt^3*mu + 216*CA^2*mt^4*mu + 846*CA*CF*mt^4*mu - 
       864*CF^2*mt^4*mu + 27*CA^2*mt^5*mu + 81*CA*CF*mt^5*mu - 
       90*CF^2*mt^5*mu + 27*CA^2*mt*mu^2 - 545*CA*CF*mt*mu^2 + 
       216*CF^2*mt*mu^2 + 210*CA^2*mt^2*mu^2 - 154*CA*CF*mt^2*mu^2 - 
       324*CF^2*mt^2*mu^2 + 501*CA^2*mt^3*mu^2 + 1309*CA*CF*mt^3*mu^2 - 
       1548*CF^2*mt^3*mu^2 + 162*CA^2*mt^4*mu^2 + 684*CA*CF*mt^4*mu^2 - 
       684*CF^2*mt^4*mu^2 - 54*CA*CF*mu^3 + 108*CF^2*mu^3 + 99*CA^2*mt*mu^3 - 
       1833*CA*CF*mt*mu^3 + 936*CF^2*mt*mu^3 + 360*CA^2*mt^2*mu^3 - 
       1154*CA*CF*mt^2*mu^3 + 72*CF^2*mt^2*mu^3 + 267*CA^2*mt^3*mu^3 + 
       355*CA*CF*mt^3*mu^3 - 612*CF^2*mt^3*mu^3 - 108*CA*CF*mu^4 + 
       216*CF^2*mu^4 + 126*CA^2*mt*mu^4 - 2504*CA*CF*mt*mu^4 + 
       1332*CF^2*mt*mu^4 + 186*CA^2*mt^2*mu^4 - 622*CA*CF*mt^2*mu^4 + 
       72*CF^2*mt^2*mu^4 - 54*CA*CF*mu^5 + 108*CF^2*mu^5 + 54*CA^2*mt*mu^5 - 
       1216*CA*CF*mt*mu^5 + 612*CF^2*mt*mu^5 - (264*I)*CA*CF*mt*mu^2*Pi - 
       (528*I)*CA*CF*mt^2*mu^2*Pi - (300*I)*CA*CF*mt^3*mu^2*Pi + 
       (36*I)*CF^2*mt^3*mu^2*Pi - (792*I)*CA*CF*mt*mu^3*Pi - 
       (54*I)*CA^2*mt^2*mu^3*Pi - (984*I)*CA*CF*mt^2*mu^3*Pi - 
       (72*I)*CF^2*mt^2*mu^3*Pi - (300*I)*CA*CF*mt^3*mu^3*Pi + 
       (36*I)*CF^2*mt^3*mu^3*Pi - (54*I)*CA^2*mt*mu^4*Pi - 
       (948*I)*CA*CF*mt*mu^4*Pi - (54*I)*CA^2*mt^2*mu^4*Pi - 
       (456*I)*CA*CF*mt^2*mu^4*Pi - (72*I)*CF^2*mt^2*mu^4*Pi - 
       (54*I)*CA^2*mt*mu^5*Pi - (420*I)*CA*CF*mt*mu^5*Pi - 
       30*CA^2*mt*mu^2*Pi^2 + 99*CA*CF*mt*mu^2*Pi^2 - 66*CF^2*mt*mu^2*Pi^2 - 
       60*CA^2*mt^2*mu^2*Pi^2 + 198*CA*CF*mt^2*mu^2*Pi^2 - 
       132*CF^2*mt^2*mu^2*Pi^2 - 30*CA^2*mt^3*mu^2*Pi^2 + 
       99*CA*CF*mt^3*mu^2*Pi^2 - 66*CF^2*mt^3*mu^2*Pi^2 - 
       90*CA^2*mt*mu^3*Pi^2 + 297*CA*CF*mt*mu^3*Pi^2 - 
       198*CF^2*mt*mu^3*Pi^2 - 120*CA^2*mt^2*mu^3*Pi^2 + 
       396*CA*CF*mt^2*mu^3*Pi^2 - 264*CF^2*mt^2*mu^3*Pi^2 - 
       30*CA^2*mt^3*mu^3*Pi^2 + 99*CA*CF*mt^3*mu^3*Pi^2 - 
       66*CF^2*mt^3*mu^3*Pi^2 - 120*CA^2*mt*mu^4*Pi^2 + 
       396*CA*CF*mt*mu^4*Pi^2 - 264*CF^2*mt*mu^4*Pi^2 - 
       60*CA^2*mt^2*mu^4*Pi^2 + 198*CA*CF*mt^2*mu^4*Pi^2 - 
       132*CF^2*mt^2*mu^4*Pi^2 - 60*CA^2*mt*mu^5*Pi^2 + 
       198*CA*CF*mt*mu^5*Pi^2 - 132*CF^2*mt*mu^5*Pi^2)*q2)/
     (mt^2*mu^2*(1 + mu)) + (CA*CF^2*(1 + mt + (1 - I)*mu)*
     (1 + mt + (1 + I)*mu)*(-22*CA + 9*CF + (3*I)*CA*Pi)*q2*Log[q2])/
    (24*mt) - (CA*CF^2*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^2)/(16*mt)) + 
 G[0, 0, mu]*(-1/576*(CA*CF*(572*CA^2 - 288*CA*CF + 1180*CA^2*mt - 
       540*CA*CF*mt - 72*CF^2*mt + 608*CA^2*mt^2 - 252*CA*CF*mt^2 - 
       72*CF^2*mt^2 + 1144*CA^2*mu - 576*CA*CF*mu + 1144*CA^2*mt*mu - 
       504*CA*CF*mt*mu - 72*CF^2*mt*mu + 1144*CA^2*mu^2 - 576*CA*CF*mu^2 - 
       (132*I)*CA^2*Pi - (48*I)*CA^2*mt*Pi - (360*I)*CA*CF*mt*Pi + 
       (144*I)*CF^2*mt*Pi + (84*I)*CA^2*mt^2*Pi - (432*I)*CA*CF*mt^2*Pi + 
       (216*I)*CF^2*mt^2*Pi - (264*I)*CA^2*mu*Pi - (48*I)*CA^2*mt*mu*Pi - 
       (360*I)*CA*CF*mt*mu*Pi + (144*I)*CF^2*mt*mu*Pi - 
       (264*I)*CA^2*mu^2*Pi + 75*CA^2*Pi^2 + 6*CA*CF*Pi^2 + 
       150*CA^2*mt*Pi^2 + 12*CA*CF*mt*Pi^2 + 75*CA^2*mt^2*Pi^2 + 
       6*CA*CF*mt^2*Pi^2 + 150*CA^2*mu*Pi^2 + 12*CA*CF*mu*Pi^2 + 
       150*CA^2*mt*mu*Pi^2 + 12*CA*CF*mt*mu*Pi^2 + 150*CA^2*mu^2*Pi^2 + 
       12*CA*CF*mu^2*Pi^2)*q2)/mt + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1 - mu, mt])/
    (16*mt) + (CA*CF*(3*CA^2 - 8*CA*CF + 8*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1 - mu, 0, mt])/(16*mt) - 
   (CA*(CA - 2*CF)*(5*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1 - mu, -1 - mu, mt])/(16*mt) - 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, mt])/(8*mt) + (CA^2*CF*(1 + mt + (1 - I)*mu)*
     (1 + mt + (1 + I)*mu)*(22*CA - 9*CF + (3*I)*CA*Pi)*q2*Log[q2])/(48*mt) + 
   (CA^2*CF*(3*CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(32*mt)) + G[-1 - mu, -1 - mu, mt]*
  (-1/576*(CA*CF*(572*CA^2 - 288*CA*CF + 1180*CA^2*mt - 612*CA*CF*mt + 
       608*CA^2*mt^2 - 324*CA*CF*mt^2 + 1144*CA^2*mu - 576*CA*CF*mu + 
       1144*CA^2*mt*mu - 648*CA*CF*mt*mu + 72*CF^2*mt*mu + 1144*CA^2*mu^2 - 
       576*CA*CF*mu^2 + (132*I)*CA^2*Pi - (264*I)*CA*CF*Pi + 
       (264*I)*CA^2*mt*Pi - (528*I)*CA*CF*mt*Pi + (132*I)*CA^2*mt^2*Pi - 
       (336*I)*CA*CF*mt^2*Pi + (72*I)*CF^2*mt^2*Pi + (264*I)*CA^2*mu*Pi - 
       (528*I)*CA*CF*mu*Pi + (48*I)*CA^2*mt*mu*Pi - (168*I)*CA*CF*mt*mu*Pi - 
       (144*I)*CF^2*mt*mu*Pi + (48*I)*CA^2*mu^2*Pi - (96*I)*CA*CF*mu^2*Pi - 
       (216*I)*CF^2*mu^2*Pi + 75*CA^2*Pi^2 - 90*CA*CF*Pi^2 + 
       150*CA^2*mt*Pi^2 - 180*CA*CF*mt*Pi^2 + 75*CA^2*mt^2*Pi^2 - 
       90*CA*CF*mt^2*Pi^2 + 150*CA^2*mu*Pi^2 - 180*CA*CF*mu*Pi^2 + 
       150*CA^2*mt*mu*Pi^2 - 180*CA*CF*mt*mu*Pi^2 + 150*CA^2*mu^2*Pi^2 - 
       180*CA*CF*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (22*CA - 9*CF - (9*I)*CA*Pi + (12*I)*CF*Pi)*q2*Log[q2])/(48*mt) + 
   (CA^2*CF*(3*CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(32*mt)) + G[-1, 0, mu]*
  (-1/576*(CA*CF*(54*CA^2*mt^5 + 162*CA*CF*mt^5 - 180*CF^2*mt^5 + 
       216*CA^2*mt^6 + 648*CA*CF*mt^6 - 720*CF^2*mt^6 + 324*CA^2*mt^7 + 
       972*CA*CF*mt^7 - 1080*CF^2*mt^7 + 216*CA^2*mt^8 + 648*CA*CF*mt^8 - 
       720*CF^2*mt^8 + 54*CA^2*mt^9 + 162*CA*CF*mt^9 - 180*CF^2*mt^9 + 
       216*CA^2*mt^4*mu + 972*CA*CF*mt^4*mu - 936*CF^2*mt^4*mu + 
       1296*CA^2*mt^5*mu + 5256*CA*CF*mt^5*mu - 5256*CF^2*mt^5*mu + 
       2700*CA^2*mt^6*mu + 10260*CA*CF*mt^6*mu - 10512*CF^2*mt^6*mu + 
       2484*CA^2*mt^7*mu + 8964*CA*CF*mt^7*mu - 9360*CF^2*mt^7*mu + 
       972*CA^2*mt^8*mu + 3312*CA*CF*mt^8*mu - 3528*CF^2*mt^8*mu + 
       108*CA^2*mt^9*mu + 324*CA*CF*mt^9*mu - 360*CF^2*mt^9*mu - 
       248*CA^2*mt^3*mu^2 + 656*CA*CF*mt^3*mu^2 - 900*CF^2*mt^3*mu^2 + 
       340*CA^2*mt^4*mu^2 + 8636*CA*CF*mt^4*mu^2 - 9216*CF^2*mt^4*mu^2 + 
       4590*CA^2*mt^5*mu^2 + 28146*CA*CF*mt^5*mu^2 - 29052*CF^2*mt^5*mu^2 + 
       8356*CA^2*mt^6*mu^2 + 37364*CA*CF*mt^6*mu^2 - 38592*CF^2*mt^6*mu^2 + 
       5596*CA^2*mt^7*mu^2 + 21716*CA*CF*mt^7*mu^2 - 22572*CF^2*mt^7*mu^2 + 
       1296*CA^2*mt^8*mu^2 + 4680*CA*CF*mt^8*mu^2 - 4896*CF^2*mt^8*mu^2 + 
       54*CA^2*mt^9*mu^2 + 162*CA*CF*mt^9*mu^2 - 180*CF^2*mt^9*mu^2 - 
       928*CA^2*mt^2*mu^3 - 1064*CA*CF*mt^2*mu^3 + 504*CF^2*mt^2*mu^3 - 
       5452*CA^2*mt^3*mu^3 - 1364*CA*CF*mt^3*mu^3 - 1872*CF^2*mt^3*mu^3 - 
       7120*CA^2*mt^4*mu^3 + 19444*CA*CF*mt^4*mu^3 - 25560*CF^2*mt^4*mu^3 + 
       3572*CA^2*mt^5*mu^3 + 57100*CA*CF*mt^5*mu^3 - 63360*CF^2*mt^5*mu^3 + 
       10628*CA^2*mt^6*mu^3 + 55876*CA*CF*mt^6*mu^3 - 59544*CF^2*mt^6*mu^3 + 
       5000*CA^2*mt^7*mu^3 + 20536*CA*CF*mt^7*mu^3 - 21456*CF^2*mt^7*mu^3 + 
       540*CA^2*mt^8*mu^3 + 2016*CA*CF*mt^8*mu^3 - 2088*CF^2*mt^8*mu^3 - 
       518*CA^2*mt*mu^4 - 1018*CA*CF*mt*mu^4 + 864*CF^2*mt*mu^4 - 
       7856*CA^2*mt^2*mu^4 - 11284*CA*CF*mt^2*mu^4 + 7488*CF^2*mt^2*mu^4 - 
       27190*CA^2*mt^3*mu^4 - 24830*CA*CF*mt^3*mu^4 + 10836*CF^2*mt^3*mu^4 - 
       29996*CA^2*mt^4*mu^4 + 5396*CA*CF*mt^4*mu^4 - 25704*CF^2*mt^4*mu^4 - 
       5212*CA^2*mt^5*mu^4 + 51652*CA*CF*mt^5*mu^4 - 65880*CF^2*mt^5*mu^4 + 
       5872*CA^2*mt^6*mu^4 + 37568*CA*CF*mt^6*mu^4 - 41832*CF^2*mt^6*mu^4 + 
       1564*CA^2*mt^7*mu^4 + 6812*CA*CF*mt^7*mu^4 - 7164*CF^2*mt^7*mu^4 - 
       108*CA*CF*mu^5 + 216*CF^2*mu^5 - 3144*CA^2*mt*mu^5 - 
       6432*CA*CF*mt*mu^5 + 5760*CF^2*mt*mu^5 - 26288*CA^2*mt^2*mu^5 - 
       41740*CA*CF*mt^2*mu^5 + 30240*CF^2*mt^2*mu^5 - 61020*CA^2*mt^3*mu^5 - 
       75588*CA*CF*mt^3*mu^5 + 44712*CF^2*mt^3*mu^5 - 47892*CA^2*mt^4*mu^5 - 
       30444*CA*CF*mt^4*mu^5 - 1512*CF^2*mt^4*mu^5 - 8900*CA^2*mt^5*mu^5 + 
       19172*CA*CF*mt^5*mu^5 - 32616*CF^2*mt^5*mu^5 + 1116*CA^2*mt^6*mu^5 + 
       9444*CA*CF*mt^6*mu^5 - 11088*CF^2*mt^6*mu^5 - 540*CA*CF*mu^6 + 
       1080*CF^2*mu^6 - 8432*CA^2*mt*mu^6 - 17404*CA*CF*mt*mu^6 + 
       15624*CF^2*mt*mu^6 - 46188*CA^2*mt^2*mu^6 - 77508*CA*CF*mt^2*mu^6 + 
       57024*CF^2*mt^2*mu^6 - 71184*CA^2*mt^3*mu^6 - 102696*CA*CF*mt^3*mu^6 + 
       64656*CF^2*mt^3*mu^6 - 34644*CA^2*mt^4*mu^6 - 36756*CA*CF*mt^4*mu^6 + 
       12384*CF^2*mt^4*mu^6 - 3464*CA^2*mt^5*mu^6 + 1568*CA*CF*mt^5*mu^6 - 
       6120*CF^2*mt^5*mu^6 - 1080*CA*CF*mu^7 + 2160*CF^2*mu^7 - 
       12648*CA^2*mt*mu^7 - 25656*CA*CF*mt*mu^7 + 22176*CF^2*mt*mu^7 - 
       45476*CA^2*mt^2*mu^7 - 78964*CA*CF*mt^2*mu^7 + 56952*CF^2*mt^2*mu^7 - 
       42296*CA^2*mt^3*mu^7 - 67192*CA*CF*mt^3*mu^7 + 42480*CF^2*mt^3*mu^7 - 
       9504*CA^2*mt^4*mu^7 - 12696*CA*CF*mt^4*mu^7 + 5472*CF^2*mt^4*mu^7 - 
       1080*CA*CF*mu^8 + 2160*CF^2*mu^8 - 11022*CA^2*mt*mu^8 - 
       21594*CA*CF*mt*mu^8 + 17424*CF^2*mt*mu^8 - 23828*CA^2*mt^2*mu^8 - 
       42328*CA*CF*mt^2*mu^8 + 29376*CF^2*mt^2*mu^8 - 10146*CA^2*mt^3*mu^8 - 
       17274*CA*CF*mt^3*mu^8 + 10728*CF^2*mt^3*mu^8 - 540*CA*CF*mu^9 + 
       1080*CF^2*mu^9 - 5216*CA^2*mt*mu^9 - 9784*CA*CF*mt*mu^9 + 
       7200*CF^2*mt*mu^9 - 5180*CA^2*mt^2*mu^9 - 9352*CA*CF*mt^2*mu^9 + 
       6192*CF^2*mt^2*mu^9 - 108*CA*CF*mu^10 + 216*CF^2*mu^10 - 
       1036*CA^2*mt*mu^10 - 1856*CA*CF*mt*mu^10 + 1224*CF^2*mt*mu^10 + 
       (600*I)*CA^2*mt^3*mu^2*Pi - (336*I)*CA*CF*mt^3*mu^2*Pi - 
       (216*I)*CF^2*mt^3*mu^2*Pi + (1968*I)*CA^2*mt^4*mu^2*Pi - 
       (624*I)*CA*CF*mt^4*mu^2*Pi - (1152*I)*CF^2*mt^4*mu^2*Pi + 
       (2304*I)*CA^2*mt^5*mu^2*Pi + (288*I)*CA*CF*mt^5*mu^2*Pi - 
       (2304*I)*CF^2*mt^5*mu^2*Pi + (1104*I)*CA^2*mt^6*mu^2*Pi + 
       (1104*I)*CA*CF*mt^6*mu^2*Pi - (2016*I)*CF^2*mt^6*mu^2*Pi + 
       (168*I)*CA^2*mt^7*mu^2*Pi + (528*I)*CA*CF*mt^7*mu^2*Pi - 
       (648*I)*CF^2*mt^7*mu^2*Pi + (1344*I)*CA^2*mt^2*mu^3*Pi - 
       (1104*I)*CA*CF*mt^2*mu^3*Pi - (144*I)*CF^2*mt^2*mu^3*Pi + 
       (7968*I)*CA^2*mt^3*mu^3*Pi - (4416*I)*CA*CF*mt^3*mu^3*Pi - 
       (2448*I)*CF^2*mt^3*mu^3*Pi + (14772*I)*CA^2*mt^4*mu^3*Pi - 
       (3192*I)*CA*CF*mt^4*mu^3*Pi - (8640*I)*CF^2*mt^4*mu^3*Pi + 
       (11352*I)*CA^2*mt^5*mu^3*Pi + (3792*I)*CA*CF*mt^5*mu^3*Pi - 
       (12096*I)*CF^2*mt^5*mu^3*Pi + (3540*I)*CA^2*mt^6*mu^3*Pi + 
       (4728*I)*CA*CF*mt^6*mu^3*Pi - (7056*I)*CF^2*mt^6*mu^3*Pi + 
       (336*I)*CA^2*mt^7*mu^3*Pi + (1056*I)*CA*CF*mt^7*mu^3*Pi - 
       (1296*I)*CF^2*mt^7*mu^3*Pi + (708*I)*CA^2*mt*mu^4*Pi - 
       (660*I)*CA*CF*mt*mu^4*Pi + (10176*I)*CA^2*mt^2*mu^4*Pi - 
       (7392*I)*CA*CF*mt^2*mu^4*Pi - (1152*I)*CF^2*mt^2*mu^4*Pi + 
       (33204*I)*CA^2*mt^3*mu^4*Pi - (15036*I)*CA*CF*mt^3*mu^4*Pi - 
       (10224*I)*CF^2*mt^3*mu^4*Pi + (40488*I)*CA^2*mt^4*mu^4*Pi - 
       (2424*I)*CA*CF*mt^4*mu^4*Pi - (24912*I)*CF^2*mt^4*mu^4*Pi + 
       (20280*I)*CA^2*mt^5*mu^4*Pi + (11856*I)*CA*CF*mt^5*mu^4*Pi - 
       (23544*I)*CF^2*mt^5*mu^4*Pi + (3768*I)*CA^2*mt^6*mu^4*Pi + 
       (6144*I)*CA*CF*mt^6*mu^4*Pi - (8064*I)*CF^2*mt^6*mu^4*Pi + 
       (240*I)*CA^2*mt^7*mu^4*Pi + (312*I)*CA*CF*mt^7*mu^4*Pi - 
       (504*I)*CF^2*mt^7*mu^4*Pi + (4104*I)*CA^2*mt*mu^5*Pi - 
       (3384*I)*CA*CF*mt*mu^5*Pi + (31164*I)*CA^2*mt^2*mu^5*Pi - 
       (18912*I)*CA*CF*mt^2*mu^5*Pi - (4032*I)*CF^2*mt^2*mu^5*Pi + 
       (66168*I)*CA^2*mt^3*mu^5*Pi - (20592*I)*CA*CF*mt^3*mu^5*Pi - 
       (22176*I)*CF^2*mt^3*mu^5*Pi + (52812*I)*CA^2*mt^4*mu^5*Pi + 
       (7272*I)*CA*CF*mt^4*mu^5*Pi - (35712*I)*CF^2*mt^4*mu^5*Pi + 
       (15720*I)*CA^2*mt^5*mu^5*Pi + (13488*I)*CA*CF*mt^5*mu^5*Pi - 
       (20016*I)*CF^2*mt^5*mu^5*Pi + (1476*I)*CA^2*mt^6*mu^5*Pi + 
       (2088*I)*CA*CF*mt^6*mu^5*Pi - (2736*I)*CF^2*mt^6*mu^5*Pi + 
       (10392*I)*CA^2*mt*mu^6*Pi - (7248*I)*CA*CF*mt*mu^6*Pi - 
       (216*I)*CF^2*mt*mu^6*Pi + (50616*I)*CA^2*mt^2*mu^6*Pi - 
       (23832*I)*CA*CF*mt^2*mu^6*Pi - (8208*I)*CF^2*mt^2*mu^6*Pi + 
       (70236*I)*CA^2*mt^3*mu^6*Pi - (10260*I)*CA*CF*mt^3*mu^6*Pi - 
       (27072*I)*CF^2*mt^3*mu^6*Pi + (33408*I)*CA^2*mt^4*mu^6*Pi + 
       (12168*I)*CA*CF*mt^4*mu^6*Pi - (25488*I)*CF^2*mt^4*mu^6*Pi + 
       (4560*I)*CA^2*mt^5*mu^6*Pi + (4920*I)*CA*CF*mt^5*mu^6*Pi - 
       (6120*I)*CF^2*mt^5*mu^6*Pi + (14688*I)*CA^2*mt*mu^7*Pi - 
       (8352*I)*CA*CF*mt*mu^7*Pi - (864*I)*CF^2*mt*mu^7*Pi + 
       (46464*I)*CA^2*mt^2*mu^7*Pi - (15384*I)*CA*CF*mt^2*mu^7*Pi - 
       (9792*I)*CF^2*mt^2*mu^7*Pi + (38544*I)*CA^2*mt^3*mu^7*Pi + 
       (1176*I)*CA*CF*mt^3*mu^7*Pi - (17568*I)*CF^2*mt^3*mu^7*Pi + 
       (8280*I)*CA^2*mt^4*mu^7*Pi + (5040*I)*CA*CF*mt^4*mu^7*Pi - 
       (7200*I)*CF^2*mt^4*mu^7*Pi + (12132*I)*CA^2*mt*mu^8*Pi - 
       (5508*I)*CA*CF*mt*mu^8*Pi - (1296*I)*CF^2*mt*mu^8*Pi + 
       (22920*I)*CA^2*mt^2*mu^8*Pi - (4584*I)*CA*CF*mt^2*mu^8*Pi - 
       (6192*I)*CF^2*mt^2*mu^8*Pi + (8640*I)*CA^2*mt^3*mu^8*Pi + 
       (1800*I)*CA*CF*mt^3*mu^8*Pi - (4680*I)*CF^2*mt^3*mu^8*Pi + 
       (5496*I)*CA^2*mt*mu^9*Pi - (1992*I)*CA*CF*mt*mu^9*Pi - 
       (864*I)*CF^2*mt*mu^9*Pi + (4740*I)*CA^2*mt^2*mu^9*Pi - 
       (408*I)*CA*CF*mt^2*mu^9*Pi - (1584*I)*CF^2*mt^2*mu^9*Pi + 
       (1056*I)*CA^2*mt*mu^10*Pi - (312*I)*CA*CF*mt*mu^10*Pi - 
       (216*I)*CF^2*mt*mu^10*Pi - 495*CA^2*mt^3*mu^2*Pi^2 - 
       120*CA*CF*mt^3*mu^2*Pi^2 + 84*CF^2*mt^3*mu^2*Pi^2 - 
       1980*CA^2*mt^4*mu^2*Pi^2 - 480*CA*CF*mt^4*mu^2*Pi^2 + 
       336*CF^2*mt^4*mu^2*Pi^2 - 2970*CA^2*mt^5*mu^2*Pi^2 - 
       720*CA*CF*mt^5*mu^2*Pi^2 + 504*CF^2*mt^5*mu^2*Pi^2 - 
       1980*CA^2*mt^6*mu^2*Pi^2 - 480*CA*CF*mt^6*mu^2*Pi^2 + 
       336*CF^2*mt^6*mu^2*Pi^2 - 495*CA^2*mt^7*mu^2*Pi^2 - 
       120*CA*CF*mt^7*mu^2*Pi^2 + 84*CF^2*mt^7*mu^2*Pi^2 - 
       990*CA^2*mt^2*mu^3*Pi^2 - 240*CA*CF*mt^2*mu^3*Pi^2 + 
       168*CF^2*mt^2*mu^3*Pi^2 - 6930*CA^2*mt^3*mu^3*Pi^2 - 
       1680*CA*CF*mt^3*mu^3*Pi^2 + 1176*CF^2*mt^3*mu^3*Pi^2 - 
       15840*CA^2*mt^4*mu^3*Pi^2 - 3840*CA*CF*mt^4*mu^3*Pi^2 + 
       2688*CF^2*mt^4*mu^3*Pi^2 - 15840*CA^2*mt^5*mu^3*Pi^2 - 
       3840*CA*CF*mt^5*mu^3*Pi^2 + 2688*CF^2*mt^5*mu^3*Pi^2 - 
       6930*CA^2*mt^6*mu^3*Pi^2 - 1680*CA*CF*mt^6*mu^3*Pi^2 + 
       1176*CF^2*mt^6*mu^3*Pi^2 - 990*CA^2*mt^7*mu^3*Pi^2 - 
       240*CA*CF*mt^7*mu^3*Pi^2 + 168*CF^2*mt^7*mu^3*Pi^2 - 
       495*CA^2*mt*mu^4*Pi^2 - 120*CA*CF*mt*mu^4*Pi^2 + 
       84*CF^2*mt*mu^4*Pi^2 - 7920*CA^2*mt^2*mu^4*Pi^2 - 
       1920*CA*CF*mt^2*mu^4*Pi^2 + 1344*CF^2*mt^2*mu^4*Pi^2 - 
       30690*CA^2*mt^3*mu^4*Pi^2 - 7440*CA*CF*mt^3*mu^4*Pi^2 + 
       5208*CF^2*mt^3*mu^4*Pi^2 - 46530*CA^2*mt^4*mu^4*Pi^2 - 
       11280*CA*CF*mt^4*mu^4*Pi^2 + 7896*CF^2*mt^4*mu^4*Pi^2 - 
       30690*CA^2*mt^5*mu^4*Pi^2 - 7440*CA*CF*mt^5*mu^4*Pi^2 + 
       5208*CF^2*mt^5*mu^4*Pi^2 - 7920*CA^2*mt^6*mu^4*Pi^2 - 
       1920*CA*CF*mt^6*mu^4*Pi^2 + 1344*CF^2*mt^6*mu^4*Pi^2 - 
       495*CA^2*mt^7*mu^4*Pi^2 - 120*CA*CF*mt^7*mu^4*Pi^2 + 
       84*CF^2*mt^7*mu^4*Pi^2 - 2970*CA^2*mt*mu^5*Pi^2 - 
       720*CA*CF*mt*mu^5*Pi^2 + 504*CF^2*mt*mu^5*Pi^2 - 
       25740*CA^2*mt^2*mu^5*Pi^2 - 6240*CA*CF*mt^2*mu^5*Pi^2 + 
       4368*CF^2*mt^2*mu^5*Pi^2 - 65340*CA^2*mt^3*mu^5*Pi^2 - 
       15840*CA*CF*mt^3*mu^5*Pi^2 + 11088*CF^2*mt^3*mu^5*Pi^2 - 
       65340*CA^2*mt^4*mu^5*Pi^2 - 15840*CA*CF*mt^4*mu^5*Pi^2 + 
       11088*CF^2*mt^4*mu^5*Pi^2 - 25740*CA^2*mt^5*mu^5*Pi^2 - 
       6240*CA*CF*mt^5*mu^5*Pi^2 + 4368*CF^2*mt^5*mu^5*Pi^2 - 
       2970*CA^2*mt^6*mu^5*Pi^2 - 720*CA*CF*mt^6*mu^5*Pi^2 + 
       504*CF^2*mt^6*mu^5*Pi^2 - 7920*CA^2*mt*mu^6*Pi^2 - 
       1920*CA*CF*mt*mu^6*Pi^2 + 1344*CF^2*mt*mu^6*Pi^2 - 
       44550*CA^2*mt^2*mu^6*Pi^2 - 10800*CA*CF*mt^2*mu^6*Pi^2 + 
       7560*CF^2*mt^2*mu^6*Pi^2 - 74250*CA^2*mt^3*mu^6*Pi^2 - 
       18000*CA*CF*mt^3*mu^6*Pi^2 + 12600*CF^2*mt^3*mu^6*Pi^2 - 
       44550*CA^2*mt^4*mu^6*Pi^2 - 10800*CA*CF*mt^4*mu^6*Pi^2 + 
       7560*CF^2*mt^4*mu^6*Pi^2 - 7920*CA^2*mt^5*mu^6*Pi^2 - 
       1920*CA*CF*mt^5*mu^6*Pi^2 + 1344*CF^2*mt^5*mu^6*Pi^2 - 
       11880*CA^2*mt*mu^7*Pi^2 - 2880*CA*CF*mt*mu^7*Pi^2 + 
       2016*CF^2*mt*mu^7*Pi^2 - 43560*CA^2*mt^2*mu^7*Pi^2 - 
       10560*CA*CF*mt^2*mu^7*Pi^2 + 7392*CF^2*mt^2*mu^7*Pi^2 - 
       43560*CA^2*mt^3*mu^7*Pi^2 - 10560*CA*CF*mt^3*mu^7*Pi^2 + 
       7392*CF^2*mt^3*mu^7*Pi^2 - 11880*CA^2*mt^4*mu^7*Pi^2 - 
       2880*CA*CF*mt^4*mu^7*Pi^2 + 2016*CF^2*mt^4*mu^7*Pi^2 - 
       10395*CA^2*mt*mu^8*Pi^2 - 2520*CA*CF*mt*mu^8*Pi^2 + 
       1764*CF^2*mt*mu^8*Pi^2 - 22770*CA^2*mt^2*mu^8*Pi^2 - 
       5520*CA*CF*mt^2*mu^8*Pi^2 + 3864*CF^2*mt^2*mu^8*Pi^2 - 
       10395*CA^2*mt^3*mu^8*Pi^2 - 2520*CA*CF*mt^3*mu^8*Pi^2 + 
       1764*CF^2*mt^3*mu^8*Pi^2 - 4950*CA^2*mt*mu^9*Pi^2 - 
       1200*CA*CF*mt*mu^9*Pi^2 + 840*CF^2*mt*mu^9*Pi^2 - 
       4950*CA^2*mt^2*mu^9*Pi^2 - 1200*CA*CF*mt^2*mu^9*Pi^2 + 
       840*CF^2*mt^2*mu^9*Pi^2 - 990*CA^2*mt*mu^10*Pi^2 - 
       240*CA*CF*mt*mu^10*Pi^2 + 168*CF^2*mt*mu^10*Pi^2)*q2)/
     (mt^2*mu^2*(1 + mu)^2*(mt + mu)^2*(1 + mt + mu)^2) + 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1 - mu, mt])/(8*mt) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, mt])/
    (8*mt) - (CA*CF*(CA^2 - 7*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[0, -1, mu])/(8*mt) - 
   (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, mt])/(16*mt) - (CA*CF*(3*CA^2 - 2*CA*CF + 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, mu])/(8*mt) - 
   (5*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, mt])/(16*mt) - 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1, mt])/(8*mt) - (CA*(3*CA - 4*CF)*(CA - 2*CF)*CF*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1 - mu, 0, mt])/
    (16*mt) + (CA*CF*(CA^2 - 10*CA*CF + 12*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1 - mu, -1 - mu, mt])/(16*mt) - 
   (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, 0, mt])/(4*mt) + (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-mu, -1 - mu, mt])/(8*mt) + 
   (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-11*CA^2 - 44*CA*CF + 18*CF^2 + (9*I)*CA^2*Pi + (6*I)*CA*CF*Pi)*q2*
     Log[q2])/(48*mt) - (CA*CF*(3*CA^2 + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(32*mt)) + 
 G[0, -1, mu]*(-1/576*(CA*CF*(108*CA^2*mt^5 + 324*CA*CF*mt^5 - 
       360*CF^2*mt^5 + 216*CA^2*mt^6 + 648*CA*CF*mt^6 - 720*CF^2*mt^6 + 
       108*CA^2*mt^7 + 324*CA*CF*mt^7 - 360*CF^2*mt^7 + 432*CA^2*mt^4*mu + 
       1944*CA*CF*mt^4*mu - 1872*CF^2*mt^4*mu + 1512*CA^2*mt^5*mu + 
       5976*CA*CF*mt^5*mu - 6048*CF^2*mt^5*mu + 1296*CA^2*mt^6*mu + 
       4680*CA*CF*mt^6*mu - 4896*CF^2*mt^6*mu + 216*CA^2*mt^7*mu + 
       648*CA*CF*mt^7*mu - 720*CF^2*mt^7*mu + 22*CA^2*mt^3*mu^2 + 
       2186*CA*CF*mt^3*mu^2 - 2304*CF^2*mt^3*mu^2 + 2216*CA^2*mt^4*mu^2 + 
       13480*CA*CF*mt^4*mu^2 - 13320*CF^2*mt^4*mu^2 + 4654*CA^2*mt^5*mu^2 + 
       19322*CA*CF*mt^5*mu^2 - 19584*CF^2*mt^5*mu^2 + 1944*CA^2*mt^6*mu^2 + 
       7416*CA*CF*mt^6*mu^2 - 7632*CF^2*mt^6*mu^2 + 108*CA^2*mt^7*mu^2 + 
       324*CA*CF*mt^7*mu^2 - 360*CF^2*mt^7*mu^2 - 784*CA^2*mt^2*mu^3 - 
       380*CA*CF*mt^2*mu^3 - 144*CF^2*mt^2*mu^3 - 1276*CA^2*mt^3*mu^3 + 
       8164*CA*CF*mt^3*mu^3 - 9216*CF^2*mt^3*mu^3 + 4376*CA^2*mt^4*mu^3 + 
       29404*CA*CF*mt^4*mu^3 - 30096*CF^2*mt^4*mu^3 + 5132*CA^2*mt^5*mu^3 + 
       22228*CA*CF*mt^5*mu^3 - 22608*CF^2*mt^5*mu^3 + 864*CA^2*mt^6*mu^3 + 
       3384*CA*CF*mt^6*mu^3 - 3456*CF^2*mt^6*mu^3 - 482*CA^2*mt*mu^4 - 
       1054*CA*CF*mt*mu^4 + 864*CF^2*mt*mu^4 - 4160*CA^2*mt^2*mu^4 - 
       3988*CA*CF*mt^2*mu^4 + 1728*CF^2*mt^2*mu^4 - 4120*CA^2*mt^3*mu^4 + 
       11356*CA*CF*mt^3*mu^4 - 14760*CF^2*mt^3*mu^4 + 3688*CA^2*mt^4*mu^4 + 
       26576*CA*CF*mt^4*mu^4 - 28008*CF^2*mt^4*mu^4 + 1882*CA^2*mt^5*mu^4 + 
       8558*CA*CF*mt^5*mu^4 - 8712*CF^2*mt^5*mu^4 - 108*CA*CF*mu^5 + 
       216*CF^2*mu^5 - 1964*CA^2*mt*mu^5 - 4324*CA*CF*mt*mu^5 + 
       3600*CF^2*mt*mu^5 - 8548*CA^2*mt^2*mu^5 - 10100*CA*CF*mt^2*mu^5 + 
       5472*CF^2*mt^2*mu^5 - 4396*CA^2*mt^3*mu^5 + 7180*CA*CF*mt^3*mu^5 - 
       11232*CF^2*mt^3*mu^5 + 1096*CA^2*mt^4*mu^5 + 8708*CA*CF*mt^4*mu^5 - 
       9360*CF^2*mt^4*mu^5 - 324*CA*CF*mu^6 + 648*CF^2*mu^6 - 
       3518*CA^2*mt*mu^6 - 7342*CA*CF*mt*mu^6 + 5832*CF^2*mt*mu^6 - 
       7752*CA^2*mt^2*mu^6 - 9756*CA*CF*mt^2*mu^6 + 5184*CF^2*mt^2*mu^6 - 
       1574*CA^2*mt^3*mu^6 + 1802*CA*CF*mt^3*mu^6 - 3384*CF^2*mt^3*mu^6 - 
       324*CA*CF*mu^7 + 648*CF^2*mu^7 - 3072*CA^2*mt*mu^7 - 
       5928*CA*CF*mt*mu^7 + 4320*CF^2*mt*mu^7 - 2580*CA^2*mt^2*mu^7 - 
       3264*CA*CF*mt^2*mu^7 + 1584*CF^2*mt^2*mu^7 - 108*CA*CF*mu^8 + 
       216*CF^2*mu^8 - 1036*CA^2*mt*mu^8 - 1856*CA*CF*mt*mu^8 + 
       1224*CF^2*mt*mu^8 + (816*I)*CA^2*mt^3*mu^2*Pi - 
       (876*I)*CA*CF*mt^3*mu^2*Pi + (216*I)*CF^2*mt^3*mu^2*Pi + 
       (1308*I)*CA^2*mt^4*mu^2*Pi - (1248*I)*CA*CF*mt^4*mu^2*Pi + 
       (144*I)*CF^2*mt^4*mu^2*Pi + (492*I)*CA^2*mt^5*mu^2*Pi - 
       (228*I)*CA*CF*mt^5*mu^2*Pi - (216*I)*CF^2*mt^5*mu^2*Pi + 
       (1488*I)*CA^2*mt^2*mu^3*Pi - (1320*I)*CA*CF*mt^2*mu^3*Pi + 
       (144*I)*CF^2*mt^2*mu^3*Pi + (5484*I)*CA^2*mt^3*mu^3*Pi - 
       (4704*I)*CA*CF*mt^3*mu^3*Pi + (576*I)*CF^2*mt^3*mu^3*Pi + 
       (4656*I)*CA^2*mt^4*mu^3*Pi - (3336*I)*CA*CF*mt^4*mu^3*Pi - 
       (288*I)*CF^2*mt^4*mu^3*Pi + (984*I)*CA^2*mt^5*mu^3*Pi - 
       (456*I)*CA*CF*mt^5*mu^3*Pi - (432*I)*CF^2*mt^5*mu^3*Pi + 
       (708*I)*CA^2*mt*mu^4*Pi - (552*I)*CA*CF*mt*mu^4*Pi + 
       (6828*I)*CA^2*mt^2*mu^4*Pi - (5016*I)*CA*CF*mt^2*mu^4*Pi + 
       (288*I)*CF^2*mt^2*mu^4*Pi + (12180*I)*CA^2*mt^3*mu^4*Pi - 
       (8088*I)*CA*CF*mt^3*mu^4*Pi - (216*I)*CF^2*mt^3*mu^4*Pi + 
       (5316*I)*CA^2*mt^4*mu^4*Pi - (2712*I)*CA*CF*mt^4*mu^4*Pi - 
       (1152*I)*CF^2*mt^4*mu^4*Pi + (528*I)*CA^2*mt^5*mu^4*Pi - 
       (336*I)*CA*CF*mt^5*mu^4*Pi - (144*I)*CF^2*mt^5*mu^4*Pi + 
       (2724*I)*CA^2*mt*mu^5*Pi - (1776*I)*CA*CF*mt*mu^5*Pi + 
       (12360*I)*CA^2*mt^2*mu^5*Pi - (7080*I)*CA*CF*mt^2*mu^5*Pi - 
       (432*I)*CF^2*mt^2*mu^5*Pi + (11028*I)*CA^2*mt^3*mu^5*Pi - 
       (5136*I)*CA*CF*mt^3*mu^5*Pi - (1584*I)*CF^2*mt^3*mu^5*Pi + 
       (2040*I)*CA^2*mt^4*mu^5*Pi - (840*I)*CA*CF*mt^4*mu^5*Pi - 
       (576*I)*CF^2*mt^4*mu^5*Pi + (4380*I)*CA^2*mt*mu^6*Pi - 
       (2208*I)*CA*CF*mt*mu^6*Pi - (216*I)*CF^2*mt*mu^6*Pi + 
       (10116*I)*CA^2*mt^2*mu^6*Pi - (4176*I)*CA*CF*mt^2*mu^6*Pi - 
       (1296*I)*CF^2*mt^2*mu^6*Pi + (3552*I)*CA^2*mt^3*mu^6*Pi - 
       (984*I)*CA*CF*mt^3*mu^6*Pi - (936*I)*CF^2*mt^3*mu^6*Pi + 
       (3420*I)*CA^2*mt*mu^7*Pi - (1296*I)*CA*CF*mt*mu^7*Pi - 
       (432*I)*CF^2*mt*mu^7*Pi + (3096*I)*CA^2*mt^2*mu^7*Pi - 
       (792*I)*CA*CF*mt^2*mu^7*Pi - (720*I)*CF^2*mt^2*mu^7*Pi + 
       (1056*I)*CA^2*mt*mu^8*Pi - (312*I)*CA*CF*mt*mu^8*Pi - 
       (216*I)*CF^2*mt*mu^8*Pi - 483*CA^2*mt^3*mu^2*Pi^2 - 
       132*CA*CF*mt^3*mu^2*Pi^2 + 84*CF^2*mt^3*mu^2*Pi^2 - 
       966*CA^2*mt^4*mu^2*Pi^2 - 264*CA*CF*mt^4*mu^2*Pi^2 + 
       168*CF^2*mt^4*mu^2*Pi^2 - 483*CA^2*mt^5*mu^2*Pi^2 - 
       132*CA*CF*mt^5*mu^2*Pi^2 + 84*CF^2*mt^5*mu^2*Pi^2 - 
       966*CA^2*mt^2*mu^3*Pi^2 - 264*CA*CF*mt^2*mu^3*Pi^2 + 
       168*CF^2*mt^2*mu^3*Pi^2 - 3864*CA^2*mt^3*mu^3*Pi^2 - 
       1056*CA*CF*mt^3*mu^3*Pi^2 + 672*CF^2*mt^3*mu^3*Pi^2 - 
       3864*CA^2*mt^4*mu^3*Pi^2 - 1056*CA*CF*mt^4*mu^3*Pi^2 + 
       672*CF^2*mt^4*mu^3*Pi^2 - 966*CA^2*mt^5*mu^3*Pi^2 - 
       264*CA*CF*mt^5*mu^3*Pi^2 + 168*CF^2*mt^5*mu^3*Pi^2 - 
       483*CA^2*mt*mu^4*Pi^2 - 132*CA*CF*mt*mu^4*Pi^2 + 
       84*CF^2*mt*mu^4*Pi^2 - 4830*CA^2*mt^2*mu^4*Pi^2 - 
       1320*CA*CF*mt^2*mu^4*Pi^2 + 840*CF^2*mt^2*mu^4*Pi^2 - 
       9660*CA^2*mt^3*mu^4*Pi^2 - 2640*CA*CF*mt^3*mu^4*Pi^2 + 
       1680*CF^2*mt^3*mu^4*Pi^2 - 4830*CA^2*mt^4*mu^4*Pi^2 - 
       1320*CA*CF*mt^4*mu^4*Pi^2 + 840*CF^2*mt^4*mu^4*Pi^2 - 
       483*CA^2*mt^5*mu^4*Pi^2 - 132*CA*CF*mt^5*mu^4*Pi^2 + 
       84*CF^2*mt^5*mu^4*Pi^2 - 1932*CA^2*mt*mu^5*Pi^2 - 
       528*CA*CF*mt*mu^5*Pi^2 + 336*CF^2*mt*mu^5*Pi^2 - 
       9660*CA^2*mt^2*mu^5*Pi^2 - 2640*CA*CF*mt^2*mu^5*Pi^2 + 
       1680*CF^2*mt^2*mu^5*Pi^2 - 9660*CA^2*mt^3*mu^5*Pi^2 - 
       2640*CA*CF*mt^3*mu^5*Pi^2 + 1680*CF^2*mt^3*mu^5*Pi^2 - 
       1932*CA^2*mt^4*mu^5*Pi^2 - 528*CA*CF*mt^4*mu^5*Pi^2 + 
       336*CF^2*mt^4*mu^5*Pi^2 - 3381*CA^2*mt*mu^6*Pi^2 - 
       924*CA*CF*mt*mu^6*Pi^2 + 588*CF^2*mt*mu^6*Pi^2 - 
       8694*CA^2*mt^2*mu^6*Pi^2 - 2376*CA*CF*mt^2*mu^6*Pi^2 + 
       1512*CF^2*mt^2*mu^6*Pi^2 - 3381*CA^2*mt^3*mu^6*Pi^2 - 
       924*CA*CF*mt^3*mu^6*Pi^2 + 588*CF^2*mt^3*mu^6*Pi^2 - 
       2898*CA^2*mt*mu^7*Pi^2 - 792*CA*CF*mt*mu^7*Pi^2 + 
       504*CF^2*mt*mu^7*Pi^2 - 2898*CA^2*mt^2*mu^7*Pi^2 - 
       792*CA*CF*mt^2*mu^7*Pi^2 + 504*CF^2*mt^2*mu^7*Pi^2 - 
       966*CA^2*mt*mu^8*Pi^2 - 264*CA*CF*mt*mu^8*Pi^2 + 
       168*CF^2*mt*mu^8*Pi^2)*q2)/(mt^2*mu^2*(1 + mu)^2*(mt + mu)^2) - 
   (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, mt])/(16*mt) - (CA*CF*(4*CA^2 + 7*CA*CF - 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, mu])/(8*mt) - 
   (CA*CF*(5*CA^2 - 4*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1 - mu, mt])/(16*mt) + 
   (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -mu, mt])/(4*mt) - (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1 - mu, -1, mt])/(8*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1 - mu, 0, mt])/
    (16*mt) + (CA^2*(CA - 6*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1 - mu, -1 - mu, mt])/(16*mt) + 
   (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, mt])/(2*mt) + (CA*(CA - 6*CF)*(CA - CF)*CF*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, 0, mt])/(8*mt) - 
   (CA*(3*CA - 8*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, mt])/(8*mt) - 
   (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, -mu, mt])/
    (2*mt) + (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-11*CA^2 - 44*CA*CF + 18*CF^2 + (9*I)*CA^2*Pi + (6*I)*CA*CF*Pi)*q2*
     Log[q2])/(48*mt) - (CA*CF*(3*CA^2 + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(32*mt)) + 
 nf^2*((25*CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2)/(324*mt) - 
   (CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, mu]^2)/
    (18*mt) + (CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, mu])/(9*mt) + (CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, mt])/(18*mt) - 
   (5*CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/(54*mt) + 
   (CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(36*mt) + 
   G[0, mt]*((-5*CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2)/
      (54*mt) + (CA*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(18*mt))) + G[-1, mu]^2*
  ((CA*CF*(27*CA^2*mt^2 + 81*CA*CF*mt^2 - 90*CF^2*mt^2 + 54*CA^2*mt^3 + 
      162*CA*CF*mt^3 - 180*CF^2*mt^3 + 27*CA^2*mt^4 + 81*CA*CF*mt^4 - 
      90*CF^2*mt^4 + 54*CA^2*mt*mu + 324*CA*CF*mt*mu - 288*CF^2*mt*mu + 
      270*CA^2*mt^2*mu + 1170*CA*CF*mt^2*mu - 1152*CF^2*mt^2*mu + 
      270*CA^2*mt^3*mu + 1008*CA*CF*mt^3*mu - 1044*CF^2*mt^3*mu + 
      54*CA^2*mt^4*mu + 162*CA*CF*mt^4*mu - 180*CF^2*mt^4*mu - 
      1056*CA^2*mu^2 + 1454*CA*CF*mu^2 - 450*CF^2*mu^2 - 1902*CA^2*mt*mu^2 + 
      4204*CA*CF*mt*mu^2 - 1980*CF^2*mt*mu^2 - 339*CA^2*mt^2*mu^2 + 
      4433*CA*CF*mt^2*mu^2 - 3312*CF^2*mt^2*mu^2 + 378*CA^2*mt^3*mu^2 + 
      1530*CA*CF*mt^3*mu^2 - 1548*CF^2*mt^3*mu^2 + 27*CA^2*mt^4*mu^2 + 
      81*CA*CF*mt^4*mu^2 - 90*CF^2*mt^4*mu^2 - 4224*CA^2*mu^3 + 
      5816*CA*CF*mu^3 - 1800*CF^2*mu^3 - 5946*CA^2*mt*mu^3 + 
      10902*CA*CF*mt*mu^3 - 4500*CF^2*mt*mu^3 - 1398*CA^2*mt^2*mu^3 + 
      5734*CA*CF*mt^2*mu^3 - 3564*CF^2*mt^2*mu^3 + 162*CA^2*mt^3*mu^3 + 
      684*CA*CF*mt^3*mu^3 - 684*CF^2*mt^3*mu^3 - 7392*CA^2*mu^4 + 
      10178*CA*CF*mu^4 - 3150*CF^2*mu^4 - 5970*CA^2*mt*mu^4 + 
      10488*CA*CF*mt*mu^4 - 4212*CF^2*mt*mu^4 - 816*CA^2*mt^2*mu^4 + 
      2390*CA*CF*mt^2*mu^4 - 1314*CF^2*mt^2*mu^4 - 6336*CA^2*mu^5 + 
      8724*CA*CF*mu^5 - 2700*CF^2*mu^5 - 1980*CA^2*mt*mu^5 + 
      3466*CA*CF*mt*mu^5 - 1404*CF^2*mt*mu^5 - 2112*CA^2*mu^6 + 
      2908*CA*CF*mu^6 - 900*CF^2*mu^6 - (552*I)*CA^2*mu^2*Pi + 
      (576*I)*CA*CF*mu^2*Pi - (432*I)*CF^2*mu^2*Pi - 
      (1050*I)*CA^2*mt*mu^2*Pi + (1080*I)*CA*CF*mt*mu^2*Pi - 
      (792*I)*CF^2*mt*mu^2*Pi - (498*I)*CA^2*mt^2*mu^2*Pi + 
      (504*I)*CA*CF*mt^2*mu^2*Pi - (360*I)*CF^2*mt^2*mu^2*Pi - 
      (2226*I)*CA^2*mu^3*Pi + (2376*I)*CA*CF*mu^3*Pi - 
      (1728*I)*CF^2*mu^3*Pi - (3060*I)*CA^2*mt*mu^3*Pi + 
      (3132*I)*CA*CF*mt*mu^3*Pi - (2304*I)*CF^2*mt*mu^3*Pi - 
      (996*I)*CA^2*mt^2*mu^3*Pi + (1008*I)*CA*CF*mt^2*mu^3*Pi - 
      (720*I)*CF^2*mt^2*mu^3*Pi - (3990*I)*CA^2*mu^4*Pi + 
      (4320*I)*CA*CF*mu^4*Pi - (3024*I)*CF^2*mu^4*Pi - 
      (2934*I)*CA^2*mt*mu^4*Pi + (2916*I)*CA*CF*mt*mu^4*Pi - 
      (2160*I)*CF^2*mt*mu^4*Pi - (516*I)*CA^2*mt^2*mu^4*Pi + 
      (558*I)*CA*CF*mt^2*mu^4*Pi - (396*I)*CF^2*mt^2*mu^4*Pi - 
      (3510*I)*CA^2*mu^5*Pi + (3816*I)*CA*CF*mu^5*Pi - 
      (2592*I)*CF^2*mu^5*Pi - (924*I)*CA^2*mt*mu^5*Pi + 
      (864*I)*CA*CF*mt*mu^5*Pi - (648*I)*CF^2*mt*mu^5*Pi - 
      (1194*I)*CA^2*mu^6*Pi + (1296*I)*CA*CF*mu^6*Pi - (864*I)*CF^2*mu^6*Pi + 
      225*CA^2*mu^2*Pi^2 + 165*CA*CF*mu^2*Pi^2 - 114*CF^2*mu^2*Pi^2 + 
      450*CA^2*mt*mu^2*Pi^2 + 330*CA*CF*mt*mu^2*Pi^2 - 
      228*CF^2*mt*mu^2*Pi^2 + 225*CA^2*mt^2*mu^2*Pi^2 + 
      165*CA*CF*mt^2*mu^2*Pi^2 - 114*CF^2*mt^2*mu^2*Pi^2 + 
      900*CA^2*mu^3*Pi^2 + 660*CA*CF*mu^3*Pi^2 - 456*CF^2*mu^3*Pi^2 + 
      1350*CA^2*mt*mu^3*Pi^2 + 990*CA*CF*mt*mu^3*Pi^2 - 
      684*CF^2*mt*mu^3*Pi^2 + 450*CA^2*mt^2*mu^3*Pi^2 + 
      330*CA*CF*mt^2*mu^3*Pi^2 - 228*CF^2*mt^2*mu^3*Pi^2 + 
      1575*CA^2*mu^4*Pi^2 + 1155*CA*CF*mu^4*Pi^2 - 798*CF^2*mu^4*Pi^2 + 
      1350*CA^2*mt*mu^4*Pi^2 + 990*CA*CF*mt*mu^4*Pi^2 - 
      684*CF^2*mt*mu^4*Pi^2 + 225*CA^2*mt^2*mu^4*Pi^2 + 
      165*CA*CF*mt^2*mu^4*Pi^2 - 114*CF^2*mt^2*mu^4*Pi^2 + 
      1350*CA^2*mu^5*Pi^2 + 990*CA*CF*mu^5*Pi^2 - 684*CF^2*mu^5*Pi^2 + 
      450*CA^2*mt*mu^5*Pi^2 + 330*CA*CF*mt*mu^5*Pi^2 - 
      228*CF^2*mt*mu^5*Pi^2 + 450*CA^2*mu^6*Pi^2 + 330*CA*CF*mu^6*Pi^2 - 
      228*CF^2*mu^6*Pi^2)*q2)/(288*mt*mu^2*(1 + mu)^2) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, mt])/
    (2*mt) - (CA^2*(5*CA - 6*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, 0, mt])/(8*mt) + 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1 - mu, mt])/(8*mt) - 
   (CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, mt])/(8*mt) - (3*CA*(CA - 2*CF)*(CA - CF)*CF*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, mt])/(8*mt) + 
   (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, mt])/(4*mt) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -mu, mt])/(8*mt) + 
   (CA^2*CF*(2*CA + CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1, mt])/(8*mt) + 
   (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, mt])/(4*mt) + 
   (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, mt])/(8*mt) + 
   (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, mt])/(8*mt) + 
   (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, 0, mt])/(8*mt) - (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, -1 - mu, mt])/
    (8*mt) + (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (77*CA^2 - 133*CA*CF + 54*CF^2 + (24*I)*CA^2*Pi - (54*I)*CA*CF*Pi + 
      (24*I)*CF^2*Pi)*q2*Log[q2])/(48*mt) - 
   (CA*(CA - 6*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*Log[q2]^2)/(16*mt) + G[-1 - mu, mt]*
    (-1/48*(CA*CF*(11*CA^2 - 9*CA*CF + 22*CA^2*mt - 18*CA*CF*mt + 
         11*CA^2*mt^2 - 15*CA*CF*mt^2 + 6*CF^2*mt^2 + 22*CA^2*mu - 
         18*CA*CF*mu + 4*CA^2*mt*mu + 12*CA*CF*mt*mu - 12*CF^2*mt*mu + 
         22*CA^2*mu^2 - 18*CA*CF*mu^2 + (6*I)*CA*CF*Pi + (12*I)*CF^2*Pi + 
         (12*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi + (6*I)*CA*CF*mt^2*Pi + 
         (12*I)*CF^2*mt^2*Pi + (12*I)*CA*CF*mu*Pi + (24*I)*CF^2*mu*Pi + 
         (12*I)*CA*CF*mt*mu*Pi + (24*I)*CF^2*mt*mu*Pi + 
         (12*I)*CA*CF*mu^2*Pi + (24*I)*CF^2*mu^2*Pi)*q2)/mt + 
     (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, mt]*
    ((CA*CF*(I + I*mt + (1 + I)*mu)*(1 + mt + (1 + I)*mu)*
       ((-77*I)*CA^2 + (133*I)*CA*CF - (54*I)*CF^2 + 6*CA^2*Pi - 
        48*CA*CF*Pi + 12*CF^2*Pi)*q2)/(48*mt) - 
     (3*CA*(CA - 2*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(8*mt)) + 
   G[-mu, mt]*((CA*CF*(3*CA^2 - 6*CA*CF + 6*CF^2 + 6*CA^2*mt - 12*CA*CF*mt + 
        12*CF^2*mt + 3*CA^2*mt^2 - 4*CA*CF*mt^2 + 4*CF^2*mt^2 + 6*CA^2*mu - 
        12*CA*CF*mu + 12*CF^2*mu + 9*CA^2*mt*mu - 16*CA*CF*mt*mu + 
        16*CF^2*mt*mu + 6*CA^2*mu^2 - 12*CA*CF*mu^2 + 12*CF^2*mu^2 + 
        (6*I)*CA*CF*Pi - (4*I)*CF^2*Pi + (12*I)*CA*CF*mt*Pi - 
        (8*I)*CF^2*mt*Pi + (6*I)*CA*CF*mt^2*Pi - (4*I)*CF^2*mt^2*Pi + 
        (12*I)*CA*CF*mu*Pi - (8*I)*CF^2*mu*Pi + (12*I)*CA*CF*mt*mu*Pi - 
        (8*I)*CF^2*mt*mu*Pi + (12*I)*CA*CF*mu^2*Pi - (8*I)*CF^2*mu^2*Pi)*q2)/
      (16*mt) + (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(8*mt))) + 
 G[-mu, mt]*(((-1/8*I)*CA*(CA - 2*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*Pi*q2*G[-1, 0, mu])/mt + 
   (CA*CF*(-11*CA*CF - 22*CA*CF*mt - 14*CA*CF*mt^2 + 3*CF^2*mt^2 - 
      22*CA*CF*mu - 25*CA*CF*mt*mu - 6*CF^2*mt*mu - 22*CA*CF*mu^2 + 
      9*CF^2*mu^2 + (3*I)*CA^2*Pi - (15*I)*CA*CF*Pi + (12*I)*CF^2*Pi + 
      (6*I)*CA^2*mt*Pi - (30*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi + 
      (3*I)*CA^2*mt^2*Pi - (15*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + 
      (6*I)*CA^2*mu*Pi - (30*I)*CA*CF*mu*Pi + (24*I)*CF^2*mu*Pi + 
      (6*I)*CA^2*mt*mu*Pi - (30*I)*CA*CF*mt*mu*Pi + (24*I)*CF^2*mt*mu*Pi + 
      (6*I)*CA^2*mu^2*Pi - (30*I)*CA*CF*mu^2*Pi + (24*I)*CF^2*mu^2*Pi)*q2*
     G[0, -1, mu])/(24*mt) + (3*CA*(CA - CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/(4*mt) + 
   (CA*(CA - 6*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[-1, -1, 0, mu])/(8*mt) - 
   (CA*(CA - 3*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, mu])/(4*mt) - (CA*(CA - 4*CF)*(CA - CF)*CF*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/(8*mt) + 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, mu])/(2*mt) + 
   (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, mu])/(4*mt) - (CA*(CA - 5*CF)*(CA - 2*CF)*CF*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, mu])/(8*mt) + 
   G[-1, -1, mu]*((CA*CF*(-9*CA^2 + 7*CA*CF - 18*CF^2 - 18*CA^2*mt + 
        14*CA*CF*mt - 36*CF^2*mt - 9*CA^2*mt^2 - 2*CA*CF*mt^2 - 9*CF^2*mt^2 - 
        18*CA^2*mu + 14*CA*CF*mu - 36*CF^2*mu - 36*CA^2*mt*mu + 
        41*CA*CF*mt*mu - 54*CF^2*mt*mu - 27*CA^2*mu^2 + 32*CA*CF*mu^2 - 
        45*CF^2*mu^2 + (3*I)*CA^2*Pi - (21*I)*CA*CF*Pi + (6*I)*CF^2*Pi + 
        (6*I)*CA^2*mt*Pi - (42*I)*CA*CF*mt*Pi + (12*I)*CF^2*mt*Pi + 
        (3*I)*CA^2*mt^2*Pi - (21*I)*CA*CF*mt^2*Pi + (6*I)*CF^2*mt^2*Pi + 
        (6*I)*CA^2*mu*Pi - (42*I)*CA*CF*mu*Pi + (12*I)*CF^2*mu*Pi + 
        (6*I)*CA^2*mt*mu*Pi - (42*I)*CA*CF*mt*mu*Pi + (12*I)*CF^2*mt*mu*Pi + 
        (6*I)*CA^2*mu^2*Pi - (42*I)*CA*CF*mu^2*Pi + (12*I)*CF^2*mu^2*Pi)*q2)/
      (24*mt) - (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt))) + 
 G[-1, mt]*(((-1/288*I)*CA*CF*Pi*(27*CA^2*mt^3 + 81*CA*CF*mt^3 - 
      90*CF^2*mt^3 + 108*CA^2*mt^4 + 324*CA*CF*mt^4 - 360*CF^2*mt^4 + 
      162*CA^2*mt^5 + 486*CA*CF*mt^5 - 540*CF^2*mt^5 + 108*CA^2*mt^6 + 
      324*CA*CF*mt^6 - 360*CF^2*mt^6 + 27*CA^2*mt^7 + 81*CA*CF*mt^7 - 
      90*CF^2*mt^7 + 81*CA^2*mt^2*mu + 405*CA*CF*mt^2*mu - 378*CF^2*mt^2*mu + 
      513*CA^2*mt^3*mu + 2223*CA*CF*mt^3*mu - 2178*CF^2*mt^3*mu + 
      1080*CA^2*mt^4*mu + 4320*CA*CF*mt^4*mu - 4356*CF^2*mt^4*mu + 
      972*CA^2*mt^5*mu + 3672*CA*CF*mt^5*mu - 3780*CF^2*mt^5*mu + 
      351*CA^2*mt^6*mu + 1251*CA*CF*mt^6*mu - 1314*CF^2*mt^6*mu + 
      27*CA^2*mt^7*mu + 81*CA*CF*mt^7*mu - 90*CF^2*mt^7*mu - 
      518*CA^2*mt*mu^2 + 648*CA*CF*mt*mu^2 - 324*CF^2*mt*mu^2 - 
      1685*CA^2*mt^2*mu^2 + 4491*CA*CF*mt^2*mu^2 - 2970*CF^2*mt^2*mu^2 - 
      1230*CA^2*mt^3*mu^2 + 11502*CA*CF*mt^3*mu^2 - 9144*CF^2*mt^3*mu^2 + 
      766*CA^2*mt^4*mu^2 + 13050*CA*CF*mt^4*mu^2 - 11628*CF^2*mt^4*mu^2 + 
      1072*CA^2*mt^5*mu^2 + 6318*CA*CF*mt^5*mu^2 - 6084*CF^2*mt^5*mu^2 + 
      243*CA^2*mt^6*mu^2 + 927*CA*CF*mt^6*mu^2 - 954*CF^2*mt^6*mu^2 - 
      554*CA^2*mu^3 + 270*CA*CF*mu^3 - 4896*CA^2*mt*mu^3 + 
      3978*CA*CF*mt*mu^3 - 1152*CF^2*mt*mu^3 - 10940*CA^2*mt^2*mu^3 + 
      14796*CA*CF*mt^2*mu^3 - 7200*CF^2*mt^2*mu^3 - 8540*CA^2*mt^3*mu^3 + 
      22860*CA*CF*mt^3*mu^3 - 15120*CF^2*mt^3*mu^3 - 1698*CA^2*mt^4*mu^3 + 
      14958*CA*CF*mt^4*mu^3 - 11952*CF^2*mt^4*mu^3 + 244*CA^2*mt^5*mu^3 + 
      3186*CA*CF*mt^5*mu^3 - 2880*CF^2*mt^5*mu^3 - 2806*CA^2*mu^4 + 
      1386*CA*CF*mu^4 - 15012*CA^2*mt*mu^4 + 10188*CA*CF*mt*mu^4 - 
      1836*CF^2*mt*mu^4 - 23008*CA^2*mt^2*mu^4 + 22770*CA*CF*mt^2*mu^4 - 
      8424*CF^2*mt^2*mu^4 - 11982*CA^2*mt^3*mu^4 + 20340*CA*CF*mt^3*mu^4 - 
      11556*CF^2*mt^3*mu^4 - 1492*CA^2*mt^4*mu^4 + 5904*CA*CF*mt^4*mu^4 - 
      4320*CF^2*mt^4*mu^4 - 6238*CA^2*mu^5 + 3114*CA*CF*mu^5 - 
      21984*CA^2*mt*mu^5 + 13338*CA*CF*mt*mu^5 - 1512*CF^2*mt*mu^5 - 
      20886*CA^2*mt^2*mu^5 + 17010*CA*CF*mt^2*mu^5 - 4968*CF^2*mt^2*mu^5 - 
      5140*CA^2*mt^3*mu^5 + 6786*CA*CF*mt^3*mu^5 - 3456*CF^2*mt^3*mu^5 - 
      7418*CA^2*mu^6 + 3726*CA*CF*mu^6 - 15926*CA^2*mt*mu^6 + 
      8784*CA*CF*mt*mu^6 - 504*CF^2*mt*mu^6 - 7052*CA^2*mt^2*mu^6 + 
      4950*CA*CF*mt^2*mu^6 - 1152*CF^2*mt^2*mu^6 - 4576*CA^2*mu^7 + 
      2304*CA*CF*mu^7 - 4576*CA^2*mt*mu^7 + 2304*CA*CF*mt*mu^7 - 
      1144*CA^2*mu^8 + 576*CA*CF*mu^8 - (94*I)*CA^2*mt*mu^2*Pi - 
      (30*I)*CA*CF*mt*mu^2*Pi - (376*I)*CA^2*mt^2*mu^2*Pi - 
      (120*I)*CA*CF*mt^2*mu^2*Pi - (564*I)*CA^2*mt^3*mu^2*Pi - 
      (180*I)*CA*CF*mt^3*mu^2*Pi - (376*I)*CA^2*mt^4*mu^2*Pi - 
      (120*I)*CA*CF*mt^4*mu^2*Pi - (94*I)*CA^2*mt^5*mu^2*Pi - 
      (30*I)*CA*CF*mt^5*mu^2*Pi - (94*I)*CA^2*mu^3*Pi - 
      (30*I)*CA*CF*mu^3*Pi - (852*I)*CA^2*mt*mu^3*Pi - 
      (246*I)*CA*CF*mt*mu^3*Pi - (2086*I)*CA^2*mt^2*mu^3*Pi - 
      (588*I)*CA*CF*mt^2*mu^3*Pi - (2086*I)*CA^2*mt^3*mu^3*Pi - 
      (588*I)*CA*CF*mt^3*mu^3*Pi - (852*I)*CA^2*mt^4*mu^3*Pi - 
      (246*I)*CA*CF*mt^4*mu^3*Pi - (94*I)*CA^2*mt^5*mu^3*Pi - 
      (30*I)*CA*CF*mt^5*mu^3*Pi - (476*I)*CA^2*mu^4*Pi - 
      (126*I)*CA*CF*mu^4*Pi - (2562*I)*CA^2*mt*mu^4*Pi - 
      (606*I)*CA*CF*mt*mu^4*Pi - (4172*I)*CA^2*mt^2*mu^4*Pi - 
      (960*I)*CA*CF*mt^2*mu^4*Pi - (2562*I)*CA^2*mt^3*mu^4*Pi - 
      (606*I)*CA*CF*mt^3*mu^4*Pi - (476*I)*CA^2*mt^4*mu^4*Pi - 
      (126*I)*CA*CF*mt^4*mu^4*Pi - (1040*I)*CA^2*mu^5*Pi - 
      (198*I)*CA*CF*mu^5*Pi - (3666*I)*CA^2*mt*mu^5*Pi - 
      (630*I)*CA*CF*mt*mu^5*Pi - (3666*I)*CA^2*mt^2*mu^5*Pi - 
      (630*I)*CA*CF*mt^2*mu^5*Pi - (1040*I)*CA^2*mt^3*mu^5*Pi - 
      (198*I)*CA*CF*mt^3*mu^5*Pi - (1204*I)*CA^2*mu^6*Pi - 
      (138*I)*CA*CF*mu^6*Pi - (2584*I)*CA^2*mt*mu^6*Pi - 
      (276*I)*CA*CF*mt*mu^6*Pi - (1204*I)*CA^2*mt^2*mu^6*Pi - 
      (138*I)*CA*CF*mt^2*mu^6*Pi - (722*I)*CA^2*mu^7*Pi - 
      (36*I)*CA*CF*mu^7*Pi - (722*I)*CA^2*mt*mu^7*Pi - 
      (36*I)*CA*CF*mt*mu^7*Pi - (176*I)*CA^2*mu^8*Pi - 39*CA^2*mt*mu^2*Pi^2 - 
      6*CA*CF*mt*mu^2*Pi^2 - 156*CA^2*mt^2*mu^2*Pi^2 - 
      24*CA*CF*mt^2*mu^2*Pi^2 - 234*CA^2*mt^3*mu^2*Pi^2 - 
      36*CA*CF*mt^3*mu^2*Pi^2 - 156*CA^2*mt^4*mu^2*Pi^2 - 
      24*CA*CF*mt^4*mu^2*Pi^2 - 39*CA^2*mt^5*mu^2*Pi^2 - 
      6*CA*CF*mt^5*mu^2*Pi^2 - 39*CA^2*mu^3*Pi^2 - 6*CA*CF*mu^3*Pi^2 - 
      351*CA^2*mt*mu^3*Pi^2 - 54*CA*CF*mt*mu^3*Pi^2 - 
      858*CA^2*mt^2*mu^3*Pi^2 - 132*CA*CF*mt^2*mu^3*Pi^2 - 
      858*CA^2*mt^3*mu^3*Pi^2 - 132*CA*CF*mt^3*mu^3*Pi^2 - 
      351*CA^2*mt^4*mu^3*Pi^2 - 54*CA*CF*mt^4*mu^3*Pi^2 - 
      39*CA^2*mt^5*mu^3*Pi^2 - 6*CA*CF*mt^5*mu^3*Pi^2 - 195*CA^2*mu^4*Pi^2 - 
      30*CA*CF*mu^4*Pi^2 - 1053*CA^2*mt*mu^4*Pi^2 - 162*CA*CF*mt*mu^4*Pi^2 - 
      1716*CA^2*mt^2*mu^4*Pi^2 - 264*CA*CF*mt^2*mu^4*Pi^2 - 
      1053*CA^2*mt^3*mu^4*Pi^2 - 162*CA*CF*mt^3*mu^4*Pi^2 - 
      195*CA^2*mt^4*mu^4*Pi^2 - 30*CA*CF*mt^4*mu^4*Pi^2 - 
      429*CA^2*mu^5*Pi^2 - 66*CA*CF*mu^5*Pi^2 - 1521*CA^2*mt*mu^5*Pi^2 - 
      234*CA*CF*mt*mu^5*Pi^2 - 1521*CA^2*mt^2*mu^5*Pi^2 - 
      234*CA*CF*mt^2*mu^5*Pi^2 - 429*CA^2*mt^3*mu^5*Pi^2 - 
      66*CA*CF*mt^3*mu^5*Pi^2 - 507*CA^2*mu^6*Pi^2 - 78*CA*CF*mu^6*Pi^2 - 
      1092*CA^2*mt*mu^6*Pi^2 - 168*CA*CF*mt*mu^6*Pi^2 - 
      507*CA^2*mt^2*mu^6*Pi^2 - 78*CA*CF*mt^2*mu^6*Pi^2 - 
      312*CA^2*mu^7*Pi^2 - 48*CA*CF*mu^7*Pi^2 - 312*CA^2*mt*mu^7*Pi^2 - 
      48*CA*CF*mt*mu^7*Pi^2 - 78*CA^2*mu^8*Pi^2 - 12*CA*CF*mu^8*Pi^2)*q2)/
    (mt*mu^2*(1 + mu)*(mt + mu)*(1 + mt + mu)^2) - 
   ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[0, 0, mu])/mt - (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[-1, -1, -1, mu])/(8*mt) - 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, mu])/(4*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, mu])/
    (4*mt) + (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, mu])/(8*mt) + 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, mu])/
    (4*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, mu])/(8*mt) - 
   (5*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, mu])/
    (8*mt) - (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*Pi*
     ((22*I)*CA - (9*I)*CF + 3*CA*Pi)*q2*Log[q2])/(24*mt) - 
   ((I/16)*CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*
     q2*Log[q2]^2)/mt + G[-1, 0, mu]*
    ((CA^2*CF*(28*CA - 15*CF + 56*CA*mt - 30*CF*mt + 28*CA*mt^2 - 
        15*CF*mt^2 + 47*CA*mu + 6*CF*mu + 47*CA*mt*mu + 6*CF*mt*mu + 
        44*CA*mu^2 + (36*I)*CA*Pi + (72*I)*CA*mt*Pi + (36*I)*CA*mt^2*Pi + 
        (72*I)*CA*mu*Pi + (72*I)*CA*mt*mu*Pi + (72*I)*CA*mu^2*Pi)*q2)/
      (48*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(8*mt)) + G[0, -1, mu]*
    ((CA^2*CF*(28*CA - 15*CF + 56*CA*mt - 30*CF*mt + 28*CA*mt^2 - 
        15*CF*mt^2 + 47*CA*mu + 6*CF*mu + 47*CA*mt*mu + 6*CF*mt*mu + 
        44*CA*mu^2 + (36*I)*CA*Pi + (72*I)*CA*mt*Pi + (36*I)*CA*mt^2*Pi + 
        (72*I)*CA*mu*Pi + (72*I)*CA*mt*mu*Pi + (72*I)*CA*mu^2*Pi)*q2)/
      (48*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(8*mt)) + G[-1, mu]^2*
    ((CA^2*CF*(21*CA - 11*CF + 42*CA*mt - 22*CF*mt + 21*CA*mt^2 - 
        11*CF*mt^2 + 43*CA*mu - 26*CF*mu + 43*CA*mt*mu - 26*CF*mt*mu + 
        44*CA*mu^2 - 24*CF*mu^2 + (10*I)*CA*Pi + (4*I)*CF*Pi + 
        (20*I)*CA*mt*Pi + (8*I)*CF*mt*Pi + (10*I)*CA*mt^2*Pi + 
        (4*I)*CF*mt^2*Pi + (20*I)*CA*mu*Pi + (8*I)*CF*mu*Pi + 
        (20*I)*CA*mt*mu*Pi + (8*I)*CF*mt*mu*Pi + (20*I)*CA*mu^2*Pi + 
        (8*I)*CF*mu^2*Pi)*q2)/(16*mt) - 
     (CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(8*mt)) + G[-1, -1, mu]*
    ((CA^2*CF*(-21*CA + 11*CF - 42*CA*mt + 22*CF*mt - 21*CA*mt^2 + 
        11*CF*mt^2 - 43*CA*mu + 26*CF*mu - 43*CA*mt*mu + 26*CF*mt*mu - 
        44*CA*mu^2 + 24*CF*mu^2 - (11*I)*CA*Pi - (4*I)*CF*Pi - 
        (22*I)*CA*mt*Pi - (8*I)*CF*mt*Pi - (11*I)*CA*mt^2*Pi - 
        (4*I)*CF*mt^2*Pi - (22*I)*CA*mu*Pi - (8*I)*CF*mu*Pi - 
        (22*I)*CA*mt*mu*Pi - (8*I)*CF*mt*mu*Pi - (22*I)*CA*mu^2*Pi - 
        (8*I)*CF*mu^2*Pi)*q2)/(8*mt) + 
     (CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, mu]*
    ((CA^2*CF*Pi*((3*I)*CF + (6*I)*CF*mt + (3*I)*CF*mt^2 + I*CA*mu + 
        (2*I)*CF*mu + I*CA*mt*mu + (2*I)*CF*mt*mu + 2*CA*Pi + 4*CA*mt*Pi + 
        2*CA*mt^2*Pi + 4*CA*mu*Pi + 4*CA*mt*mu*Pi + 4*CA*mu^2*Pi)*q2)/
      (16*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, mu])/mt + (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1, mu])/(2*mt) - 
     ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       Log[q2])/mt) + G[-1, mu]*
    (-1/16*(CA^2*CF*Pi*(I*CA - I*CF + (2*I)*CA*mt - (2*I)*CF*mt + I*CA*mt^2 - 
         I*CF*mt^2 + I*CA*mu + (2*I)*CF*mu + I*CA*mt*mu + (2*I)*CF*mt*mu + 
         2*CA*Pi + 4*CA*mt*Pi + 2*CA*mt^2*Pi + 4*CA*mu*Pi + 4*CA*mt*mu*Pi + 
         4*CA*mu^2*Pi)*q2)/mt + (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1, -1, mu])/(8*mt) + 
     (7*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, mu])/
      (8*mt) + (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, mu])/(8*mt) - (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, 0, mu])/(8*mt) - 
     ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       Log[q2])/mt + G[0, mu]*((CA^2*CF*(-28*CA + 15*CF - 56*CA*mt + 
          30*CF*mt - 28*CA*mt^2 + 15*CF*mt^2 - 47*CA*mu - 6*CF*mu - 
          47*CA*mt*mu - 6*CF*mt*mu - 44*CA*mu^2 - (30*I)*CA*Pi - 
          (60*I)*CA*mt*Pi - (30*I)*CA*mt^2*Pi - (60*I)*CA*mu*Pi - 
          (60*I)*CA*mt*mu*Pi - (60*I)*CA*mu^2*Pi)*q2)/(48*mt) + 
       (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (8*mt)))) + (CA*CF*q2*Log[q2]*(-8364*CA^2 + 10994*CA*CF - 2430*CF^2 - 
    17520*CA^2*mt + 23104*CA*CF*mt - 5184*CF^2*mt - 9156*CA^2*mt^2 + 
    12110*CA*CF*mt^2 - 2754*CF^2*mt^2 - 16728*CA^2*mu + 21988*CA*CF*mu - 
    4860*CF^2*mu - 16728*CA^2*mt*mu + 21988*CA*CF*mt*mu - 4860*CF^2*mt*mu - 
    16728*CA^2*mu^2 + 21988*CA*CF*mu^2 - 4860*CF^2*mu^2 + (1716*I)*CA^2*Pi - 
    (864*I)*CA*CF*Pi + (3540*I)*CA^2*mt*Pi - (1836*I)*CA*CF*mt*Pi + 
    (1824*I)*CA^2*mt^2*Pi - (972*I)*CA*CF*mt^2*Pi + (3432*I)*CA^2*mu*Pi - 
    (1728*I)*CA*CF*mu*Pi + (3432*I)*CA^2*mt*mu*Pi - (1728*I)*CA*CF*mt*mu*Pi + 
    (3432*I)*CA^2*mu^2*Pi - (1728*I)*CA*CF*mu^2*Pi - 1155*CA^2*Pi^2 + 
    525*CA*CF*Pi^2 - 162*CF^2*Pi^2 - 2310*CA^2*mt*Pi^2 + 1050*CA*CF*mt*Pi^2 - 
    324*CF^2*mt*Pi^2 - 1155*CA^2*mt^2*Pi^2 + 525*CA*CF*mt^2*Pi^2 - 
    162*CF^2*mt^2*Pi^2 - 2310*CA^2*mu*Pi^2 + 1050*CA*CF*mu*Pi^2 - 
    324*CF^2*mu*Pi^2 - 2310*CA^2*mt*mu*Pi^2 + 1050*CA*CF*mt*mu*Pi^2 - 
    324*CF^2*mt*mu*Pi^2 - 2310*CA^2*mu^2*Pi^2 + 1050*CA*CF*mu^2*Pi^2 - 
    324*CF^2*mu^2*Pi^2 + (117*I)*CA^2*Pi^3 + (18*I)*CA*CF*Pi^3 + 
    (234*I)*CA^2*mt*Pi^3 + (36*I)*CA*CF*mt*Pi^3 + (117*I)*CA^2*mt^2*Pi^3 + 
    (18*I)*CA*CF*mt^2*Pi^3 + (234*I)*CA^2*mu*Pi^3 + (36*I)*CA*CF*mu*Pi^3 + 
    (234*I)*CA^2*mt*mu*Pi^3 + (36*I)*CA*CF*mt*mu*Pi^3 + 
    (234*I)*CA^2*mu^2*Pi^3 + (36*I)*CA*CF*mu^2*Pi^3 - 108*CA^2*Zeta[3] - 
    2808*CA*CF*Zeta[3] + 2592*CF^2*Zeta[3] - 216*CA^2*mt*Zeta[3] - 
    5616*CA*CF*mt*Zeta[3] + 5184*CF^2*mt*Zeta[3] - 108*CA^2*mt^2*Zeta[3] - 
    2808*CA*CF*mt^2*Zeta[3] + 2592*CF^2*mt^2*Zeta[3] - 216*CA^2*mu*Zeta[3] - 
    5616*CA*CF*mu*Zeta[3] + 5184*CF^2*mu*Zeta[3] - 216*CA^2*mt*mu*Zeta[3] - 
    5616*CA*CF*mt*mu*Zeta[3] + 5184*CF^2*mt*mu*Zeta[3] - 
    216*CA^2*mu^2*Zeta[3] - 5616*CA*CF*mu^2*Zeta[3] + 
    5184*CF^2*mu^2*Zeta[3]))/(1728*mt) + 
 (CA*CF*q2*(2049600*CA^2*mt*mu - 1950500*CA*CF*mt*mu + 413100*CF^2*mt*mu + 
    12654720*CA^2*mt^2*mu - 12232920*CA*CF*mt^2*mu + 2608200*CF^2*mt^2*mu + 
    32529600*CA^2*mt^3*mu - 31907100*CA*CF*mt^3*mu + 6844500*CF^2*mt^3*mu + 
    44563200*CA^2*mt^4*mu - 44309200*CA*CF*mt^4*mu + 9558000*CF^2*mt^4*mu + 
    34315200*CA^2*mt^5*mu - 34556700*CA*CF*mt^5*mu + 7492500*CF^2*mt^5*mu + 
    14083200*CA^2*mt^6*mu - 14352600*CA*CF*mt^6*mu + 3126600*CF^2*mt^6*mu + 
    2406720*CA^2*mt^7*mu - 2480420*CA*CF*mt^7*mu + 542700*CF^2*mt^7*mu + 
    2049600*CA^2*mu^2 - 1950500*CA*CF*mu^2 + 413100*CF^2*mu^2 + 
    24952320*CA^2*mt*mu^2 - 23935920*CA*CF*mt*mu^2 + 5086800*CF^2*mt*mu^2 + 
    99407040*CA^2*mt^2*mu^2 - 96442780*CA*CF*mt^2*mu^2 + 
    20582100*CF^2*mt^2*mu^2 + 193910400*CA^2*mt^3*mu^2 - 
    190382760*CA*CF*mt^3*mu^2 + 40807800*CF^2*mt^3*mu^2 + 
    208881600*CA^2*mt^4*mu^2 - 207554140*CA*CF*mt^4*mu^2 + 
    44687700*CF^2*mt^4*mu^2 + 126009600*CA^2*mt^5*mu^2 - 
    126715360*CA*CF*mt^5*mu^2 + 27410400*CF^2*mt^5*mu^2 + 
    39347520*CA^2*mt^6*mu^2 - 40047460*CA*CF*mt^6*mu^2 + 
    8707500*CF^2*mt^6*mu^2 + 4813440*CA^2*mt^7*mu^2 - 
    4960840*CA*CF*mt^7*mu^2 + 1085400*CF^2*mt^7*mu^2 + 12297600*CA^2*mu^3 - 
    11703000*CA*CF*mu^3 + 2478600*CF^2*mu^3 + 99671040*CA^2*mt*mu^3 - 
    95743680*CA*CF*mt*mu^3 + 20347200*CF^2*mt*mu^3 + 
    302469120*CA^2*mt^2*mu^3 - 293590080*CA*CF*mt^2*mu^3 + 
    62596800*CF^2*mt^2*mu^3 + 461582400*CA^2*mt^3*mu^3 - 
    452934020*CA*CF*mt^3*mu^3 + 96900300*CF^2*mt^3*mu^3 + 
    384585600*CA^2*mt^4*mu^3 - 381633800*CA*CF*mt^4*mu^3 + 
    81955800*CF^2*mt^4*mu^3 + 172137600*CA^2*mt^5*mu^3 - 
    172805880*CA*CF*mt^5*mu^3 + 37276200*CF^2*mt^5*mu^3 + 
    36445440*CA^2*mt^6*mu^3 - 37037120*CA*CF*mt^6*mu^3 + 
    8035200*CF^2*mt^6*mu^3 + 2406720*CA^2*mt^7*mu^3 - 
    2480420*CA*CF*mt^7*mu^3 + 542700*CF^2*mt^7*mu^3 + 32793600*CA^2*mu^4 - 
    31208000*CA*CF*mu^4 + 6609600*CF^2*mu^4 + 202312320*CA^2*mt*mu^4 - 
    194328520*CA*CF*mt*mu^4 + 41261400*CF^2*mt*mu^4 + 
    479724480*CA^2*mt^2*mu^4 - 465403260*CA*CF*mt^2*mu^4 + 
    99054900*CF^2*mt^2*mu^4 + 564831360*CA^2*mt^3*mu^4 - 
    553660920*CA*CF*mt^3*mu^4 + 118146600*CF^2*mt^3*mu^4 + 
    346951680*CA^2*mt^4*mu^4 - 343728400*CA*CF*mt^4*mu^4 + 
    73580400*CF^2*mt^4*mu^4 + 103507200*CA^2*mt^5*mu^4 - 
    103692480*CA*CF*mt^5*mu^4 + 22291200*CF^2*mt^5*mu^4 + 
    11181120*CA^2*mt^6*mu^4 - 11342260*CA*CF*mt^6*mu^4 + 
    2454300*CF^2*mt^6*mu^4 + 49190400*CA^2*mu^5 - 46812000*CA*CF*mu^5 + 
    9914400*CF^2*mu^5 + 235750080*CA^2*mt*mu^5 - 226427180*CA*CF*mt*mu^5 + 
    48024900*CF^2*mt*mu^5 + 430519680*CA^2*mt^2*mu^5 - 
    417553800*CA*CF*mt^2*mu^5 + 88695000*CF^2*mt^2*mu^5 + 
    373752960*CA^2*mt^3*mu^5 - 366119320*CA*CF*mt^3*mu^5 + 
    77905800*CF^2*mt^3*mu^5 + 152856960*CA^2*mt^4*mu^5 - 
    151225960*CA*CF*mt^4*mu^5 + 32254200*CF^2*mt^4*mu^5 + 
    23064000*CA^2*mt^5*mu^5 - 23045260*CA*CF*mt^5*mu^5 + 
    4932900*CF^2*mt^5*mu^5 + 43041600*CA^2*mu^6 - 40960500*CA*CF*mu^6 + 
    8675100*CF^2*mu^6 + 158843520*CA^2*mt*mu^6 - 152668920*CA*CF*mt*mu^6 + 
    32351400*CF^2*mt*mu^6 + 214596480*CA^2*mt^2*mu^6 - 
    208342760*CA*CF*mt^2*mu^6 + 44177400*CF^2*mt^2*mu^6 + 
    124967040*CA^2*mt^3*mu^6 - 122520760*CA*CF*mt^3*mu^6 + 
    26001000*CF^2*mt^3*mu^6 + 26172480*CA^2*mt^4*mu^6 - 
    25886420*CA*CF*mt^4*mu^6 + 5499900*CF^2*mt^4*mu^6 + 20496000*CA^2*mu^7 - 
    19505000*CA*CF*mu^7 + 4131000*CF^2*mu^7 + 56697600*CA^2*mt*mu^7 - 
    54614000*CA*CF*mt*mu^7 + 11566800*CF^2*mt*mu^7 + 
    52045440*CA^2*mt^2*mu^7 - 50713000*CA*CF*mt^2*mu^7 + 
    10740600*CF^2*mt^2*mu^7 + 15843840*CA^2*mt^3*mu^7 - 
    15604000*CA*CF*mt^3*mu^7 + 3304800*CF^2*mt^3*mu^7 + 4099200*CA^2*mu^8 - 
    3901000*CA*CF*mu^8 + 826200*CF^2*mu^8 + 8060160*CA^2*mt*mu^8 - 
    7802000*CA*CF*mt*mu^8 + 1652400*CF^2*mt*mu^8 + 3960960*CA^2*mt^2*mu^8 - 
    3901000*CA*CF*mt^2*mu^8 + 826200*CF^2*mt^2*mu^8 - 
    (19440*I)*CA^2*mt^3*Pi - (58320*I)*CA*CF*mt^3*Pi + 
    (64800*I)*CF^2*mt^3*Pi - (97200*I)*CA^2*mt^4*Pi - 
    (291600*I)*CA*CF*mt^4*Pi + (324000*I)*CF^2*mt^4*Pi - 
    (194400*I)*CA^2*mt^5*Pi - (583200*I)*CA*CF*mt^5*Pi + 
    (648000*I)*CF^2*mt^5*Pi - (194400*I)*CA^2*mt^6*Pi - 
    (583200*I)*CA*CF*mt^6*Pi + (648000*I)*CF^2*mt^6*Pi - 
    (97200*I)*CA^2*mt^7*Pi - (291600*I)*CA*CF*mt^7*Pi + 
    (324000*I)*CF^2*mt^7*Pi - (19440*I)*CA^2*mt^8*Pi - 
    (58320*I)*CA*CF*mt^8*Pi + (64800*I)*CF^2*mt^8*Pi + 
    (58560*I)*CA^2*mt*mu*Pi + (174240*I)*CA^2*mt^2*mu*Pi - 
    (159840*I)*CA*CF*mt^2*mu*Pi + (142560*I)*CF^2*mt^2*mu*Pi - 
    (113040*I)*CA^2*mt^3*mu*Pi - (1324080*I)*CA*CF*mt^3*mu*Pi + 
    (1296000*I)*CF^2*mt^3*mu*Pi - (1062240*I)*CA^2*mt^4*mu*Pi - 
    (3814560*I)*CA*CF*mt^4*mu*Pi + (3888000*I)*CF^2*mt^4*mu*Pi - 
    (1683360*I)*CA^2*mt^5*mu*Pi - (5214240*I)*CA*CF*mt^5*mu*Pi + 
    (5443200*I)*CF^2*mt^5*mu*Pi - (1190880*I)*CA^2*mt^6*mu*Pi - 
    (3598560*I)*CA*CF*mt^6*mu*Pi + (3823200*I)*CF^2*mt^6*mu*Pi - 
    (379920*I)*CA^2*mt^7*mu*Pi - (1151280*I)*CA*CF*mt^7*mu*Pi + 
    (1244160*I)*CF^2*mt^7*mu*Pi - (38880*I)*CA^2*mt^8*mu*Pi - 
    (116640*I)*CA*CF*mt^8*mu*Pi + (129600*I)*CF^2*mt^8*mu*Pi + 
    (58560*I)*CA^2*mu^2*Pi + (545040*I)*CA^2*mt*mu^2*Pi - 
    (62640*I)*CA*CF*mt*mu^2*Pi + (758640*I)*CA^2*mt^2*mu^2*Pi - 
    (1224720*I)*CA*CF*mt^2*mu^2*Pi + (790560*I)*CF^2*mt^2*mu^2*Pi - 
    (1591920*I)*CA^2*mt^3*mu^2*Pi - (6015600*I)*CA*CF*mt^3*mu^2*Pi + 
    (4976640*I)*CF^2*mt^3*mu^2*Pi - (5165520*I)*CA^2*mt^4*mu^2*Pi - 
    (12426480*I)*CA*CF*mt^4*mu^2*Pi + (11288160*I)*CF^2*mt^4*mu^2*Pi - 
    (5323920*I)*CA^2*mt^5*mu^2*Pi - (12551760*I)*CA*CF*mt^5*mu^2*Pi + 
    (11975040*I)*CF^2*mt^5*mu^2*Pi - (2471280*I)*CA^2*mt^6*mu^2*Pi - 
    (6197040*I)*CA*CF*mt^6*mu^2*Pi + (6104160*I)*CF^2*mt^6*mu^2*Pi - 
    (468240*I)*CA^2*mt^7*mu^2*Pi - (1276560*I)*CA*CF*mt^7*mu^2*Pi + 
    (1296000*I)*CF^2*mt^7*mu^2*Pi - (19440*I)*CA^2*mt^8*mu^2*Pi - 
    (58320*I)*CA*CF*mt^8*mu^2*Pi + (64800*I)*CF^2*mt^8*mu^2*Pi + 
    (351360*I)*CA^2*mu^3*Pi + (38880*I)*CA*CF*mu^3*Pi - 
    (77760*I)*CF^2*mu^3*Pi + (1711440*I)*CA^2*mt*mu^3*Pi - 
    (36720*I)*CA*CF*mt*mu^3*Pi - (492480*I)*CF^2*mt*mu^3*Pi + 
    (319680*I)*CA^2*mt^2*mu^3*Pi - (2674080*I)*CA*CF*mt^2*mu^3*Pi + 
    (453600*I)*CF^2*mt^2*mu^3*Pi - (7019760*I)*CA^2*mt^3*mu^3*Pi - 
    (10594800*I)*CA*CF*mt^3*mu^3*Pi + (6350400*I)*CF^2*mt^3*mu^3*Pi - 
    (11686080*I)*CA^2*mt^4*mu^3*Pi - (16757280*I)*CA*CF*mt^4*mu^3*Pi + 
    (12558240*I)*CF^2*mt^4*mu^3*Pi - (7668720*I)*CA^2*mt^5*mu^3*Pi - 
    (12426480*I)*CA*CF*mt^5*mu^3*Pi + (10251360*I)*CF^2*mt^5*mu^3*Pi - 
    (2147520*I)*CA^2*mt^6*mu^3*Pi - (4082400*I)*CA*CF*mt^6*mu^3*Pi + 
    (3551040*I)*CF^2*mt^6*mu^3*Pi - (185520*I)*CA^2*mt^7*mu^3*Pi - 
    (416880*I)*CA*CF*mt^7*mu^3*Pi + (375840*I)*CF^2*mt^7*mu^3*Pi + 
    (936960*I)*CA^2*mu^4*Pi + (155520*I)*CA*CF*mu^4*Pi - 
    (311040*I)*CF^2*mu^4*Pi + (2449200*I)*CA^2*mt*mu^4*Pi + 
    (343440*I)*CA*CF*mt*mu^4*Pi - (1749600*I)*CF^2*mt*mu^4*Pi - 
    (3137040*I)*CA^2*mt^2*mu^4*Pi - (2330640*I)*CA*CF*mt^2*mu^4*Pi - 
    (2125440*I)*CF^2*mt^2*mu^4*Pi - (13240800*I)*CA^2*mt^3*mu^4*Pi - 
    (8557920*I)*CA*CF*mt^3*mu^4*Pi + (1840320*I)*CF^2*mt^3*mu^4*Pi - 
    (13045920*I)*CA^2*mt^4*mu^4*Pi - (10428480*I)*CA*CF*mt^4*mu^4*Pi + 
    (5235840*I)*CF^2*mt^4*mu^4*Pi - (5127120*I)*CA^2*mt^5*mu^4*Pi - 
    (5289840*I)*CA*CF*mt^5*mu^4*Pi + (3330720*I)*CF^2*mt^5*mu^4*Pi - 
    (672720*I)*CA^2*mt^6*mu^4*Pi - (900720*I)*CA*CF*mt^6*mu^4*Pi + 
    (622080*I)*CF^2*mt^6*mu^4*Pi + (1405440*I)*CA^2*mu^5*Pi + 
    (233280*I)*CA*CF*mu^5*Pi - (466560*I)*CF^2*mu^5*Pi + 
    (1435920*I)*CA^2*mt*mu^5*Pi + (624240*I)*CA*CF*mt*mu^5*Pi - 
    (2293920*I)*CF^2*mt*mu^5*Pi - (6589440*I)*CA^2*mt^2*mu^5*Pi - 
    (699840*I)*CA*CF*mt^2*mu^5*Pi - (3473280*I)*CF^2*mt^2*mu^5*Pi - 
    (12156000*I)*CA^2*mt^3*mu^5*Pi - (3123360*I)*CA*CF*mt^3*mu^5*Pi - 
    (1671840*I)*CF^2*mt^3*mu^5*Pi - (6967680*I)*CA^2*mt^4*mu^5*Pi - 
    (2816640*I)*CA*CF*mt^4*mu^5*Pi + (233280*I)*CF^2*mt^4*mu^5*Pi - 
    (1293360*I)*CA^2*mt^5*mu^5*Pi - (784080*I)*CA*CF*mt^5*mu^5*Pi + 
    (259200*I)*CF^2*mt^5*mu^5*Pi + (1229760*I)*CA^2*mu^6*Pi + 
    (155520*I)*CA*CF*mu^6*Pi - (311040*I)*CF^2*mu^6*Pi - 
    (218880*I)*CA^2*mt*mu^6*Pi + (384480*I)*CA*CF*mt*mu^6*Pi - 
    (1308960*I)*CF^2*mt*mu^6*Pi - (5430720*I)*CA^2*mt^2*mu^6*Pi + 
    (60480*I)*CA*CF*mt^2*mu^6*Pi - (1853280*I)*CF^2*mt^2*mu^6*Pi - 
    (5251200*I)*CA^2*mt^3*mu^6*Pi - (410400*I)*CA*CF*mt^3*mu^6*Pi - 
    (1023840*I)*CF^2*mt^3*mu^6*Pi - (1407360*I)*CA^2*mt^4*mu^6*Pi - 
    (241920*I)*CA*CF*mt^4*mu^6*Pi - (168480*I)*CF^2*mt^4*mu^6*Pi + 
    (585600*I)*CA^2*mu^7*Pi + (38880*I)*CA*CF*mu^7*Pi - 
    (77760*I)*CF^2*mu^7*Pi - (645600*I)*CA^2*mt*mu^7*Pi + 
    (77760*I)*CA*CF*mt*mu^7*Pi - (272160*I)*CF^2*mt*mu^7*Pi - 
    (1907520*I)*CA^2*mt^2*mu^7*Pi + (38880*I)*CA*CF*mt^2*mu^7*Pi - 
    (311040*I)*CF^2*mt^2*mu^7*Pi - (814560*I)*CA^2*mt^3*mu^7*Pi - 
    (116640*I)*CF^2*mt^3*mu^7*Pi + (117120*I)*CA^2*mu^8*Pi - 
    (215040*I)*CA^2*mt*mu^8*Pi - (193920*I)*CA^2*mt^2*mu^8*Pi + 
    297900*CA^2*mt*mu*Pi^2 - 175560*CA*CF*mt*mu*Pi^2 + 
    45360*CF^2*mt*mu*Pi^2 + 1845360*CA^2*mt^2*mu*Pi^2 - 
    905400*CA*CF*mt^2*mu*Pi^2 + 84240*CF^2*mt^2*mu*Pi^2 + 
    4713300*CA^2*mt^3*mu*Pi^2 - 1866600*CA*CF*mt^3*mu*Pi^2 - 
    248400*CF^2*mt^3*mu*Pi^2 + 6357600*CA^2*mt^4*mu*Pi^2 - 
    1923600*CA*CF*mt^4*mu*Pi^2 - 928800*CF^2*mt^4*mu*Pi^2 + 
    4778100*CA^2*mt^5*mu*Pi^2 - 991800*CA*CF*mt^5*mu*Pi^2 - 
    1134000*CF^2*mt^5*mu*Pi^2 + 1897200*CA^2*mt^6*mu*Pi^2 - 
    205560*CA*CF*mt^6*mu*Pi^2 - 624240*CF^2*mt^6*mu*Pi^2 + 
    310860*CA^2*mt^7*mu*Pi^2 - 600*CA*CF*mt^7*mu*Pi^2 - 
    131760*CF^2*mt^7*mu*Pi^2 + 297900*CA^2*mu^2*Pi^2 - 
    175560*CA*CF*mu^2*Pi^2 + 45360*CF^2*mu^2*Pi^2 + 
    3615480*CA^2*mt*mu^2*Pi^2 - 1919880*CA*CF*mt*mu^2*Pi^2 + 
    334800*CF^2*mt*mu^2*Pi^2 + 14449140*CA^2*mt^2*mu^2*Pi^2 - 
    6577320*CA*CF*mt^2*mu^2*Pi^2 + 222480*CF^2*mt^2*mu^2*Pi^2 + 
    28099080*CA^2*mt^3*mu^2*Pi^2 - 10687680*CA*CF*mt^3*mu^2*Pi^2 - 
    1663200*CF^2*mt^3*mu^2*Pi^2 + 29910420*CA^2*mt^4*mu^2*Pi^2 - 
    9165720*CA*CF*mt^4*mu^2*Pi^2 - 3920400*CF^2*mt^4*mu^2*Pi^2 + 
    17651880*CA^2*mt^5*mu^2*Pi^2 - 4032840*CA*CF*mt^5*mu^2*Pi^2 - 
    3626640*CF^2*mt^5*mu^2*Pi^2 + 5330700*CA^2*mt^6*mu^2*Pi^2 - 
    723000*CA*CF*mt^6*mu^2*Pi^2 - 1566000*CF^2*mt^6*mu^2*Pi^2 + 
    621720*CA^2*mt^7*mu^2*Pi^2 - 1200*CA*CF*mt^7*mu^2*Pi^2 - 
    263520*CF^2*mt^7*mu^2*Pi^2 + 1780920*CA^2*mu^3*Pi^2 - 
    1046880*CA*CF*mu^3*Pi^2 + 272160*CF^2*mu^3*Pi^2 + 
    14472000*CA^2*mt*mu^3*Pi^2 - 7489440*CA*CF*mt*mu^3*Pi^2 + 
    1196640*CF^2*mt*mu^3*Pi^2 + 44135280*CA^2*mt^2*mu^3*Pi^2 - 
    19673280*CA*CF*mt^2*mu^3*Pi^2 + 583200*CF^2*mt^2*mu^3*Pi^2 + 
    67328820*CA^2*mt^3*mu^3*Pi^2 - 25526400*CA*CF*mt^3*mu^3*Pi^2 - 
    3373920*CF^2*mt^3*mu^3*Pi^2 + 55585440*CA^2*mt^4*mu^3*Pi^2 - 
    17590920*CA*CF*mt^4*mu^3*Pi^2 - 6063120*CF^2*mt^4*mu^3*Pi^2 + 
    24361920*CA^2*mt^5*mu^3*Pi^2 - 6130440*CA*CF*mt^5*mu^3*Pi^2 - 
    4153680*CF^2*mt^5*mu^3*Pi^2 + 4971960*CA^2*mt^6*mu^3*Pi^2 - 
    835800*CA*CF*mt^6*mu^3*Pi^2 - 1254960*CF^2*mt^6*mu^3*Pi^2 + 
    310860*CA^2*mt^7*mu^3*Pi^2 - 600*CA*CF*mt^7*mu^3*Pi^2 - 
    131760*CF^2*mt^7*mu^3*Pi^2 + 4736160*CA^2*mu^4*Pi^2 - 
    2778720*CA*CF*mu^4*Pi^2 + 725760*CF^2*mu^4*Pi^2 + 
    29508840*CA^2*mt*mu^4*Pi^2 - 15131280*CA*CF*mt*mu^4*Pi^2 + 
    2449440*CF^2*mt*mu^4*Pi^2 + 70556220*CA^2*mt^2*mu^4*Pi^2 - 
    31433760*CA*CF*mt^2*mu^4*Pi^2 + 1477440*CF^2*mt^2*mu^4*Pi^2 + 
    83332080*CA^2*mt^3*mu^4*Pi^2 - 32074920*CA*CF*mt^3*mu^4*Pi^2 - 
    2831760*CF^2*mt^3*mu^4*Pi^2 + 50888520*CA^2*mt^4*mu^4*Pi^2 - 
    16798440*CA*CF*mt^4*mu^4*Pi^2 - 4240080*CF^2*mt^4*mu^4*Pi^2 + 
    14878440*CA^2*mt^5*mu^4*Pi^2 - 4123080*CA*CF*mt^5*mu^4*Pi^2 - 
    1967760*CF^2*mt^5*mu^4*Pi^2 + 1538460*CA^2*mt^6*mu^4*Pi^2 - 
    318360*CA*CF*mt^6*mu^4*Pi^2 - 313200*CF^2*mt^6*mu^4*Pi^2 + 
    7093440*CA^2*mu^5*Pi^2 - 4157280*CA*CF*mu^5*Pi^2 + 
    1088640*CF^2*mu^5*Pi^2 + 34563780*CA^2*mt*mu^5*Pi^2 - 
    17716200*CA*CF*mt*mu^5*Pi^2 + 3017520*CF^2*mt*mu^5*Pi^2 + 
    63938880*CA^2*mt^2*mu^5*Pi^2 - 28755720*CA*CF*mt^2*mu^5*Pi^2 + 
    2049840*CF^2*mt^2*mu^5*Pi^2 + 55950480*CA^2*mt^3*mu^5*Pi^2 - 
    22025640*CA*CF*mt^3*mu^5*Pi^2 - 905040*CF^2*mt^3*mu^5*Pi^2 + 
    22872240*CA^2*mt^4*mu^5*Pi^2 - 7862520*CA*CF*mt^4*mu^5*Pi^2 - 
    1332720*CF^2*mt^4*mu^5*Pi^2 + 3390300*CA^2*mt^5*mu^5*Pi^2 - 
    1033680*CA*CF*mt^5*mu^5*Pi^2 - 306720*CF^2*mt^5*mu^5*Pi^2 + 
    6204060*CA^2*mu^6*Pi^2 - 3634920*CA*CF*mu^6*Pi^2 + 
    952560*CF^2*mu^6*Pi^2 + 23382000*CA^2*mt*mu^6*Pi^2 - 
    12143880*CA*CF*mt*mu^6*Pi^2 + 2252880*CF^2*mt*mu^6*Pi^2 + 
    32168160*CA^2*mt^2*mu^6*Pi^2 - 14795880*CA*CF*mt^2*mu^6*Pi^2 + 
    1483920*CF^2*mt^2*mu^6*Pi^2 + 19006560*CA^2*mt^3*mu^6*Pi^2 - 
    7699800*CA*CF*mt^3*mu^6*Pi^2 + 19440*CF^2*mt^3*mu^6*Pi^2 + 
    4016340*CA^2*mt^4*mu^6*Pi^2 - 1412880*CA*CF*mt^4*mu^6*Pi^2 - 
    164160*CF^2*mt^4*mu^6*Pi^2 + 2955240*CA^2*mu^7*Pi^2 - 
    1731840*CA*CF*mu^7*Pi^2 + 453600*CF^2*mu^7*Pi^2 + 
    8355600*CA^2*mt*mu^7*Pi^2 - 4507440*CA*CF*mt*mu^7*Pi^2 + 
    959040*CF^2*mt*mu^7*Pi^2 + 7845480*CA^2*mt^2*mu^7*Pi^2 - 
    3819360*CA*CF*mt^2*mu^7*Pi^2 + 557280*CF^2*mt^2*mu^7*Pi^2 + 
    2445120*CA^2*mt^3*mu^7*Pi^2 - 1043760*CA*CF*mt^3*mu^7*Pi^2 + 
    51840*CF^2*mt^3*mu^7*Pi^2 + 591480*CA^2*mu^8*Pi^2 - 
    346800*CA*CF*mu^8*Pi^2 + 90720*CF^2*mu^8*Pi^2 + 
    1182960*CA^2*mt*mu^8*Pi^2 - 693600*CA*CF*mt*mu^8*Pi^2 + 
    181440*CF^2*mt*mu^8*Pi^2 + 591480*CA^2*mt^2*mu^8*Pi^2 - 
    346800*CA*CF*mt^2*mu^8*Pi^2 + 90720*CF^2*mt^2*mu^8*Pi^2 + 
    (31680*I)*CA^2*mt*mu*Pi^3 - (6480*I)*CA*CF*mt*mu*Pi^3 + 
    (209520*I)*CA^2*mt^2*mu*Pi^3 - (69120*I)*CA*CF*mt^2*mu*Pi^3 + 
    (17280*I)*CF^2*mt^2*mu*Pi^3 + (572400*I)*CA^2*mt^3*mu*Pi^3 - 
    (257040*I)*CA*CF*mt^3*mu*Pi^3 + (95040*I)*CF^2*mt^3*mu*Pi^3 + 
    (828000*I)*CA^2*mt^4*mu*Pi^3 - (466560*I)*CA*CF*mt^4*mu*Pi^3 + 
    (207360*I)*CF^2*mt^4*mu*Pi^3 + (669600*I)*CA^2*mt^5*mu*Pi^3 - 
    (451440*I)*CA*CF*mt^5*mu*Pi^3 + (224640*I)*CF^2*mt^5*mu*Pi^3 + 
    (287280*I)*CA^2*mt^6*mu*Pi^3 - (224640*I)*CA*CF*mt^6*mu*Pi^3 + 
    (120960*I)*CF^2*mt^6*mu*Pi^3 + (51120*I)*CA^2*mt^7*mu*Pi^3 - 
    (45360*I)*CA*CF*mt^7*mu*Pi^3 + (25920*I)*CF^2*mt^7*mu*Pi^3 + 
    (31680*I)*CA^2*mu^2*Pi^3 - (6480*I)*CA*CF*mu^2*Pi^3 + 
    (397440*I)*CA^2*mt*mu^2*Pi^3 - (99360*I)*CA*CF*mt*mu^2*Pi^3 + 
    (17280*I)*CF^2*mt*mu^2*Pi^3 + (1672560*I)*CA^2*mt^2*mu^2*Pi^3 - 
    (572400*I)*CA*CF*mt^2*mu^2*Pi^3 + (181440*I)*CF^2*mt^2*mu^2*Pi^3 + 
    (3451680*I)*CA^2*mt^3*mu^2*Pi^3 - (1533600*I)*CA*CF*mt^3*mu^2*Pi^3 + 
    (622080*I)*CF^2*mt^3*mu^2*Pi^3 + (3921120*I)*CA^2*mt^4*mu^2*Pi^3 - 
    (2153520*I)*CA*CF*mt^4*mu^2*Pi^3 + (1002240*I)*CF^2*mt^4*mu^2*Pi^3 + 
    (2482560*I)*CA^2*mt^5*mu^2*Pi^3 - (1628640*I)*CA*CF*mt^5*mu^2*Pi^3 + 
    (829440*I)*CF^2*mt^5*mu^2*Pi^3 + (808560*I)*CA^2*mt^6*mu^2*Pi^3 - 
    (619920*I)*CA*CF*mt^6*mu^2*Pi^3 + (336960*I)*CF^2*mt^6*mu^2*Pi^3 + 
    (102240*I)*CA^2*mt^7*mu^2*Pi^3 - (90720*I)*CA*CF*mt^7*mu^2*Pi^3 + 
    (51840*I)*CF^2*mt^7*mu^2*Pi^3 + (187920*I)*CA^2*mu^3*Pi^3 - 
    (30240*I)*CA*CF*mu^3*Pi^3 + (1598400*I)*CA^2*mt*mu^3*Pi^3 - 
    (371520*I)*CA*CF*mt*mu^3*Pi^3 + (86400*I)*CF^2*mt*mu^3*Pi^3 + 
    (5119200*I)*CA^2*mt^2*mu^3*Pi^3 - (1628640*I)*CA*CF*mt^2*mu^3*Pi^3 + 
    (578880*I)*CF^2*mt^2*mu^3*Pi^3 + (8246160*I)*CA^2*mt^3*mu^3*Pi^3 - 
    (3391200*I)*CA*CF*mt^3*mu^3*Pi^3 + (1455840*I)*CF^2*mt^3*mu^3*Pi^3 + 
    (7241760*I)*CA^2*mt^4*mu^3*Pi^3 - (3706560*I)*CA*CF*mt^4*mu^3*Pi^3 + 
    (1779840*I)*CF^2*mt^4*mu^3*Pi^3 + (3410640*I)*CA^2*mt^5*mu^3*Pi^3 - 
    (2129760*I)*CA*CF*mt^5*mu^3*Pi^3 + (1105920*I)*CF^2*mt^5*mu^3*Pi^3 + 
    (759600*I)*CA^2*mt^6*mu^3*Pi^3 - (578880*I)*CA*CF*mt^6*mu^3*Pi^3 + 
    (319680*I)*CF^2*mt^6*mu^3*Pi^3 + (53280*I)*CA^2*mt^7*mu^3*Pi^3 - 
    (51840*I)*CA*CF*mt^7*mu^3*Pi^3 + (30240*I)*CF^2*mt^7*mu^3*Pi^3 + 
    (498240*I)*CA^2*mu^4*Pi^3 - (56160*I)*CA*CF*mu^4*Pi^3 + 
    (3242880*I)*CA^2*mt*mu^4*Pi^3 - (613440*I)*CA*CF*mt*mu^4*Pi^3 + 
    (164160*I)*CF^2*mt*mu^4*Pi^3 + (8102160*I)*CA^2*mt^2*mu^4*Pi^3 - 
    (2172960*I)*CA*CF*mt^2*mu^4*Pi^3 + (825120*I)*CF^2*mt^2*mu^4*Pi^3 + 
    (10048320*I)*CA^2*mt^3*mu^4*Pi^3 - (3555360*I)*CA*CF*mt^3*mu^4*Pi^3 + 
    (1581120*I)*CF^2*mt^3*mu^4*Pi^3 + (6506640*I)*CA^2*mt^4*mu^4*Pi^3 - 
    (2941920*I)*CA*CF*mt^4*mu^4*Pi^3 + (1442880*I)*CF^2*mt^4*mu^4*Pi^3 + 
    (2052000*I)*CA^2*mt^5*mu^4*Pi^3 - (1179360*I)*CA*CF*mt^5*mu^4*Pi^3 + 
    (622080*I)*CF^2*mt^5*mu^4*Pi^3 + (236160*I)*CA^2*mt^6*mu^4*Pi^3 - 
    (177120*I)*CA*CF*mt^6*mu^4*Pi^3 + (99360*I)*CF^2*mt^6*mu^4*Pi^3 + 
    (747360*I)*CA^2*mu^5*Pi^3 - (51840*I)*CA*CF*mu^5*Pi^3 + 
    (3764160*I)*CA^2*mt*mu^5*Pi^3 - (507600*I)*CA*CF*mt*mu^5*Pi^3 + 
    (146880*I)*CF^2*mt*mu^5*Pi^3 + (7210080*I)*CA^2*mt^2*mu^5*Pi^3 - 
    (1451520*I)*CA*CF*mt^2*mu^5*Pi^3 + (570240*I)*CF^2*mt^2*mu^5*Pi^3 + 
    (6569280*I)*CA^2*mt^3*mu^5*Pi^3 - (1807920*I)*CA*CF*mt^3*mu^5*Pi^3 + 
    (816480*I)*CF^2*mt^3*mu^5*Pi^3 + (2828160*I)*CA^2*mt^4*mu^5*Pi^3 - 
    (1032480*I)*CA*CF*mt^4*mu^5*Pi^3 + (509760*I)*CF^2*mt^4*mu^5*Pi^3 + 
    (452160*I)*CA^2*mt^5*mu^5*Pi^3 - (220320*I)*CA*CF*mt^5*mu^5*Pi^3 + 
    (116640*I)*CF^2*mt^5*mu^5*Pi^3 + (656640*I)*CA^2*mu^6*Pi^3 - 
    (23760*I)*CA*CF*mu^6*Pi^3 + (2522880*I)*CA^2*mt*mu^6*Pi^3 - 
    (203040*I)*CA*CF*mt*mu^6*Pi^3 + (60480*I)*CF^2*mt*mu^6*Pi^3 + 
    (3548160*I)*CA^2*mt^2*mu^6*Pi^3 - (451440*I)*CA*CF*mt^2*mu^6*Pi^3 + 
    (177120*I)*CF^2*mt^2*mu^6*Pi^3 + (2154240*I)*CA^2*mt^3*mu^6*Pi^3 - 
    (388800*I)*CA*CF*mt^3*mu^6*Pi^3 + (172800*I)*CF^2*mt^3*mu^6*Pi^3 + 
    (472320*I)*CA^2*mt^4*mu^6*Pi^3 - (116640*I)*CA*CF*mt^4*mu^6*Pi^3 + 
    (56160*I)*CF^2*mt^4*mu^6*Pi^3 + (314640*I)*CA^2*mu^7*Pi^3 - 
    (4320*I)*CA*CF*mu^7*Pi^3 + (895680*I)*CA^2*mt*mu^7*Pi^3 - 
    (30240*I)*CA*CF*mt*mu^7*Pi^3 + (8640*I)*CF^2*mt*mu^7*Pi^3 + 
    (847440*I)*CA^2*mt^2*mu^7*Pi^3 - (47520*I)*CA*CF*mt^2*mu^7*Pi^3 + 
    (17280*I)*CF^2*mt^2*mu^7*Pi^3 + (266400*I)*CA^2*mt^3*mu^7*Pi^3 - 
    (21600*I)*CA*CF*mt^3*mu^7*Pi^3 + (8640*I)*CF^2*mt^3*mu^7*Pi^3 + 
    (63360*I)*CA^2*mu^8*Pi^3 + (126720*I)*CA^2*mt*mu^8*Pi^3 + 
    (63360*I)*CA^2*mt^2*mu^8*Pi^3 + 9045*CA^2*mt*mu*Pi^4 + 
    4140*CA*CF*mt*mu*Pi^4 - 2988*CF^2*mt*mu*Pi^4 + 54270*CA^2*mt^2*mu*Pi^4 + 
    24840*CA*CF*mt^2*mu*Pi^4 - 17928*CF^2*mt^2*mu*Pi^4 + 
    135675*CA^2*mt^3*mu*Pi^4 + 62100*CA*CF*mt^3*mu*Pi^4 - 
    44820*CF^2*mt^3*mu*Pi^4 + 180900*CA^2*mt^4*mu*Pi^4 + 
    82800*CA*CF*mt^4*mu*Pi^4 - 59760*CF^2*mt^4*mu*Pi^4 + 
    135675*CA^2*mt^5*mu*Pi^4 + 62100*CA*CF*mt^5*mu*Pi^4 - 
    44820*CF^2*mt^5*mu*Pi^4 + 54270*CA^2*mt^6*mu*Pi^4 + 
    24840*CA*CF*mt^6*mu*Pi^4 - 17928*CF^2*mt^6*mu*Pi^4 + 
    9045*CA^2*mt^7*mu*Pi^4 + 4140*CA*CF*mt^7*mu*Pi^4 - 
    2988*CF^2*mt^7*mu*Pi^4 + 9045*CA^2*mu^2*Pi^4 + 4140*CA*CF*mu^2*Pi^4 - 
    2988*CF^2*mu^2*Pi^4 + 108540*CA^2*mt*mu^2*Pi^4 + 
    49680*CA*CF*mt*mu^2*Pi^4 - 35856*CF^2*mt*mu^2*Pi^4 + 
    425115*CA^2*mt^2*mu^2*Pi^4 + 194580*CA*CF*mt^2*mu^2*Pi^4 - 
    140436*CF^2*mt^2*mu^2*Pi^4 + 814050*CA^2*mt^3*mu^2*Pi^4 + 
    372600*CA*CF*mt^3*mu^2*Pi^4 - 268920*CF^2*mt^3*mu^2*Pi^4 + 
    859275*CA^2*mt^4*mu^2*Pi^4 + 393300*CA*CF*mt^4*mu^2*Pi^4 - 
    283860*CF^2*mt^4*mu^2*Pi^4 + 506520*CA^2*mt^5*mu^2*Pi^4 + 
    231840*CA*CF*mt^5*mu^2*Pi^4 - 167328*CF^2*mt^5*mu^2*Pi^4 + 
    153765*CA^2*mt^6*mu^2*Pi^4 + 70380*CA*CF*mt^6*mu^2*Pi^4 - 
    50796*CF^2*mt^6*mu^2*Pi^4 + 18090*CA^2*mt^7*mu^2*Pi^4 + 
    8280*CA*CF*mt^7*mu^2*Pi^4 - 5976*CF^2*mt^7*mu^2*Pi^4 + 
    54270*CA^2*mu^3*Pi^4 + 24840*CA*CF*mu^3*Pi^4 - 17928*CF^2*mu^3*Pi^4 + 
    434160*CA^2*mt*mu^3*Pi^4 + 198720*CA*CF*mt*mu^3*Pi^4 - 
    143424*CF^2*mt*mu^3*Pi^4 + 1302480*CA^2*mt^2*mu^3*Pi^4 + 
    596160*CA*CF*mt^2*mu^3*Pi^4 - 430272*CF^2*mt^2*mu^3*Pi^4 + 
    1962765*CA^2*mt^3*mu^3*Pi^4 + 898380*CA*CF*mt^3*mu^3*Pi^4 - 
    648396*CF^2*mt^3*mu^3*Pi^4 + 1610010*CA^2*mt^4*mu^3*Pi^4 + 
    736920*CA*CF*mt^4*mu^3*Pi^4 - 531864*CF^2*mt^4*mu^3*Pi^4 + 
    705510*CA^2*mt^5*mu^3*Pi^4 + 322920*CA*CF*mt^5*mu^3*Pi^4 - 
    233064*CF^2*mt^5*mu^3*Pi^4 + 144720*CA^2*mt^6*mu^3*Pi^4 + 
    66240*CA*CF*mt^6*mu^3*Pi^4 - 47808*CF^2*mt^6*mu^3*Pi^4 + 
    9045*CA^2*mt^7*mu^3*Pi^4 + 4140*CA*CF*mt^7*mu^3*Pi^4 - 
    2988*CF^2*mt^7*mu^3*Pi^4 + 144720*CA^2*mu^4*Pi^4 + 
    66240*CA*CF*mu^4*Pi^4 - 47808*CF^2*mu^4*Pi^4 + 886410*CA^2*mt*mu^4*Pi^4 + 
    405720*CA*CF*mt*mu^4*Pi^4 - 292824*CF^2*mt*mu^4*Pi^4 + 
    2089395*CA^2*mt^2*mu^4*Pi^4 + 956340*CA*CF*mt^2*mu^4*Pi^4 - 
    690228*CF^2*mt^2*mu^4*Pi^4 + 2442150*CA^2*mt^3*mu^4*Pi^4 + 
    1117800*CA*CF*mt^3*mu^4*Pi^4 - 806760*CF^2*mt^3*mu^4*Pi^4 + 
    1483380*CA^2*mt^4*mu^4*Pi^4 + 678960*CA*CF*mt^4*mu^4*Pi^4 - 
    490032*CF^2*mt^4*mu^4*Pi^4 + 434160*CA^2*mt^5*mu^4*Pi^4 + 
    198720*CA*CF*mt^5*mu^4*Pi^4 - 143424*CF^2*mt^5*mu^4*Pi^4 + 
    45225*CA^2*mt^6*mu^4*Pi^4 + 20700*CA*CF*mt^6*mu^4*Pi^4 - 
    14940*CF^2*mt^6*mu^4*Pi^4 + 217080*CA^2*mu^5*Pi^4 + 
    99360*CA*CF*mu^5*Pi^4 - 71712*CF^2*mu^5*Pi^4 + 
    1040175*CA^2*mt*mu^5*Pi^4 + 476100*CA*CF*mt*mu^5*Pi^4 - 
    343620*CF^2*mt*mu^5*Pi^4 + 1899450*CA^2*mt^2*mu^5*Pi^4 + 
    869400*CA*CF*mt^2*mu^5*Pi^4 - 627480*CF^2*mt^2*mu^5*Pi^4 + 
    1646190*CA^2*mt^3*mu^5*Pi^4 + 753480*CA*CF*mt^3*mu^5*Pi^4 - 
    543816*CF^2*mt^3*mu^5*Pi^4 + 669330*CA^2*mt^4*mu^5*Pi^4 + 
    306360*CA*CF*mt^4*mu^5*Pi^4 - 221112*CF^2*mt^4*mu^5*Pi^4 + 
    99495*CA^2*mt^5*mu^5*Pi^4 + 45540*CA*CF*mt^5*mu^5*Pi^4 - 
    32868*CF^2*mt^5*mu^5*Pi^4 + 189945*CA^2*mu^6*Pi^4 + 
    86940*CA*CF*mu^6*Pi^4 - 62748*CF^2*mu^6*Pi^4 + 705510*CA^2*mt*mu^6*Pi^4 + 
    322920*CA*CF*mt*mu^6*Pi^4 - 233064*CF^2*mt*mu^6*Pi^4 + 
    958770*CA^2*mt^2*mu^6*Pi^4 + 438840*CA*CF*mt^2*mu^6*Pi^4 - 
    316728*CF^2*mt^2*mu^6*Pi^4 + 560790*CA^2*mt^3*mu^6*Pi^4 + 
    256680*CA*CF*mt^3*mu^6*Pi^4 - 185256*CF^2*mt^3*mu^6*Pi^4 + 
    117585*CA^2*mt^4*mu^6*Pi^4 + 53820*CA*CF*mt^4*mu^6*Pi^4 - 
    38844*CF^2*mt^4*mu^6*Pi^4 + 90450*CA^2*mu^7*Pi^4 + 
    41400*CA*CF*mu^7*Pi^4 - 29880*CF^2*mu^7*Pi^4 + 253260*CA^2*mt*mu^7*Pi^4 + 
    115920*CA*CF*mt*mu^7*Pi^4 - 83664*CF^2*mt*mu^7*Pi^4 + 
    235170*CA^2*mt^2*mu^7*Pi^4 + 107640*CA*CF*mt^2*mu^7*Pi^4 - 
    77688*CF^2*mt^2*mu^7*Pi^4 + 72360*CA^2*mt^3*mu^7*Pi^4 + 
    33120*CA*CF*mt^3*mu^7*Pi^4 - 23904*CF^2*mt^3*mu^7*Pi^4 + 
    18090*CA^2*mu^8*Pi^4 + 8280*CA*CF*mu^8*Pi^4 - 5976*CF^2*mu^8*Pi^4 + 
    36180*CA^2*mt*mu^8*Pi^4 + 16560*CA*CF*mt*mu^8*Pi^4 - 
    11952*CF^2*mt*mu^8*Pi^4 + 18090*CA^2*mt^2*mu^8*Pi^4 + 
    8280*CA*CF*mt^2*mu^8*Pi^4 - 5976*CF^2*mt^2*mu^8*Pi^4 - 
    478800*CA^2*mt*mu*Zeta[3] + 761760*CA*CF*mt*mu*Zeta[3] - 
    388800*CF^2*mt*mu*Zeta[3] - 2872800*CA^2*mt^2*mu*Zeta[3] + 
    4544640*CA*CF*mt^2*mu*Zeta[3] - 2384640*CF^2*mt^2*mu*Zeta[3] - 
    7182000*CA^2*mt^3*mu*Zeta[3] + 11322720*CA*CF*mt^3*mu*Zeta[3] - 
    6117120*CF^2*mt^3*mu*Zeta[3] - 9576000*CA^2*mt^4*mu*Zeta[3] + 
    15079680*CA*CF*mt^4*mu*Zeta[3] - 8398080*CF^2*mt^4*mu*Zeta[3] - 
    7182000*CA^2*mt^5*mu*Zeta[3] + 11322720*CA*CF*mt^5*mu*Zeta[3] - 
    6505920*CF^2*mt^5*mu*Zeta[3] - 2872800*CA^2*mt^6*mu*Zeta[3] + 
    4544640*CA*CF*mt^6*mu*Zeta[3] - 2695680*CF^2*mt^6*mu*Zeta[3] - 
    478800*CA^2*mt^7*mu*Zeta[3] + 761760*CA*CF*mt^7*mu*Zeta[3] - 
    466560*CF^2*mt^7*mu*Zeta[3] - 478800*CA^2*mu^2*Zeta[3] + 
    761760*CA*CF*mu^2*Zeta[3] - 388800*CF^2*mu^2*Zeta[3] - 
    5719680*CA^2*mt*mu^2*Zeta[3] + 9011520*CA*CF*mt*mu^2*Zeta[3] - 
    4717440*CF^2*mt*mu^2*Zeta[3] - 22374000*CA^2*mt^2*mu^2*Zeta[3] + 
    35051040*CA*CF*mt^2*mu^2*Zeta[3] - 18817920*CF^2*mt^2*mu^2*Zeta[3] - 
    42832800*CA^2*mt^3*mu^2*Zeta[3] + 66899520*CA*CF*mt^3*mu^2*Zeta[3] - 
    36858240*CF^2*mt^3*mu^2*Zeta[3] - 45226800*CA^2*mt^4*mu^2*Zeta[3] + 
    70604640*CA*CF*mt^4*mu^2*Zeta[3] - 39942720*CF^2*mt^4*mu^2*Zeta[3] - 
    26683200*CA^2*mt^5*mu^2*Zeta[3] + 41751360*CA*CF*mt^5*mu^2*Zeta[3] - 
    24261120*CF^2*mt^5*mu^2*Zeta[3] - 8113680*CA^2*mt^6*mu^2*Zeta[3] + 
    12768480*CA*CF*mt^6*mu^2*Zeta[3] - 7620480*CF^2*mt^6*mu^2*Zeta[3] - 
    957600*CA^2*mt^7*mu^2*Zeta[3] + 1523520*CA*CF*mt^7*mu^2*Zeta[3] - 
    933120*CF^2*mt^7*mu^2*Zeta[3] - 2846880*CA^2*mu^3*Zeta[3] + 
    4466880*CA*CF*mu^3*Zeta[3] - 2332800*CF^2*mu^3*Zeta[3] - 
    22749120*CA^2*mt*mu^3*Zeta[3] + 35346240*CA*CF*mt*mu^3*Zeta[3] - 
    18921600*CF^2*mt*mu^3*Zeta[3] - 68143680*CA^2*mt^2*mu^3*Zeta[3] + 
    105209280*CA*CF*mt^2*mu^3*Zeta[3] - 57594240*CF^2*mt^2*mu^3*Zeta[3] - 
    102538800*CA^2*mt^3*mu^3*Zeta[3] + 157746240*CA*CF*mt^3*mu^3*Zeta[3] - 
    88283520*CF^2*mt^3*mu^3*Zeta[3] - 84060000*CA^2*mt^4*mu^3*Zeta[3] + 
    129294720*CA*CF*mt^4*mu^3*Zeta[3] - 74027520*CF^2*mt^4*mu^3*Zeta[3] - 
    36931680*CA^2*mt^5*mu^3*Zeta[3] + 57136320*CA*CF*mt^5*mu^3*Zeta[3] - 
    33514560*CF^2*mt^5*mu^3*Zeta[3] - 7686720*CA^2*mt^6*mu^3*Zeta[3] + 
    12136320*CA*CF*mt^6*mu^3*Zeta[3] - 7309440*CF^2*mt^6*mu^3*Zeta[3] - 
    517680*CA^2*mt^7*mu^3*Zeta[3] + 878400*CA*CF*mt^7*mu^3*Zeta[3] - 
    544320*CF^2*mt^7*mu^3*Zeta[3] - 7557120*CA^2*mu^4*Zeta[3] + 
    11617920*CA*CF*mu^4*Zeta[3] - 6220800*CF^2*mu^4*Zeta[3] - 
    46222560*CA^2*mt*mu^4*Zeta[3] + 70427520*CA*CF*mt*mu^4*Zeta[3] - 
    38465280*CF^2*mt*mu^4*Zeta[3] - 108645840*CA^2*mt^2*mu^4*Zeta[3] + 
    164445120*CA*CF*mt^2*mu^4*Zeta[3] - 91445760*CF^2*mt^2*mu^4*Zeta[3] - 
    126580320*CA^2*mt^3*mu^4*Zeta[3] + 190797120*CA*CF*mt^3*mu^4*Zeta[3] - 
    108034560*CF^2*mt^3*mu^4*Zeta[3] - 76734720*CA^2*mt^4*mu^4*Zeta[3] + 
    115675200*CA*CF*mt^4*mu^4*Zeta[3] - 66795840*CF^2*mt^4*mu^4*Zeta[3] - 
    22541760*CA^2*mt^5*mu^4*Zeta[3] + 34309440*CA*CF*mt^5*mu^4*Zeta[3] - 
    20269440*CF^2*mt^5*mu^4*Zeta[3] - 2406960*CA^2*mt^6*mu^4*Zeta[3] + 
    3795840*CA*CF*mt^6*mu^4*Zeta[3] - 2306880*CF^2*mt^6*mu^4*Zeta[3] - 
    11335680*CA^2*mu^5*Zeta[3] + 17038080*CA*CF*mu^5*Zeta[3] - 
    9331200*CF^2*mu^5*Zeta[3] - 54102960*CA^2*mt*mu^5*Zeta[3] + 
    80629920*CA*CF*mt*mu^5*Zeta[3] - 44763840*CF^2*mt*mu^5*Zeta[3] - 
    98292960*CA^2*mt^2*mu^5*Zeta[3] + 145428480*CA*CF*mt^2*mu^5*Zeta[3] - 
    81803520*CF^2*mt^2*mu^5*Zeta[3] - 84692160*CA^2*mt^3*mu^5*Zeta[3] + 
    124604640*CA*CF*mt^3*mu^5*Zeta[3] - 71072640*CF^2*mt^3*mu^5*Zeta[3] - 
    34238880*CA^2*mt^4*mu^5*Zeta[3] + 50253120*CA*CF*mt^4*mu^5*Zeta[3] - 
    29134080*CF^2*mt^4*mu^5*Zeta[3] - 5072400*CA^2*mt^5*mu^5*Zeta[3] + 
    7485120*CA*CF*mt^5*mu^5*Zeta[3] - 4432320*CF^2*mt^5*mu^5*Zeta[3] - 
    9951120*CA^2*mu^6*Zeta[3] + 14649120*CA*CF*mu^6*Zeta[3] - 
    8164800*CF^2*mu^6*Zeta[3] - 36724320*CA^2*mt*mu^6*Zeta[3] + 
    53611200*CA*CF*mt*mu^6*Zeta[3] - 30119040*CF^2*mt*mu^6*Zeta[3] - 
    49547520*CA^2*mt^2*mu^6*Zeta[3] + 71739360*CA*CF*mt^2*mu^6*Zeta[3] - 
    40642560*CF^2*mt^2*mu^6*Zeta[3] - 28726560*CA^2*mt^3*mu^6*Zeta[3] + 
    41241600*CA*CF*mt^3*mu^6*Zeta[3] - 23587200*CF^2*mt^3*mu^6*Zeta[3] - 
    5952240*CA^2*mt^4*mu^6*Zeta[3] + 8464320*CA*CF*mt^4*mu^6*Zeta[3] - 
    4898880*CF^2*mt^4*mu^6*Zeta[3] - 4762080*CA^2*mu^7*Zeta[3] + 
    6891840*CA*CF*mu^7*Zeta[3] - 3888000*CF^2*mu^7*Zeta[3] - 
    13250880*CA^2*mt*mu^7*Zeta[3] + 19048320*CA*CF*mt*mu^7*Zeta[3] - 
    10782720*CF^2*mt*mu^7*Zeta[3] - 12215520*CA^2*mt^2*mu^7*Zeta[3] + 
    17421120*CA*CF*mt^2*mu^7*Zeta[3] - 9901440*CF^2*mt^2*mu^7*Zeta[3] - 
    3726720*CA^2*mt^3*mu^7*Zeta[3] + 5264640*CA*CF*mt^3*mu^7*Zeta[3] - 
    3006720*CF^2*mt^3*mu^7*Zeta[3] - 957600*CA^2*mu^8*Zeta[3] + 
    1368000*CA*CF*mu^8*Zeta[3] - 777600*CF^2*mu^8*Zeta[3] - 
    1915200*CA^2*mt*mu^8*Zeta[3] + 2736000*CA*CF*mt*mu^8*Zeta[3] - 
    1555200*CF^2*mt*mu^8*Zeta[3] - 957600*CA^2*mt^2*mu^8*Zeta[3] + 
    1368000*CA*CF*mt^2*mu^8*Zeta[3] - 777600*CF^2*mt^2*mu^8*Zeta[3] - 
    (64800*I)*CA^2*mt*mu*Pi*Zeta[3] + (77760*I)*CA*CF*mt*mu*Pi*Zeta[3] - 
    (388800*I)*CA^2*mt^2*mu*Pi*Zeta[3] + (466560*I)*CA*CF*mt^2*mu*Pi*
     Zeta[3] - (972000*I)*CA^2*mt^3*mu*Pi*Zeta[3] + 
    (1166400*I)*CA*CF*mt^3*mu*Pi*Zeta[3] - (1296000*I)*CA^2*mt^4*mu*Pi*
     Zeta[3] + (1555200*I)*CA*CF*mt^4*mu*Pi*Zeta[3] - 
    (972000*I)*CA^2*mt^5*mu*Pi*Zeta[3] + (1166400*I)*CA*CF*mt^5*mu*Pi*
     Zeta[3] - (388800*I)*CA^2*mt^6*mu*Pi*Zeta[3] + 
    (466560*I)*CA*CF*mt^6*mu*Pi*Zeta[3] - (64800*I)*CA^2*mt^7*mu*Pi*Zeta[3] + 
    (77760*I)*CA*CF*mt^7*mu*Pi*Zeta[3] - (64800*I)*CA^2*mu^2*Pi*Zeta[3] + 
    (77760*I)*CA*CF*mu^2*Pi*Zeta[3] - (777600*I)*CA^2*mt*mu^2*Pi*Zeta[3] + 
    (933120*I)*CA*CF*mt*mu^2*Pi*Zeta[3] - (3045600*I)*CA^2*mt^2*mu^2*Pi*
     Zeta[3] + (3654720*I)*CA*CF*mt^2*mu^2*Pi*Zeta[3] - 
    (5832000*I)*CA^2*mt^3*mu^2*Pi*Zeta[3] + (6998400*I)*CA*CF*mt^3*mu^2*Pi*
     Zeta[3] - (6156000*I)*CA^2*mt^4*mu^2*Pi*Zeta[3] + 
    (7387200*I)*CA*CF*mt^4*mu^2*Pi*Zeta[3] - (3628800*I)*CA^2*mt^5*mu^2*Pi*
     Zeta[3] + (4354560*I)*CA*CF*mt^5*mu^2*Pi*Zeta[3] - 
    (1101600*I)*CA^2*mt^6*mu^2*Pi*Zeta[3] + (1321920*I)*CA*CF*mt^6*mu^2*Pi*
     Zeta[3] - (129600*I)*CA^2*mt^7*mu^2*Pi*Zeta[3] + 
    (155520*I)*CA*CF*mt^7*mu^2*Pi*Zeta[3] - (388800*I)*CA^2*mu^3*Pi*Zeta[3] + 
    (466560*I)*CA*CF*mu^3*Pi*Zeta[3] - (3110400*I)*CA^2*mt*mu^3*Pi*Zeta[3] + 
    (3732480*I)*CA*CF*mt*mu^3*Pi*Zeta[3] - (9331200*I)*CA^2*mt^2*mu^3*Pi*
     Zeta[3] + (11197440*I)*CA*CF*mt^2*mu^3*Pi*Zeta[3] - 
    (14061600*I)*CA^2*mt^3*mu^3*Pi*Zeta[3] + (16873920*I)*CA*CF*mt^3*mu^3*Pi*
     Zeta[3] - (11534400*I)*CA^2*mt^4*mu^3*Pi*Zeta[3] + 
    (13841280*I)*CA*CF*mt^4*mu^3*Pi*Zeta[3] - (5054400*I)*CA^2*mt^5*mu^3*Pi*
     Zeta[3] + (6065280*I)*CA*CF*mt^5*mu^3*Pi*Zeta[3] - 
    (1036800*I)*CA^2*mt^6*mu^3*Pi*Zeta[3] + (1244160*I)*CA*CF*mt^6*mu^3*Pi*
     Zeta[3] - (64800*I)*CA^2*mt^7*mu^3*Pi*Zeta[3] + 
    (77760*I)*CA*CF*mt^7*mu^3*Pi*Zeta[3] - (1036800*I)*CA^2*mu^4*Pi*Zeta[3] + 
    (1244160*I)*CA*CF*mu^4*Pi*Zeta[3] - (6350400*I)*CA^2*mt*mu^4*Pi*Zeta[3] + 
    (7620480*I)*CA*CF*mt*mu^4*Pi*Zeta[3] - (14968800*I)*CA^2*mt^2*mu^4*Pi*
     Zeta[3] + (17962560*I)*CA*CF*mt^2*mu^4*Pi*Zeta[3] - 
    (17496000*I)*CA^2*mt^3*mu^4*Pi*Zeta[3] + (20995200*I)*CA*CF*mt^3*mu^4*Pi*
     Zeta[3] - (10627200*I)*CA^2*mt^4*mu^4*Pi*Zeta[3] + 
    (12752640*I)*CA*CF*mt^4*mu^4*Pi*Zeta[3] - (3110400*I)*CA^2*mt^5*mu^4*Pi*
     Zeta[3] + (3732480*I)*CA*CF*mt^5*mu^4*Pi*Zeta[3] - 
    (324000*I)*CA^2*mt^6*mu^4*Pi*Zeta[3] + (388800*I)*CA*CF*mt^6*mu^4*Pi*
     Zeta[3] - (1555200*I)*CA^2*mu^5*Pi*Zeta[3] + (1866240*I)*CA*CF*mu^5*Pi*
     Zeta[3] - (7452000*I)*CA^2*mt*mu^5*Pi*Zeta[3] + 
    (8942400*I)*CA*CF*mt*mu^5*Pi*Zeta[3] - (13608000*I)*CA^2*mt^2*mu^5*Pi*
     Zeta[3] + (16329600*I)*CA*CF*mt^2*mu^5*Pi*Zeta[3] - 
    (11793600*I)*CA^2*mt^3*mu^5*Pi*Zeta[3] + (14152320*I)*CA*CF*mt^3*mu^5*Pi*
     Zeta[3] - (4795200*I)*CA^2*mt^4*mu^5*Pi*Zeta[3] + 
    (5754240*I)*CA*CF*mt^4*mu^5*Pi*Zeta[3] - (712800*I)*CA^2*mt^5*mu^5*Pi*
     Zeta[3] + (855360*I)*CA*CF*mt^5*mu^5*Pi*Zeta[3] - 
    (1360800*I)*CA^2*mu^6*Pi*Zeta[3] + (1632960*I)*CA*CF*mu^6*Pi*Zeta[3] - 
    (5054400*I)*CA^2*mt*mu^6*Pi*Zeta[3] + (6065280*I)*CA*CF*mt*mu^6*Pi*
     Zeta[3] - (6868800*I)*CA^2*mt^2*mu^6*Pi*Zeta[3] + 
    (8242560*I)*CA*CF*mt^2*mu^6*Pi*Zeta[3] - (4017600*I)*CA^2*mt^3*mu^6*Pi*
     Zeta[3] + (4821120*I)*CA*CF*mt^3*mu^6*Pi*Zeta[3] - 
    (842400*I)*CA^2*mt^4*mu^6*Pi*Zeta[3] + (1010880*I)*CA*CF*mt^4*mu^6*Pi*
     Zeta[3] - (648000*I)*CA^2*mu^7*Pi*Zeta[3] + (777600*I)*CA*CF*mu^7*Pi*
     Zeta[3] - (1814400*I)*CA^2*mt*mu^7*Pi*Zeta[3] + 
    (2177280*I)*CA*CF*mt*mu^7*Pi*Zeta[3] - (1684800*I)*CA^2*mt^2*mu^7*Pi*
     Zeta[3] + (2021760*I)*CA*CF*mt^2*mu^7*Pi*Zeta[3] - 
    (518400*I)*CA^2*mt^3*mu^7*Pi*Zeta[3] + (622080*I)*CA*CF*mt^3*mu^7*Pi*
     Zeta[3] - (129600*I)*CA^2*mu^8*Pi*Zeta[3] + (155520*I)*CA*CF*mu^8*Pi*
     Zeta[3] - (259200*I)*CA^2*mt*mu^8*Pi*Zeta[3] + 
    (311040*I)*CA*CF*mt*mu^8*Pi*Zeta[3] - (129600*I)*CA^2*mt^2*mu^8*Pi*
     Zeta[3] + (155520*I)*CA*CF*mt^2*mu^8*Pi*Zeta[3]))/
  (207360*mt*(1 + mt)^2*mu*(1 + mu)^2*(mt + mu)*(1 + mt + mu)^2) + 
 G[0, mu]*((CA^2*(CA - 3*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[-mu, mt]*G[-1, -1, mu])/(4*mt) + 
   ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[-1, -1 - mu, mt])/mt - 
   ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[0, -1, mt])/mt - ((I/8)*CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*Pi*q2*G[-1 - mu, -1, mt])/mt - 
   (3*CA^2*(3*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, mu])/(8*mt) + (CA*CF*(CA^2 + 2*CA*CF - 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, mu])/
    (4*mt) + (CA*CF*(CA^2 - 7*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, mu])/(8*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mt])/
    (4*mt) + (CA*CF*(3*CA^2 - 2*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/(8*mt) + 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1 - mu, mt])/(8*mt) + 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1 - mu, 0, mt])/(8*mt) + (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, mu])/
    (4*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, mt])/(8*mt) + (CA*CF*(3*CA^2 - 2*CA*CF + 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, mu])/(8*mt) + 
   (CA*CF*(5*CA^2 + 4*CA*CF - 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, -1, mu])/(8*mt) - 
   (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, mt])/(16*mt) - (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (16*mt) - (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1 - mu, 0, mt])/(16*mt) + 
   (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1 - mu, -1 - mu, mt])/(16*mt) - 
   (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -mu, -1 - mu, mt])/(8*mt) - 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1, 0, mt])/(8*mt) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1 - mu, 0, 0, mt])/
    (16*mt) + (CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/(16*mt) + 
   (CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(16*mt) - 
   (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(16*mt) - 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, -1 - mu, mt])/(8*mt) + 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, 0, -1 - mu, mt])/(8*mt) - 
   (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-mu, -1 - mu, 0, mt])/(8*mt) + 
   (CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*(572*CA - 288*CF + 1180*CA*mt - 612*CF*mt + 608*CA*mt^2 - 
      324*CF*mt^2 + 1144*CA*mu - 576*CF*mu + 1144*CA*mt*mu - 576*CF*mt*mu + 
      1144*CA*mu^2 - 576*CF*mu^2 - (264*I)*CA*Pi + (108*I)*CF*Pi - 
      (528*I)*CA*mt*Pi + (216*I)*CF*mt*Pi - (264*I)*CA*mt^2*Pi + 
      (108*I)*CF*mt^2*Pi - (528*I)*CA*mu*Pi + (216*I)*CF*mu*Pi - 
      (528*I)*CA*mt*mu*Pi + (216*I)*CF*mt*mu*Pi - (528*I)*CA*mu^2*Pi + 
      (216*I)*CF*mu^2*Pi + 3*CA*Pi^2 + 6*CF*Pi^2 + 6*CA*mt*Pi^2 + 
      12*CF*mt*Pi^2 + 3*CA*mt^2*Pi^2 + 6*CF*mt^2*Pi^2 + 6*CA*mu*Pi^2 + 
      12*CF*mu*Pi^2 + 6*CA*mt*mu*Pi^2 + 12*CF*mt*mu*Pi^2 + 6*CA*mu^2*Pi^2 + 
      12*CF*mu^2*Pi^2)*q2*Log[q2])/(576*mt) + 
   (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA - 6*CF - I*CA*Pi + (2*I)*CF*Pi)*q2*Log[q2]^2)/(32*mt) + 
   (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(32*mt) + G[-1, 0, mt]*
    ((CA^2*CF*(3*CF + 6*CF*mt + 3*CF*mt^2 + CA*mu + 2*CF*mu + CA*mt*mu + 
        2*CF*mt*mu - (4*I)*CA*Pi - (8*I)*CA*mt*Pi - (4*I)*CA*mt^2*Pi - 
        (8*I)*CA*mu*Pi - (8*I)*CA*mt*mu*Pi - (8*I)*CA*mu^2*Pi)*q2)/(16*mt) - 
     (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (8*mt)) + G[-1 - mu, -1 - mu, mt]*
    ((CA*CF*(-11*CA^2 + 22*CA*CF - 22*CA^2*mt + 44*CA*CF*mt - 11*CA^2*mt^2 + 
        22*CA*CF*mt^2 - 22*CA^2*mu + 44*CA*CF*mu - 22*CA^2*mt*mu + 
        44*CA*CF*mt*mu - 4*CA^2*mu^2 + 8*CA*CF*mu^2 + 18*CF^2*mu^2 - 
        (3*I)*CA^2*Pi + (12*I)*CA*CF*Pi - (12*I)*CF^2*Pi - (6*I)*CA^2*mt*Pi + 
        (24*I)*CA*CF*mt*Pi - (24*I)*CF^2*mt*Pi - (3*I)*CA^2*mt^2*Pi + 
        (12*I)*CA*CF*mt^2*Pi - (12*I)*CF^2*mt^2*Pi - (6*I)*CA^2*mu*Pi + 
        (24*I)*CA*CF*mu*Pi - (24*I)*CF^2*mu*Pi - (6*I)*CA^2*mt*mu*Pi + 
        (24*I)*CA*CF*mt*mu*Pi - (24*I)*CF^2*mt*mu*Pi - (6*I)*CA^2*mu^2*Pi + 
        (24*I)*CA*CF*mu^2*Pi - (24*I)*CF^2*mu^2*Pi)*q2)/(48*mt) - 
     (CA^2*(CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[0, 0, mt]*
    ((CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (11*CA - 6*CF + I*CA*Pi + (2*I)*CF*Pi)*q2)/(16*mt) - 
     (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[0, -1, mu]*
    ((CA*CF*(-37*CA^2 + 33*CA*CF - 74*CA^2*mt + 66*CA*CF*mt - 37*CA^2*mt^2 + 
        33*CA*CF*mt^2 - 65*CA^2*mu + 30*CA*CF*mu - 65*CA^2*mt*mu + 
        30*CA*CF*mt*mu - 53*CA^2*mu^2 + 18*CA*CF*mu^2 - (36*I)*CA^2*Pi - 
        (36*I)*CA*CF*Pi + (24*I)*CF^2*Pi - (72*I)*CA^2*mt*Pi - 
        (72*I)*CA*CF*mt*Pi + (48*I)*CF^2*mt*Pi - (36*I)*CA^2*mt^2*Pi - 
        (36*I)*CA*CF*mt^2*Pi + (24*I)*CF^2*mt^2*Pi - (72*I)*CA^2*mu*Pi - 
        (72*I)*CA*CF*mu*Pi + (48*I)*CF^2*mu*Pi - (72*I)*CA^2*mt*mu*Pi - 
        (72*I)*CA*CF*mt*mu*Pi + (48*I)*CF^2*mt*mu*Pi - (72*I)*CA^2*mu^2*Pi - 
        (72*I)*CA*CF*mu^2*Pi + (48*I)*CF^2*mu^2*Pi)*q2)/(48*mt) + 
     (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(8*mt)) + G[-mu, -1 - mu, mt]*
    ((CA*CF*(-3*CA^2 + 6*CA*CF - 6*CA^2*mt + 12*CA*CF*mt - 3*CA^2*mt^2 + 
        6*CA*CF*mt^2 - 6*CA^2*mu + 12*CA*CF*mu - 6*CA^2*mt*mu + 
        12*CA*CF*mt*mu - 3*CA^2*mu^2 + 6*CA*CF*mu^2 - (2*I)*CA^2*Pi + 
        (8*I)*CA*CF*Pi - (4*I)*CF^2*Pi - (4*I)*CA^2*mt*Pi + 
        (16*I)*CA*CF*mt*Pi - (8*I)*CF^2*mt*Pi - (2*I)*CA^2*mt^2*Pi + 
        (8*I)*CA*CF*mt^2*Pi - (4*I)*CF^2*mt^2*Pi - (4*I)*CA^2*mu*Pi + 
        (16*I)*CA*CF*mu*Pi - (8*I)*CF^2*mu*Pi - (4*I)*CA^2*mt*mu*Pi + 
        (16*I)*CA*CF*mt*mu*Pi - (8*I)*CF^2*mt*mu*Pi - (4*I)*CA^2*mu^2*Pi + 
        (16*I)*CA*CF*mu^2*Pi - (8*I)*CF^2*mu^2*Pi)*q2)/(16*mt) - 
     (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (8*mt)) + G[-1, -1, mu]*
    ((CA*CF*(53*CA^2 - 43*CA*CF + 36*CF^2 + 106*CA^2*mt - 86*CA*CF*mt + 
        72*CF^2*mt + 53*CA^2*mt^2 - 43*CA*CF*mt^2 + 36*CF^2*mt^2 + 
        106*CA^2*mu - 86*CA*CF*mu + 72*CF^2*mu + 106*CA^2*mt*mu - 
        86*CA*CF*mt*mu + 72*CF^2*mt*mu + 115*CA^2*mu^2 - 104*CA*CF*mu^2 + 
        81*CF^2*mu^2 + (21*I)*CA^2*Pi + (33*I)*CA*CF*Pi - (24*I)*CF^2*Pi + 
        (42*I)*CA^2*mt*Pi + (66*I)*CA*CF*mt*Pi - (48*I)*CF^2*mt*Pi + 
        (21*I)*CA^2*mt^2*Pi + (33*I)*CA*CF*mt^2*Pi - (24*I)*CF^2*mt^2*Pi + 
        (42*I)*CA^2*mu*Pi + (66*I)*CA*CF*mu*Pi - (48*I)*CF^2*mu*Pi + 
        (42*I)*CA^2*mt*mu*Pi + (66*I)*CA*CF*mt*mu*Pi - (48*I)*CF^2*mt*mu*Pi + 
        (42*I)*CA^2*mu^2*Pi + (66*I)*CA*CF*mu^2*Pi - (48*I)*CF^2*mu^2*Pi)*q2)/
      (24*mt) - (CA*CF*(7*CA^2 - 13*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2])/(8*mt)) + 
   G[0, -1 - mu, mt]*((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (-3*CA^2 + 9*CA*CF - 12*CF^2 - I*CA^2*Pi + (4*I)*CA*CF*Pi - 
        (4*I)*CF^2*Pi)*q2)/(16*mt) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/(16*mt)) + 
   G[-1 - mu, 0, mt]*((CA*CF*(-22*CA^2*mt^2 - 26*CA^2*mt^3 - 30*CA*CF*mt^3 + 
        12*CF^2*mt^3 - 4*CA^2*mt^4 - 36*CA*CF*mt^4 + 18*CF^2*mt^4 - 
        56*CA^2*mt*mu + 36*CA*CF*mt*mu - 24*CF^2*mt*mu - 120*CA^2*mt^2*mu + 
        12*CA*CF*mt^2*mu - 24*CF^2*mt^2*mu - 46*CA^2*mt^3*mu - 
        66*CA*CF*mt^3*mu + 24*CF^2*mt^3*mu - 31*CA^2*mu^2 + 27*CA*CF*mu^2 - 
        18*CF^2*mu^2 - 156*CA^2*mt*mu^2 + 96*CA*CF*mt*mu^2 - 
        72*CF^2*mt*mu^2 - 142*CA^2*mt^2*mu^2 + 30*CA*CF*mt^2*mu^2 - 
        42*CF^2*mt^2*mu^2 - 62*CA^2*mu^3 + 54*CA*CF*mu^3 - 36*CF^2*mu^3 - 
        162*CA^2*mt*mu^3 + 114*CA*CF*mt*mu^3 - 84*CF^2*mt*mu^3 - 
        62*CA^2*mu^4 + 54*CA*CF*mu^4 - 36*CF^2*mu^4 + (9*I)*CA^2*mt^2*Pi - 
        (24*I)*CA*CF*mt^2*Pi + (24*I)*CF^2*mt^2*Pi + (18*I)*CA^2*mt^3*Pi - 
        (48*I)*CA*CF*mt^3*Pi + (48*I)*CF^2*mt^3*Pi + (9*I)*CA^2*mt^4*Pi - 
        (24*I)*CA*CF*mt^4*Pi + (24*I)*CF^2*mt^4*Pi + (18*I)*CA^2*mt*mu*Pi - 
        (48*I)*CA*CF*mt*mu*Pi + (48*I)*CF^2*mt*mu*Pi + (54*I)*CA^2*mt^2*mu*
         Pi - (144*I)*CA*CF*mt^2*mu*Pi + (144*I)*CF^2*mt^2*mu*Pi + 
        (36*I)*CA^2*mt^3*mu*Pi - (96*I)*CA*CF*mt^3*mu*Pi + 
        (96*I)*CF^2*mt^3*mu*Pi + (9*I)*CA^2*mu^2*Pi - (24*I)*CA*CF*mu^2*Pi + 
        (24*I)*CF^2*mu^2*Pi + (54*I)*CA^2*mt*mu^2*Pi - (144*I)*CA*CF*mt*mu^2*
         Pi + (144*I)*CF^2*mt*mu^2*Pi + (63*I)*CA^2*mt^2*mu^2*Pi - 
        (168*I)*CA*CF*mt^2*mu^2*Pi + (168*I)*CF^2*mt^2*mu^2*Pi + 
        (18*I)*CA^2*mu^3*Pi - (48*I)*CA*CF*mu^3*Pi + (48*I)*CF^2*mu^3*Pi + 
        (54*I)*CA^2*mt*mu^3*Pi - (144*I)*CA*CF*mt*mu^3*Pi + 
        (144*I)*CF^2*mt*mu^3*Pi + (18*I)*CA^2*mu^4*Pi - 
        (48*I)*CA*CF*mu^4*Pi + (48*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(mt + mu)^2) + 
     (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(16*mt)) + G[-1 - mu, mt]*
    (-1/576*(CA*CF*(-626*CA^2*mt^3 + 1378*CA*CF*mt^3 - 432*CF^2*mt^3 - 
         1216*CA^2*mt^4 + 2720*CA*CF*mt^4 - 864*CF^2*mt^4 - 590*CA^2*mt^5 + 
         1342*CA*CF*mt^5 - 432*CF^2*mt^5 - 1252*CA^2*mt^2*mu + 
         2864*CA*CF*mt^2*mu - 1080*CF^2*mt^2*mu - 3684*CA^2*mt^3*mu + 
         8556*CA*CF*mt^3*mu - 3168*CF^2*mt^3*mu - 2432*CA^2*mt^4*mu + 
         5692*CA*CF*mt^4*mu - 2088*CF^2*mt^4*mu - 626*CA^2*mt*mu^2 + 
         1594*CA*CF*mt*mu^2 - 864*CF^2*mt*mu^2 - 3720*CA^2*mt^2*mu^2 + 
         9060*CA*CF*mt^2*mu^2 - 3960*CF^2*mt^2*mu^2 - 4346*CA^2*mt^3*mu^2 + 
         10366*CA*CF*mt^3*mu^2 - 4104*CF^2*mt^3*mu^2 + 108*CA*CF*mu^3 - 
         216*CF^2*mu^3 - 1252*CA^2*mt*mu^3 + 3332*CA*CF*mt*mu^3 - 
         1872*CF^2*mt*mu^3 - 3756*CA^2*mt^2*mu^3 + 9024*CA*CF*mt^2*mu^3 - 
         3672*CF^2*mt^2*mu^3 + 108*CA*CF*mu^4 - 216*CF^2*mu^4 - 
         1252*CA^2*mt*mu^4 + 3008*CA*CF*mt*mu^4 - 1224*CF^2*mt*mu^4 - 
         (84*I)*CA^2*mt^3*Pi + (804*I)*CA*CF*mt^3*Pi - (432*I)*CF^2*mt^3*Pi - 
         (384*I)*CA^2*mt^4*Pi + (1968*I)*CA*CF*mt^4*Pi - 
         (1008*I)*CF^2*mt^4*Pi - (300*I)*CA^2*mt^5*Pi + (1236*I)*CA*CF*mt^5*
          Pi - (648*I)*CF^2*mt^5*Pi - (24*I)*CA^2*mt^2*mu*Pi + 
         (1176*I)*CA*CF*mt^2*mu*Pi - (576*I)*CF^2*mt^2*mu*Pi - 
         (648*I)*CA^2*mt^3*mu*Pi + (4680*I)*CA*CF*mt^3*mu*Pi - 
         (2304*I)*CF^2*mt^3*mu*Pi - (840*I)*CA^2*mt^4*mu*Pi + 
         (4008*I)*CA*CF*mt^4*mu*Pi - (2016*I)*CF^2*mt^4*mu*Pi + 
         (24*I)*CA^2*mt*mu^2*Pi + (480*I)*CA*CF*mt*mu^2*Pi - 
         (216*I)*CF^2*mt*mu^2*Pi - (216*I)*CA^2*mt^2*mu^2*Pi + 
         (3672*I)*CA*CF*mt^2*mu^2*Pi - (1728*I)*CF^2*mt^2*mu^2*Pi - 
         (516*I)*CA^2*mt^3*mu^2*Pi + (4836*I)*CA*CF*mt^3*mu^2*Pi - 
         (2304*I)*CF^2*mt^3*mu^2*Pi + (48*I)*CA^2*mt*mu^3*Pi + 
         (960*I)*CA*CF*mt*mu^3*Pi - (432*I)*CF^2*mt*mu^3*Pi + 
         (288*I)*CA^2*mt^2*mu^3*Pi + (2592*I)*CA*CF*mt^2*mu^3*Pi - 
         (1152*I)*CF^2*mt^2*mu^3*Pi + (264*I)*CA^2*mt*mu^4*Pi + 
         (528*I)*CA*CF*mt*mu^4*Pi - (216*I)*CF^2*mt*mu^4*Pi + 
         69*CA^2*mt^3*Pi^2 - 216*CA*CF*mt^3*Pi^2 + 228*CF^2*mt^3*Pi^2 + 
         138*CA^2*mt^4*Pi^2 - 432*CA*CF*mt^4*Pi^2 + 456*CF^2*mt^4*Pi^2 + 
         69*CA^2*mt^5*Pi^2 - 216*CA*CF*mt^5*Pi^2 + 228*CF^2*mt^5*Pi^2 + 
         138*CA^2*mt^2*mu*Pi^2 - 432*CA*CF*mt^2*mu*Pi^2 + 
         456*CF^2*mt^2*mu*Pi^2 + 414*CA^2*mt^3*mu*Pi^2 - 
         1296*CA*CF*mt^3*mu*Pi^2 + 1368*CF^2*mt^3*mu*Pi^2 + 
         276*CA^2*mt^4*mu*Pi^2 - 864*CA*CF*mt^4*mu*Pi^2 + 
         912*CF^2*mt^4*mu*Pi^2 + 69*CA^2*mt*mu^2*Pi^2 - 
         216*CA*CF*mt*mu^2*Pi^2 + 228*CF^2*mt*mu^2*Pi^2 + 
         414*CA^2*mt^2*mu^2*Pi^2 - 1296*CA*CF*mt^2*mu^2*Pi^2 + 
         1368*CF^2*mt^2*mu^2*Pi^2 + 483*CA^2*mt^3*mu^2*Pi^2 - 
         1512*CA*CF*mt^3*mu^2*Pi^2 + 1596*CF^2*mt^3*mu^2*Pi^2 + 
         138*CA^2*mt*mu^3*Pi^2 - 432*CA*CF*mt*mu^3*Pi^2 + 
         456*CF^2*mt*mu^3*Pi^2 + 414*CA^2*mt^2*mu^3*Pi^2 - 
         1296*CA*CF*mt^2*mu^3*Pi^2 + 1368*CF^2*mt^2*mu^3*Pi^2 + 
         138*CA^2*mt*mu^4*Pi^2 - 432*CA*CF*mt*mu^4*Pi^2 + 
         456*CF^2*mt*mu^4*Pi^2)*q2)/(mt^2*(mt + mu)^2) + 
     (CA*CF*(CA + CF)*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[-1, -1, mu])/(8*mt) + (CA*CF*(1 + mt + (1 - I)*mu)*
       (1 + mt + (1 + I)*mu)*(-22*CA^2 + 53*CA*CF - 18*CF^2 + (3*I)*CA^2*Pi)*
       q2*Log[q2])/(48*mt) + (CA*CF*(CA^2 + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(32*mt)) + 
   (CA*CF*q2*(808*CA^2*mt + 2998*CA^2*mt^2 + 270*CA*CF*mt^2 - 108*CF^2*mt^2 + 
      4146*CA^2*mt^3 + 810*CA*CF*mt^3 - 324*CF^2*mt^3 + 2530*CA^2*mt^4 + 
      810*CA*CF*mt^4 - 324*CF^2*mt^4 + 574*CA^2*mt^5 + 270*CA*CF*mt^5 - 
      108*CF^2*mt^5 + 808*CA^2*mu + 7038*CA^2*mt*mu + 594*CA*CF*mt*mu - 
      756*CF^2*mt*mu + 16210*CA^2*mt^2*mu + 2754*CA*CF*mt^2*mu - 
      3456*CF^2*mt^2*mu + 15112*CA^2*mt^3*mu + 5256*CA*CF*mt^3*mu - 
      6588*CF^2*mt^3*mu + 5706*CA^2*mt^4*mu + 4626*CA*CF*mt^4*mu - 
      5832*CF^2*mt^4*mu + 574*CA^2*mt^5*mu + 1530*CA*CF*mt^5*mu - 
      1944*CF^2*mt^5*mu + 4040*CA^2*mu^2 + 324*CA*CF*mu^2 - 648*CF^2*mu^2 + 
      20952*CA^2*mt*mu^2 + 2916*CA*CF*mt*mu^2 - 5076*CF^2*mt*mu^2 + 
      32240*CA^2*mt^2*mu^2 + 7524*CA*CF*mt^2*mu^2 - 13176*CF^2*mt^2*mu^2 + 
      18504*CA^2*mt^3*mu^2 + 10008*CA*CF*mt^3*mu^2 - 16092*CF^2*mt^3*mu^2 + 
      3176*CA^2*mt^4*mu^2 + 5076*CA*CF*mt^4*mu^2 - 7344*CF^2*mt^4*mu^2 + 
      8888*CA^2*mu^3 + 972*CA*CF*mu^3 - 1944*CF^2*mu^3 + 30162*CA^2*mt*mu^3 + 
      4050*CA*CF*mt*mu^3 - 8856*CF^2*mt*mu^3 + 28488*CA^2*mt^2*mu^3 + 
      7056*CA*CF*mt^2*mu^3 - 15228*CF^2*mt^2*mu^3 + 7538*CA^2*mt^3*mu^3 + 
      5562*CA*CF*mt^3*mu^3 - 9828*CF^2*mt^3*mu^3 + 10504*CA^2*mu^4 + 
      972*CA*CF*mu^4 - 1944*CF^2*mu^4 + 21580*CA^2*mt*mu^4 + 
      1728*CA*CF*mt*mu^4 - 5508*CF^2*mt*mu^4 + 9460*CA^2*mt^2*mu^4 + 
      2016*CA*CF*mt^2*mu^4 - 5400*CF^2*mt^2*mu^4 + 6464*CA^2*mu^5 + 
      324*CA*CF*mu^5 - 648*CF^2*mu^5 + 6140*CA^2*mt*mu^5 - 972*CF^2*mt*mu^5 + 
      1616*CA^2*mu^6 - (1716*I)*CA^2*mt*Pi + (864*I)*CA*CF*mt*Pi - 
      (7368*I)*CA^2*mt^2*Pi + (1836*I)*CA*CF*mt^2*Pi + 
      (1944*I)*CF^2*mt^2*Pi - (11358*I)*CA^2*mt^3*Pi + (54*I)*CA*CF*mt^3*Pi + 
      (5724*I)*CF^2*mt^3*Pi - (7476*I)*CA^2*mt^4*Pi - 
      (1944*I)*CA*CF*mt^4*Pi + (5616*I)*CF^2*mt^4*Pi - 
      (1770*I)*CA^2*mt^5*Pi - (1026*I)*CA*CF*mt^5*Pi + 
      (1836*I)*CF^2*mt^5*Pi - (1716*I)*CA^2*mu*Pi + (864*I)*CA*CF*mu*Pi - 
      (15840*I)*CA^2*mt*mu*Pi + (5832*I)*CA*CF*mt*mu*Pi + 
      (2160*I)*CF^2*mt*mu*Pi - (40578*I)*CA^2*mt^2*mu*Pi + 
      (6750*I)*CA*CF*mt^2*mu*Pi + (13500*I)*CF^2*mt^2*mu*Pi - 
      (41046*I)*CA^2*mt^3*mu*Pi - (918*I)*CA*CF*mt^3*mu*Pi + 
      (20844*I)*CF^2*mt^3*mu*Pi - (16362*I)*CA^2*mt^4*mu*Pi - 
      (3726*I)*CA*CF*mt^4*mu*Pi + (11340*I)*CF^2*mt^4*mu*Pi - 
      (1770*I)*CA^2*mt^5*mu*Pi - (1026*I)*CA*CF*mt^5*mu*Pi + 
      (1836*I)*CF^2*mt^5*mu*Pi - (8580*I)*CA^2*mu^2*Pi + 
      (4320*I)*CA*CF*mu^2*Pi - (47988*I)*CA^2*mt*mu^2*Pi + 
      (15876*I)*CA*CF*mt*mu^2*Pi + (7992*I)*CF^2*mt*mu^2*Pi - 
      (81102*I)*CA^2*mt^2*mu^2*Pi + (10854*I)*CA*CF*mt^2*mu^2*Pi + 
      (27972*I)*CF^2*mt^2*mu^2*Pi - (49644*I)*CA^2*mt^3*mu^2*Pi - 
      (1080*I)*CA*CF*mt^3*mu^2*Pi + (23760*I)*CF^2*mt^3*mu^2*Pi - 
      (8886*I)*CA^2*mt^4*mu^2*Pi - (1782*I)*CA*CF*mt^4*mu^2*Pi + 
      (5724*I)*CF^2*mt^4*mu^2*Pi - (18876*I)*CA^2*mu^3*Pi + 
      (9504*I)*CA*CF*mu^3*Pi - (69840*I)*CA^2*mt*mu^3*Pi + 
      (21060*I)*CA*CF*mt*mu^3*Pi + (12744*I)*CF^2*mt*mu^3*Pi - 
      (71820*I)*CA^2*mt^2*mu^3*Pi + (8208*I)*CA*CF*mt^2*mu^3*Pi + 
      (24408*I)*CF^2*mt^2*mu^3*Pi - (19956*I)*CA^2*mt^3*mu^3*Pi - 
      (108*I)*CA*CF*mt^3*mu^3*Pi + (8640*I)*CF^2*mt^3*mu^3*Pi - 
      (22308*I)*CA^2*mu^4*Pi + (11232*I)*CA*CF*mu^4*Pi - 
      (50496*I)*CA^2*mt*mu^4*Pi + (13500*I)*CA*CF*mt*mu^4*Pi + 
      (10152*I)*CF^2*mt*mu^4*Pi - (23928*I)*CA^2*mt^2*mu^4*Pi + 
      (2268*I)*CA*CF*mt^2*mu^4*Pi + (7992*I)*CF^2*mt^2*mu^4*Pi - 
      (13728*I)*CA^2*mu^5*Pi + (6912*I)*CA*CF*mu^5*Pi - 
      (14520*I)*CA^2*mt*mu^5*Pi + (3348*I)*CA*CF*mt*mu^5*Pi + 
      (3240*I)*CF^2*mt*mu^5*Pi - (3432*I)*CA^2*mu^6*Pi + 
      (1728*I)*CA*CF*mu^6*Pi - 132*CA^2*mt*Pi^2 - 54*CA*CF*mt*Pi^2 + 
      12*CA^2*mt^2*Pi^2 - 1116*CA*CF*mt^2*Pi^2 + 360*CF^2*mt^2*Pi^2 + 
      828*CA^2*mt^3*Pi^2 - 3204*CA*CF*mt^3*Pi^2 + 1260*CF^2*mt^3*Pi^2 + 
      1092*CA^2*mt^4*Pi^2 - 3276*CA*CF*mt^4*Pi^2 + 1440*CF^2*mt^4*Pi^2 + 
      408*CA^2*mt^5*Pi^2 - 1134*CA*CF*mt^5*Pi^2 + 540*CF^2*mt^5*Pi^2 - 
      132*CA^2*mu*Pi^2 - 54*CA*CF*mu*Pi^2 - 666*CA^2*mt*mu*Pi^2 - 
      1314*CA*CF*mt*mu*Pi^2 + 360*CF^2*mt*mu*Pi^2 + 822*CA^2*mt^2*mu*Pi^2 - 
      7452*CA*CF*mt^2*mu*Pi^2 + 2700*CF^2*mt^2*mu*Pi^2 + 
      3522*CA^2*mt^3*mu*Pi^2 - 12672*CA*CF*mt^3*mu*Pi^2 + 
      5220*CF^2*mt^3*mu*Pi^2 + 2574*CA^2*mt^4*mu*Pi^2 - 
      7614*CA*CF*mt^4*mu*Pi^2 + 3420*CF^2*mt^4*mu*Pi^2 + 
      408*CA^2*mt^5*mu*Pi^2 - 1134*CA*CF*mt^5*mu*Pi^2 + 
      540*CF^2*mt^5*mu*Pi^2 - 678*CA^2*mu^2*Pi^2 - 198*CA*CF*mu^2*Pi^2 - 
      1512*CA^2*mt*mu^2*Pi^2 - 4518*CA*CF*mt*mu^2*Pi^2 + 
      1440*CF^2*mt*mu^2*Pi^2 + 2112*CA^2*mt^2*mu^2*Pi^2 - 
      15480*CA*CF*mt^2*mu^2*Pi^2 + 5940*CF^2*mt^2*mu^2*Pi^2 + 
      4428*CA^2*mt^3*mu^2*Pi^2 - 15678*CA*CF*mt^3*mu^2*Pi^2 + 
      6660*CF^2*mt^3*mu^2*Pi^2 + 1482*CA^2*mt^4*mu^2*Pi^2 - 
      4338*CA*CF*mt^4*mu^2*Pi^2 + 1980*CF^2*mt^4*mu^2*Pi^2 - 
      1506*CA^2*mu^3*Pi^2 - 270*CA*CF*mu^3*Pi^2 - 2088*CA^2*mt*mu^3*Pi^2 - 
      6246*CA*CF*mt*mu^3*Pi^2 + 2160*CF^2*mt*mu^3*Pi^2 + 
      1692*CA^2*mt^2*mu^3*Pi^2 - 13086*CA*CF*mt^2*mu^3*Pi^2 + 
      5220*CF^2*mt^2*mu^3*Pi^2 + 1734*CA^2*mt^3*mu^3*Pi^2 - 
      6210*CA*CF*mt^3*mu^3*Pi^2 + 2700*CF^2*mt^3*mu^3*Pi^2 - 
      1770*CA^2*mu^4*Pi^2 - 162*CA*CF*mu^4*Pi^2 - 1644*CA^2*mt*mu^4*Pi^2 - 
      3924*CA*CF*mt*mu^4*Pi^2 + 1440*CF^2*mt*mu^4*Pi^2 + 
      390*CA^2*mt^2*mu^4*Pi^2 - 3942*CA*CF*mt^2*mu^4*Pi^2 + 
      1620*CF^2*mt^2*mu^4*Pi^2 - 1074*CA^2*mu^5*Pi^2 - 36*CA*CF*mu^5*Pi^2 - 
      534*CA^2*mt*mu^5*Pi^2 - 936*CA*CF*mt*mu^5*Pi^2 + 
      360*CF^2*mt*mu^5*Pi^2 - 264*CA^2*mu^6*Pi^2 - (117*I)*CA^2*mt*Pi^3 - 
      (18*I)*CA*CF*mt*Pi^3 - (468*I)*CA^2*mt^2*Pi^3 - 
      (72*I)*CA*CF*mt^2*Pi^3 - (702*I)*CA^2*mt^3*Pi^3 - 
      (108*I)*CA*CF*mt^3*Pi^3 - (468*I)*CA^2*mt^4*Pi^3 - 
      (72*I)*CA*CF*mt^4*Pi^3 - (117*I)*CA^2*mt^5*Pi^3 - 
      (18*I)*CA*CF*mt^5*Pi^3 - (117*I)*CA^2*mu*Pi^3 - (18*I)*CA*CF*mu*Pi^3 - 
      (1053*I)*CA^2*mt*mu*Pi^3 - (162*I)*CA*CF*mt*mu*Pi^3 - 
      (2574*I)*CA^2*mt^2*mu*Pi^3 - (396*I)*CA*CF*mt^2*mu*Pi^3 - 
      (2574*I)*CA^2*mt^3*mu*Pi^3 - (396*I)*CA*CF*mt^3*mu*Pi^3 - 
      (1053*I)*CA^2*mt^4*mu*Pi^3 - (162*I)*CA*CF*mt^4*mu*Pi^3 - 
      (117*I)*CA^2*mt^5*mu*Pi^3 - (18*I)*CA*CF*mt^5*mu*Pi^3 - 
      (585*I)*CA^2*mu^2*Pi^3 - (90*I)*CA*CF*mu^2*Pi^3 - 
      (3159*I)*CA^2*mt*mu^2*Pi^3 - (486*I)*CA*CF*mt*mu^2*Pi^3 - 
      (5148*I)*CA^2*mt^2*mu^2*Pi^3 - (792*I)*CA*CF*mt^2*mu^2*Pi^3 - 
      (3159*I)*CA^2*mt^3*mu^2*Pi^3 - (486*I)*CA*CF*mt^3*mu^2*Pi^3 - 
      (585*I)*CA^2*mt^4*mu^2*Pi^3 - (90*I)*CA*CF*mt^4*mu^2*Pi^3 - 
      (1287*I)*CA^2*mu^3*Pi^3 - (198*I)*CA*CF*mu^3*Pi^3 - 
      (4563*I)*CA^2*mt*mu^3*Pi^3 - (702*I)*CA*CF*mt*mu^3*Pi^3 - 
      (4563*I)*CA^2*mt^2*mu^3*Pi^3 - (702*I)*CA*CF*mt^2*mu^3*Pi^3 - 
      (1287*I)*CA^2*mt^3*mu^3*Pi^3 - (198*I)*CA*CF*mt^3*mu^3*Pi^3 - 
      (1521*I)*CA^2*mu^4*Pi^3 - (234*I)*CA*CF*mu^4*Pi^3 - 
      (3276*I)*CA^2*mt*mu^4*Pi^3 - (504*I)*CA*CF*mt*mu^4*Pi^3 - 
      (1521*I)*CA^2*mt^2*mu^4*Pi^3 - (234*I)*CA*CF*mt^2*mu^4*Pi^3 - 
      (936*I)*CA^2*mu^5*Pi^3 - (144*I)*CA*CF*mu^5*Pi^3 - 
      (936*I)*CA^2*mt*mu^5*Pi^3 - (144*I)*CA*CF*mt*mu^5*Pi^3 - 
      (234*I)*CA^2*mu^6*Pi^3 - (36*I)*CA*CF*mu^6*Pi^3 - 756*CA^2*mt*Zeta[3] + 
      648*CA*CF*mt*Zeta[3] - 3024*CA^2*mt^2*Zeta[3] + 
      2592*CA*CF*mt^2*Zeta[3] - 4536*CA^2*mt^3*Zeta[3] + 
      3888*CA*CF*mt^3*Zeta[3] - 3024*CA^2*mt^4*Zeta[3] + 
      2592*CA*CF*mt^4*Zeta[3] - 756*CA^2*mt^5*Zeta[3] + 
      648*CA*CF*mt^5*Zeta[3] - 756*CA^2*mu*Zeta[3] + 648*CA*CF*mu*Zeta[3] - 
      6804*CA^2*mt*mu*Zeta[3] + 5832*CA*CF*mt*mu*Zeta[3] - 
      16632*CA^2*mt^2*mu*Zeta[3] + 14256*CA*CF*mt^2*mu*Zeta[3] - 
      16632*CA^2*mt^3*mu*Zeta[3] + 14256*CA*CF*mt^3*mu*Zeta[3] - 
      6804*CA^2*mt^4*mu*Zeta[3] + 5832*CA*CF*mt^4*mu*Zeta[3] - 
      756*CA^2*mt^5*mu*Zeta[3] + 648*CA*CF*mt^5*mu*Zeta[3] - 
      3780*CA^2*mu^2*Zeta[3] + 3240*CA*CF*mu^2*Zeta[3] - 
      20412*CA^2*mt*mu^2*Zeta[3] + 17496*CA*CF*mt*mu^2*Zeta[3] - 
      33264*CA^2*mt^2*mu^2*Zeta[3] + 28512*CA*CF*mt^2*mu^2*Zeta[3] - 
      20412*CA^2*mt^3*mu^2*Zeta[3] + 17496*CA*CF*mt^3*mu^2*Zeta[3] - 
      3780*CA^2*mt^4*mu^2*Zeta[3] + 3240*CA*CF*mt^4*mu^2*Zeta[3] - 
      8316*CA^2*mu^3*Zeta[3] + 7128*CA*CF*mu^3*Zeta[3] - 
      29484*CA^2*mt*mu^3*Zeta[3] + 25272*CA*CF*mt*mu^3*Zeta[3] - 
      29484*CA^2*mt^2*mu^3*Zeta[3] + 25272*CA*CF*mt^2*mu^3*Zeta[3] - 
      8316*CA^2*mt^3*mu^3*Zeta[3] + 7128*CA*CF*mt^3*mu^3*Zeta[3] - 
      9828*CA^2*mu^4*Zeta[3] + 8424*CA*CF*mu^4*Zeta[3] - 
      21168*CA^2*mt*mu^4*Zeta[3] + 18144*CA*CF*mt*mu^4*Zeta[3] - 
      9828*CA^2*mt^2*mu^4*Zeta[3] + 8424*CA*CF*mt^2*mu^4*Zeta[3] - 
      6048*CA^2*mu^5*Zeta[3] + 5184*CA*CF*mu^5*Zeta[3] - 
      6048*CA^2*mt*mu^5*Zeta[3] + 5184*CA*CF*mt*mu^5*Zeta[3] - 
      1512*CA^2*mu^6*Zeta[3] + 1296*CA*CF*mu^6*Zeta[3]))/
    (1728*mt*(1 + mu)*(mt + mu)*(1 + mt + mu)^2)) + 
 nf*(((-1/12*I)*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[-1, -1, mt])/mt + ((I/4)*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*Pi*q2*G[0, -1, mt])/mt + 
   G[-mu, mt]*((CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, mu])/(12*mt) + (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1, mu])/(12*mt)) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/
    (6*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, mt])/(12*mt) - 
   (CA*(7*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, mu])/(24*mt) - 
   (CA*(3*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, mu])/(24*mt) + 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mt])/
    (4*mt) + (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, mu])/(12*mt) - 
   (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, mu])/(24*mt) + 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, mt])/
    (4*mt) - (CA*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, mu])/(12*mt) - 
   (CA*(3*CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, mu])/(12*mt) + 
   (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, mt])/(6*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, 0, mu])/(24*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(8*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(8*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(12*mt) + 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -mu, -1 - mu, mt])/(12*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(8*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(12*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(12*mt) - 
   (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(24*mt) + 
   (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, -1 - mu, mt])/(12*mt) + 
   (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, mt])/(12*mt) + 
   (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -mu, -1 - mu, mt])/(12*mt) + 
   (CA*CF*(1370*CA - 670*CF + 2812*CA*mt - 1412*CF*mt + 1442*CA*mt^2 - 
      742*CF*mt^2 + 2740*CA*mu - 1340*CF*mu + 2740*CA*mt*mu - 1340*CF*mt*mu + 
      2740*CA*mu^2 - 1340*CF*mu^2 - (120*I)*CA*Pi - (240*I)*CA*mt*Pi - 
      (120*I)*CA*mt^2*Pi - (240*I)*CA*mu*Pi - (240*I)*CA*mt*mu*Pi - 
      (240*I)*CA*mu^2*Pi + 105*CA*Pi^2 - 6*CF*Pi^2 + 210*CA*mt*Pi^2 - 
      12*CF*mt*Pi^2 + 105*CA*mt^2*Pi^2 - 6*CF*mt^2*Pi^2 + 210*CA*mu*Pi^2 - 
      12*CF*mu*Pi^2 + 210*CA*mt*mu*Pi^2 - 12*CF*mt*mu*Pi^2 + 
      210*CA*mu^2*Pi^2 - 12*CF*mu^2*Pi^2)*q2*Log[q2])/(864*mt) + 
   (CA*CF*(I + I*mt + (1 + I)*mu)*(1 + mt + (1 + I)*mu)*
     ((34*I)*CA - (47*I)*CF + 9*CA*Pi)*q2*Log[q2]^2)/(144*mt) - 
   (CA*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(36*mt) + G[0, -1 - mu, mt]*
    (-1/144*(CA^2*CF*(9*mt^2 + 18*mt^3 + 9*mt^4 + 18*mt*mu + 72*mt^2*mu + 
         54*mt^3*mu - 20*mu^2 + 2*mt*mu^2 + 55*mt^2*mu^2 - 40*mu^3 - 
         mt*mu^3 - 40*mu^4)*q2)/(mt*mu^2) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (8*mt)) + G[-1 - mu, 0, mt]*
    (-1/144*(CA^2*CF*(9*mt^2 + 18*mt^3 + 9*mt^4 + 18*mt*mu + 72*mt^2*mu + 
         54*mt^3*mu - 20*mu^2 + 2*mt*mu^2 + 55*mt^2*mu^2 - 40*mu^3 - 
         mt*mu^3 - 40*mu^4 - (12*I)*mu^2*Pi - (24*I)*mt*mu^2*Pi - 
         (12*I)*mt^2*mu^2*Pi - (24*I)*mu^3*Pi - (24*I)*mt*mu^3*Pi - 
         (24*I)*mu^4*Pi)*q2)/(mt*mu^2) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (8*mt)) + G[0, 0, mu]*((CA^2*CF*(1 + mt + (1 - I)*mu)*
       (1 + mt + (1 + I)*mu)*(10 - (3*I)*Pi)*q2)/(72*mt) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (12*mt)) + G[-1 - mu, -1 - mu, mt]*
    ((CA*CF*(I + I*mt + (1 + I)*mu)*(1 + mt + (1 + I)*mu)*
       ((-10*I)*CA + 3*CA*Pi - 6*CF*Pi)*q2)/(72*mt) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (12*mt)) + G[-1, 0, mt]*
    ((CA^2*CF*(9*mt^2 + 36*mt^3 + 54*mt^4 + 36*mt^5 + 9*mt^6 + 18*mt*mu + 
        126*mt^2*mu + 270*mt^3*mu + 234*mt^4*mu + 72*mt^5*mu - 40*mu^2 - 
        97*mt*mu^2 + 69*mt^2*mu^2 + 269*mt^3*mu^2 + 143*mt^4*mu^2 - 
        160*mu^3 - 390*mt*mu^3 - 168*mt^2*mu^3 + 62*mt^3*mu^3 - 280*mu^4 - 
        515*mt*mu^4 - 169*mt^2*mu^4 - 240*mu^5 - 240*mt*mu^5 - 80*mu^6 + 
        (12*I)*mu^2*Pi + (48*I)*mt*mu^2*Pi + (72*I)*mt^2*mu^2*Pi + 
        (48*I)*mt^3*mu^2*Pi + (12*I)*mt^4*mu^2*Pi + (48*I)*mu^3*Pi + 
        (144*I)*mt*mu^3*Pi + (144*I)*mt^2*mu^3*Pi + (48*I)*mt^3*mu^3*Pi + 
        (84*I)*mu^4*Pi + (168*I)*mt*mu^4*Pi + (84*I)*mt^2*mu^4*Pi + 
        (72*I)*mu^5*Pi + (72*I)*mt*mu^5*Pi + (24*I)*mu^6*Pi)*q2)/
      (144*mt*mu^2*(1 + mt + mu)^2) + 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (6*mt)) + G[-1, mu]^2*
    (-1/144*(CA*CF*(9*CA*mt^2 + 18*CA*mt^3 + 9*CA*mt^4 + 18*CA*mt*mu + 
         72*CA*mt^2*mu + 54*CA*mt^3*mu - 128*CA*mu^2 + 94*CF*mu^2 - 
         214*CA*mt*mu^2 + 188*CF*mt*mu^2 - 53*CA*mt^2*mu^2 + 
         94*CF*mt^2*mu^2 - 256*CA*mu^3 + 188*CF*mu^3 - 217*CA*mt*mu^3 + 
         188*CF*mt*mu^3 - 256*CA*mu^4 + 188*CF*mu^4 - (42*I)*CA*mu^2*Pi - 
         (84*I)*CA*mt*mu^2*Pi - (42*I)*CA*mt^2*mu^2*Pi - (84*I)*CA*mu^3*Pi - 
         (84*I)*CA*mt*mu^3*Pi - (84*I)*CA*mu^4*Pi)*q2)/(mt*mu^2) - 
     (CA*(7*CA - 8*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, mt])/(24*mt) + (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1 - mu, mt])/(24*mt) - 
     (CA*(7*CA - 8*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(24*mt)) + G[-1, -1, mu]*
    ((CA*CF*(9*CA*mt^2 + 18*CA*mt^3 + 9*CA*mt^4 + 18*CA*mt*mu + 
        72*CA*mt^2*mu + 54*CA*mt^3*mu - 118*CA*mu^2 + 94*CF*mu^2 - 
        194*CA*mt*mu^2 + 188*CF*mt*mu^2 - 43*CA*mt^2*mu^2 + 94*CF*mt^2*mu^2 - 
        236*CA*mu^3 + 188*CF*mu^3 - 197*CA*mt*mu^3 + 188*CF*mt*mu^3 - 
        236*CA*mu^4 + 188*CF*mu^4 - (45*I)*CA*mu^2*Pi - 
        (90*I)*CA*mt*mu^2*Pi - (45*I)*CA*mt^2*mu^2*Pi - (90*I)*CA*mu^3*Pi - 
        (90*I)*CA*mt*mu^3*Pi - (90*I)*CA*mu^4*Pi)*q2)/(72*mt*mu^2) + 
     (CA*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(6*mt)) + G[0, 0, mt]*
    ((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (-54*CA + 47*CF - (9*I)*CA*Pi)*q2)/(72*mt) + 
     (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(6*mt)) + G[-mu, -1 - mu, mt]*
    ((CA*CF*(9*CA*mt^2 + 18*CA*mt^3 + 9*CA*mt^4 + 18*CA*mt*mu + 
        72*CA*mt^2*mu + 54*CA*mt^3*mu + 9*CA*mu^2 - 58*CF*mu^2 + 
        60*CA*mt*mu^2 - 116*CF*mt*mu^2 + 84*CA*mt^2*mu^2 - 58*CF*mt^2*mu^2 + 
        18*CA*mu^3 - 116*CF*mu^3 + 57*CA*mt*mu^3 - 116*CF*mt*mu^3 + 
        18*CA*mu^4 - 116*CF*mu^4 - (24*I)*CF*mu^2*Pi - (48*I)*CF*mt*mu^2*Pi - 
        (24*I)*CF*mt^2*mu^2*Pi - (48*I)*CF*mu^3*Pi - (48*I)*CF*mt*mu^3*Pi - 
        (48*I)*CF*mu^4*Pi)*q2)/(144*mt*mu^2) + 
     (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (6*mt)) + G[0, -1, mu]*
    ((CA*CF*(18*CA*mt^2 + 36*CA*mt^3 + 18*CA*mt^4 + 36*CA*mt*mu + 
        144*CA*mt^2*mu + 108*CA*mt^3*mu - 11*CA*mu^2 - 58*CF*mu^2 + 
        62*CA*mt*mu^2 - 116*CF*mt*mu^2 + 139*CA*mt^2*mu^2 - 58*CF*mt^2*mu^2 - 
        22*CA*mu^3 - 116*CF*mu^3 + 56*CA*mt*mu^3 - 116*CF*mt*mu^3 - 
        22*CA*mu^4 - 116*CF*mu^4 + (24*I)*CA*mu^2*Pi - (12*I)*CF*mu^2*Pi + 
        (48*I)*CA*mt*mu^2*Pi - (24*I)*CF*mt*mu^2*Pi + (24*I)*CA*mt^2*mu^2*
         Pi - (12*I)*CF*mt^2*mu^2*Pi + (48*I)*CA*mu^3*Pi - 
        (24*I)*CF*mu^3*Pi + (48*I)*CA*mt*mu^3*Pi - (24*I)*CF*mt*mu^3*Pi + 
        (48*I)*CA*mu^4*Pi - (24*I)*CF*mu^4*Pi)*q2)/(144*mt*mu^2) + 
     (CA*CF*(CA + 4*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(24*mt)) + G[-1, 0, mu]*
    ((CA*CF*(9*CA*mt^2 + 36*CA*mt^3 + 54*CA*mt^4 + 36*CA*mt^5 + 9*CA*mt^6 + 
        18*CA*mt*mu + 126*CA*mt^2*mu + 270*CA*mt^3*mu + 234*CA*mt^4*mu + 
        72*CA*mt^5*mu - 11*CA*mu^2 - 58*CF*mu^2 + 19*CA*mt*mu^2 - 
        232*CF*mt*mu^2 + 243*CA*mt^2*mu^2 - 348*CF*mt^2*mu^2 + 
        385*CA*mt^3*mu^2 - 232*CF*mt^3*mu^2 + 172*CA*mt^4*mu^2 - 
        58*CF*mt^4*mu^2 - 44*CA*mu^3 - 232*CF*mu^3 - 42*CA*mt*mu^3 - 
        696*CF*mt*mu^3 + 180*CA*mt^2*mu^3 - 696*CF*mt^2*mu^3 + 
        178*CA*mt^3*mu^3 - 232*CF*mt^3*mu^3 - 77*CA*mu^4 - 406*CF*mu^4 - 
        109*CA*mt*mu^4 - 812*CF*mt*mu^4 + 34*CA*mt^2*mu^4 - 
        406*CF*mt^2*mu^4 - 66*CA*mu^5 - 348*CF*mu^5 - 66*CA*mt*mu^5 - 
        348*CF*mt*mu^5 - 22*CA*mu^6 - 116*CF*mu^6 + (24*I)*CA*mu^2*Pi - 
        (12*I)*CF*mu^2*Pi + (96*I)*CA*mt*mu^2*Pi - (48*I)*CF*mt*mu^2*Pi + 
        (144*I)*CA*mt^2*mu^2*Pi - (72*I)*CF*mt^2*mu^2*Pi + 
        (96*I)*CA*mt^3*mu^2*Pi - (48*I)*CF*mt^3*mu^2*Pi + 
        (24*I)*CA*mt^4*mu^2*Pi - (12*I)*CF*mt^4*mu^2*Pi + (96*I)*CA*mu^3*Pi - 
        (48*I)*CF*mu^3*Pi + (288*I)*CA*mt*mu^3*Pi - (144*I)*CF*mt*mu^3*Pi + 
        (288*I)*CA*mt^2*mu^3*Pi - (144*I)*CF*mt^2*mu^3*Pi + 
        (96*I)*CA*mt^3*mu^3*Pi - (48*I)*CF*mt^3*mu^3*Pi + 
        (168*I)*CA*mu^4*Pi - (84*I)*CF*mu^4*Pi + (336*I)*CA*mt*mu^4*Pi - 
        (168*I)*CF*mt*mu^4*Pi + (168*I)*CA*mt^2*mu^4*Pi - 
        (84*I)*CF*mt^2*mu^4*Pi + (144*I)*CA*mu^5*Pi - (72*I)*CF*mu^5*Pi + 
        (144*I)*CA*mt*mu^5*Pi - (72*I)*CF*mt*mu^5*Pi + (48*I)*CA*mu^6*Pi - 
        (24*I)*CF*mu^6*Pi)*q2)/(144*mt*mu^2*(1 + mt + mu)^2) + 
     (CA*CF*(CA + 4*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(24*mt)) + G[-1, mt]*
    ((CA^2*CF*Pi*((9*I)*mt^2 + (36*I)*mt^3 + (54*I)*mt^4 + (36*I)*mt^5 + 
        (9*I)*mt^6 + (18*I)*mt*mu + (126*I)*mt^2*mu + (270*I)*mt^3*mu + 
        (234*I)*mt^4*mu + (72*I)*mt^5*mu - (40*I)*mu^2 - (97*I)*mt*mu^2 + 
        (69*I)*mt^2*mu^2 + (269*I)*mt^3*mu^2 + (143*I)*mt^4*mu^2 - 
        (160*I)*mu^3 - (390*I)*mt*mu^3 - (168*I)*mt^2*mu^3 + 
        (62*I)*mt^3*mu^3 - (280*I)*mu^4 - (515*I)*mt*mu^4 - 
        (169*I)*mt^2*mu^4 - (240*I)*mu^5 - (240*I)*mt*mu^5 - (80*I)*mu^6 + 
        8*mu^2*Pi + 32*mt*mu^2*Pi + 48*mt^2*mu^2*Pi + 32*mt^3*mu^2*Pi + 
        8*mt^4*mu^2*Pi + 32*mu^3*Pi + 96*mt*mu^3*Pi + 96*mt^2*mu^3*Pi + 
        32*mt^3*mu^3*Pi + 56*mu^4*Pi + 112*mt*mu^4*Pi + 56*mt^2*mu^4*Pi + 
        48*mu^5*Pi + 48*mt*mu^5*Pi + 16*mu^6*Pi)*q2)/
      (144*mt*mu^2*(1 + mt + mu)^2) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, mu]^2)/
      (4*mt) + (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, mu]*G[0, mu])/(12*mt) + 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, mu])/
      (2*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, mu])/(12*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1, mu])/(12*mt) + 
     ((I/6)*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       Log[q2])/mt) + G[-1 - mu, mt]*
    (((-1/432*I)*CA*CF*((-27*I)*CA*mt^2*mu - (54*I)*CA*mt^3*mu - 
        (27*I)*CA*mt^4*mu - (55*I)*CA*mt*mu^2 - (200*I)*CA*mt^2*mu^2 - 
        (18*I)*CF*mt^2*mu^2 - (145*I)*CA*mt^3*mu^2 - (18*I)*CF*mt^3*mu^2 - 
        (28*I)*CA*mu^3 - (202*I)*CA*mt*mu^3 - (255*I)*CA*mt^2*mu^3 - 
        (18*I)*CF*mt^2*mu^3 - (56*I)*CA*mu^4 - (193*I)*CA*mt*mu^4 - 
        (56*I)*CA*mu^5 + 27*CA*mt^3*Pi + 54*CA*mt^4*Pi + 27*CA*mt^5*Pi + 
        81*CA*mt^2*mu*Pi + 270*CA*mt^3*mu*Pi + 189*CA*mt^4*mu*Pi + 
        141*CA*mt*mu^2*Pi - 174*CF*mt*mu^2*Pi + 516*CA*mt^2*mu^2*Pi - 
        348*CF*mt^2*mu^2*Pi + 474*CA*mt^3*mu^2*Pi - 174*CF*mt^3*mu^2*Pi + 
        87*CA*mu^3*Pi - 174*CF*mu^3*Pi + 474*CA*mt*mu^3*Pi - 
        696*CF*mt*mu^3*Pi + 603*CA*mt^2*mu^3*Pi - 522*CF*mt^2*mu^3*Pi + 
        174*CA*mu^4*Pi - 348*CF*mu^4*Pi + 465*CA*mt*mu^4*Pi - 
        696*CF*mt*mu^4*Pi + 174*CA*mu^5*Pi - 348*CF*mu^5*Pi - 
        (6*I)*CA*mt*mu^2*Pi^2 - (48*I)*CF*mt*mu^2*Pi^2 - 
        (12*I)*CA*mt^2*mu^2*Pi^2 - (96*I)*CF*mt^2*mu^2*Pi^2 - 
        (6*I)*CA*mt^3*mu^2*Pi^2 - (48*I)*CF*mt^3*mu^2*Pi^2 - 
        (6*I)*CA*mu^3*Pi^2 - (48*I)*CF*mu^3*Pi^2 - (24*I)*CA*mt*mu^3*Pi^2 - 
        (192*I)*CF*mt*mu^3*Pi^2 - (18*I)*CA*mt^2*mu^3*Pi^2 - 
        (144*I)*CF*mt^2*mu^3*Pi^2 - (12*I)*CA*mu^4*Pi^2 - 
        (96*I)*CF*mu^4*Pi^2 - (24*I)*CA*mt*mu^4*Pi^2 - 
        (192*I)*CF*mt*mu^4*Pi^2 - (12*I)*CA*mu^5*Pi^2 - (96*I)*CF*mu^5*Pi^2)*
       q2)/(mt*mu^2*(mt + mu)) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1, -1, mu])/(8*mt) + 
     (CA*CF*(CA + CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, mu])/(12*mt) + (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, 0, mu])/(24*mt) + 
     (CA*CF*(I + I*mt + (1 + I)*mu)*(1 + mt + (1 + I)*mu)*
       ((-5*I)*CA + 3*CA*Pi - 6*CF*Pi)*q2*Log[q2])/(36*mt) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (16*mt)) + G[0, mt]*((CA*CF*(54*CA*mt^2 + 270*CA*mt^3 + 540*CA*mt^4 + 
        540*CA*mt^5 + 270*CA*mt^6 + 54*CA*mt^7 + 1266*CA*mu - 778*CF*mu + 
        7938*CA*mt*mu - 4452*CF*mt*mu + 20898*CA*mt^2*mu - 10698*CF*mt^2*mu + 
        29532*CA*mt^3*mu - 13832*CF*mt^3*mu + 23598*CA*mt^4*mu - 
        10158*CF*mt^4*mu + 10098*CA*mt^5*mu - 4020*CF*mt^5*mu + 
        1806*CA*mt^6*mu - 670*CF*mt^6*mu + 5064*CA*mu^2 - 3112*CF*mu^2 + 
        26796*CA*mt*mu^2 - 14696*CF*mt*mu^2 + 56472*CA*mt^2*mu^2 - 
        28096*CF*mt^2*mu^2 + 59280*CA*mt^3*mu^2 - 27232*CF*mt^3*mu^2 + 
        31008*CA*mt^4*mu^2 - 13400*CF*mt^4*mu^2 + 6468*CA*mt^5*mu^2 - 
        2680*CF*mt^5*mu^2 + 8862*CA*mu^3 - 5446*CF*mu^3 + 38166*CA*mt*mu^3 - 
        20272*CF*mt*mu^3 + 60390*CA*mt^2*mu^3 - 28896*CF*mt^2*mu^3 + 
        41730*CA*mt^3*mu^3 - 18760*CF*mt^3*mu^3 + 10644*CA*mt^4*mu^3 - 
        4690*CF*mt^4*mu^3 + 7596*CA*mu^4 - 4668*CF*mu^4 + 25164*CA*mt*mu^4 - 
        12708*CF*mt*mu^4 + 26460*CA*mt^2*mu^4 - 12060*CF*mt^2*mu^4 + 
        8892*CA*mt^3*mu^4 - 4020*CF*mt^3*mu^4 + 2532*CA*mu^5 - 1556*CF*mu^5 + 
        5856*CA*mt*mu^5 - 2680*CF*mt*mu^5 + 2964*CA*mt^2*mu^5 - 
        1340*CF*mt^2*mu^5 + (120*I)*CA*mu*Pi + (810*I)*CA*mt*mu*Pi + 
        (2214*I)*CA*mt^2*mu*Pi + (3156*I)*CA*mt^3*mu*Pi + 
        (2484*I)*CA*mt^4*mu*Pi + (1026*I)*CA*mt^5*mu*Pi + 
        (174*I)*CA*mt^6*mu*Pi + (480*I)*CA*mu^2*Pi + (2706*I)*CA*mt*mu^2*Pi + 
        (5844*I)*CA*mt^2*mu^2*Pi + (6096*I)*CA*mt^3*mu^2*Pi + 
        (3084*I)*CA*mt^4*mu^2*Pi + (606*I)*CA*mt^5*mu^2*Pi + 
        (840*I)*CA*mu^3*Pi + (3810*I)*CA*mt*mu^3*Pi + (6192*I)*CA*mt^2*mu^3*
         Pi + (4314*I)*CA*mt^3*mu^3*Pi + (1092*I)*CA*mt^4*mu^3*Pi + 
        (720*I)*CA*mu^4*Pi + (2394*I)*CA*mt*mu^4*Pi + (2628*I)*CA*mt^2*mu^4*
         Pi + (954*I)*CA*mt^3*mu^4*Pi + (240*I)*CA*mu^5*Pi + 
        (480*I)*CA*mt*mu^5*Pi + (240*I)*CA*mt^2*mu^5*Pi + 57*CA*mu*Pi^2 - 
        6*CF*mu*Pi^2 + 342*CA*mt*mu*Pi^2 - 36*CF*mt*mu*Pi^2 + 
        855*CA*mt^2*mu*Pi^2 - 90*CF*mt^2*mu*Pi^2 + 1140*CA*mt^3*mu*Pi^2 - 
        120*CF*mt^3*mu*Pi^2 + 855*CA*mt^4*mu*Pi^2 - 90*CF*mt^4*mu*Pi^2 + 
        342*CA*mt^5*mu*Pi^2 - 36*CF*mt^5*mu*Pi^2 + 57*CA*mt^6*mu*Pi^2 - 
        6*CF*mt^6*mu*Pi^2 + 228*CA*mu^2*Pi^2 - 24*CF*mu^2*Pi^2 + 
        1140*CA*mt*mu^2*Pi^2 - 120*CF*mt*mu^2*Pi^2 + 2280*CA*mt^2*mu^2*Pi^2 - 
        240*CF*mt^2*mu^2*Pi^2 + 2280*CA*mt^3*mu^2*Pi^2 - 
        240*CF*mt^3*mu^2*Pi^2 + 1140*CA*mt^4*mu^2*Pi^2 - 
        120*CF*mt^4*mu^2*Pi^2 + 228*CA*mt^5*mu^2*Pi^2 - 
        24*CF*mt^5*mu^2*Pi^2 + 399*CA*mu^3*Pi^2 - 42*CF*mu^3*Pi^2 + 
        1596*CA*mt*mu^3*Pi^2 - 168*CF*mt*mu^3*Pi^2 + 2394*CA*mt^2*mu^3*Pi^2 - 
        252*CF*mt^2*mu^3*Pi^2 + 1596*CA*mt^3*mu^3*Pi^2 - 
        168*CF*mt^3*mu^3*Pi^2 + 399*CA*mt^4*mu^3*Pi^2 - 
        42*CF*mt^4*mu^3*Pi^2 + 342*CA*mu^4*Pi^2 - 36*CF*mu^4*Pi^2 + 
        1026*CA*mt*mu^4*Pi^2 - 108*CF*mt*mu^4*Pi^2 + 1026*CA*mt^2*mu^4*Pi^2 - 
        108*CF*mt^2*mu^4*Pi^2 + 342*CA*mt^3*mu^4*Pi^2 - 
        36*CF*mt^3*mu^4*Pi^2 + 114*CA*mu^5*Pi^2 - 12*CF*mu^5*Pi^2 + 
        228*CA*mt*mu^5*Pi^2 - 24*CF*mt*mu^5*Pi^2 + 114*CA*mt^2*mu^5*Pi^2 - 
        12*CF*mt^2*mu^5*Pi^2)*q2)/(864*mt*(1 + mt)^2*mu*(1 + mt + mu)^2) + 
     (CA*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, mu])/(6*mt) + (5*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1, 0, mu])/(24*mt) + 
     (5*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, mu])/
      (24*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, mu])/(12*mt) + (CA*CF*(1 + mt + (1 - I)*mu)*
       (1 + mt + (1 + I)*mu)*(-54*CA + 47*CF - (3*I)*CA*Pi)*q2*Log[q2])/
      (72*mt) + (CA*(CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(24*mt) + 
     G[0, mu]*((CA^2*CF*(20 + 95*mt + 159*mt^2 + 113*mt^3 + 29*mt^4 + 80*mu + 
          291*mt*mu + 312*mt^2*mu + 101*mt^3*mu + 140*mu^2 + 355*mt*mu^2 + 
          182*mt^2*mu^2 + 120*mu^3 + 159*mt*mu^3 + 40*mu^4 - (12*I)*Pi - 
          (48*I)*mt*Pi - (72*I)*mt^2*Pi - (48*I)*mt^3*Pi - (12*I)*mt^4*Pi - 
          (48*I)*mu*Pi - (144*I)*mt*mu*Pi - (144*I)*mt^2*mu*Pi - 
          (48*I)*mt^3*mu*Pi - (84*I)*mu^2*Pi - (168*I)*mt*mu^2*Pi - 
          (84*I)*mt^2*mu^2*Pi - (72*I)*mu^3*Pi - (72*I)*mt*mu^3*Pi - 
          (24*I)*mu^4*Pi)*q2)/(144*mt*(1 + mt + mu)^2) - 
       (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (8*mt))) + G[0, mu]*
    ((CA*CF*(-28*CA - 94*CA*mt - 114*CA*mt^2 - 58*CA*mt^3 - 10*CA*mt^4 - 
        140*CA*mu - 340*CA*mt*mu - 270*CA*mt^2*mu - 18*CF*mt^2*mu - 
        80*CA*mt^3*mu - 36*CF*mt^3*mu - 10*CA*mt^4*mu - 18*CF*mt^4*mu - 
        308*CA*mu^2 - 485*CA*mt*mu^2 - 199*CA*mt^2*mu^2 - 36*CF*mt^2*mu^2 - 
        22*CA*mt^3*mu^2 - 36*CF*mt^3*mu^2 - 364*CA*mu^3 - 326*CA*mt*mu^3 - 
        43*CA*mt^2*mu^3 - 18*CF*mt^2*mu^3 - 224*CA*mu^4 - 87*CA*mt*mu^4 - 
        56*CA*mu^5 + (60*I)*CA*Pi + (285*I)*CA*mt*Pi + (477*I)*CA*mt^2*Pi + 
        (339*I)*CA*mt^3*Pi + (87*I)*CA*mt^4*Pi + (300*I)*CA*mu*Pi + 
        (1158*I)*CA*mt*mu*Pi + (1413*I)*CA*mt^2*mu*Pi + 
        (642*I)*CA*mt^3*mu*Pi + (87*I)*CA*mt^4*mu*Pi + (660*I)*CA*mu^2*Pi + 
        (1938*I)*CA*mt*mu^2*Pi + (1482*I)*CA*mt^2*mu^2*Pi + 
        (303*I)*CA*mt^3*mu^2*Pi + (780*I)*CA*mu^3*Pi + (1542*I)*CA*mt*mu^3*
         Pi + (546*I)*CA*mt^2*mu^3*Pi + (480*I)*CA*mu^4*Pi + 
        (477*I)*CA*mt*mu^4*Pi + (120*I)*CA*mu^5*Pi + 6*CA*Pi^2 + 
        24*CA*mt*Pi^2 + 36*CA*mt^2*Pi^2 + 24*CA*mt^3*Pi^2 + 6*CA*mt^4*Pi^2 + 
        30*CA*mu*Pi^2 + 96*CA*mt*mu*Pi^2 + 108*CA*mt^2*mu*Pi^2 + 
        48*CA*mt^3*mu*Pi^2 + 6*CA*mt^4*mu*Pi^2 + 66*CA*mu^2*Pi^2 + 
        156*CA*mt*mu^2*Pi^2 + 114*CA*mt^2*mu^2*Pi^2 + 24*CA*mt^3*mu^2*Pi^2 + 
        78*CA*mu^3*Pi^2 + 120*CA*mt*mu^3*Pi^2 + 42*CA*mt^2*mu^3*Pi^2 + 
        48*CA*mu^4*Pi^2 + 36*CA*mt*mu^4*Pi^2 + 12*CA*mu^5*Pi^2)*q2)/
      (432*mt*(1 + mu)*(1 + mt + mu)^2) - 
     (CA*CF*(4*CA + CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, mu])/(12*mt) + (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1, mu])/(12*mt) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, mt])/
      (8*mt) + (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, mt])/(12*mt) + 
     (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, mt])/(24*mt) + 
     (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*(5 - (3*I)*Pi)*q2*
       Log[q2])/(36*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(16*mt) + G[-1 - mu, mt]*
      ((CA*CF*(I + I*mt + (1 + I)*mu)*(1 + mt + (1 + I)*mu)*
         ((29*I)*CA - (58*I)*CF + 6*CA*Pi + 12*CF*Pi)*q2)/(144*mt) + 
       (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(12*mt))) + G[-1, mu]*
    (((-1/432*I)*CA*CF*((-27*I)*CA*mt^2*mu - (108*I)*CA*mt^3*mu - 
        (162*I)*CA*mt^4*mu - (108*I)*CA*mt^5*mu - (27*I)*CA*mt^6*mu - 
        (55*I)*CA*mt*mu^2 - (364*I)*CA*mt^2*mu^2 - (18*I)*CF*mt^2*mu^2 - 
        (762*I)*CA*mt^3*mu^2 - (54*I)*CF*mt^3*mu^2 - (652*I)*CA*mt^4*mu^2 - 
        (54*I)*CF*mt^4*mu^2 - (199*I)*CA*mt^5*mu^2 - (18*I)*CF*mt^5*mu^2 - 
        (28*I)*CA*mu^3 - (368*I)*CA*mt*mu^3 - (1224*I)*CA*mt^2*mu^3 - 
        (54*I)*CF*mt^2*mu^3 - (1456*I)*CA*mt^3*mu^3 - (108*I)*CF*mt^3*mu^3 - 
        (572*I)*CA*mt^4*mu^3 - (54*I)*CF*mt^4*mu^3 - (112*I)*CA*mu^4 - 
        (820*I)*CA*mt*mu^4 - (1556*I)*CA*mt^2*mu^4 - (54*I)*CF*mt^2*mu^4 - 
        (848*I)*CA*mt^3*mu^4 - (54*I)*CF*mt^3*mu^4 - (196*I)*CA*mu^5 - 
        (812*I)*CA*mt*mu^5 - (697*I)*CA*mt^2*mu^5 - (18*I)*CF*mt^2*mu^5 - 
        (168*I)*CA*mu^6 - (305*I)*CA*mt*mu^6 - (56*I)*CA*mu^7 + 
        27*CA*mt^3*Pi + 108*CA*mt^4*Pi + 162*CA*mt^5*Pi + 108*CA*mt^6*Pi + 
        27*CA*mt^7*Pi + 81*CA*mt^2*mu*Pi + 486*CA*mt^3*mu*Pi + 
        972*CA*mt^4*mu*Pi + 810*CA*mt^5*mu*Pi + 243*CA*mt^6*mu*Pi + 
        114*CA*mt*mu^2*Pi + 897*CA*mt^2*mu^2*Pi + 2331*CA*mt^3*mu^2*Pi + 
        2427*CA*mt^4*mu^2*Pi + 879*CA*mt^5*mu^2*Pi + 60*CA*mu^3*Pi + 
        759*CA*mt*mu^3*Pi + 2817*CA*mt^2*mu^3*Pi + 3813*CA*mt^3*mu^3*Pi + 
        1695*CA*mt^4*mu^3*Pi + 240*CA*mu^4*Pi + 1716*CA*mt*mu^4*Pi + 
        3513*CA*mt^2*mu^4*Pi + 2037*CA*mt^3*mu^4*Pi + 420*CA*mu^5*Pi + 
        1785*CA*mt*mu^5*Pi + 1599*CA*mt^2*mu^5*Pi + 360*CA*mu^6*Pi + 
        714*CA*mt*mu^6*Pi + 120*CA*mu^7*Pi - (6*I)*CA*mt*mu^2*Pi^2 - 
        (24*I)*CA*mt^2*mu^2*Pi^2 - (36*I)*CA*mt^3*mu^2*Pi^2 - 
        (24*I)*CA*mt^4*mu^2*Pi^2 - (6*I)*CA*mt^5*mu^2*Pi^2 - 
        (6*I)*CA*mu^3*Pi^2 - (48*I)*CA*mt*mu^3*Pi^2 - (108*I)*CA*mt^2*mu^3*
         Pi^2 - (96*I)*CA*mt^3*mu^3*Pi^2 - (30*I)*CA*mt^4*mu^3*Pi^2 - 
        (24*I)*CA*mu^4*Pi^2 - (114*I)*CA*mt*mu^4*Pi^2 - 
        (156*I)*CA*mt^2*mu^4*Pi^2 - (66*I)*CA*mt^3*mu^4*Pi^2 - 
        (42*I)*CA*mu^5*Pi^2 - (120*I)*CA*mt*mu^5*Pi^2 - 
        (78*I)*CA*mt^2*mu^5*Pi^2 - (36*I)*CA*mu^6*Pi^2 - 
        (48*I)*CA*mt*mu^6*Pi^2 - (12*I)*CA*mu^7*Pi^2)*q2)/
      (mt*mu^2*(mt + mu)*(1 + mt + mu)^2) + 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, mu])/
      (24*mt) + (7*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, mu])/(24*mt) + (5*CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1, mu])/(24*mt) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, mt])/
      (8*mt) + (CA*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[0, 0, mu])/(24*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1 - mu, mt])/(12*mt) + 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -mu, mt])/
      (12*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, mt])/(12*mt) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, mt])/(24*mt) + 
     (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -mu, mt])/(12*mt) + 
     (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-mu, -1 - mu, mt])/(12*mt) + 
     (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, -mu, mt])/
      (12*mt) + (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (5 + (3*I)*Pi)*q2*Log[q2])/(36*mt) - 
     (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (16*mt) + G[0, mt]*(-1/144*(CA^2*CF*(9*mt^2 + 18*mt^3 + 9*mt^4 + 
           18*mt*mu + 72*mt^2*mu + 54*mt^3*mu - 20*mu^2 + 2*mt*mu^2 + 
           55*mt^2*mu^2 - 40*mu^3 - mt*mu^3 - 40*mu^4 - (12*I)*mu^2*Pi - 
           (24*I)*mt*mu^2*Pi - (12*I)*mt^2*mu^2*Pi - (24*I)*mu^3*Pi - 
           (24*I)*mt*mu^3*Pi - (24*I)*mu^4*Pi)*q2)/(mt*mu^2) - 
       (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, mu])/
        (8*mt) - (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(8*mt)) + G[-1 - mu, mt]*
      ((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
         (10*CA - (3*I)*CA*Pi - (6*I)*CF*Pi)*q2)/(72*mt) - 
       (CA^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (12*mt)) + G[0, mu]*
      (-1/144*(CA*CF*(9*CA*mt^2 + 18*CA*mt^3 + 9*CA*mt^4 + 18*CA*mt*mu + 
           72*CA*mt^2*mu + 54*CA*mt^3*mu + 9*CA*mu^2 - 58*CF*mu^2 + 
           60*CA*mt*mu^2 - 116*CF*mt*mu^2 + 84*CA*mt^2*mu^2 - 
           58*CF*mt^2*mu^2 + 18*CA*mu^3 - 116*CF*mu^3 + 57*CA*mt*mu^3 - 
           116*CF*mt*mu^3 + 18*CA*mu^4 - 116*CF*mu^4 + (18*I)*CA*mu^2*Pi - 
           (12*I)*CF*mu^2*Pi + (36*I)*CA*mt*mu^2*Pi - (24*I)*CF*mt*mu^2*Pi + 
           (18*I)*CA*mt^2*mu^2*Pi - (12*I)*CF*mt^2*mu^2*Pi + 
           (36*I)*CA*mu^3*Pi - (24*I)*CF*mu^3*Pi + (36*I)*CA*mt*mu^3*Pi - 
           (24*I)*CF*mt*mu^3*Pi + (36*I)*CA*mu^4*Pi - (24*I)*CF*mu^4*Pi)*q2)/
         (mt*mu^2) - (CA*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*G[-1 - mu, mt])/(24*mt) + 
       (CA*(CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(24*mt)) + G[-mu, mt]*
      ((CA*CF*(9*CA*mt^2 + 18*CA*mt^3 + 9*CA*mt^4 + 18*CA*mt*mu + 
          72*CA*mt^2*mu + 54*CA*mt^3*mu + 9*CA*mu^2 - 58*CF*mu^2 + 
          60*CA*mt*mu^2 - 116*CF*mt*mu^2 + 84*CA*mt^2*mu^2 - 
          58*CF*mt^2*mu^2 + 18*CA*mu^3 - 116*CF*mu^3 + 57*CA*mt*mu^3 - 
          116*CF*mt*mu^3 + 18*CA*mu^4 - 116*CF*mu^4 - (24*I)*CF*mu^2*Pi - 
          (48*I)*CF*mt*mu^2*Pi - (24*I)*CF*mt^2*mu^2*Pi - (48*I)*CF*mu^3*Pi - 
          (48*I)*CF*mt*mu^3*Pi - (48*I)*CF*mu^4*Pi)*q2)/(144*mt*mu^2) + 
       (CA*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (6*mt))) + (CA*CF*q2*(-13366*CA*mu + 377*CF*mu - 81132*CA*mt*mu + 
      4278*CF*mt*mu - 205170*CA*mt^2*mu + 15735*CF*mt^2*mu - 
      276680*CA*mt^3*mu + 27700*CF*mt^3*mu - 209850*CA*mt^4*mu + 
      25815*CF*mt^4*mu - 84876*CA*mt^5*mu + 12342*CF*mt^5*mu - 
      14302*CA*mt^6*mu + 2393*CF*mt^6*mu - 66830*CA*mu^2 + 1885*CF*mu^2 - 
      348164*CA*mt*mu^2 + 17146*CF*mt*mu^2 - 738658*CA*mt^2*mu^2 + 
      52127*CF*mt^2*mu^2 - 809592*CA*mt^3*mu^2 + 74748*CF*mt^3*mu^2 - 
      476018*CA*mt^4*mu^2 + 54667*CF*mt^4*mu^2 - 138052*CA*mt^5*mu^2 + 
      19178*CF*mt^5*mu^2 - 14302*CA*mt^6*mu^2 + 2393*CF*mt^6*mu^2 - 
      147026*CA*mu^3 + 4147*CF*mu^3 - 635736*CA*mt*mu^3 + 29328*CF*mt*mu^3 - 
      1078228*CA*mt^2*mu^3 + 69938*CF*mt^2*mu^3 - 890528*CA*mt^3*mu^3 + 
      75316*CF*mt^3*mu^3 - 354186*CA*mt^4*mu^3 + 37395*CF*mt^4*mu^3 - 
      53176*CA*mt^5*mu^3 + 6836*CF*mt^5*mu^3 - 173758*CA*mu^4 + 
      4901*CF*mu^4 - 602812*CA*mt*mu^4 + 27134*CF*mt*mu^4 - 
      772368*CA*mt^2*mu^4 + 48108*CF*mt^2*mu^4 - 431332*CA*mt^3*mu^4 + 
      34418*CF*mt^3*mu^4 - 88018*CA*mt^4*mu^4 + 8543*CF*mt^4*mu^4 - 
      106928*CA*mu^5 + 3016*CF*mu^5 - 285412*CA*mt*mu^5 + 13478*CF*mt*mu^5 - 
      252200*CA*mt^2*mu^5 + 16612*CF*mt^2*mu^5 - 73716*CA*mt^3*mu^5 + 
      6150*CF*mt^3*mu^5 - 26732*CA*mu^6 + 754*CF*mu^6 - 51304*CA*mt*mu^6 + 
      2804*CF*mt*mu^6 - 24572*CA*mt^2*mu^6 + 2050*CF*mt^2*mu^6 + 
      (324*I)*CA*mt^2*Pi + (1620*I)*CA*mt^3*Pi + (3240*I)*CA*mt^4*Pi + 
      (3240*I)*CA*mt^5*Pi + (1620*I)*CA*mt^6*Pi + (324*I)*CA*mt^7*Pi - 
      (960*I)*CA*mu*Pi - (648*I)*CF*mu*Pi - (3924*I)*CA*mt*mu*Pi - 
      (2160*I)*CF*mt*mu*Pi - (3708*I)*CA*mt^2*mu*Pi - 
      (1728*I)*CF*mt^2*mu*Pi + (5532*I)*CA*mt^3*mu*Pi + 
      (1728*I)*CF*mt^3*mu*Pi + (14328*I)*CA*mt^4*mu*Pi + 
      (3672*I)*CF*mt^4*mu*Pi + (11412*I)*CA*mt^5*mu*Pi + 
      (2160*I)*CF*mt^5*mu*Pi + (3684*I)*CA*mt^6*mu*Pi + 
      (432*I)*CF*mt^6*mu*Pi + (324*I)*CA*mt^7*mu*Pi - (4800*I)*CA*mu^2*Pi - 
      (3240*I)*CF*mu^2*Pi - (14052*I)*CA*mt*mu^2*Pi - 
      (9072*I)*CF*mt*mu^2*Pi - (6576*I)*CA*mt^2*mu^2*Pi - 
      (6264*I)*CF*mt^2*mu^2*Pi + (18648*I)*CA*mt^3*mu^2*Pi + 
      (3456*I)*CF*mt^3*mu^2*Pi + (26880*I)*CA*mt^4*mu^2*Pi + 
      (5832*I)*CF*mt^4*mu^2*Pi + (12972*I)*CA*mt^5*mu^2*Pi + 
      (2160*I)*CF*mt^5*mu^2*Pi + (2064*I)*CA*mt^6*mu^2*Pi + 
      (216*I)*CF*mt^6*mu^2*Pi - (10560*I)*CA*mu^3*Pi - (7128*I)*CF*mu^3*Pi - 
      (19296*I)*CA*mt*mu^3*Pi - (15552*I)*CF*mt*mu^3*Pi + 
      (4656*I)*CA*mt^2*mu^3*Pi - (7992*I)*CF*mt^2*mu^3*Pi + 
      (29760*I)*CA*mt^3*mu^3*Pi + (2592*I)*CF*mt^3*mu^3*Pi + 
      (21168*I)*CA*mt^4*mu^3*Pi + (2592*I)*CF*mt^4*mu^3*Pi + 
      (4800*I)*CA*mt^5*mu^3*Pi + (432*I)*CF*mt^5*mu^3*Pi - 
      (12480*I)*CA*mu^4*Pi - (8424*I)*CF*mu^4*Pi - (11220*I)*CA*mt*mu^4*Pi - 
      (12528*I)*CF*mt*mu^4*Pi + (13896*I)*CA*mt^2*mu^4*Pi - 
      (3456*I)*CF*mt^2*mu^4*Pi + (18012*I)*CA*mt^3*mu^4*Pi + 
      (864*I)*CF*mt^3*mu^4*Pi + (5376*I)*CA*mt^4*mu^4*Pi + 
      (216*I)*CF*mt^4*mu^4*Pi - (7680*I)*CA*mu^5*Pi - (5184*I)*CF*mu^5*Pi - 
      (1140*I)*CA*mt*mu^5*Pi - (3888*I)*CF*mt*mu^5*Pi + 
      (7368*I)*CA*mt^2*mu^5*Pi + (2988*I)*CA*mt^3*mu^5*Pi - 
      (1920*I)*CA*mu^6*Pi - (1296*I)*CF*mu^6*Pi + (912*I)*CA*mt*mu^6*Pi + 
      (672*I)*CA*mt^2*mu^6*Pi - 1035*CA*mu*Pi^2 + 78*CF*mu*Pi^2 - 
      6660*CA*mt*mu*Pi^2 + 468*CF*mt*mu*Pi^2 - 17595*CA*mt^2*mu*Pi^2 + 
      1170*CF*mt^2*mu*Pi^2 - 24480*CA*mt^3*mu*Pi^2 + 1560*CF*mt^3*mu*Pi^2 - 
      18945*CA*mt^4*mu*Pi^2 + 1170*CF*mt^4*mu*Pi^2 - 7740*CA*mt^5*mu*Pi^2 + 
      468*CF*mt^5*mu*Pi^2 - 1305*CA*mt^6*mu*Pi^2 + 78*CF*mt^6*mu*Pi^2 - 
      5175*CA*mu^2*Pi^2 + 390*CF*mu^2*Pi^2 - 28890*CA*mt*mu^2*Pi^2 + 
      2028*CF*mt*mu^2*Pi^2 - 64215*CA*mt^2*mu^2*Pi^2 + 
      4290*CF*mt^2*mu^2*Pi^2 - 72360*CA*mt^3*mu^2*Pi^2 + 
      4680*CF*mt^3*mu^2*Pi^2 - 43065*CA*mt^4*mu^2*Pi^2 + 
      2730*CF*mt^4*mu^2*Pi^2 - 12510*CA*mt^5*mu^2*Pi^2 + 
      780*CF*mt^5*mu^2*Pi^2 - 1305*CA*mt^6*mu^2*Pi^2 + 78*CF*mt^6*mu^2*Pi^2 - 
      11385*CA*mu^3*Pi^2 + 858*CF*mu^3*Pi^2 - 53460*CA*mt*mu^3*Pi^2 + 
      3744*CF*mt*mu^3*Pi^2 - 95850*CA*mt^2*mu^3*Pi^2 + 
      6396*CF*mt^2*mu^3*Pi^2 - 81630*CA*mt^3*mu^3*Pi^2 + 
      5304*CF*mt^3*mu^3*Pi^2 - 32625*CA*mt^4*mu^3*Pi^2 + 
      2106*CF*mt^4*mu^3*Pi^2 - 4770*CA*mt^5*mu^3*Pi^2 + 
      312*CF*mt^5*mu^3*Pi^2 - 13455*CA*mu^4*Pi^2 + 1014*CF*mu^4*Pi^2 - 
      51030*CA*mt*mu^4*Pi^2 + 3588*CF*mt*mu^4*Pi^2 - 
      70200*CA*mt^2*mu^4*Pi^2 + 4680*CF*mt^2*mu^4*Pi^2 - 
      41130*CA*mt^3*mu^4*Pi^2 + 2652*CF*mt^3*mu^4*Pi^2 - 
      8505*CA*mt^4*mu^4*Pi^2 + 546*CF*mt^4*mu^4*Pi^2 - 8280*CA*mu^5*Pi^2 + 
      624*CF*mu^5*Pi^2 - 23940*CA*mt*mu^5*Pi^2 + 1716*CF*mt*mu^5*Pi^2 - 
      23040*CA*mt^2*mu^5*Pi^2 + 1560*CF*mt^2*mu^5*Pi^2 - 
      7380*CA*mt^3*mu^5*Pi^2 + 468*CF*mt^3*mu^5*Pi^2 - 2070*CA*mu^6*Pi^2 + 
      156*CF*mu^6*Pi^2 - 4140*CA*mt*mu^6*Pi^2 + 312*CF*mt*mu^6*Pi^2 - 
      2070*CA*mt^2*mu^6*Pi^2 + 156*CF*mt^2*mu^6*Pi^2 - (144*I)*CA*mu*Pi^3 - 
      (864*I)*CA*mt*mu*Pi^3 - (2160*I)*CA*mt^2*mu*Pi^3 - 
      (2880*I)*CA*mt^3*mu*Pi^3 - (2160*I)*CA*mt^4*mu*Pi^3 - 
      (864*I)*CA*mt^5*mu*Pi^3 - (144*I)*CA*mt^6*mu*Pi^3 - 
      (720*I)*CA*mu^2*Pi^3 - (3744*I)*CA*mt*mu^2*Pi^3 - 
      (7920*I)*CA*mt^2*mu^2*Pi^3 - (8640*I)*CA*mt^3*mu^2*Pi^3 - 
      (5040*I)*CA*mt^4*mu^2*Pi^3 - (1440*I)*CA*mt^5*mu^2*Pi^3 - 
      (144*I)*CA*mt^6*mu^2*Pi^3 - (1584*I)*CA*mu^3*Pi^3 - 
      (6912*I)*CA*mt*mu^3*Pi^3 - (11808*I)*CA*mt^2*mu^3*Pi^3 - 
      (9792*I)*CA*mt^3*mu^3*Pi^3 - (3888*I)*CA*mt^4*mu^3*Pi^3 - 
      (576*I)*CA*mt^5*mu^3*Pi^3 - (1872*I)*CA*mu^4*Pi^3 - 
      (6624*I)*CA*mt*mu^4*Pi^3 - (8640*I)*CA*mt^2*mu^4*Pi^3 - 
      (4896*I)*CA*mt^3*mu^4*Pi^3 - (1008*I)*CA*mt^4*mu^4*Pi^3 - 
      (1152*I)*CA*mu^5*Pi^3 - (3168*I)*CA*mt*mu^5*Pi^3 - 
      (2880*I)*CA*mt^2*mu^5*Pi^3 - (864*I)*CA*mt^3*mu^5*Pi^3 - 
      (288*I)*CA*mu^6*Pi^3 - (576*I)*CA*mt*mu^6*Pi^3 - 
      (288*I)*CA*mt^2*mu^6*Pi^3 - 4068*CA*mu*Zeta[3] + 5256*CF*mu*Zeta[3] - 
      24408*CA*mt*mu*Zeta[3] + 31536*CF*mt*mu*Zeta[3] - 
      61020*CA*mt^2*mu*Zeta[3] + 78840*CF*mt^2*mu*Zeta[3] - 
      81360*CA*mt^3*mu*Zeta[3] + 105120*CF*mt^3*mu*Zeta[3] - 
      61020*CA*mt^4*mu*Zeta[3] + 78840*CF*mt^4*mu*Zeta[3] - 
      24408*CA*mt^5*mu*Zeta[3] + 31536*CF*mt^5*mu*Zeta[3] - 
      4068*CA*mt^6*mu*Zeta[3] + 5256*CF*mt^6*mu*Zeta[3] - 
      20340*CA*mu^2*Zeta[3] + 26280*CF*mu^2*Zeta[3] - 
      105768*CA*mt*mu^2*Zeta[3] + 136656*CF*mt*mu^2*Zeta[3] - 
      223740*CA*mt^2*mu^2*Zeta[3] + 289080*CF*mt^2*mu^2*Zeta[3] - 
      244080*CA*mt^3*mu^2*Zeta[3] + 315360*CF*mt^3*mu^2*Zeta[3] - 
      142380*CA*mt^4*mu^2*Zeta[3] + 183960*CF*mt^4*mu^2*Zeta[3] - 
      40680*CA*mt^5*mu^2*Zeta[3] + 52560*CF*mt^5*mu^2*Zeta[3] - 
      4068*CA*mt^6*mu^2*Zeta[3] + 5256*CF*mt^6*mu^2*Zeta[3] - 
      44748*CA*mu^3*Zeta[3] + 57816*CF*mu^3*Zeta[3] - 
      195264*CA*mt*mu^3*Zeta[3] + 252288*CF*mt*mu^3*Zeta[3] - 
      333576*CA*mt^2*mu^3*Zeta[3] + 430992*CF*mt^2*mu^3*Zeta[3] - 
      276624*CA*mt^3*mu^3*Zeta[3] + 357408*CF*mt^3*mu^3*Zeta[3] - 
      109836*CA*mt^4*mu^3*Zeta[3] + 141912*CF*mt^4*mu^3*Zeta[3] - 
      16272*CA*mt^5*mu^3*Zeta[3] + 21024*CF*mt^5*mu^3*Zeta[3] - 
      52884*CA*mu^4*Zeta[3] + 68328*CF*mu^4*Zeta[3] - 
      187128*CA*mt*mu^4*Zeta[3] + 241776*CF*mt*mu^4*Zeta[3] - 
      244080*CA*mt^2*mu^4*Zeta[3] + 315360*CF*mt^2*mu^4*Zeta[3] - 
      138312*CA*mt^3*mu^4*Zeta[3] + 178704*CF*mt^3*mu^4*Zeta[3] - 
      28476*CA*mt^4*mu^4*Zeta[3] + 36792*CF*mt^4*mu^4*Zeta[3] - 
      32544*CA*mu^5*Zeta[3] + 42048*CF*mu^5*Zeta[3] - 
      89496*CA*mt*mu^5*Zeta[3] + 115632*CF*mt*mu^5*Zeta[3] - 
      81360*CA*mt^2*mu^5*Zeta[3] + 105120*CF*mt^2*mu^5*Zeta[3] - 
      24408*CA*mt^3*mu^5*Zeta[3] + 31536*CF*mt^3*mu^5*Zeta[3] - 
      8136*CA*mu^6*Zeta[3] + 10512*CF*mu^6*Zeta[3] - 
      16272*CA*mt*mu^6*Zeta[3] + 21024*CF*mt*mu^6*Zeta[3] - 
      8136*CA*mt^2*mu^6*Zeta[3] + 10512*CF*mt^2*mu^6*Zeta[3]))/
    (5184*mt*(1 + mt)^2*mu*(1 + mu)*(1 + mt + mu)^2)) + 
 G[-1 - mu, mt]*((-3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, -1, mu])/(16*mt) - 
   (CA*CF*(3*CA^2 + 6*CA*CF - 16*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, 0, mu])/(16*mt) - 
   (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, mu])/(16*mt) + (CA*CF*(9*CA^2 - 6*CA*CF - 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/
    (16*mt) - (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, -1, mu])/(16*mt) + 
   (CA*CF*(5*CA^2 + 2*CA*CF - 8*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, 0, mu])/(16*mt) + 
   (CA^2*CF*(5*CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, mu])/(16*mt) - (3*CA^2*(CA - 2*CF)*CF*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mu])/(16*mt) - 
   (CA*CF*(572*CA^2 - 288*CA*CF + 1180*CA^2*mt - 612*CA*CF*mt + 
      608*CA^2*mt^2 - 324*CA*CF*mt^2 + 1144*CA^2*mu - 576*CA*CF*mu + 
      1144*CA^2*mt*mu - 576*CA*CF*mt*mu + 1144*CA^2*mu^2 - 576*CA*CF*mu^2 + 
      (264*I)*CA^2*Pi - (636*I)*CA*CF*Pi + (216*I)*CF^2*Pi + 
      (528*I)*CA^2*mt*Pi - (1272*I)*CA*CF*mt*Pi + (432*I)*CF^2*mt*Pi + 
      (264*I)*CA^2*mt^2*Pi - (636*I)*CA*CF*mt^2*Pi + (216*I)*CF^2*mt^2*Pi + 
      (528*I)*CA^2*mu*Pi - (1272*I)*CA*CF*mu*Pi + (432*I)*CF^2*mu*Pi + 
      (528*I)*CA^2*mt*mu*Pi - (1272*I)*CA*CF*mt*mu*Pi + 
      (432*I)*CF^2*mt*mu*Pi + (528*I)*CA^2*mu^2*Pi - (1272*I)*CA*CF*mu^2*Pi + 
      (432*I)*CF^2*mu^2*Pi + 75*CA^2*Pi^2 - 66*CA*CF*Pi^2 + 
      150*CA^2*mt*Pi^2 - 132*CA*CF*mt*Pi^2 + 75*CA^2*mt^2*Pi^2 - 
      66*CA*CF*mt^2*Pi^2 + 150*CA^2*mu*Pi^2 - 132*CA*CF*mu*Pi^2 + 
      150*CA^2*mt*mu*Pi^2 - 132*CA*CF*mt*mu*Pi^2 + 150*CA^2*mu^2*Pi^2 - 
      132*CA*CF*mu^2*Pi^2)*q2*Log[q2])/(576*mt) + 
   (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA^2 - 6*CA*CF - (3*I)*CA^2*Pi + (4*I)*CF^2*Pi)*q2*Log[q2]^2)/
    (32*mt) + (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^3)/(32*mt) + G[-1, -1, mu]*
    ((CA*CF*(11*CA^2 - 6*CA*CF + 22*CA^2*mt - 12*CA*CF*mt + 11*CA^2*mt^2 - 
        10*CA*CF*mt^2 + 4*CF^2*mt^2 + 22*CA^2*mu - 12*CA*CF*mu + 
        10*CA^2*mt*mu + 8*CA*CF*mt*mu - 8*CF^2*mt*mu + 22*CA^2*mu^2 - 
        12*CA*CF*mu^2 - I*CA^2*Pi + (20*I)*CF^2*Pi - (2*I)*CA^2*mt*Pi + 
        (40*I)*CF^2*mt*Pi - I*CA^2*mt^2*Pi + (20*I)*CF^2*mt^2*Pi - 
        (2*I)*CA^2*mu*Pi + (40*I)*CF^2*mu*Pi - (2*I)*CA^2*mt*mu*Pi + 
        (40*I)*CF^2*mt*mu*Pi - (2*I)*CA^2*mu^2*Pi + (40*I)*CF^2*mu^2*Pi)*q2)/
      (16*mt) - (CA^2*(5*CA - 8*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(16*mt)) + 
   G[0, 0, mu]*((CA*CF*(7*CA^2 - 14*CA*CF + 18*CF^2 + 14*CA^2*mt - 
        28*CA*CF*mt + 36*CF^2*mt + 7*CA^2*mt^2 - 14*CA*CF*mt^2 + 
        18*CF^2*mt^2 + 14*CA^2*mu - 28*CA*CF*mu + 36*CF^2*mu + 
        14*CA^2*mt*mu - 28*CA*CF*mt*mu + 36*CF^2*mt*mu - 4*CA^2*mu^2 + 
        8*CA*CF*mu^2 + 18*CF^2*mu^2 + (3*I)*CA^2*Pi - (18*I)*CA*CF*Pi + 
        (24*I)*CF^2*Pi + (6*I)*CA^2*mt*Pi - (36*I)*CA*CF*mt*Pi + 
        (48*I)*CF^2*mt*Pi + (3*I)*CA^2*mt^2*Pi - (18*I)*CA*CF*mt^2*Pi + 
        (24*I)*CF^2*mt^2*Pi + (6*I)*CA^2*mu*Pi - (36*I)*CA*CF*mu*Pi + 
        (48*I)*CF^2*mu*Pi + (6*I)*CA^2*mt*mu*Pi - (36*I)*CA*CF*mt*mu*Pi + 
        (48*I)*CF^2*mt*mu*Pi + (6*I)*CA^2*mu^2*Pi - (36*I)*CA*CF*mu^2*Pi + 
        (48*I)*CF^2*mu^2*Pi)*q2)/(48*mt) - 
     (CA^2*(CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[0, -1, mu]*
    ((CA*CF*(-31*CA^2 + 5*CA*CF - 18*CF^2 - 62*CA^2*mt + 10*CA*CF*mt - 
        36*CF^2*mt - 31*CA^2*mt^2 - 7*CA*CF*mt^2 - 6*CF^2*mt^2 - 62*CA^2*mu + 
        10*CA*CF*mu - 36*CF^2*mu - 98*CA^2*mt*mu + 70*CA*CF*mt*mu - 
        60*CF^2*mt*mu - 71*CA^2*mu^2 + 28*CA*CF*mu^2 - 54*CF^2*mu^2 + 
        (9*I)*CA^2*Pi + (24*I)*CA*CF*Pi - (36*I)*CF^2*Pi + 
        (18*I)*CA^2*mt*Pi + (48*I)*CA*CF*mt*Pi - (72*I)*CF^2*mt*Pi + 
        (9*I)*CA^2*mt^2*Pi + (24*I)*CA*CF*mt^2*Pi - (36*I)*CF^2*mt^2*Pi + 
        (18*I)*CA^2*mu*Pi + (48*I)*CA*CF*mu*Pi - (72*I)*CF^2*mu*Pi + 
        (18*I)*CA^2*mt*mu*Pi + (48*I)*CA*CF*mt*mu*Pi - (72*I)*CF^2*mt*mu*Pi + 
        (18*I)*CA^2*mu^2*Pi + (48*I)*CA*CF*mu^2*Pi - (72*I)*CF^2*mu^2*Pi)*q2)/
      (48*mt) + (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2])/(16*mt)) + 
   G[-1, 0, mu]*((CA*CF*(-7*CA^2*mt^2 + 19*CA*CF*mt^2 - 18*CF^2*mt^2 - 
        20*CA^2*mt^3 + 48*CA*CF*mt^3 - 40*CF^2*mt^3 - 13*CA^2*mt^4 + 
        29*CA*CF*mt^4 - 22*CF^2*mt^4 - 10*CA^2*mt*mu + 26*CA*CF*mt*mu - 
        28*CF^2*mt*mu - 59*CA^2*mt^2*mu + 144*CA*CF*mt^2*mu - 
        136*CF^2*mt^2*mu - 87*CA^2*mt^3*mu + 196*CA*CF*mt^3*mu - 
        160*CF^2*mt^3*mu - 26*CA^2*mt^4*mu + 58*CA*CF*mt^4*mu - 
        44*CF^2*mt^4*mu - 4*CA^2*mu^2 + 10*CA*CF*mu^2 - 12*CF^2*mu^2 - 
        52*CA^2*mt*mu^2 + 126*CA*CF*mt*mu^2 - 140*CF^2*mt*mu^2 - 
        161*CA^2*mt^2*mu^2 + 368*CA*CF*mt^2*mu^2 - 336*CF^2*mt^2*mu^2 - 
        116*CA^2*mt^3*mu^2 + 254*CA*CF*mt^3*mu^2 - 204*CF^2*mt^3*mu^2 - 
        12*CA^2*mt^4*mu^2 + 26*CA*CF*mt^4*mu^2 - 20*CF^2*mt^4*mu^2 - 
        15*CA^2*mu^3 + 36*CA*CF*mu^3 - 48*CF^2*mu^3 - 113*CA^2*mt*mu^3 + 
        264*CA*CF*mt*mu^3 - 280*CF^2*mt*mu^3 - 177*CA^2*mt^2*mu^3 + 
        392*CA*CF*mt^2*mu^3 - 344*CF^2*mt^2*mu^3 - 47*CA^2*mt^3*mu^3 + 
        100*CA*CF*mt^3*mu^3 - 80*CF^2*mt^3*mu^3 - 27*CA^2*mu^4 + 
        66*CA*CF*mu^4 - 84*CF^2*mu^4 - 112*CA^2*mt*mu^4 + 260*CA*CF*mt*mu^4 - 
        256*CF^2*mt*mu^4 - 67*CA^2*mt^2*mu^4 + 146*CA*CF*mt^2*mu^4 - 
        124*CF^2*mt^2*mu^4 - 25*CA^2*mu^5 + 64*CA*CF*mu^5 - 72*CF^2*mu^5 - 
        41*CA^2*mt*mu^5 + 96*CA*CF*mt*mu^5 - 88*CF^2*mt*mu^5 - 9*CA^2*mu^6 + 
        24*CA*CF*mu^6 - 24*CF^2*mu^6 + (5*I)*CA^2*mt^2*Pi + 
        (10*I)*CA*CF*mt^2*Pi - (16*I)*CF^2*mt^2*Pi + (10*I)*CA^2*mt^3*Pi + 
        (20*I)*CA*CF*mt^3*Pi - (32*I)*CF^2*mt^3*Pi + (5*I)*CA^2*mt^4*Pi + 
        (10*I)*CA*CF*mt^4*Pi - (16*I)*CF^2*mt^4*Pi + (10*I)*CA^2*mt*mu*Pi + 
        (20*I)*CA*CF*mt*mu*Pi - (32*I)*CF^2*mt*mu*Pi + (40*I)*CA^2*mt^2*mu*
         Pi + (80*I)*CA*CF*mt^2*mu*Pi - (128*I)*CF^2*mt^2*mu*Pi + 
        (40*I)*CA^2*mt^3*mu*Pi + (80*I)*CA*CF*mt^3*mu*Pi - 
        (128*I)*CF^2*mt^3*mu*Pi + (10*I)*CA^2*mt^4*mu*Pi + 
        (20*I)*CA*CF*mt^4*mu*Pi - (32*I)*CF^2*mt^4*mu*Pi + 
        (5*I)*CA^2*mu^2*Pi + (10*I)*CA*CF*mu^2*Pi - (16*I)*CF^2*mu^2*Pi + 
        (50*I)*CA^2*mt*mu^2*Pi + (100*I)*CA*CF*mt*mu^2*Pi - 
        (160*I)*CF^2*mt*mu^2*Pi + (100*I)*CA^2*mt^2*mu^2*Pi + 
        (200*I)*CA*CF*mt^2*mu^2*Pi - (320*I)*CF^2*mt^2*mu^2*Pi + 
        (50*I)*CA^2*mt^3*mu^2*Pi + (100*I)*CA*CF*mt^3*mu^2*Pi - 
        (160*I)*CF^2*mt^3*mu^2*Pi + (5*I)*CA^2*mt^4*mu^2*Pi + 
        (10*I)*CA*CF*mt^4*mu^2*Pi - (16*I)*CF^2*mt^4*mu^2*Pi + 
        (20*I)*CA^2*mu^3*Pi + (40*I)*CA*CF*mu^3*Pi - (64*I)*CF^2*mu^3*Pi + 
        (100*I)*CA^2*mt*mu^3*Pi + (200*I)*CA*CF*mt*mu^3*Pi - 
        (320*I)*CF^2*mt*mu^3*Pi + (100*I)*CA^2*mt^2*mu^3*Pi + 
        (200*I)*CA*CF*mt^2*mu^3*Pi - (320*I)*CF^2*mt^2*mu^3*Pi + 
        (20*I)*CA^2*mt^3*mu^3*Pi + (40*I)*CA*CF*mt^3*mu^3*Pi - 
        (64*I)*CF^2*mt^3*mu^3*Pi + (35*I)*CA^2*mu^4*Pi + 
        (70*I)*CA*CF*mu^4*Pi - (112*I)*CF^2*mu^4*Pi + (90*I)*CA^2*mt*mu^4*
         Pi + (180*I)*CA*CF*mt*mu^4*Pi - (288*I)*CF^2*mt*mu^4*Pi + 
        (35*I)*CA^2*mt^2*mu^4*Pi + (70*I)*CA*CF*mt^2*mu^4*Pi - 
        (112*I)*CF^2*mt^2*mu^4*Pi + (30*I)*CA^2*mu^5*Pi + 
        (60*I)*CA*CF*mu^5*Pi - (96*I)*CF^2*mu^5*Pi + (30*I)*CA^2*mt*mu^5*Pi + 
        (60*I)*CA*CF*mt*mu^5*Pi - (96*I)*CF^2*mt*mu^5*Pi + 
        (10*I)*CA^2*mu^6*Pi + (20*I)*CA*CF*mu^6*Pi - (32*I)*CF^2*mu^6*Pi)*q2)/
      (16*mt*(1 + mu)^2*(mt + mu)^2) + (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/(16*mt)) + 
   (CA*CF*q2*(162*CA^2*mt^4*mu + 486*CA*CF*mt^4*mu - 540*CF^2*mt^4*mu + 
      324*CA^2*mt^5*mu + 972*CA*CF*mt^5*mu - 1080*CF^2*mt^5*mu + 
      162*CA^2*mt^6*mu + 486*CA*CF*mt^6*mu - 540*CF^2*mt^6*mu + 
      1132*CA^2*mt^3*mu^2 + 648*CA*CF*mt^3*mu^2 - 432*CF^2*mt^3*mu^2 + 
      2840*CA^2*mt^4*mu^2 + 4608*CA*CF*mt^4*mu^2 - 4104*CF^2*mt^4*mu^2 + 
      2032*CA^2*mt^5*mu^2 + 4932*CA*CF*mt^5*mu^2 - 4752*CF^2*mt^5*mu^2 + 
      324*CA^2*mt^6*mu^2 + 972*CA*CF*mt^6*mu^2 - 1080*CF^2*mt^6*mu^2 + 
      1778*CA^2*mt^2*mu^3 - 162*CA*CF*mt^2*mu^3 + 756*CF^2*mt^2*mu^3 + 
      7940*CA^2*mt^3*mu^3 + 4068*CA*CF*mt^3*mu^3 - 1188*CF^2*mt^3*mu^3 + 
      9416*CA^2*mt^4*mu^3 + 12276*CA*CF*mt^4*mu^3 - 9180*CF^2*mt^4*mu^3 + 
      3092*CA^2*mt^5*mu^3 + 6948*CA*CF*mt^5*mu^3 - 6264*CF^2*mt^5*mu^3 + 
      162*CA^2*mt^6*mu^3 + 486*CA*CF*mt^6*mu^3 - 540*CF^2*mt^6*mu^3 + 
      808*CA^2*mt*mu^4 - 324*CA*CF*mt*mu^4 + 648*CF^2*mt*mu^4 + 
      8656*CA^2*mt^2*mu^4 - 540*CA*CF*mt^2*mu^4 + 3780*CF^2*mt^2*mu^4 + 
      19040*CA^2*mt^3*mu^4 + 8208*CA*CF*mt^3*mu^4 - 648*CF^2*mt^3*mu^4 + 
      10960*CA^2*mt^4*mu^4 + 12672*CA*CF*mt^4*mu^4 - 8208*CF^2*mt^4*mu^4 + 
      1384*CA^2*mt^5*mu^4 + 2988*CA*CF*mt^5*mu^4 - 2592*CF^2*mt^5*mu^4 + 
      3232*CA^2*mt*mu^5 - 972*CA*CF*mt*mu^5 + 1944*CF^2*mt*mu^5 + 
      17150*CA^2*mt^2*mu^5 - 594*CA*CF*mt^2*mu^5 + 6264*CF^2*mt^2*mu^5 + 
      18788*CA^2*mt^3*mu^5 + 6804*CA*CF*mt^3*mu^5 + 540*CF^2*mt^3*mu^5 + 
      4222*CA^2*mt^4*mu^5 + 4518*CA*CF*mt^4*mu^5 - 2592*CF^2*mt^4*mu^5 + 
      5656*CA^2*mt*mu^6 - 972*CA*CF*mt*mu^6 + 1944*CF^2*mt*mu^6 + 
      15444*CA^2*mt^2*mu^6 - 216*CA*CF*mt^2*mu^6 + 4212*CF^2*mt^2*mu^6 + 
      6556*CA^2*mt^3*mu^6 + 2016*CA*CF*mt^3*mu^6 + 432*CF^2*mt^3*mu^6 + 
      4848*CA^2*mt*mu^7 - 324*CA*CF*mt*mu^7 + 648*CF^2*mt*mu^7 + 
      5172*CA^2*mt^2*mu^7 + 972*CF^2*mt^2*mu^7 + 1616*CA^2*mt*mu^8 + 
      (162*I)*CA^2*mt^5*Pi + (486*I)*CA*CF*mt^5*Pi - (540*I)*CF^2*mt^5*Pi + 
      (324*I)*CA^2*mt^6*Pi + (972*I)*CA*CF*mt^6*Pi - (1080*I)*CF^2*mt^6*Pi + 
      (162*I)*CA^2*mt^7*Pi + (486*I)*CA*CF*mt^7*Pi - (540*I)*CF^2*mt^7*Pi + 
      (648*I)*CA^2*mt^4*mu*Pi + (2916*I)*CA*CF*mt^4*mu*Pi - 
      (2808*I)*CF^2*mt^4*mu*Pi + (2268*I)*CA^2*mt^5*mu*Pi + 
      (8964*I)*CA*CF*mt^5*mu*Pi - (9072*I)*CF^2*mt^5*mu*Pi + 
      (1944*I)*CA^2*mt^6*mu*Pi + (7020*I)*CA*CF*mt^6*mu*Pi - 
      (7344*I)*CF^2*mt^6*mu*Pi + (324*I)*CA^2*mt^7*mu*Pi + 
      (972*I)*CA*CF*mt^7*mu*Pi - (1080*I)*CF^2*mt^7*mu*Pi + 
      (2688*I)*CA^2*mt^3*mu^2*Pi + (240*I)*CA*CF*mt^3*mu^2*Pi - 
      (2700*I)*CF^2*mt^3*mu^2*Pi + (8688*I)*CA^2*mt^4*mu^2*Pi + 
      (14196*I)*CA*CF*mt^4*mu^2*Pi - (18576*I)*CF^2*mt^4*mu^2*Pi + 
      (9690*I)*CA^2*mt^5*mu^2*Pi + (25998*I)*CA*CF*mt^5*mu^2*Pi - 
      (28728*I)*CF^2*mt^5*mu^2*Pi + (2916*I)*CA^2*mt^6*mu^2*Pi + 
      (11124*I)*CA*CF*mt^6*mu^2*Pi - (11448*I)*CF^2*mt^6*mu^2*Pi + 
      (162*I)*CA^2*mt^7*mu^2*Pi + (486*I)*CA*CF*mt^7*mu^2*Pi - 
      (540*I)*CF^2*mt^7*mu^2*Pi + (4080*I)*CA^2*mt^2*mu^3*Pi - 
      (6648*I)*CA*CF*mt^2*mu^3*Pi + (1512*I)*CF^2*mt^2*mu^3*Pi + 
      (19380*I)*CA^2*mt^3*mu^3*Pi - (12228*I)*CA*CF*mt^3*mu^3*Pi - 
      (7344*I)*CF^2*mt^3*mu^3*Pi + (28020*I)*CA^2*mt^4*mu^3*Pi + 
      (19740*I)*CA*CF*mt^4*mu^3*Pi - (39096*I)*CF^2*mt^4*mu^3*Pi + 
      (13116*I)*CA^2*mt^5*mu^3*Pi + (27372*I)*CA*CF*mt^5*mu^3*Pi - 
      (32616*I)*CF^2*mt^5*mu^3*Pi + (1296*I)*CA^2*mt^6*mu^3*Pi + 
      (5076*I)*CA*CF*mt^6*mu^3*Pi - (5184*I)*CF^2*mt^6*mu^3*Pi + 
      (1878*I)*CA^2*mt*mu^4*Pi - (4782*I)*CA*CF*mt*mu^4*Pi + 
      (2592*I)*CF^2*mt*mu^4*Pi + (20148*I)*CA^2*mt^2*mu^4*Pi - 
      (37020*I)*CA*CF*mt^2*mu^4*Pi + (12096*I)*CF^2*mt^2*mu^4*Pi + 
      (47082*I)*CA^2*mt^3*mu^4*Pi - (44718*I)*CA*CF*mt^3*mu^4*Pi - 
      (5076*I)*CF^2*mt^3*mu^4*Pi + (32352*I)*CA^2*mt^4*mu^4*Pi + 
      (9204*I)*CA*CF*mt^4*mu^4*Pi - (34128*I)*CF^2*mt^4*mu^4*Pi + 
      (5532*I)*CA^2*mt^5*mu^4*Pi + (9852*I)*CA*CF*mt^5*mu^4*Pi - 
      (12420*I)*CF^2*mt^5*mu^4*Pi - (324*I)*CA*CF*mu^5*Pi + 
      (648*I)*CF^2*mu^5*Pi + (7512*I)*CA^2*mt*mu^5*Pi - 
      (19560*I)*CA*CF*mt*mu^5*Pi + (10800*I)*CF^2*mt*mu^5*Pi + 
      (40116*I)*CA^2*mt^2*mu^5*Pi - (77820*I)*CA*CF*mt^2*mu^5*Pi + 
      (27648*I)*CF^2*mt^2*mu^5*Pi + (46668*I)*CA^2*mt^3*mu^5*Pi - 
      (51468*I)*CA*CF*mt^3*mu^5*Pi + (864*I)*CF^2*mt^3*mu^5*Pi + 
      (12372*I)*CA^2*mt^4*mu^5*Pi + (744*I)*CA*CF*mt^4*mu^5*Pi - 
      (10800*I)*CF^2*mt^4*mu^5*Pi - (972*I)*CA*CF*mu^6*Pi + 
      (1944*I)*CF^2*mu^6*Pi + (13146*I)*CA^2*mt*mu^6*Pi - 
      (33798*I)*CA*CF*mt*mu^6*Pi + (17496*I)*CF^2*mt*mu^6*Pi + 
      (36108*I)*CA^2*mt^2*mu^6*Pi - (71172*I)*CA*CF*mt^2*mu^6*Pi + 
      (25056*I)*CF^2*mt^2*mu^6*Pi + (16278*I)*CA^2*mt^3*mu^6*Pi - 
      (19218*I)*CA*CF*mt^3*mu^6*Pi + (1296*I)*CF^2*mt^3*mu^6*Pi - 
      (972*I)*CA*CF*mu^7*Pi + (1944*I)*CF^2*mu^7*Pi + 
      (11268*I)*CA^2*mt*mu^7*Pi - (28044*I)*CA*CF*mt*mu^7*Pi + 
      (12960*I)*CF^2*mt*mu^7*Pi + (12060*I)*CA^2*mt^2*mu^7*Pi - 
      (23724*I)*CA*CF*mt^2*mu^7*Pi + (7992*I)*CF^2*mt^2*mu^7*Pi - 
      (324*I)*CA*CF*mu^8*Pi + (648*I)*CF^2*mu^8*Pi + 
      (3756*I)*CA^2*mt*mu^8*Pi - (9024*I)*CA*CF*mt*mu^8*Pi + 
      (3672*I)*CF^2*mt*mu^8*Pi - 102*CA^2*mt^3*mu^2*Pi^2 + 
      1830*CA*CF*mt^3*mu^2*Pi^2 - 756*CF^2*mt^3*mu^2*Pi^2 - 
      744*CA^2*mt^4*mu^2*Pi^2 + 4560*CA*CF*mt^4*mu^2*Pi^2 - 
      1872*CF^2*mt^4*mu^2*Pi^2 - 642*CA^2*mt^5*mu^2*Pi^2 + 
      2910*CA*CF*mt^5*mu^2*Pi^2 - 1296*CF^2*mt^5*mu^2*Pi^2 + 
      156*CA^2*mt^2*mu^3*Pi^2 + 2580*CA*CF*mt^2*mu^3*Pi^2 - 
      792*CF^2*mt^2*mu^3*Pi^2 - 1212*CA^2*mt^3*mu^3*Pi^2 + 
      14424*CA*CF*mt^3*mu^3*Pi^2 - 5328*CF^2*mt^3*mu^3*Pi^2 - 
      3192*CA^2*mt^4*mu^3*Pi^2 + 18564*CA*CF*mt^4*mu^3*Pi^2 - 
      7488*CF^2*mt^4*mu^3*Pi^2 - 1284*CA^2*mt^5*mu^3*Pi^2 + 
      5820*CA*CF*mt^5*mu^3*Pi^2 - 2592*CF^2*mt^5*mu^3*Pi^2 + 
      168*CA^2*mt*mu^4*Pi^2 + 1020*CA*CF*mt*mu^4*Pi^2 - 
      216*CF^2*mt*mu^4*Pi^2 + 348*CA^2*mt^2*mu^4*Pi^2 + 
      13548*CA*CF*mt^2*mu^4*Pi^2 - 3960*CF^2*mt^2*mu^4*Pi^2 - 
      3012*CA^2*mt^3*mu^4*Pi^2 + 34980*CA*CF*mt^3*mu^4*Pi^2 - 
      12204*CF^2*mt^3*mu^4*Pi^2 - 4116*CA^2*mt^4*mu^4*Pi^2 + 
      23340*CA*CF*mt^4*mu^4*Pi^2 - 9288*CF^2*mt^4*mu^4*Pi^2 - 
      660*CA^2*mt^5*mu^4*Pi^2 + 2964*CA*CF*mt^5*mu^4*Pi^2 - 
      1332*CF^2*mt^5*mu^4*Pi^2 + 636*CA^2*mt*mu^5*Pi^2 + 
      4224*CA*CF*mt*mu^5*Pi^2 - 864*CF^2*mt*mu^5*Pi^2 + 
      984*CA^2*mt^2*mu^5*Pi^2 + 25908*CA*CF*mt^2*mu^5*Pi^2 - 
      7128*CF^2*mt^2*mu^5*Pi^2 - 2724*CA^2*mt^3*mu^5*Pi^2 + 
      33792*CA*CF*mt^3*mu^5*Pi^2 - 11304*CF^2*mt^3*mu^5*Pi^2 - 
      1704*CA^2*mt^4*mu^5*Pi^2 + 9444*CA*CF*mt^4*mu^5*Pi^2 - 
      3744*CF^2*mt^4*mu^5*Pi^2 + 1356*CA^2*mt*mu^6*Pi^2 + 
      6852*CA*CF*mt*mu^6*Pi^2 - 1296*CF^2*mt*mu^6*Pi^2 + 
      1584*CA^2*mt^2*mu^6*Pi^2 + 21384*CA*CF*mt^2*mu^6*Pi^2 - 
      5472*CF^2*mt^2*mu^6*Pi^2 - 840*CA^2*mt^3*mu^6*Pi^2 + 
      11460*CA*CF*mt^3*mu^6*Pi^2 - 3708*CF^2*mt^3*mu^6*Pi^2 + 
      1476*CA^2*mt*mu^7*Pi^2 + 5112*CA*CF*mt*mu^7*Pi^2 - 
      864*CF^2*mt*mu^7*Pi^2 + 792*CA^2*mt^2*mu^7*Pi^2 + 
      6444*CA*CF*mt^2*mu^7*Pi^2 - 1512*CF^2*mt^2*mu^7*Pi^2 + 
      588*CA^2*mt*mu^8*Pi^2 + 1464*CA*CF*mt*mu^8*Pi^2 - 
      216*CF^2*mt*mu^8*Pi^2 - (63*I)*CA^2*mt^3*mu^2*Pi^3 + 
      (36*I)*CA*CF*mt^3*mu^2*Pi^3 - (108*I)*CF^2*mt^3*mu^2*Pi^3 - 
      (126*I)*CA^2*mt^4*mu^2*Pi^3 + (72*I)*CA*CF*mt^4*mu^2*Pi^3 - 
      (216*I)*CF^2*mt^4*mu^2*Pi^3 - (63*I)*CA^2*mt^5*mu^2*Pi^3 + 
      (36*I)*CA*CF*mt^5*mu^2*Pi^3 - (108*I)*CF^2*mt^5*mu^2*Pi^3 - 
      (126*I)*CA^2*mt^2*mu^3*Pi^3 + (72*I)*CA*CF*mt^2*mu^3*Pi^3 - 
      (216*I)*CF^2*mt^2*mu^3*Pi^3 - (504*I)*CA^2*mt^3*mu^3*Pi^3 + 
      (288*I)*CA*CF*mt^3*mu^3*Pi^3 - (864*I)*CF^2*mt^3*mu^3*Pi^3 - 
      (504*I)*CA^2*mt^4*mu^3*Pi^3 + (288*I)*CA*CF*mt^4*mu^3*Pi^3 - 
      (864*I)*CF^2*mt^4*mu^3*Pi^3 - (126*I)*CA^2*mt^5*mu^3*Pi^3 + 
      (72*I)*CA*CF*mt^5*mu^3*Pi^3 - (216*I)*CF^2*mt^5*mu^3*Pi^3 - 
      (63*I)*CA^2*mt*mu^4*Pi^3 + (36*I)*CA*CF*mt*mu^4*Pi^3 - 
      (108*I)*CF^2*mt*mu^4*Pi^3 - (630*I)*CA^2*mt^2*mu^4*Pi^3 + 
      (360*I)*CA*CF*mt^2*mu^4*Pi^3 - (1080*I)*CF^2*mt^2*mu^4*Pi^3 - 
      (1260*I)*CA^2*mt^3*mu^4*Pi^3 + (720*I)*CA*CF*mt^3*mu^4*Pi^3 - 
      (2160*I)*CF^2*mt^3*mu^4*Pi^3 - (630*I)*CA^2*mt^4*mu^4*Pi^3 + 
      (360*I)*CA*CF*mt^4*mu^4*Pi^3 - (1080*I)*CF^2*mt^4*mu^4*Pi^3 - 
      (63*I)*CA^2*mt^5*mu^4*Pi^3 + (36*I)*CA*CF*mt^5*mu^4*Pi^3 - 
      (108*I)*CF^2*mt^5*mu^4*Pi^3 - (252*I)*CA^2*mt*mu^5*Pi^3 + 
      (144*I)*CA*CF*mt*mu^5*Pi^3 - (432*I)*CF^2*mt*mu^5*Pi^3 - 
      (1260*I)*CA^2*mt^2*mu^5*Pi^3 + (720*I)*CA*CF*mt^2*mu^5*Pi^3 - 
      (2160*I)*CF^2*mt^2*mu^5*Pi^3 - (1260*I)*CA^2*mt^3*mu^5*Pi^3 + 
      (720*I)*CA*CF*mt^3*mu^5*Pi^3 - (2160*I)*CF^2*mt^3*mu^5*Pi^3 - 
      (252*I)*CA^2*mt^4*mu^5*Pi^3 + (144*I)*CA*CF*mt^4*mu^5*Pi^3 - 
      (432*I)*CF^2*mt^4*mu^5*Pi^3 - (441*I)*CA^2*mt*mu^6*Pi^3 + 
      (252*I)*CA*CF*mt*mu^6*Pi^3 - (756*I)*CF^2*mt*mu^6*Pi^3 - 
      (1134*I)*CA^2*mt^2*mu^6*Pi^3 + (648*I)*CA*CF*mt^2*mu^6*Pi^3 - 
      (1944*I)*CF^2*mt^2*mu^6*Pi^3 - (441*I)*CA^2*mt^3*mu^6*Pi^3 + 
      (252*I)*CA*CF*mt^3*mu^6*Pi^3 - (756*I)*CF^2*mt^3*mu^6*Pi^3 - 
      (378*I)*CA^2*mt*mu^7*Pi^3 + (216*I)*CA*CF*mt*mu^7*Pi^3 - 
      (648*I)*CF^2*mt*mu^7*Pi^3 - (378*I)*CA^2*mt^2*mu^7*Pi^3 + 
      (216*I)*CA*CF*mt^2*mu^7*Pi^3 - (648*I)*CF^2*mt^2*mu^7*Pi^3 - 
      (126*I)*CA^2*mt*mu^8*Pi^3 + (72*I)*CA*CF*mt*mu^8*Pi^3 - 
      (216*I)*CF^2*mt*mu^8*Pi^3 - 108*CA^2*mt^3*mu^2*Zeta[3] + 
      864*CA*CF*mt^3*mu^2*Zeta[3] - 864*CF^2*mt^3*mu^2*Zeta[3] - 
      216*CA^2*mt^4*mu^2*Zeta[3] + 1728*CA*CF*mt^4*mu^2*Zeta[3] - 
      1728*CF^2*mt^4*mu^2*Zeta[3] - 108*CA^2*mt^5*mu^2*Zeta[3] + 
      864*CA*CF*mt^5*mu^2*Zeta[3] - 864*CF^2*mt^5*mu^2*Zeta[3] - 
      216*CA^2*mt^2*mu^3*Zeta[3] + 1728*CA*CF*mt^2*mu^3*Zeta[3] - 
      1728*CF^2*mt^2*mu^3*Zeta[3] - 864*CA^2*mt^3*mu^3*Zeta[3] + 
      6912*CA*CF*mt^3*mu^3*Zeta[3] - 6912*CF^2*mt^3*mu^3*Zeta[3] - 
      864*CA^2*mt^4*mu^3*Zeta[3] + 6912*CA*CF*mt^4*mu^3*Zeta[3] - 
      6912*CF^2*mt^4*mu^3*Zeta[3] - 216*CA^2*mt^5*mu^3*Zeta[3] + 
      1728*CA*CF*mt^5*mu^3*Zeta[3] - 1728*CF^2*mt^5*mu^3*Zeta[3] - 
      108*CA^2*mt*mu^4*Zeta[3] + 864*CA*CF*mt*mu^4*Zeta[3] - 
      864*CF^2*mt*mu^4*Zeta[3] - 1080*CA^2*mt^2*mu^4*Zeta[3] + 
      8640*CA*CF*mt^2*mu^4*Zeta[3] - 8640*CF^2*mt^2*mu^4*Zeta[3] - 
      2160*CA^2*mt^3*mu^4*Zeta[3] + 17280*CA*CF*mt^3*mu^4*Zeta[3] - 
      17280*CF^2*mt^3*mu^4*Zeta[3] - 1080*CA^2*mt^4*mu^4*Zeta[3] + 
      8640*CA*CF*mt^4*mu^4*Zeta[3] - 8640*CF^2*mt^4*mu^4*Zeta[3] - 
      108*CA^2*mt^5*mu^4*Zeta[3] + 864*CA*CF*mt^5*mu^4*Zeta[3] - 
      864*CF^2*mt^5*mu^4*Zeta[3] - 432*CA^2*mt*mu^5*Zeta[3] + 
      3456*CA*CF*mt*mu^5*Zeta[3] - 3456*CF^2*mt*mu^5*Zeta[3] - 
      2160*CA^2*mt^2*mu^5*Zeta[3] + 17280*CA*CF*mt^2*mu^5*Zeta[3] - 
      17280*CF^2*mt^2*mu^5*Zeta[3] - 2160*CA^2*mt^3*mu^5*Zeta[3] + 
      17280*CA*CF*mt^3*mu^5*Zeta[3] - 17280*CF^2*mt^3*mu^5*Zeta[3] - 
      432*CA^2*mt^4*mu^5*Zeta[3] + 3456*CA*CF*mt^4*mu^5*Zeta[3] - 
      3456*CF^2*mt^4*mu^5*Zeta[3] - 756*CA^2*mt*mu^6*Zeta[3] + 
      6048*CA*CF*mt*mu^6*Zeta[3] - 6048*CF^2*mt*mu^6*Zeta[3] - 
      1944*CA^2*mt^2*mu^6*Zeta[3] + 15552*CA*CF*mt^2*mu^6*Zeta[3] - 
      15552*CF^2*mt^2*mu^6*Zeta[3] - 756*CA^2*mt^3*mu^6*Zeta[3] + 
      6048*CA*CF*mt^3*mu^6*Zeta[3] - 6048*CF^2*mt^3*mu^6*Zeta[3] - 
      648*CA^2*mt*mu^7*Zeta[3] + 5184*CA*CF*mt*mu^7*Zeta[3] - 
      5184*CF^2*mt*mu^7*Zeta[3] - 648*CA^2*mt^2*mu^7*Zeta[3] + 
      5184*CA*CF*mt^2*mu^7*Zeta[3] - 5184*CF^2*mt^2*mu^7*Zeta[3] - 
      216*CA^2*mt*mu^8*Zeta[3] + 1728*CA*CF*mt*mu^8*Zeta[3] - 
      1728*CF^2*mt*mu^8*Zeta[3]))/(1728*mt^2*mu^2*(1 + mu)^2*(mt + mu)^2)) + 
 G[0, mt]*((-3*CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, -1, mu])/(16*mt) - 
   (CA*CF*(3*CA^2 - 14*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, 0, mu])/(16*mt) - 
   (CA^2*(7*CA - 6*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, mu])/(16*mt) - (CA*CF*(11*CA^2 - 6*CA*CF + 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/
    (16*mt) - (CA*CF*(11*CA^2 + 2*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, mu])/(16*mt) - 
   (CA^2*(3*CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, mu])/(16*mt) + (CA*CF*(5*CA^2 - 2*CA*CF + 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, mu])/
    (16*mt) + (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, mu])/(16*mt) + 
   (CA*CF*(1540*CA^2 - 2620*CA*CF + 900*CF^2 + 3116*CA^2*mt - 5348*CA*CF*mt + 
      1872*CF^2*mt + 1576*CA^2*mt^2 - 2728*CA*CF*mt^2 + 972*CF^2*mt^2 + 
      3080*CA^2*mu - 5240*CA*CF*mu + 1800*CF^2*mu + 3080*CA^2*mt*mu - 
      5240*CA*CF*mt*mu + 1800*CF^2*mt*mu + 3080*CA^2*mu^2 - 5240*CA*CF*mu^2 + 
      1800*CF^2*mu^2 + (132*I)*CA^2*Pi + (264*I)*CA^2*mt*Pi + 
      (132*I)*CA^2*mt^2*Pi + (264*I)*CA^2*mu*Pi + (264*I)*CA^2*mt*mu*Pi + 
      (264*I)*CA^2*mu^2*Pi + 75*CA^2*Pi^2 - 72*CA*CF*Pi^2 - 12*CF^2*Pi^2 + 
      150*CA^2*mt*Pi^2 - 144*CA*CF*mt*Pi^2 - 24*CF^2*mt*Pi^2 + 
      75*CA^2*mt^2*Pi^2 - 72*CA*CF*mt^2*Pi^2 - 12*CF^2*mt^2*Pi^2 + 
      150*CA^2*mu*Pi^2 - 144*CA*CF*mu*Pi^2 - 24*CF^2*mu*Pi^2 + 
      150*CA^2*mt*mu*Pi^2 - 144*CA*CF*mt*mu*Pi^2 - 24*CF^2*mt*mu*Pi^2 + 
      150*CA^2*mu^2*Pi^2 - 144*CA*CF*mu^2*Pi^2 - 24*CF^2*mu^2*Pi^2)*q2*
     Log[q2])/(576*mt) + (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (-22*CA^2 + 97*CA*CF - 54*CF^2 + (9*I)*CA^2*Pi - (6*I)*CA*CF*Pi)*q2*
     Log[q2]^2)/(96*mt) - (CA*(CA - 2*CF)*CF*(CA + 2*CF)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/(32*mt) + 
   G[-1, 0, mu]*((CA*CF*(-46*CA^2 - 18*CA*CF + 36*CF^2 - 74*CA^2*mt - 
        66*CA*CF*mt + 84*CF^2*mt - 28*CA^2*mt^2 - 60*CA*CF*mt^2 + 
        60*CF^2*mt^2 - 184*CA^2*mu - 72*CA*CF*mu + 144*CF^2*mu - 
        231*CA^2*mt*mu - 186*CA*CF*mt*mu + 240*CF^2*mt*mu - 56*CA^2*mt^2*mu - 
        120*CA*CF*mt^2*mu + 120*CF^2*mt^2*mu - 322*CA^2*mu^2 - 
        126*CA*CF*mu^2 + 252*CF^2*mu^2 - 234*CA^2*mt*mu^2 - 
        192*CA*CF*mt*mu^2 + 240*CF^2*mt*mu^2 - 31*CA^2*mt^2*mu^2 - 
        51*CA*CF*mt^2*mu^2 + 54*CF^2*mt^2*mu^2 - 276*CA^2*mu^3 - 
        108*CA*CF*mu^3 + 216*CF^2*mu^3 - 77*CA^2*mt*mu^3 - 72*CA*CF*mt*mu^3 + 
        84*CF^2*mt*mu^3 - 92*CA^2*mu^4 - 36*CA*CF*mu^4 + 72*CF^2*mu^4 - 
        (33*I)*CA^2*Pi + (18*I)*CA*CF*Pi - (12*I)*CF^2*Pi - 
        (66*I)*CA^2*mt*Pi + (36*I)*CA*CF*mt*Pi - (24*I)*CF^2*mt*Pi - 
        (33*I)*CA^2*mt^2*Pi + (18*I)*CA*CF*mt^2*Pi - (12*I)*CF^2*mt^2*Pi - 
        (132*I)*CA^2*mu*Pi + (72*I)*CA*CF*mu*Pi - (48*I)*CF^2*mu*Pi - 
        (198*I)*CA^2*mt*mu*Pi + (108*I)*CA*CF*mt*mu*Pi - 
        (72*I)*CF^2*mt*mu*Pi - (66*I)*CA^2*mt^2*mu*Pi + 
        (36*I)*CA*CF*mt^2*mu*Pi - (24*I)*CF^2*mt^2*mu*Pi - 
        (231*I)*CA^2*mu^2*Pi + (126*I)*CA*CF*mu^2*Pi - (84*I)*CF^2*mu^2*Pi - 
        (198*I)*CA^2*mt*mu^2*Pi + (108*I)*CA*CF*mt*mu^2*Pi - 
        (72*I)*CF^2*mt*mu^2*Pi - (33*I)*CA^2*mt^2*mu^2*Pi + 
        (18*I)*CA*CF*mt^2*mu^2*Pi - (12*I)*CF^2*mt^2*mu^2*Pi - 
        (198*I)*CA^2*mu^3*Pi + (108*I)*CA*CF*mu^3*Pi - (72*I)*CF^2*mu^3*Pi - 
        (66*I)*CA^2*mt*mu^3*Pi + (36*I)*CA*CF*mt*mu^3*Pi - 
        (24*I)*CF^2*mt*mu^3*Pi - (66*I)*CA^2*mu^4*Pi + (36*I)*CA*CF*mu^4*Pi - 
        (24*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(1 + mu)^2) - 
     (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[0, -1, mu]*
    ((CA*CF*(-55*CA^2*mt^2 + 9*CA*CF*mt^2 + 18*CF^2*mt^2 - 101*CA^2*mt^3 + 
        6*CA*CF*mt^3 + 48*CF^2*mt^3 - 46*CA^2*mt^4 - 15*CA*CF*mt^4 + 
        42*CF^2*mt^4 - 98*CA^2*mt*mu - 18*CA*CF*mt*mu + 60*CF^2*mt*mu - 
        288*CA^2*mt^2*mu - 42*CA*CF*mt^2*mu + 180*CF^2*mt^2*mu - 
        199*CA^2*mt^3*mu - 30*CA*CF*mt^3*mu + 144*CF^2*mt^3*mu - 
        46*CA^2*mu^2 - 18*CA*CF*mu^2 + 36*CF^2*mu^2 - 279*CA^2*mt*mu^2 - 
        84*CA*CF*mt*mu^2 + 204*CF^2*mt*mu^2 - 352*CA^2*mt^2*mu^2 - 
        51*CA*CF*mt^2*mu^2 + 234*CF^2*mt^2*mu^2 - 92*CA^2*mu^3 - 
        36*CA*CF*mu^3 + 72*CF^2*mu^3 - 291*CA^2*mt*mu^3 - 72*CA*CF*mt*mu^3 + 
        204*CF^2*mt*mu^3 - 92*CA^2*mu^4 - 36*CA*CF*mu^4 + 72*CF^2*mu^4 - 
        (33*I)*CA^2*mt^2*Pi + (18*I)*CA*CF*mt^2*Pi - (12*I)*CF^2*mt^2*Pi - 
        (66*I)*CA^2*mt^3*Pi + (36*I)*CA*CF*mt^3*Pi - (24*I)*CF^2*mt^3*Pi - 
        (33*I)*CA^2*mt^4*Pi + (18*I)*CA*CF*mt^4*Pi - (12*I)*CF^2*mt^4*Pi - 
        (66*I)*CA^2*mt*mu*Pi + (36*I)*CA*CF*mt*mu*Pi - (24*I)*CF^2*mt*mu*Pi - 
        (198*I)*CA^2*mt^2*mu*Pi + (108*I)*CA*CF*mt^2*mu*Pi - 
        (72*I)*CF^2*mt^2*mu*Pi - (132*I)*CA^2*mt^3*mu*Pi + 
        (72*I)*CA*CF*mt^3*mu*Pi - (48*I)*CF^2*mt^3*mu*Pi - 
        (33*I)*CA^2*mu^2*Pi + (18*I)*CA*CF*mu^2*Pi - (12*I)*CF^2*mu^2*Pi - 
        (198*I)*CA^2*mt*mu^2*Pi + (108*I)*CA*CF*mt*mu^2*Pi - 
        (72*I)*CF^2*mt*mu^2*Pi - (231*I)*CA^2*mt^2*mu^2*Pi + 
        (126*I)*CA*CF*mt^2*mu^2*Pi - (84*I)*CF^2*mt^2*mu^2*Pi - 
        (66*I)*CA^2*mu^3*Pi + (36*I)*CA*CF*mu^3*Pi - (24*I)*CF^2*mu^3*Pi - 
        (198*I)*CA^2*mt*mu^3*Pi + (108*I)*CA*CF*mt*mu^3*Pi - 
        (72*I)*CF^2*mt*mu^3*Pi - (66*I)*CA^2*mu^4*Pi + (36*I)*CA*CF*mu^4*Pi - 
        (24*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(mt + mu)^2) - 
     (CA*(CA - 2*CF)^2*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[0, 0, mu]*
    ((CA*CF*(22*CA^2 - 9*CA*CF + 26*CA^2*mt + 12*CA*CF*mt - 12*CF^2*mt + 
        4*CA^2*mt^2 + 27*CA*CF*mt^2 - 18*CF^2*mt^2 + 44*CA^2*mu - 
        18*CA*CF*mu + 26*CA^2*mt*mu + 12*CA*CF*mt*mu - 12*CF^2*mt*mu + 
        44*CA^2*mu^2 - 18*CA*CF*mu^2 + (9*I)*CA^2*Pi + (18*I)*CA^2*mt*Pi + 
        (9*I)*CA^2*mt^2*Pi + (18*I)*CA^2*mu*Pi + (18*I)*CA^2*mt*mu*Pi + 
        (18*I)*CA^2*mu^2*Pi)*q2)/(48*mt) + 
     (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[-1, -1, mu]*
    ((CA*CF*(-132*CA^2 + 257*CA*CF - 108*CF^2 - 264*CA^2*mt + 514*CA*CF*mt - 
        216*CF^2*mt - 132*CA^2*mt^2 + 263*CA*CF*mt^2 - 114*CF^2*mt^2 - 
        264*CA^2*mu + 514*CA*CF*mu - 216*CF^2*mu - 246*CA^2*mt*mu + 
        484*CA*CF*mt*mu - 204*CF^2*mt*mu - 264*CA^2*mu^2 + 514*CA*CF*mu^2 - 
        216*CF^2*mu^2 - (15*I)*CA^2*Pi + (96*I)*CA*CF*Pi - (24*I)*CF^2*Pi - 
        (30*I)*CA^2*mt*Pi + (192*I)*CA*CF*mt*Pi - (48*I)*CF^2*mt*Pi - 
        (15*I)*CA^2*mt^2*Pi + (96*I)*CA*CF*mt^2*Pi - (24*I)*CF^2*mt^2*Pi - 
        (30*I)*CA^2*mu*Pi + (192*I)*CA*CF*mu*Pi - (48*I)*CF^2*mu*Pi - 
        (30*I)*CA^2*mt*mu*Pi + (192*I)*CA*CF*mt*mu*Pi - 
        (48*I)*CF^2*mt*mu*Pi - (30*I)*CA^2*mu^2*Pi + (192*I)*CA*CF*mu^2*Pi - 
        (48*I)*CF^2*mu^2*Pi)*q2)/(48*mt) + 
     (CA*CF*(13*CA^2 - 34*CA*CF + 24*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2])/(16*mt)) + 
   G[0, mu]*(-1/576*(CA*CF*(572*CA^2*mt - 288*CA*CF*mt + 2456*CA^2*mt^2 - 
         684*CA*CF*mt^2 - 576*CF^2*mt^2 + 3786*CA^2*mt^3 - 234*CA*CF*mt^3 - 
         1692*CF^2*mt^3 + 2492*CA^2*mt^4 + 432*CA*CF*mt^4 - 1656*CF^2*mt^4 + 
         590*CA^2*mt^5 + 270*CA*CF*mt^5 - 540*CF^2*mt^5 + 572*CA^2*mu - 
         288*CA*CF*mu + 4708*CA^2*mt*mu - 1728*CA*CF*mt*mu - 648*CF^2*mt*mu + 
         11070*CA^2*mt^2*mu - 2070*CA*CF*mt^2*mu - 3420*CF^2*mt^2*mu + 
         9896*CA^2*mt^3*mu - 324*CA*CF*mt^3*mu - 4392*CF^2*mt^3*mu + 
         2962*CA^2*mt^4*mu + 306*CA*CF*mt^4*mu - 1620*CF^2*mt^4*mu + 
         2288*CA^2*mu^2 - 1152*CA*CF*mu^2 + 11288*CA^2*mt*mu^2 - 
         3852*CA*CF*mt*mu^2 - 1728*CF^2*mt*mu^2 + 15964*CA^2*mt^2*mu^2 - 
         2628*CA*CF*mt^2*mu^2 - 4824*CF^2*mt^2*mu^2 + 6652*CA^2*mt^3*mu^2 - 
         396*CA*CF*mt^3*mu^2 - 2448*CF^2*mt^3*mu^2 + 4004*CA^2*mu^3 - 
         2016*CA*CF*mu^3 + 11992*CA^2*mt*mu^3 - 3600*CA*CF*mt*mu^3 - 
         2088*CF^2*mt*mu^3 + 7976*CA^2*mt^2*mu^3 - 1044*CA*CF*mt^2*mu^3 - 
         2376*CF^2*mt^2*mu^3 + 3432*CA^2*mu^4 - 1728*CA*CF*mu^4 + 
         4840*CA^2*mt*mu^4 - 1188*CA*CF*mt*mu^4 - 1008*CF^2*mt*mu^4 + 
         1144*CA^2*mu^5 - 576*CA*CF*mu^5 - (264*I)*CA^2*mt*Pi + 
         (108*I)*CA*CF*mt*Pi - (840*I)*CA^2*mt^2*Pi + (72*I)*CA*CF*mt^2*Pi + 
         (144*I)*CF^2*mt^2*Pi - (936*I)*CA^2*mt^3*Pi - (504*I)*CA*CF*mt^3*
          Pi + (504*I)*CF^2*mt^3*Pi - (408*I)*CA^2*mt^4*Pi - 
         (792*I)*CA*CF*mt^4*Pi + (576*I)*CF^2*mt^4*Pi - (48*I)*CA^2*mt^5*Pi - 
         (324*I)*CA*CF*mt^5*Pi + (216*I)*CF^2*mt^5*Pi - (264*I)*CA^2*mu*Pi + 
         (108*I)*CA*CF*mu*Pi - (1896*I)*CA^2*mt*mu*Pi + (504*I)*CA*CF*mt*mu*
          Pi + (144*I)*CF^2*mt*mu*Pi - (3456*I)*CA^2*mt^2*mu*Pi - 
         (288*I)*CA*CF*mt^2*mu*Pi + (936*I)*CF^2*mt^2*mu*Pi - 
         (2280*I)*CA^2*mt^3*mu*Pi - (1800*I)*CA*CF*mt^3*mu*Pi + 
         (1584*I)*CF^2*mt^3*mu*Pi - (456*I)*CA^2*mt^4*mu*Pi - 
         (1116*I)*CA*CF*mt^4*mu*Pi + (792*I)*CF^2*mt^4*mu*Pi - 
         (1056*I)*CA^2*mu^2*Pi + (432*I)*CA*CF*mu^2*Pi - 
         (4368*I)*CA^2*mt*mu^2*Pi + (972*I)*CA*CF*mt*mu^2*Pi + 
         (432*I)*CF^2*mt*mu^2*Pi - (4920*I)*CA^2*mt^2*mu^2*Pi - 
         (576*I)*CA*CF*mt^2*mu^2*Pi + (1440*I)*CF^2*mt^2*mu^2*Pi - 
         (1608*I)*CA^2*mt^3*mu^2*Pi - (1188*I)*CA*CF*mt^3*mu^2*Pi + 
         (1080*I)*CF^2*mt^3*mu^2*Pi - (1848*I)*CA^2*mu^3*Pi + 
         (756*I)*CA*CF*mu^3*Pi - (4632*I)*CA^2*mt*mu^3*Pi + 
         (1080*I)*CA*CF*mt*mu^3*Pi + (432*I)*CF^2*mt*mu^3*Pi - 
         (2568*I)*CA^2*mt^2*mu^3*Pi - (108*I)*CA*CF*mt^2*mu^3*Pi + 
         (648*I)*CF^2*mt^2*mu^3*Pi - (1584*I)*CA^2*mu^4*Pi + 
         (648*I)*CA*CF*mu^4*Pi - (1896*I)*CA^2*mt*mu^4*Pi + 
         (504*I)*CA*CF*mt*mu^4*Pi + (144*I)*CF^2*mt*mu^4*Pi - 
         (528*I)*CA^2*mu^5*Pi + (216*I)*CA*CF*mu^5*Pi + 75*CA^2*mt*Pi^2 + 
         6*CA*CF*mt*Pi^2 + 300*CA^2*mt^2*Pi^2 + 24*CA*CF*mt^2*Pi^2 + 
         450*CA^2*mt^3*Pi^2 + 36*CA*CF*mt^3*Pi^2 + 300*CA^2*mt^4*Pi^2 + 
         24*CA*CF*mt^4*Pi^2 + 75*CA^2*mt^5*Pi^2 + 6*CA*CF*mt^5*Pi^2 + 
         75*CA^2*mu*Pi^2 + 6*CA*CF*mu*Pi^2 + 600*CA^2*mt*mu*Pi^2 + 
         48*CA*CF*mt*mu*Pi^2 + 1350*CA^2*mt^2*mu*Pi^2 + 
         108*CA*CF*mt^2*mu*Pi^2 + 1200*CA^2*mt^3*mu*Pi^2 + 
         96*CA*CF*mt^3*mu*Pi^2 + 375*CA^2*mt^4*mu*Pi^2 + 
         30*CA*CF*mt^4*mu*Pi^2 + 300*CA^2*mu^2*Pi^2 + 24*CA*CF*mu^2*Pi^2 + 
         1425*CA^2*mt*mu^2*Pi^2 + 114*CA*CF*mt*mu^2*Pi^2 + 
         1950*CA^2*mt^2*mu^2*Pi^2 + 156*CA*CF*mt^2*mu^2*Pi^2 + 
         825*CA^2*mt^3*mu^2*Pi^2 + 66*CA*CF*mt^3*mu^2*Pi^2 + 
         525*CA^2*mu^3*Pi^2 + 42*CA*CF*mu^3*Pi^2 + 1500*CA^2*mt*mu^3*Pi^2 + 
         120*CA*CF*mt*mu^3*Pi^2 + 975*CA^2*mt^2*mu^3*Pi^2 + 
         78*CA*CF*mt^2*mu^3*Pi^2 + 450*CA^2*mu^4*Pi^2 + 36*CA*CF*mu^4*Pi^2 + 
         600*CA^2*mt*mu^4*Pi^2 + 48*CA*CF*mt*mu^4*Pi^2 + 150*CA^2*mu^5*Pi^2 + 
         12*CA*CF*mu^5*Pi^2)*q2)/(mt*(mt + mu)*(1 + mt + mu)^2) - 
     (CA*CF*(CA^2 - 9*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1, -1, mu])/(8*mt) - 
     (CA*CF*(2*CA^2 - CA*CF + CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1, mu])/(4*mt) + 
     (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (11*CA - 6*CF - I*CA*Pi + (2*I)*CF*Pi)*q2*Log[q2])/(16*mt) - 
     (CA^2*(CA - 6*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(32*mt)) + (CA*CF*q2*(-162*CA^2*mt^3 - 486*CA*CF*mt^3 + 
      540*CF^2*mt^3 - 810*CA^2*mt^4 - 2430*CA*CF*mt^4 + 2700*CF^2*mt^4 - 
      1620*CA^2*mt^5 - 4860*CA*CF*mt^5 + 5400*CF^2*mt^5 - 1620*CA^2*mt^6 - 
      4860*CA*CF*mt^6 + 5400*CF^2*mt^6 - 810*CA^2*mt^7 - 2430*CA*CF*mt^7 + 
      2700*CF^2*mt^7 - 162*CA^2*mt^8 - 486*CA*CF*mt^8 + 540*CF^2*mt^8 - 
      8684*CA^2*mt*mu + 10994*CA*CF*mt*mu - 2430*CF^2*mt*mu - 
      54138*CA^2*mt^2*mu + 65478*CA*CF*mt^2*mu - 13608*CF^2*mt^2*mu - 
      141312*CA^2*mt^3*mu + 158106*CA*CF*mt^3*mu - 26730*CF^2*mt^3*mu - 
      197872*CA^2*mt^4*mu + 196552*CA*CF*mt^4*mu - 18360*CF^2*mt^4*mu - 
      157188*CA^2*mt^5*mu + 129918*CA*CF*mt^5*mu + 6750*CF^2*mt^5*mu - 
      67746*CA^2*mt^6*mu + 40206*CA*CF*mt^6*mu + 16200*CF^2*mt^6*mu - 
      12896*CA^2*mt^7*mu + 2246*CA*CF*mt^7*mu + 7722*CF^2*mt^7*mu - 
      324*CA^2*mt^8*mu - 972*CA*CF*mt^8*mu + 1080*CF^2*mt^8*mu - 
      8684*CA^2*mu^2 + 10994*CA*CF*mu^2 - 2430*CF^2*mu^2 - 
      106080*CA^2*mt*mu^2 + 131928*CA*CF*mt*mu^2 - 28728*CF^2*mt*mu^2 - 
      429622*CA^2*mt^2*mu^2 + 512344*CA*CF*mt^2*mu^2 - 
      105462*CF^2*mt^2*mu^2 - 853722*CA^2*mt^3*mu^2 + 
      957870*CA*CF*mt^3*mu^2 - 171504*CF^2*mt^3*mu^2 - 
      936850*CA^2*mt^4*mu^2 + 967156*CA*CF*mt^4*mu^2 - 
      126846*CF^2*mt^4*mu^2 - 575764*CA^2*mt^5*mu^2 + 
      529156*CA*CF*mt^5*mu^2 - 25704*CF^2*mt^5*mu^2 - 183610*CA^2*mt^6*mu^2 + 
      140728*CA*CF*mt^6*mu^2 + 15606*CF^2*mt^6*mu^2 - 23362*CA^2*mt^7*mu^2 + 
      11782*CA*CF*mt^7*mu^2 + 7344*CF^2*mt^7*mu^2 - 162*CA^2*mt^8*mu^2 - 
      486*CA*CF*mt^8*mu^2 + 540*CF^2*mt^8*mu^2 - 52104*CA^2*mu^3 + 
      65964*CA*CF*mu^3 - 14580*CF^2*mu^3 - 428064*CA^2*mt*mu^3 + 
      527712*CA*CF*mt*mu^3 - 114912*CF^2*mt*mu^3 - 1330038*CA^2*mt^2*mu^3 + 
      1570014*CA*CF*mt^2*mu^3 - 324972*CF^2*mt^2*mu^3 - 
      2076344*CA^2*mt^3*mu^3 + 2320574*CA*CF*mt^3*mu^3 - 
      430758*CF^2*mt^3*mu^3 - 1762220*CA^2*mt^4*mu^3 + 
      1839320*CA*CF*mt^4*mu^3 - 273780*CF^2*mt^4*mu^3 - 
      799140*CA^2*mt^5*mu^3 + 761304*CA*CF*mt^5*mu^3 - 65772*CF^2*mt^5*mu^3 - 
      170462*CA^2*mt^6*mu^3 + 141398*CA*CF*mt^6*mu^3 + 4212*CF^2*mt^6*mu^3 - 
      11276*CA^2*mt^7*mu^3 + 7106*CA*CF*mt^7*mu^3 + 2322*CF^2*mt^7*mu^3 - 
      138944*CA^2*mu^4 + 175904*CA*CF*mu^4 - 38880*CF^2*mu^4 - 
      880984*CA^2*mt*mu^4 + 1077412*CA*CF*mt*mu^4 - 235548*CF^2*mt*mu^4 - 
      2156286*CA^2*mt^2*mu^4 + 2521632*CA*CF*mt^2*mu^4 - 
      529254*CF^2*mt^2*mu^4 - 2607624*CA^2*mt^3*mu^4 + 
      2902284*CA*CF*mt^3*mu^4 - 560628*CF^2*mt^3*mu^4 - 
      1632040*CA^2*mt^4*mu^4 + 1715536*CA*CF*mt^4*mu^4 - 
      281880*CF^2*mt^4*mu^4 - 491640*CA^2*mt^5*mu^4 + 
      479112*CA*CF*mt^5*mu^4 - 54432*CF^2*mt^5*mu^4 - 52978*CA^2*mt^6*mu^4 + 
      45736*CA*CF*mt^6*mu^4 - 594*CF^2*mt^6*mu^4 - 208416*CA^2*mu^5 + 
      263856*CA*CF*mu^5 - 58320*CF^2*mu^5 - 1043588*CA^2*mt*mu^5 + 
      1264310*CA*CF*mt*mu^5 - 277722*CF^2*mt*mu^5 - 1984056*CA^2*mt^2*mu^5 + 
      2297076*CA*CF*mt^2*mu^5 - 490860*CF^2*mt^2*mu^5 - 
      1775356*CA^2*mt^3*mu^5 + 1968832*CA*CF*mt^3*mu^5 - 
      397548*CF^2*mt^3*mu^5 - 740320*CA^2*mt^4*mu^5 + 
      784396*CA*CF*mt^4*mu^5 - 141804*CF^2*mt^4*mu^5 - 
      112696*CA^2*mt^5*mu^5 + 112186*CA*CF*mt^5*mu^5 - 15714*CF^2*mt^5*mu^5 - 
      182364*CA^2*mu^6 + 230874*CA*CF*mu^6 - 51030*CF^2*mu^6 - 
      716664*CA^2*mt*mu^6 + 857532*CA*CF*mt*mu^6 - 189108*CF^2*mt*mu^6 - 
      1016084*CA^2*mt^2*mu^6 + 1162448*CA*CF*mt^2*mu^6 - 
      253044*CF^2*mt^2*mu^6 - 611344*CA^2*mt^3*mu^6 + 
      675796*CA*CF*mt^3*mu^6 - 142884*CF^2*mt^3*mu^6 - 
      130712*CA^2*mt^4*mu^6 + 140006*CA*CF*mt^4*mu^6 - 27918*CF^2*mt^4*mu^6 - 
      86840*CA^2*mu^7 + 109940*CA*CF*mu^7 - 24300*CF^2*mu^7 - 
      261872*CA^2*mt*mu^7 + 307832*CA*CF*mt*mu^7 - 68040*CF^2*mt*mu^7 - 
      253720*CA^2*mt^2*mu^7 + 285844*CA*CF*mt^2*mu^7 - 63180*CF^2*mt^2*mu^7 - 
      79840*CA^2*mt^3*mu^7 + 87952*CA*CF*mt^3*mu^7 - 19440*CF^2*mt^3*mu^7 - 
      17368*CA^2*mu^8 + 21988*CA*CF*mu^8 - 4860*CF^2*mu^8 - 
      38480*CA^2*mt*mu^8 + 43976*CA*CF*mt*mu^8 - 9720*CF^2*mt*mu^8 - 
      19960*CA^2*mt^2*mu^8 + 21988*CA*CF*mt^2*mu^8 - 4860*CF^2*mt^2*mu^8 - 
      (1716*I)*CA^2*mt*mu*Pi + (864*I)*CA*CF*mt*mu*Pi - 
      (10800*I)*CA^2*mt^2*mu*Pi + (3780*I)*CA*CF*mt^2*mu*Pi + 
      (1728*I)*CF^2*mt^2*mu*Pi - (27810*I)*CA^2*mt^3*mu*Pi + 
      (5670*I)*CA*CF*mt^3*mu*Pi + (8532*I)*CF^2*mt^3*mu*Pi - 
      (37560*I)*CA^2*mt^4*mu*Pi + (2160*I)*CA*CF*mt^4*mu*Pi + 
      (16848*I)*CF^2*mt^4*mu*Pi - (28080*I)*CA^2*mt^5*mu*Pi - 
      (2700*I)*CA*CF*mt^5*mu*Pi + (16632*I)*CF^2*mt^5*mu*Pi - 
      (11016*I)*CA^2*mt^6*mu*Pi - (2916*I)*CA*CF*mt^6*mu*Pi + 
      (8208*I)*CF^2*mt^6*mu*Pi - (1770*I)*CA^2*mt^7*mu*Pi - 
      (810*I)*CA*CF*mt^7*mu*Pi + (1620*I)*CF^2*mt^7*mu*Pi - 
      (1716*I)*CA^2*mu^2*Pi + (864*I)*CA*CF*mu^2*Pi - 
      (20988*I)*CA^2*mt*mu^2*Pi + (8640*I)*CA*CF*mt*mu^2*Pi + 
      (1944*I)*CF^2*mt*mu^2*Pi - (84774*I)*CA^2*mt^2*mu^2*Pi + 
      (25002*I)*CA*CF*mt^2*mu^2*Pi + (17604*I)*CF^2*mt^2*mu^2*Pi - 
      (165852*I)*CA^2*mt^3*mu^2*Pi + (29916*I)*CA*CF*mt^3*mu^2*Pi + 
      (52704*I)*CF^2*mt^3*mu^2*Pi - (176592*I)*CA^2*mt^4*mu^2*Pi + 
      (11556*I)*CA*CF*mt^4*mu^2*Pi + (75168*I)*CF^2*mt^4*mu^2*Pi - 
      (103620*I)*CA^2*mt^5*mu^2*Pi - (6264*I)*CA*CF*mt^5*mu^2*Pi + 
      (56160*I)*CF^2*mt^5*mu^2*Pi - (30918*I)*CA^2*mt^6*mu^2*Pi - 
      (6750*I)*CA*CF*mt^6*mu^2*Pi + (21276*I)*CF^2*mt^6*mu^2*Pi - 
      (3540*I)*CA^2*mt^7*mu^2*Pi - (1620*I)*CA*CF*mt^7*mu^2*Pi + 
      (3240*I)*CF^2*mt^7*mu^2*Pi - (10296*I)*CA^2*mu^3*Pi + 
      (5184*I)*CA*CF*mu^3*Pi - (84420*I)*CA^2*mt*mu^3*Pi + 
      (33156*I)*CA*CF*mt*mu^3*Pi + (9072*I)*CF^2*mt*mu^3*Pi - 
      (259632*I)*CA^2*mt^2*mu^3*Pi + (73116*I)*CA*CF*mt^2*mu^3*Pi + 
      (54864*I)*CF^2*mt^2*mu^3*Pi - (397878*I)*CA^2*mt^3*mu^3*Pi + 
      (71334*I)*CA*CF*mt^3*mu^3*Pi + (121284*I)*CF^2*mt^3*mu^3*Pi - 
      (328308*I)*CA^2*mt^4*mu^3*Pi + (26892*I)*CA*CF*mt^4*mu^3*Pi + 
      (128952*I)*CF^2*mt^4*mu^3*Pi - (142956*I)*CA^2*mt^5*mu^3*Pi - 
      (3240*I)*CA*CF*mt^5*mu^3*Pi + (69768*I)*CF^2*mt^5*mu^3*Pi - 
      (28788*I)*CA^2*mt^6*mu^3*Pi - (4752*I)*CA*CF*mt^6*mu^3*Pi + 
      (17928*I)*CF^2*mt^6*mu^3*Pi - (1770*I)*CA^2*mt^7*mu^3*Pi - 
      (810*I)*CA*CF*mt^7*mu^3*Pi + (1620*I)*CF^2*mt^7*mu^3*Pi - 
      (27456*I)*CA^2*mu^4*Pi + (13824*I)*CA*CF*mu^4*Pi - 
      (172740*I)*CA^2*mt*mu^4*Pi + (66744*I)*CA*CF*mt*mu^4*Pi + 
      (18576*I)*CF^2*mt*mu^4*Pi - (416034*I)*CA^2*mt^2*mu^4*Pi + 
      (117126*I)*CA*CF*mt^2*mu^4*Pi + (83484*I)*CF^2*mt^2*mu^4*Pi - 
      (493272*I)*CA^2*mt^3*mu^4*Pi + (92664*I)*CA*CF*mt^3*mu^4*Pi + 
      (139104*I)*CF^2*mt^3*mu^4*Pi - (301008*I)*CA^2*mt^4*mu^4*Pi + 
      (30888*I)*CA*CF*mt^4*mu^4*Pi + (106920*I)*CF^2*mt^4*mu^4*Pi - 
      (87372*I)*CA^2*mt^5*mu^4*Pi + (1512*I)*CA*CF*mt^5*mu^4*Pi + 
      (37584*I)*CF^2*mt^5*mu^4*Pi - (8886*I)*CA^2*mt^6*mu^4*Pi - 
      (918*I)*CA*CF*mt^6*mu^4*Pi + (4860*I)*CF^2*mt^6*mu^4*Pi - 
      (41184*I)*CA^2*mu^5*Pi + (20736*I)*CA*CF*mu^5*Pi - 
      (202704*I)*CA^2*mt*mu^5*Pi + (78192*I)*CA*CF*mt*mu^5*Pi + 
      (20736*I)*CF^2*mt*mu^5*Pi - (377604*I)*CA^2*mt^2*mu^5*Pi + 
      (108324*I)*CA*CF*mt^2*mu^5*Pi + (70200*I)*CF^2*mt^2*mu^5*Pi - 
      (331788*I)*CA^2*mt^3*mu^5*Pi + (66204*I)*CA*CF*mt^3*mu^5*Pi + 
      (85536*I)*CF^2*mt^3*mu^5*Pi - (135660*I)*CA^2*mt^4*mu^5*Pi + 
      (16524*I)*CA*CF*mt^4*mu^5*Pi + (43416*I)*CF^2*mt^4*mu^5*Pi - 
      (19956*I)*CA^2*mt^5*mu^5*Pi + (1188*I)*CA*CF*mt^5*mu^5*Pi + 
      (7344*I)*CF^2*mt^5*mu^5*Pi - (36036*I)*CA^2*mu^6*Pi + 
      (18144*I)*CA*CF*mu^6*Pi - (137088*I)*CA^2*mt*mu^6*Pi + 
      (54216*I)*CA*CF*mt*mu^6*Pi + (12312*I)*CF^2*mt*mu^6*Pi - 
      (189996*I)*CA^2*mt^2*mu^6*Pi + (57132*I)*CA*CF*mt^2*mu^6*Pi + 
      (31752*I)*CF^2*mt^2*mu^6*Pi - (112872*I)*CA^2*mt^3*mu^6*Pi + 
      (24192*I)*CA*CF*mt^3*mu^6*Pi + (26568*I)*CF^2*mt^3*mu^6*Pi - 
      (23928*I)*CA^2*mt^4*mu^6*Pi + (3132*I)*CA*CF*mt^4*mu^6*Pi + 
      (7128*I)*CF^2*mt^4*mu^6*Pi - (17160*I)*CA^2*mu^7*Pi + 
      (8640*I)*CA*CF*mu^7*Pi - (48840*I)*CA^2*mt*mu^7*Pi + 
      (20844*I)*CA*CF*mt*mu^7*Pi + (3024*I)*CF^2*mt*mu^7*Pi - 
      (46200*I)*CA^2*mt^2*mu^7*Pi + (15768*I)*CA*CF*mt^2*mu^7*Pi + 
      (6048*I)*CF^2*mt^2*mu^7*Pi - (14520*I)*CA^2*mt^3*mu^7*Pi + 
      (3564*I)*CA*CF*mt^3*mu^7*Pi + (3024*I)*CF^2*mt^3*mu^7*Pi - 
      (3432*I)*CA^2*mu^8*Pi + (1728*I)*CA*CF*mu^8*Pi - 
      (6864*I)*CA^2*mt*mu^8*Pi + (3456*I)*CA*CF*mt*mu^8*Pi - 
      (3432*I)*CA^2*mt^2*mu^8*Pi + (1728*I)*CA*CF*mt^2*mu^8*Pi - 
      627*CA^2*mt*mu*Pi^2 + 525*CA*CF*mt*mu*Pi^2 - 162*CF^2*mt*mu*Pi^2 - 
      3492*CA^2*mt^2*mu*Pi^2 + 2718*CA*CF*mt^2*mu*Pi^2 - 
      756*CF^2*mt^2*mu*Pi^2 - 8055*CA^2*mt^3*mu*Pi^2 + 
      5607*CA*CF*mt^3*mu*Pi^2 - 1242*CF^2*mt^3*mu*Pi^2 - 
      9840*CA^2*mt^4*mu*Pi^2 + 5748*CA*CF*mt^4*mu*Pi^2 - 
      648*CF^2*mt^4*mu*Pi^2 - 6705*CA^2*mt^5*mu*Pi^2 + 
      2907*CA*CF*mt^5*mu*Pi^2 + 378*CF^2*mt^5*mu*Pi^2 - 
      2412*CA^2*mt^6*mu*Pi^2 + 558*CA*CF*mt^6*mu*Pi^2 + 
      540*CF^2*mt^6*mu*Pi^2 - 357*CA^2*mt^7*mu*Pi^2 - 15*CA*CF*mt^7*mu*Pi^2 + 
      162*CF^2*mt^7*mu*Pi^2 - 627*CA^2*mu^2*Pi^2 + 525*CA*CF*mu^2*Pi^2 - 
      162*CF^2*mu^2*Pi^2 - 7254*CA^2*mt*mu^2*Pi^2 + 5868*CA*CF*mt*mu^2*Pi^2 - 
      1728*CF^2*mt*mu^2*Pi^2 - 26769*CA^2*mt^2*mu^2*Pi^2 + 
      20247*CA*CF*mt^2*mu^2*Pi^2 - 5346*CF^2*mt^2*mu^2*Pi^2 - 
      47790*CA^2*mt^3*mu^2*Pi^2 + 32562*CA*CF*mt^3*mu^2*Pi^2 - 
      6804*CF^2*mt^3*mu^2*Pi^2 - 46605*CA^2*mt^4*mu^2*Pi^2 + 
      26979*CA*CF*mt^4*mu^2*Pi^2 - 2862*CF^2*mt^4*mu^2*Pi^2 - 
      25122*CA^2*mt^5*mu^2*Pi^2 + 11040*CA*CF*mt^5*mu^2*Pi^2 + 
      1296*CF^2*mt^5*mu^2*Pi^2 - 6879*CA^2*mt^6*mu^2*Pi^2 + 
      1689*CA*CF*mt^6*mu^2*Pi^2 + 1458*CF^2*mt^6*mu^2*Pi^2 - 
      714*CA^2*mt^7*mu^2*Pi^2 - 30*CA*CF*mt^7*mu^2*Pi^2 + 
      324*CF^2*mt^7*mu^2*Pi^2 - 3762*CA^2*mu^3*Pi^2 + 3150*CA*CF*mu^3*Pi^2 - 
      972*CF^2*mu^3*Pi^2 - 28746*CA^2*mt*mu^3*Pi^2 + 
      23040*CA*CF*mt*mu^3*Pi^2 - 6696*CF^2*mt*mu^3*Pi^2 - 
      81684*CA^2*mt^2*mu^3*Pi^2 + 61452*CA*CF*mt^2*mu^3*Pi^2 - 
      16056*CF^2*mt^2*mu^3*Pi^2 - 115665*CA^2*mt^3*mu^3*Pi^2 + 
      79311*CA*CF*mt^3*mu^3*Pi^2 - 16830*CF^2*mt^3*mu^3*Pi^2 - 
      88260*CA^2*mt^4*mu^3*Pi^2 + 52410*CA*CF*mt^4*mu^3*Pi^2 - 
      6444*CF^2*mt^4*mu^3*Pi^2 - 35442*CA^2*mt^5*mu^3*Pi^2 + 
      16326*CA*CF*mt^5*mu^3*Pi^2 + 1224*CF^2*mt^5*mu^3*Pi^2 - 
      6486*CA^2*mt^6*mu^3*Pi^2 + 1596*CA*CF*mt^6*mu^3*Pi^2 + 
      1368*CF^2*mt^6*mu^3*Pi^2 - 339*CA^2*mt^7*mu^3*Pi^2 - 
      69*CA*CF*mt^7*mu^3*Pi^2 + 198*CF^2*mt^7*mu^3*Pi^2 - 
      10032*CA^2*mu^4*Pi^2 + 8400*CA*CF*mu^4*Pi^2 - 2592*CF^2*mu^4*Pi^2 - 
      58782*CA^2*mt*mu^4*Pi^2 + 47238*CA*CF*mt*mu^4*Pi^2 - 
      13788*CF^2*mt*mu^4*Pi^2 - 132111*CA^2*mt^2*mu^4*Pi^2 + 
      100593*CA*CF*mt^2*mu^4*Pi^2 - 26874*CF^2*mt^2*mu^4*Pi^2 - 
      146268*CA^2*mt^3*mu^4*Pi^2 + 103194*CA*CF*mt^3*mu^4*Pi^2 - 
      23508*CF^2*mt^3*mu^4*Pi^2 - 83208*CA^2*mt^4*mu^4*Pi^2 + 
      52080*CA*CF*mt^4*mu^4*Pi^2 - 8172*CF^2*mt^4*mu^4*Pi^2 - 
      22338*CA^2*mt^5*mu^4*Pi^2 + 11160*CA*CF*mt^5*mu^4*Pi^2 + 
      72*CF^2*mt^5*mu^4*Pi^2 - 2037*CA^2*mt^6*mu^4*Pi^2 + 
      519*CA*CF*mt^6*mu^4*Pi^2 + 414*CF^2*mt^6*mu^4*Pi^2 - 
      15048*CA^2*mu^5*Pi^2 + 12600*CA*CF*mu^5*Pi^2 - 3888*CF^2*mu^5*Pi^2 - 
      69513*CA^2*mt*mu^5*Pi^2 + 56379*CA*CF*mt*mu^5*Pi^2 - 
      16686*CF^2*mt*mu^5*Pi^2 - 122112*CA^2*mt^2*mu^5*Pi^2 + 
      95130*CA*CF*mt^2*mu^5*Pi^2 - 26460*CF^2*mt^2*mu^5*Pi^2 - 
      101208*CA^2*mt^3*mu^5*Pi^2 + 74544*CA*CF*mt^3*mu^5*Pi^2 - 
      18684*CF^2*mt^3*mu^5*Pi^2 - 38892*CA^2*mt^4*mu^5*Pi^2 + 
      26214*CA*CF*mt^4*mu^5*Pi^2 - 5292*CF^2*mt^4*mu^5*Pi^2 - 
      5331*CA^2*mt^5*mu^5*Pi^2 + 3021*CA*CF*mt^5*mu^5*Pi^2 - 
      270*CF^2*mt^5*mu^5*Pi^2 - 13167*CA^2*mu^6*Pi^2 + 
      11025*CA*CF*mu^6*Pi^2 - 3402*CF^2*mu^6*Pi^2 - 47664*CA^2*mt*mu^6*Pi^2 + 
      39114*CA*CF*mt*mu^6*Pi^2 - 11772*CF^2*mt*mu^6*Pi^2 - 
      62988*CA^2*mt^2*mu^6*Pi^2 + 50412*CA*CF*mt^2*mu^6*Pi^2 - 
      14652*CF^2*mt^2*mu^6*Pi^2 - 35652*CA^2*mt^3*mu^6*Pi^2 + 
      27582*CA*CF*mt^3*mu^6*Pi^2 - 7596*CF^2*mt^3*mu^6*Pi^2 - 
      7161*CA^2*mt^4*mu^6*Pi^2 + 5259*CA*CF*mt^4*mu^6*Pi^2 - 
      1314*CF^2*mt^4*mu^6*Pi^2 - 6270*CA^2*mu^7*Pi^2 + 5250*CA*CF*mu^7*Pi^2 - 
      1620*CF^2*mu^7*Pi^2 - 17322*CA^2*mt*mu^7*Pi^2 + 
      14376*CA*CF*mt*mu^7*Pi^2 - 4392*CF^2*mt*mu^7*Pi^2 - 
      15834*CA^2*mt^2*mu^7*Pi^2 + 13002*CA*CF*mt^2*mu^7*Pi^2 - 
      3924*CF^2*mt^2*mu^7*Pi^2 - 4782*CA^2*mt^3*mu^7*Pi^2 + 
      3876*CA*CF*mt^3*mu^7*Pi^2 - 1152*CF^2*mt^3*mu^7*Pi^2 - 
      1254*CA^2*mu^8*Pi^2 + 1050*CA*CF*mu^8*Pi^2 - 324*CF^2*mu^8*Pi^2 - 
      2508*CA^2*mt*mu^8*Pi^2 + 2100*CA*CF*mt*mu^8*Pi^2 - 
      648*CF^2*mt*mu^8*Pi^2 - 1254*CA^2*mt^2*mu^8*Pi^2 + 
      1050*CA*CF*mt^2*mu^8*Pi^2 - 324*CF^2*mt^2*mu^8*Pi^2 - 
      (117*I)*CA^2*mt*mu*Pi^3 - (18*I)*CA*CF*mt*mu*Pi^3 - 
      (702*I)*CA^2*mt^2*mu*Pi^3 - (108*I)*CA*CF*mt^2*mu*Pi^3 - 
      (1755*I)*CA^2*mt^3*mu*Pi^3 - (270*I)*CA*CF*mt^3*mu*Pi^3 - 
      (2340*I)*CA^2*mt^4*mu*Pi^3 - (360*I)*CA*CF*mt^4*mu*Pi^3 - 
      (1755*I)*CA^2*mt^5*mu*Pi^3 - (270*I)*CA*CF*mt^5*mu*Pi^3 - 
      (702*I)*CA^2*mt^6*mu*Pi^3 - (108*I)*CA*CF*mt^6*mu*Pi^3 - 
      (117*I)*CA^2*mt^7*mu*Pi^3 - (18*I)*CA*CF*mt^7*mu*Pi^3 - 
      (117*I)*CA^2*mu^2*Pi^3 - (18*I)*CA*CF*mu^2*Pi^3 - 
      (1404*I)*CA^2*mt*mu^2*Pi^3 - (216*I)*CA*CF*mt*mu^2*Pi^3 - 
      (5499*I)*CA^2*mt^2*mu^2*Pi^3 - (846*I)*CA*CF*mt^2*mu^2*Pi^3 - 
      (10530*I)*CA^2*mt^3*mu^2*Pi^3 - (1620*I)*CA*CF*mt^3*mu^2*Pi^3 - 
      (11115*I)*CA^2*mt^4*mu^2*Pi^3 - (1710*I)*CA*CF*mt^4*mu^2*Pi^3 - 
      (6552*I)*CA^2*mt^5*mu^2*Pi^3 - (1008*I)*CA*CF*mt^5*mu^2*Pi^3 - 
      (1989*I)*CA^2*mt^6*mu^2*Pi^3 - (306*I)*CA*CF*mt^6*mu^2*Pi^3 - 
      (234*I)*CA^2*mt^7*mu^2*Pi^3 - (36*I)*CA*CF*mt^7*mu^2*Pi^3 - 
      (702*I)*CA^2*mu^3*Pi^3 - (108*I)*CA*CF*mu^3*Pi^3 - 
      (5616*I)*CA^2*mt*mu^3*Pi^3 - (864*I)*CA*CF*mt*mu^3*Pi^3 - 
      (16848*I)*CA^2*mt^2*mu^3*Pi^3 - (2592*I)*CA*CF*mt^2*mu^3*Pi^3 - 
      (25389*I)*CA^2*mt^3*mu^3*Pi^3 - (3906*I)*CA*CF*mt^3*mu^3*Pi^3 - 
      (20826*I)*CA^2*mt^4*mu^3*Pi^3 - (3204*I)*CA*CF*mt^4*mu^3*Pi^3 - 
      (9126*I)*CA^2*mt^5*mu^3*Pi^3 - (1404*I)*CA*CF*mt^5*mu^3*Pi^3 - 
      (1872*I)*CA^2*mt^6*mu^3*Pi^3 - (288*I)*CA*CF*mt^6*mu^3*Pi^3 - 
      (117*I)*CA^2*mt^7*mu^3*Pi^3 - (18*I)*CA*CF*mt^7*mu^3*Pi^3 - 
      (1872*I)*CA^2*mu^4*Pi^3 - (288*I)*CA*CF*mu^4*Pi^3 - 
      (11466*I)*CA^2*mt*mu^4*Pi^3 - (1764*I)*CA*CF*mt*mu^4*Pi^3 - 
      (27027*I)*CA^2*mt^2*mu^4*Pi^3 - (4158*I)*CA*CF*mt^2*mu^4*Pi^3 - 
      (31590*I)*CA^2*mt^3*mu^4*Pi^3 - (4860*I)*CA*CF*mt^3*mu^4*Pi^3 - 
      (19188*I)*CA^2*mt^4*mu^4*Pi^3 - (2952*I)*CA*CF*mt^4*mu^4*Pi^3 - 
      (5616*I)*CA^2*mt^5*mu^4*Pi^3 - (864*I)*CA*CF*mt^5*mu^4*Pi^3 - 
      (585*I)*CA^2*mt^6*mu^4*Pi^3 - (90*I)*CA*CF*mt^6*mu^4*Pi^3 - 
      (2808*I)*CA^2*mu^5*Pi^3 - (432*I)*CA*CF*mu^5*Pi^3 - 
      (13455*I)*CA^2*mt*mu^5*Pi^3 - (2070*I)*CA*CF*mt*mu^5*Pi^3 - 
      (24570*I)*CA^2*mt^2*mu^5*Pi^3 - (3780*I)*CA*CF*mt^2*mu^5*Pi^3 - 
      (21294*I)*CA^2*mt^3*mu^5*Pi^3 - (3276*I)*CA*CF*mt^3*mu^5*Pi^3 - 
      (8658*I)*CA^2*mt^4*mu^5*Pi^3 - (1332*I)*CA*CF*mt^4*mu^5*Pi^3 - 
      (1287*I)*CA^2*mt^5*mu^5*Pi^3 - (198*I)*CA*CF*mt^5*mu^5*Pi^3 - 
      (2457*I)*CA^2*mu^6*Pi^3 - (378*I)*CA*CF*mu^6*Pi^3 - 
      (9126*I)*CA^2*mt*mu^6*Pi^3 - (1404*I)*CA*CF*mt*mu^6*Pi^3 - 
      (12402*I)*CA^2*mt^2*mu^6*Pi^3 - (1908*I)*CA*CF*mt^2*mu^6*Pi^3 - 
      (7254*I)*CA^2*mt^3*mu^6*Pi^3 - (1116*I)*CA*CF*mt^3*mu^6*Pi^3 - 
      (1521*I)*CA^2*mt^4*mu^6*Pi^3 - (234*I)*CA*CF*mt^4*mu^6*Pi^3 - 
      (1170*I)*CA^2*mu^7*Pi^3 - (180*I)*CA*CF*mu^7*Pi^3 - 
      (3276*I)*CA^2*mt*mu^7*Pi^3 - (504*I)*CA*CF*mt*mu^7*Pi^3 - 
      (3042*I)*CA^2*mt^2*mu^7*Pi^3 - (468*I)*CA*CF*mt^2*mu^7*Pi^3 - 
      (936*I)*CA^2*mt^3*mu^7*Pi^3 - (144*I)*CA*CF*mt^3*mu^7*Pi^3 - 
      (234*I)*CA^2*mu^8*Pi^3 - (36*I)*CA*CF*mu^8*Pi^3 - 
      (468*I)*CA^2*mt*mu^8*Pi^3 - (72*I)*CA*CF*mt*mu^8*Pi^3 - 
      (234*I)*CA^2*mt^2*mu^8*Pi^3 - (36*I)*CA*CF*mt^2*mu^8*Pi^3 + 
      108*CA^2*mt*mu*Zeta[3] - 2808*CA*CF*mt*mu*Zeta[3] + 
      2592*CF^2*mt*mu*Zeta[3] + 648*CA^2*mt^2*mu*Zeta[3] - 
      16848*CA*CF*mt^2*mu*Zeta[3] + 15552*CF^2*mt^2*mu*Zeta[3] + 
      1620*CA^2*mt^3*mu*Zeta[3] - 42120*CA*CF*mt^3*mu*Zeta[3] + 
      38880*CF^2*mt^3*mu*Zeta[3] + 2160*CA^2*mt^4*mu*Zeta[3] - 
      56160*CA*CF*mt^4*mu*Zeta[3] + 51840*CF^2*mt^4*mu*Zeta[3] + 
      1620*CA^2*mt^5*mu*Zeta[3] - 42120*CA*CF*mt^5*mu*Zeta[3] + 
      38880*CF^2*mt^5*mu*Zeta[3] + 648*CA^2*mt^6*mu*Zeta[3] - 
      16848*CA*CF*mt^6*mu*Zeta[3] + 15552*CF^2*mt^6*mu*Zeta[3] + 
      108*CA^2*mt^7*mu*Zeta[3] - 2808*CA*CF*mt^7*mu*Zeta[3] + 
      2592*CF^2*mt^7*mu*Zeta[3] + 108*CA^2*mu^2*Zeta[3] - 
      2808*CA*CF*mu^2*Zeta[3] + 2592*CF^2*mu^2*Zeta[3] + 
      1296*CA^2*mt*mu^2*Zeta[3] - 33696*CA*CF*mt*mu^2*Zeta[3] + 
      31104*CF^2*mt*mu^2*Zeta[3] + 5076*CA^2*mt^2*mu^2*Zeta[3] - 
      131976*CA*CF*mt^2*mu^2*Zeta[3] + 121824*CF^2*mt^2*mu^2*Zeta[3] + 
      9720*CA^2*mt^3*mu^2*Zeta[3] - 252720*CA*CF*mt^3*mu^2*Zeta[3] + 
      233280*CF^2*mt^3*mu^2*Zeta[3] + 10260*CA^2*mt^4*mu^2*Zeta[3] - 
      266760*CA*CF*mt^4*mu^2*Zeta[3] + 246240*CF^2*mt^4*mu^2*Zeta[3] + 
      6048*CA^2*mt^5*mu^2*Zeta[3] - 157248*CA*CF*mt^5*mu^2*Zeta[3] + 
      145152*CF^2*mt^5*mu^2*Zeta[3] + 1836*CA^2*mt^6*mu^2*Zeta[3] - 
      47736*CA*CF*mt^6*mu^2*Zeta[3] + 44064*CF^2*mt^6*mu^2*Zeta[3] + 
      216*CA^2*mt^7*mu^2*Zeta[3] - 5616*CA*CF*mt^7*mu^2*Zeta[3] + 
      5184*CF^2*mt^7*mu^2*Zeta[3] + 648*CA^2*mu^3*Zeta[3] - 
      16848*CA*CF*mu^3*Zeta[3] + 15552*CF^2*mu^3*Zeta[3] + 
      5184*CA^2*mt*mu^3*Zeta[3] - 134784*CA*CF*mt*mu^3*Zeta[3] + 
      124416*CF^2*mt*mu^3*Zeta[3] + 15552*CA^2*mt^2*mu^3*Zeta[3] - 
      404352*CA*CF*mt^2*mu^3*Zeta[3] + 373248*CF^2*mt^2*mu^3*Zeta[3] + 
      23436*CA^2*mt^3*mu^3*Zeta[3] - 609336*CA*CF*mt^3*mu^3*Zeta[3] + 
      562464*CF^2*mt^3*mu^3*Zeta[3] + 19224*CA^2*mt^4*mu^3*Zeta[3] - 
      499824*CA*CF*mt^4*mu^3*Zeta[3] + 461376*CF^2*mt^4*mu^3*Zeta[3] + 
      8424*CA^2*mt^5*mu^3*Zeta[3] - 219024*CA*CF*mt^5*mu^3*Zeta[3] + 
      202176*CF^2*mt^5*mu^3*Zeta[3] + 1728*CA^2*mt^6*mu^3*Zeta[3] - 
      44928*CA*CF*mt^6*mu^3*Zeta[3] + 41472*CF^2*mt^6*mu^3*Zeta[3] + 
      108*CA^2*mt^7*mu^3*Zeta[3] - 2808*CA*CF*mt^7*mu^3*Zeta[3] + 
      2592*CF^2*mt^7*mu^3*Zeta[3] + 1728*CA^2*mu^4*Zeta[3] - 
      44928*CA*CF*mu^4*Zeta[3] + 41472*CF^2*mu^4*Zeta[3] + 
      10584*CA^2*mt*mu^4*Zeta[3] - 275184*CA*CF*mt*mu^4*Zeta[3] + 
      254016*CF^2*mt*mu^4*Zeta[3] + 24948*CA^2*mt^2*mu^4*Zeta[3] - 
      648648*CA*CF*mt^2*mu^4*Zeta[3] + 598752*CF^2*mt^2*mu^4*Zeta[3] + 
      29160*CA^2*mt^3*mu^4*Zeta[3] - 758160*CA*CF*mt^3*mu^4*Zeta[3] + 
      699840*CF^2*mt^3*mu^4*Zeta[3] + 17712*CA^2*mt^4*mu^4*Zeta[3] - 
      460512*CA*CF*mt^4*mu^4*Zeta[3] + 425088*CF^2*mt^4*mu^4*Zeta[3] + 
      5184*CA^2*mt^5*mu^4*Zeta[3] - 134784*CA*CF*mt^5*mu^4*Zeta[3] + 
      124416*CF^2*mt^5*mu^4*Zeta[3] + 540*CA^2*mt^6*mu^4*Zeta[3] - 
      14040*CA*CF*mt^6*mu^4*Zeta[3] + 12960*CF^2*mt^6*mu^4*Zeta[3] + 
      2592*CA^2*mu^5*Zeta[3] - 67392*CA*CF*mu^5*Zeta[3] + 
      62208*CF^2*mu^5*Zeta[3] + 12420*CA^2*mt*mu^5*Zeta[3] - 
      322920*CA*CF*mt*mu^5*Zeta[3] + 298080*CF^2*mt*mu^5*Zeta[3] + 
      22680*CA^2*mt^2*mu^5*Zeta[3] - 589680*CA*CF*mt^2*mu^5*Zeta[3] + 
      544320*CF^2*mt^2*mu^5*Zeta[3] + 19656*CA^2*mt^3*mu^5*Zeta[3] - 
      511056*CA*CF*mt^3*mu^5*Zeta[3] + 471744*CF^2*mt^3*mu^5*Zeta[3] + 
      7992*CA^2*mt^4*mu^5*Zeta[3] - 207792*CA*CF*mt^4*mu^5*Zeta[3] + 
      191808*CF^2*mt^4*mu^5*Zeta[3] + 1188*CA^2*mt^5*mu^5*Zeta[3] - 
      30888*CA*CF*mt^5*mu^5*Zeta[3] + 28512*CF^2*mt^5*mu^5*Zeta[3] + 
      2268*CA^2*mu^6*Zeta[3] - 58968*CA*CF*mu^6*Zeta[3] + 
      54432*CF^2*mu^6*Zeta[3] + 8424*CA^2*mt*mu^6*Zeta[3] - 
      219024*CA*CF*mt*mu^6*Zeta[3] + 202176*CF^2*mt*mu^6*Zeta[3] + 
      11448*CA^2*mt^2*mu^6*Zeta[3] - 297648*CA*CF*mt^2*mu^6*Zeta[3] + 
      274752*CF^2*mt^2*mu^6*Zeta[3] + 6696*CA^2*mt^3*mu^6*Zeta[3] - 
      174096*CA*CF*mt^3*mu^6*Zeta[3] + 160704*CF^2*mt^3*mu^6*Zeta[3] + 
      1404*CA^2*mt^4*mu^6*Zeta[3] - 36504*CA*CF*mt^4*mu^6*Zeta[3] + 
      33696*CF^2*mt^4*mu^6*Zeta[3] + 1080*CA^2*mu^7*Zeta[3] - 
      28080*CA*CF*mu^7*Zeta[3] + 25920*CF^2*mu^7*Zeta[3] + 
      3024*CA^2*mt*mu^7*Zeta[3] - 78624*CA*CF*mt*mu^7*Zeta[3] + 
      72576*CF^2*mt*mu^7*Zeta[3] + 2808*CA^2*mt^2*mu^7*Zeta[3] - 
      73008*CA*CF*mt^2*mu^7*Zeta[3] + 67392*CF^2*mt^2*mu^7*Zeta[3] + 
      864*CA^2*mt^3*mu^7*Zeta[3] - 22464*CA*CF*mt^3*mu^7*Zeta[3] + 
      20736*CF^2*mt^3*mu^7*Zeta[3] + 216*CA^2*mu^8*Zeta[3] - 
      5616*CA*CF*mu^8*Zeta[3] + 5184*CF^2*mu^8*Zeta[3] + 
      432*CA^2*mt*mu^8*Zeta[3] - 11232*CA*CF*mt*mu^8*Zeta[3] + 
      10368*CF^2*mt*mu^8*Zeta[3] + 216*CA^2*mt^2*mu^8*Zeta[3] - 
      5616*CA*CF*mt^2*mu^8*Zeta[3] + 5184*CF^2*mt^2*mu^8*Zeta[3]))/
    (1728*mt*(1 + mt)^2*mu*(1 + mu)^2*(mt + mu)*(1 + mt + mu)^2)) + 
 G[-1, mu]*(((-1/8*I)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*
     q2*G[-1, -1 - mu, mt])/mt - 
   ((I/8)*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[0, -1, mt])/mt + ((I/8)*CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*Pi*q2*G[-1 - mu, -1, mt])/mt - 
   (CA*CF^2*(11*CA + 22*CA*mt + 14*CA*mt^2 - 3*CF*mt^2 + 22*CA*mu + 
      25*CA*mt*mu + 6*CF*mt*mu + 22*CA*mu^2 - 9*CF*mu^2)*q2*G[-mu, -mu, mt])/
    (24*mt) - (3*CA*(3*CA - 4*CF)*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/(8*mt) - 
   (CA*CF*(9*CA^2 - CA*CF - 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, 0, mu])/(8*mt) - 
   (CA*CF*(7*CA^2 - 11*CA*CF + 6*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, 0, -1, mu])/(8*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mt])/
    (4*mt) - (CA*CF*(CA^2 + 7*CA*CF - 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/(8*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1 - mu, mt])/(8*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1 - mu, 0, mt])/(8*mt) - (CA*CF*(7*CA^2 - 11*CA*CF + 6*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, mu])/
    (8*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, mt])/(8*mt) - (CA*CF*(CA^2 + 3*CA*CF - 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, mu])/(4*mt) - 
   (CA*CF*(5*CA^2 - CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, -1, mu])/(8*mt) - 
   (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, mt])/(16*mt) + (CA*CF*(3*CA^2 + 7*CA*CF - 4*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mu])/(8*mt) + 
   (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(16*mt) + (CA*CF*(2*CA^2 + CA*CF - 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -mu, mt])/
    (8*mt) + (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[0, -1 - mu, 0, mt])/(16*mt) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(16*mt) - 
   (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -mu, mt])/(8*mt) + 
   (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -mu, 0, mt])/(8*mt) - 
   (CA*CF*(CA^2 - CA*CF + CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[0, -mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -mu, -mu, mt])/(4*mt) + 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1, 0, mt])/(8*mt) + 
   (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(16*mt) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(16*mt) - 
   (CA*(3*CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -mu, mt])/(8*mt) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(16*mt) + 
   (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(16*mt) + 
   (CA*(CA - 4*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -mu, mt])/(8*mt) + 
   (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, 0, mt])/(8*mt) - 
   (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, -mu, mt])/(2*mt) + 
   (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, 0, 0, mt])/(8*mt) - (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, 0, -1 - mu, mt])/
    (4*mt) - (CA*(CA - CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     q2*G[-mu, 0, -mu, mt])/(4*mt) - (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, -1 - mu, 0, mt])/
    (4*mt) - (3*CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, mt])/(8*mt) - 
   (CA*(CA - 3*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, -mu, mt])/(4*mt) + 
   (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -mu, -1 - mu, mt])/(2*mt) - 
   (CA*CF^3*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -mu, -mu, mt])/(2*mt) - 
   (CA^2*CF*(572*CA - 288*CF + 1180*CA*mt - 612*CF*mt + 608*CA*mt^2 - 
      324*CF*mt^2 + 1144*CA*mu - 576*CF*mu + 1144*CA*mt*mu - 576*CF*mt*mu + 
      1144*CA*mu^2 - 576*CF*mu^2 + (264*I)*CA*Pi - (108*I)*CF*Pi + 
      (528*I)*CA*mt*Pi - (216*I)*CF*mt*Pi + (264*I)*CA*mt^2*Pi - 
      (108*I)*CF*mt^2*Pi + (528*I)*CA*mu*Pi - (216*I)*CF*mu*Pi + 
      (528*I)*CA*mt*mu*Pi - (216*I)*CF*mt*mu*Pi + (528*I)*CA*mu^2*Pi - 
      (216*I)*CF*mu^2*Pi + 75*CA*Pi^2 + 6*CF*Pi^2 + 150*CA*mt*Pi^2 + 
      12*CF*mt*Pi^2 + 75*CA*mt^2*Pi^2 + 6*CF*mt^2*Pi^2 + 150*CA*mu*Pi^2 + 
      12*CF*mu*Pi^2 + 150*CA*mt*mu*Pi^2 + 12*CF*mt*mu*Pi^2 + 
      150*CA*mu^2*Pi^2 + 12*CF*mu^2*Pi^2)*q2*Log[q2])/(576*mt) + 
   (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
     (11*CA - 6*CF - (3*I)*CA*Pi - (2*I)*CF*Pi)*q2*Log[q2]^2)/(32*mt) + 
   (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(32*mt) + G[-1, 0, mt]*
    (-1/16*(CA^2*CF*(1 + mt)*(CA - CF + CA*mt - CF*mt + CA*mu + 2*CF*mu)*q2)/
       mt - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (8*mt)) + G[-1 - mu, -1 - mu, mt]*
    ((CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (11*CA^2 - (9*I)*CA^2*Pi + (12*I)*CA*CF*Pi + (12*I)*CF^2*Pi)*q2)/
      (48*mt) + (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[0, -1, mu]*
    ((CA*CF*(-55*CA^2 + 27*CA*CF - 110*CA^2*mt + 54*CA*CF*mt - 55*CA^2*mt^2 + 
        27*CA*CF*mt^2 - 220*CA^2*mu + 108*CA*CF*mu - 339*CA^2*mt*mu + 
        180*CA*CF*mt*mu - 110*CA^2*mt^2*mu + 54*CA*CF*mt^2*mu - 
        385*CA^2*mu^2 + 189*CA*CF*mu^2 - 354*CA^2*mt*mu^2 + 
        216*CA*CF*mt*mu^2 - 12*CF^2*mt*mu^2 - 52*CA^2*mt^2*mu^2 + 
        18*CA*CF*mt^2*mu^2 + 6*CF^2*mt^2*mu^2 - 330*CA^2*mu^3 + 
        162*CA*CF*mu^3 - 125*CA^2*mt*mu^3 + 90*CA*CF*mt*mu^3 - 
        12*CF^2*mt*mu^3 - 110*CA^2*mu^4 + 54*CA*CF*mu^4 - (18*I)*CA^2*Pi + 
        (6*I)*CA*CF*Pi - (36*I)*CA^2*mt*Pi + (12*I)*CA*CF*mt*Pi - 
        (18*I)*CA^2*mt^2*Pi + (6*I)*CA*CF*mt^2*Pi - (72*I)*CA^2*mu*Pi + 
        (24*I)*CA*CF*mu*Pi - (108*I)*CA^2*mt*mu*Pi + (36*I)*CA*CF*mt*mu*Pi - 
        (36*I)*CA^2*mt^2*mu*Pi + (12*I)*CA*CF*mt^2*mu*Pi - 
        (126*I)*CA^2*mu^2*Pi + (42*I)*CA*CF*mu^2*Pi - (108*I)*CA^2*mt*mu^2*
         Pi + (36*I)*CA*CF*mt*mu^2*Pi - (18*I)*CA^2*mt^2*mu^2*Pi + 
        (6*I)*CA*CF*mt^2*mu^2*Pi - (108*I)*CA^2*mu^3*Pi + 
        (36*I)*CA*CF*mu^3*Pi - (36*I)*CA^2*mt*mu^3*Pi + 
        (12*I)*CA*CF*mt*mu^3*Pi - (36*I)*CA^2*mu^4*Pi + (12*I)*CA*CF*mu^4*Pi)*
       q2)/(48*mt*(1 + mu)^2) + (CA^2*(3*CA - 4*CF)*CF*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/(8*mt)) + 
   G[0, 0, mt]*((CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (11*CA - 6*CF + (3*I)*CA*Pi - (2*I)*CF*Pi)*q2)/(16*mt) - 
     (3*CA^2*(CA - 2*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(16*mt)) + G[0, 0, mu]*
    ((CA*CF*(4*CA^2*mt^2 - 2*CA*CF*mt^2 + 8*CA^2*mt^3 - 4*CA*CF*mt^3 + 
        4*CA^2*mt^4 - 8*CA*CF*mt^4 + 6*CF^2*mt^4 + 20*CA^2*mt*mu - 
        40*CA*CF*mt*mu + 24*CF^2*mt*mu + 44*CA^2*mt^2*mu - 40*CA*CF*mt^2*mu + 
        48*CF^2*mt^2*mu + 14*CA^2*mt^3*mu + 14*CA*CF*mt^3*mu + 
        24*CF^2*mt^3*mu + 8*CA^2*mt^4*mu - 16*CA*CF*mt^4*mu + 
        12*CF^2*mt^4*mu + 13*CA^2*mu^2 - 29*CA*CF*mu^2 + 18*CF^2*mu^2 + 
        82*CA^2*mt*mu^2 - 122*CA*CF*mt*mu^2 + 132*CF^2*mt*mu^2 + 
        56*CA^2*mt^2*mu^2 + 20*CA*CF*mt^2*mu^2 + 144*CF^2*mt^2*mu^2 - 
        2*CA^2*mt^3*mu^2 + 58*CA*CF*mt^3*mu^2 + 36*CF^2*mt^3*mu^2 + 
        7*CA^2*mt^4*mu^2 - 17*CA*CF*mt^4*mu^2 + 12*CF^2*mt^4*mu^2 + 
        40*CA^2*mu^3 - 68*CA*CF*mu^3 + 72*CF^2*mu^3 + 86*CA^2*mt*mu^3 - 
        34*CA*CF*mt*mu^3 + 240*CF^2*mt*mu^3 - 16*CA^2*mt^2*mu^3 + 
        188*CA*CF*mt^2*mu^3 + 120*CF^2*mt^2*mu^3 - 2*CA^2*mt^3*mu^3 + 
        22*CA*CF*mt^3*mu^3 + 24*CF^2*mt^3*mu^3 + 37*CA^2*mu^4 - 
        23*CA*CF*mu^4 + 108*CF^2*mu^4 + 156*CA*CF*mt*mu^4 + 
        168*CF^2*mt*mu^4 - 29*CA^2*mt^2*mu^4 + 121*CA*CF*mt^2*mu^4 + 
        30*CF^2*mt^2*mu^4 + 6*CA^2*mu^5 + 42*CA*CF*mu^5 + 72*CF^2*mu^5 - 
        24*CA^2*mt*mu^5 + 108*CA*CF*mt*mu^5 + 36*CF^2*mt*mu^5 - 4*CA^2*mu^6 + 
        26*CA*CF*mu^6 + 18*CF^2*mu^6 + (36*I)*CA^2*mt^2*Pi + 
        (30*I)*CA*CF*mt^2*Pi - (24*I)*CF^2*mt^2*Pi + (72*I)*CA^2*mt^3*Pi + 
        (60*I)*CA*CF*mt^3*Pi - (48*I)*CF^2*mt^3*Pi + (36*I)*CA^2*mt^4*Pi + 
        (30*I)*CA*CF*mt^4*Pi - (24*I)*CF^2*mt^4*Pi + (72*I)*CA^2*mt*mu*Pi + 
        (60*I)*CA*CF*mt*mu*Pi - (48*I)*CF^2*mt*mu*Pi + (288*I)*CA^2*mt^2*mu*
         Pi + (240*I)*CA*CF*mt^2*mu*Pi - (192*I)*CF^2*mt^2*mu*Pi + 
        (288*I)*CA^2*mt^3*mu*Pi + (240*I)*CA*CF*mt^3*mu*Pi - 
        (192*I)*CF^2*mt^3*mu*Pi + (72*I)*CA^2*mt^4*mu*Pi + 
        (60*I)*CA*CF*mt^4*mu*Pi - (48*I)*CF^2*mt^4*mu*Pi + 
        (36*I)*CA^2*mu^2*Pi + (30*I)*CA*CF*mu^2*Pi - (24*I)*CF^2*mu^2*Pi + 
        (360*I)*CA^2*mt*mu^2*Pi + (300*I)*CA*CF*mt*mu^2*Pi - 
        (240*I)*CF^2*mt*mu^2*Pi + (720*I)*CA^2*mt^2*mu^2*Pi + 
        (600*I)*CA*CF*mt^2*mu^2*Pi - (480*I)*CF^2*mt^2*mu^2*Pi + 
        (360*I)*CA^2*mt^3*mu^2*Pi + (300*I)*CA*CF*mt^3*mu^2*Pi - 
        (240*I)*CF^2*mt^3*mu^2*Pi + (36*I)*CA^2*mt^4*mu^2*Pi + 
        (30*I)*CA*CF*mt^4*mu^2*Pi - (24*I)*CF^2*mt^4*mu^2*Pi + 
        (144*I)*CA^2*mu^3*Pi + (120*I)*CA*CF*mu^3*Pi - (96*I)*CF^2*mu^3*Pi + 
        (720*I)*CA^2*mt*mu^3*Pi + (600*I)*CA*CF*mt*mu^3*Pi - 
        (480*I)*CF^2*mt*mu^3*Pi + (720*I)*CA^2*mt^2*mu^3*Pi + 
        (600*I)*CA*CF*mt^2*mu^3*Pi - (480*I)*CF^2*mt^2*mu^3*Pi + 
        (144*I)*CA^2*mt^3*mu^3*Pi + (120*I)*CA*CF*mt^3*mu^3*Pi - 
        (96*I)*CF^2*mt^3*mu^3*Pi + (252*I)*CA^2*mu^4*Pi + 
        (210*I)*CA*CF*mu^4*Pi - (168*I)*CF^2*mu^4*Pi + (648*I)*CA^2*mt*mu^4*
         Pi + (540*I)*CA*CF*mt*mu^4*Pi - (432*I)*CF^2*mt*mu^4*Pi + 
        (252*I)*CA^2*mt^2*mu^4*Pi + (210*I)*CA*CF*mt^2*mu^4*Pi - 
        (168*I)*CF^2*mt^2*mu^4*Pi + (216*I)*CA^2*mu^5*Pi + 
        (180*I)*CA*CF*mu^5*Pi - (144*I)*CF^2*mu^5*Pi + (216*I)*CA^2*mt*mu^5*
         Pi + (180*I)*CA*CF*mt*mu^5*Pi - (144*I)*CF^2*mt*mu^5*Pi + 
        (72*I)*CA^2*mu^6*Pi + (60*I)*CA*CF*mu^6*Pi - (48*I)*CF^2*mu^6*Pi)*q2)/
      (48*mt*(1 + mu)^2*(mt + mu)^2) - 
     (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(8*mt)) + G[-1, -1, mu]*
    ((CA*CF*(-11*CA^2 + 9*CA*CF - 22*CA^2*mt + 18*CA*CF*mt - 11*CA^2*mt^2 + 
        15*CA*CF*mt^2 - 6*CF^2*mt^2 - 22*CA^2*mu + 18*CA*CF*mu - 
        4*CA^2*mt*mu - 12*CA*CF*mt*mu + 12*CF^2*mt*mu - 22*CA^2*mu^2 + 
        18*CA*CF*mu^2 + (6*I)*CA^2*Pi - (24*I)*CA*CF*Pi + (12*I)*CF^2*Pi + 
        (12*I)*CA^2*mt*Pi - (48*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi + 
        (6*I)*CA^2*mt^2*Pi - (24*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + 
        (12*I)*CA^2*mu*Pi - (48*I)*CA*CF*mu*Pi + (24*I)*CF^2*mu*Pi + 
        (12*I)*CA^2*mt*mu*Pi - (48*I)*CA*CF*mt*mu*Pi + (24*I)*CF^2*mt*mu*Pi + 
        (12*I)*CA^2*mu^2*Pi - (48*I)*CA*CF*mu^2*Pi + (24*I)*CF^2*mu^2*Pi)*q2)/
      (48*mt) + (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(4*mt)) + G[-1, 0, mu]*
    ((CA*CF*(-92*CA^2 + 96*CA*CF - 72*CF^2 - 175*CA^2*mt + 180*CA*CF*mt - 
        132*CF^2*mt - 83*CA^2*mt^2 + 84*CA*CF*mt^2 - 60*CF^2*mt^2 - 
        371*CA^2*mu + 396*CA*CF*mu - 288*CF^2*mu - 510*CA^2*mt*mu + 
        522*CA*CF*mt*mu - 384*CF^2*mt*mu - 166*CA^2*mt^2*mu + 
        168*CA*CF*mt^2*mu - 120*CF^2*mt^2*mu - 665*CA^2*mu^2 + 
        720*CA*CF*mu^2 - 504*CF^2*mu^2 - 489*CA^2*mt*mu^2 + 
        486*CA*CF*mt*mu^2 - 360*CF^2*mt*mu^2 - 86*CA^2*mt^2*mu^2 + 
        93*CA*CF*mt^2*mu^2 - 66*CF^2*mt^2*mu^2 - 585*CA^2*mu^3 + 
        636*CA*CF*mu^3 - 432*CF^2*mu^3 - 154*CA^2*mt*mu^3 + 
        144*CA*CF*mt*mu^3 - 108*CF^2*mt*mu^3 - 199*CA^2*mu^4 + 
        216*CA*CF*mu^4 - 144*CF^2*mu^4 - (48*I)*CA^2*Pi - (48*I)*CA*CF*Pi + 
        (36*I)*CF^2*Pi - (96*I)*CA^2*mt*Pi - (96*I)*CA*CF*mt*Pi + 
        (72*I)*CF^2*mt*Pi - (48*I)*CA^2*mt^2*Pi - (48*I)*CA*CF*mt^2*Pi + 
        (36*I)*CF^2*mt^2*Pi - (192*I)*CA^2*mu*Pi - (192*I)*CA*CF*mu*Pi + 
        (144*I)*CF^2*mu*Pi - (288*I)*CA^2*mt*mu*Pi - (288*I)*CA*CF*mt*mu*Pi + 
        (216*I)*CF^2*mt*mu*Pi - (96*I)*CA^2*mt^2*mu*Pi - 
        (96*I)*CA*CF*mt^2*mu*Pi + (72*I)*CF^2*mt^2*mu*Pi - 
        (336*I)*CA^2*mu^2*Pi - (336*I)*CA*CF*mu^2*Pi + (252*I)*CF^2*mu^2*Pi - 
        (288*I)*CA^2*mt*mu^2*Pi - (288*I)*CA*CF*mt*mu^2*Pi + 
        (216*I)*CF^2*mt*mu^2*Pi - (48*I)*CA^2*mt^2*mu^2*Pi - 
        (48*I)*CA*CF*mt^2*mu^2*Pi + (36*I)*CF^2*mt^2*mu^2*Pi - 
        (288*I)*CA^2*mu^3*Pi - (288*I)*CA*CF*mu^3*Pi + (216*I)*CF^2*mu^3*Pi - 
        (96*I)*CA^2*mt*mu^3*Pi - (96*I)*CA*CF*mt*mu^3*Pi + 
        (72*I)*CF^2*mt*mu^3*Pi - (96*I)*CA^2*mu^4*Pi - (96*I)*CA*CF*mu^4*Pi + 
        (72*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(1 + mu)^2) + 
     (CA*(3*CA - 4*CF)*(2*CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(8*mt)) + G[-mu, -1 - mu, mt]*
    ((CA*CF*(-11*CA*CF - 22*CA*CF*mt - 14*CA*CF*mt^2 + 3*CF^2*mt^2 - 
        22*CA*CF*mu - 9*CA^2*mt*mu - 7*CA*CF*mt*mu - 6*CF^2*mt*mu - 
        9*CA^2*mu^2 - 4*CA*CF*mu^2 - 9*CF^2*mu^2 + (3*I)*CA^2*Pi - 
        (3*I)*CA*CF*Pi - (6*I)*CF^2*Pi + (6*I)*CA^2*mt*Pi - 
        (6*I)*CA*CF*mt*Pi - (12*I)*CF^2*mt*Pi + (3*I)*CA^2*mt^2*Pi - 
        (3*I)*CA*CF*mt^2*Pi - (6*I)*CF^2*mt^2*Pi + (6*I)*CA^2*mu*Pi - 
        (6*I)*CA*CF*mu*Pi - (12*I)*CF^2*mu*Pi + (6*I)*CA^2*mt*mu*Pi - 
        (6*I)*CA*CF*mt*mu*Pi - (12*I)*CF^2*mt*mu*Pi + (6*I)*CA^2*mu^2*Pi - 
        (6*I)*CA*CF*mu^2*Pi - (12*I)*CF^2*mu^2*Pi)*q2)/(24*mt) - 
     (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[-1 - mu, -mu, mt]*
    ((CA*CF*(3*CA^2 - 25*CA*CF + 6*CA^2*mt - 50*CA*CF*mt + 3*CA^2*mt^2 - 
        31*CA*CF*mt^2 + 6*CF^2*mt^2 + 9*CA^2*mu - 88*CA*CF*mu - 
        3*CA^2*mt*mu - 108*CA*CF*mt*mu - 12*CF^2*mt*mu + 6*CA^2*mt^2*mu - 
        62*CA*CF*mt^2*mu + 12*CF^2*mt^2*mu - 127*CA*CF*mu^2 - 18*CF^2*mu^2 - 
        18*CA^2*mt*mu^2 - 84*CA*CF*mt*mu^2 - 12*CF^2*mt*mu^2 - 
        22*CA*CF*mt^2*mu^2 - 15*CA^2*mu^3 - 90*CA*CF*mu^3 - 36*CF^2*mu^3 - 
        9*CA^2*mt*mu^3 - 26*CA*CF*mt*mu^3 - 9*CA^2*mu^4 - 26*CA*CF*mu^4 - 
        18*CF^2*mu^4 + (6*I)*CA*CF*Pi - (12*I)*CF^2*Pi + (12*I)*CA*CF*mt*Pi - 
        (24*I)*CF^2*mt*Pi + (6*I)*CA*CF*mt^2*Pi - (12*I)*CF^2*mt^2*Pi + 
        (24*I)*CA*CF*mu*Pi - (48*I)*CF^2*mu*Pi + (36*I)*CA*CF*mt*mu*Pi - 
        (72*I)*CF^2*mt*mu*Pi + (12*I)*CA*CF*mt^2*mu*Pi - 
        (24*I)*CF^2*mt^2*mu*Pi + (42*I)*CA*CF*mu^2*Pi - (84*I)*CF^2*mu^2*Pi + 
        (36*I)*CA*CF*mt*mu^2*Pi - (72*I)*CF^2*mt*mu^2*Pi + 
        (6*I)*CA*CF*mt^2*mu^2*Pi - (12*I)*CF^2*mt^2*mu^2*Pi + 
        (36*I)*CA*CF*mu^3*Pi - (72*I)*CF^2*mu^3*Pi + (12*I)*CA*CF*mt*mu^3*
         Pi - (24*I)*CF^2*mt*mu^3*Pi + (12*I)*CA*CF*mu^4*Pi - 
        (24*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(1 + mu)^2) - 
     (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (8*mt)) + G[-mu, 0, mt]*
    ((CA*CF*(3*CA^2 - 6*CA*CF + 6*CF^2 + 6*CA^2*mt - 12*CA*CF*mt + 
        12*CF^2*mt + 3*CA^2*mt^2 - 4*CA*CF*mt^2 + 4*CF^2*mt^2 + 6*CA^2*mu - 
        12*CA*CF*mu + 12*CF^2*mu + 9*CA^2*mt*mu - 16*CA*CF*mt*mu + 
        16*CF^2*mt*mu + 6*CA^2*mu^2 - 12*CA*CF*mu^2 + 12*CF^2*mu^2 - 
        (2*I)*CA^2*Pi + (8*I)*CA*CF*Pi - (4*I)*CF^2*Pi - (4*I)*CA^2*mt*Pi + 
        (16*I)*CA*CF*mt*Pi - (8*I)*CF^2*mt*Pi - (2*I)*CA^2*mt^2*Pi + 
        (8*I)*CA*CF*mt^2*Pi - (4*I)*CF^2*mt^2*Pi - (4*I)*CA^2*mu*Pi + 
        (16*I)*CA*CF*mu*Pi - (8*I)*CF^2*mu*Pi - (4*I)*CA^2*mt*mu*Pi + 
        (16*I)*CA*CF*mt*mu*Pi - (8*I)*CF^2*mt*mu*Pi - (4*I)*CA^2*mu^2*Pi + 
        (16*I)*CA*CF*mu^2*Pi - (8*I)*CF^2*mu^2*Pi)*q2)/(16*mt) + 
     (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(8*mt)) + G[0, -mu, mt]*
    ((CA*CF*(-13*CA^2 - 18*CA*CF + 36*CF^2 - 26*CA^2*mt - 36*CA*CF*mt + 
        72*CF^2*mt - 13*CA^2*mt^2 - 18*CA*CF*mt^2 + 36*CF^2*mt^2 - 
        52*CA^2*mu - 72*CA*CF*mu + 144*CF^2*mu - 87*CA^2*mt*mu - 
        90*CA*CF*mt*mu + 216*CF^2*mt*mu - 26*CA^2*mt^2*mu - 
        36*CA*CF*mt^2*mu + 72*CF^2*mt^2*mu - 91*CA^2*mu^2 - 126*CA*CF*mu^2 + 
        252*CF^2*mu^2 - 102*CA^2*mt*mu^2 - 54*CA*CF*mt*mu^2 + 
        204*CF^2*mt*mu^2 - 10*CA^2*mt^2*mu^2 - 27*CA*CF*mt^2*mu^2 + 
        42*CF^2*mt^2*mu^2 - 78*CA^2*mu^3 - 108*CA*CF*mu^3 + 216*CF^2*mu^3 - 
        41*CA^2*mt*mu^3 + 60*CF^2*mt*mu^3 - 26*CA^2*mu^4 - 36*CA*CF*mu^4 + 
        72*CF^2*mu^4 + (6*I)*CA^2*Pi - (12*I)*CA*CF*Pi + (12*I)*CF^2*Pi + 
        (12*I)*CA^2*mt*Pi - (24*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi + 
        (6*I)*CA^2*mt^2*Pi - (12*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + 
        (24*I)*CA^2*mu*Pi - (48*I)*CA*CF*mu*Pi + (48*I)*CF^2*mu*Pi + 
        (36*I)*CA^2*mt*mu*Pi - (72*I)*CA*CF*mt*mu*Pi + (72*I)*CF^2*mt*mu*Pi + 
        (12*I)*CA^2*mt^2*mu*Pi - (24*I)*CA*CF*mt^2*mu*Pi + 
        (24*I)*CF^2*mt^2*mu*Pi + (42*I)*CA^2*mu^2*Pi - (84*I)*CA*CF*mu^2*Pi + 
        (84*I)*CF^2*mu^2*Pi + (36*I)*CA^2*mt*mu^2*Pi - (72*I)*CA*CF*mt*mu^2*
         Pi + (72*I)*CF^2*mt*mu^2*Pi + (6*I)*CA^2*mt^2*mu^2*Pi - 
        (12*I)*CA*CF*mt^2*mu^2*Pi + (12*I)*CF^2*mt^2*mu^2*Pi + 
        (36*I)*CA^2*mu^3*Pi - (72*I)*CA*CF*mu^3*Pi + (72*I)*CF^2*mu^3*Pi + 
        (12*I)*CA^2*mt*mu^3*Pi - (24*I)*CA*CF*mt*mu^3*Pi + 
        (24*I)*CF^2*mt*mu^3*Pi + (12*I)*CA^2*mu^4*Pi - (24*I)*CA*CF*mu^4*Pi + 
        (24*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(1 + mu)^2) + 
     (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(8*mt)) + G[-1 - mu, 0, mt]*
    ((CA*CF*(22*CA^2 - 9*CA*CF + 44*CA^2*mt - 18*CA*CF*mt + 22*CA^2*mt^2 - 
        3*CA*CF*mt^2 - 6*CF^2*mt^2 + 44*CA^2*mu - 18*CA*CF*mu + 
        62*CA^2*mt*mu - 48*CA*CF*mt*mu + 12*CF^2*mt*mu + 44*CA^2*mu^2 - 
        18*CA*CF*mu^2 - (3*I)*CA^2*Pi + (6*I)*CA*CF*Pi - (12*I)*CF^2*Pi - 
        (6*I)*CA^2*mt*Pi + (12*I)*CA*CF*mt*Pi - (24*I)*CF^2*mt*Pi - 
        (3*I)*CA^2*mt^2*Pi + (6*I)*CA*CF*mt^2*Pi - (12*I)*CF^2*mt^2*Pi - 
        (6*I)*CA^2*mu*Pi + (12*I)*CA*CF*mu*Pi - (24*I)*CF^2*mu*Pi - 
        (6*I)*CA^2*mt*mu*Pi + (12*I)*CA*CF*mt*mu*Pi - (24*I)*CF^2*mt*mu*Pi - 
        (6*I)*CA^2*mu^2*Pi + (12*I)*CA*CF*mu^2*Pi - (24*I)*CF^2*mu^2*Pi)*q2)/
      (48*mt) + (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(16*mt)) + G[0, -1 - mu, mt]*
    ((CA*CF*(22*CA^2 - 9*CA*CF + 44*CA^2*mt - 18*CA*CF*mt + 22*CA^2*mt^2 - 
        3*CA*CF*mt^2 - 6*CF^2*mt^2 + 44*CA^2*mu - 18*CA*CF*mu + 
        62*CA^2*mt*mu - 48*CA*CF*mt*mu + 12*CF^2*mt*mu + 44*CA^2*mu^2 - 
        18*CA*CF*mu^2 + (3*I)*CA^2*Pi - (24*I)*CA*CF*Pi + (24*I)*CF^2*Pi + 
        (6*I)*CA^2*mt*Pi - (48*I)*CA*CF*mt*Pi + (48*I)*CF^2*mt*Pi + 
        (3*I)*CA^2*mt^2*Pi - (24*I)*CA*CF*mt^2*Pi + (24*I)*CF^2*mt^2*Pi + 
        (6*I)*CA^2*mu*Pi - (48*I)*CA*CF*mu*Pi + (48*I)*CF^2*mu*Pi + 
        (6*I)*CA^2*mt*mu*Pi - (48*I)*CA*CF*mt*mu*Pi + (48*I)*CF^2*mt*mu*Pi + 
        (6*I)*CA^2*mu^2*Pi - (48*I)*CA*CF*mu^2*Pi + (48*I)*CF^2*mu^2*Pi)*q2)/
      (48*mt) + (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(16*mt)) + 
   G[-mu, mt]*(-1/288*(CA*CF*(27*CA^2*mt^3 + 81*CA*CF*mt^3 - 90*CF^2*mt^3 + 
         54*CA^2*mt^4 + 162*CA*CF*mt^4 - 180*CF^2*mt^4 + 27*CA^2*mt^5 + 
         81*CA*CF*mt^5 - 90*CF^2*mt^5 + 54*CA^2*mt^2*mu + 324*CA*CF*mt^2*mu - 
         288*CF^2*mt^2*mu + 243*CA^2*mt^3*mu + 1089*CA*CF*mt^3*mu - 
         1062*CF^2*mt^3*mu + 216*CA^2*mt^4*mu + 846*CA*CF*mt^4*mu - 
         864*CF^2*mt^4*mu + 27*CA^2*mt^5*mu + 81*CA*CF*mt^5*mu - 
         90*CF^2*mt^5*mu + 27*CA^2*mt*mu^2 - 545*CA*CF*mt*mu^2 + 
         216*CF^2*mt*mu^2 + 210*CA^2*mt^2*mu^2 - 154*CA*CF*mt^2*mu^2 - 
         324*CF^2*mt^2*mu^2 + 501*CA^2*mt^3*mu^2 + 1309*CA*CF*mt^3*mu^2 - 
         1548*CF^2*mt^3*mu^2 + 162*CA^2*mt^4*mu^2 + 684*CA*CF*mt^4*mu^2 - 
         684*CF^2*mt^4*mu^2 - 54*CA*CF*mu^3 + 108*CF^2*mu^3 + 
         99*CA^2*mt*mu^3 - 1833*CA*CF*mt*mu^3 + 936*CF^2*mt*mu^3 + 
         360*CA^2*mt^2*mu^3 - 1154*CA*CF*mt^2*mu^3 + 72*CF^2*mt^2*mu^3 + 
         267*CA^2*mt^3*mu^3 + 355*CA*CF*mt^3*mu^3 - 612*CF^2*mt^3*mu^3 - 
         108*CA*CF*mu^4 + 216*CF^2*mu^4 + 126*CA^2*mt*mu^4 - 
         2504*CA*CF*mt*mu^4 + 1332*CF^2*mt*mu^4 + 186*CA^2*mt^2*mu^4 - 
         622*CA*CF*mt^2*mu^4 + 72*CF^2*mt^2*mu^4 - 54*CA*CF*mu^5 + 
         108*CF^2*mu^5 + 54*CA^2*mt*mu^5 - 1216*CA*CF*mt*mu^5 + 
         612*CF^2*mt*mu^5 - (264*I)*CA*CF*mt*mu^2*Pi - (528*I)*CA*CF*mt^2*
          mu^2*Pi - (300*I)*CA*CF*mt^3*mu^2*Pi + (36*I)*CF^2*mt^3*mu^2*Pi - 
         (792*I)*CA*CF*mt*mu^3*Pi - (54*I)*CA^2*mt^2*mu^3*Pi - 
         (984*I)*CA*CF*mt^2*mu^3*Pi - (72*I)*CF^2*mt^2*mu^3*Pi - 
         (300*I)*CA*CF*mt^3*mu^3*Pi + (36*I)*CF^2*mt^3*mu^3*Pi - 
         (54*I)*CA^2*mt*mu^4*Pi - (948*I)*CA*CF*mt*mu^4*Pi - 
         (54*I)*CA^2*mt^2*mu^4*Pi - (456*I)*CA*CF*mt^2*mu^4*Pi - 
         (72*I)*CF^2*mt^2*mu^4*Pi - (54*I)*CA^2*mt*mu^5*Pi - 
         (420*I)*CA*CF*mt*mu^5*Pi - 30*CA^2*mt*mu^2*Pi^2 + 
         99*CA*CF*mt*mu^2*Pi^2 - 66*CF^2*mt*mu^2*Pi^2 - 
         60*CA^2*mt^2*mu^2*Pi^2 + 198*CA*CF*mt^2*mu^2*Pi^2 - 
         132*CF^2*mt^2*mu^2*Pi^2 - 30*CA^2*mt^3*mu^2*Pi^2 + 
         99*CA*CF*mt^3*mu^2*Pi^2 - 66*CF^2*mt^3*mu^2*Pi^2 - 
         90*CA^2*mt*mu^3*Pi^2 + 297*CA*CF*mt*mu^3*Pi^2 - 
         198*CF^2*mt*mu^3*Pi^2 - 120*CA^2*mt^2*mu^3*Pi^2 + 
         396*CA*CF*mt^2*mu^3*Pi^2 - 264*CF^2*mt^2*mu^3*Pi^2 - 
         30*CA^2*mt^3*mu^3*Pi^2 + 99*CA*CF*mt^3*mu^3*Pi^2 - 
         66*CF^2*mt^3*mu^3*Pi^2 - 120*CA^2*mt*mu^4*Pi^2 + 
         396*CA*CF*mt*mu^4*Pi^2 - 264*CF^2*mt*mu^4*Pi^2 - 
         60*CA^2*mt^2*mu^4*Pi^2 + 198*CA*CF*mt^2*mu^4*Pi^2 - 
         132*CF^2*mt^2*mu^4*Pi^2 - 60*CA^2*mt*mu^5*Pi^2 + 
         198*CA*CF*mt*mu^5*Pi^2 - 132*CF^2*mt*mu^5*Pi^2)*q2)/
       (mt^2*mu^2*(1 + mu)) - (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, mu])/(8*mt) + 
     (CA*(3*CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, mu])/(8*mt) - (CA*(CA - 2*CF)*CF^2*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, -1, mu])/(8*mt) + 
     (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, 0, mu])/(8*mt) + (CA*CF^2*(1 + mt + (1 - I)*mu)*
       (1 + mt + (1 + I)*mu)*(-22*CA + 9*CF + (3*I)*CA*Pi)*q2*Log[q2])/
      (24*mt) - (CA*CF^2*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(16*mt)) + G[-1 - mu, mt]*
    (-1/576*(CA*CF*(572*CA^2*mt^2 - 288*CA*CF*mt^2 + 1180*CA^2*mt^3 - 
         612*CA*CF*mt^3 + 608*CA^2*mt^4 - 324*CA*CF*mt^4 + 1144*CA^2*mt*mu - 
         576*CA*CF*mt*mu + 3504*CA^2*mt^2*mu - 1800*CA*CF*mt^2*mu + 
         2360*CA^2*mt^3*mu - 1296*CA*CF*mt^3*mu + 72*CF^2*mt^3*mu + 
         572*CA^2*mu^2 - 288*CA*CF*mu^2 + 3468*CA^2*mt*mu^2 - 
         1764*CA*CF*mt*mu^2 + 4040*CA^2*mt^2*mu^2 - 2196*CA*CF*mt^2*mu^2 + 
         144*CF^2*mt^2*mu^2 + 1144*CA^2*mu^3 - 576*CA*CF*mu^3 + 
         3432*CA^2*mt*mu^3 - 1800*CA*CF*mt*mu^3 + 72*CF^2*mt*mu^3 + 
         1144*CA^2*mu^4 - 576*CA*CF*mu^4 - (24*I)*CA^2*mt^2*Pi - 
         (588*I)*CA*CF*mt^2*Pi + (432*I)*CF^2*mt^2*Pi + 
         (168*I)*CA^2*mt^3*Pi - (1536*I)*CA*CF*mt^3*Pi + 
         (1008*I)*CF^2*mt^3*Pi + (192*I)*CA^2*mt^4*Pi - (1092*I)*CA*CF*mt^4*
          Pi + (720*I)*CF^2*mt^4*Pi - (192*I)*CA^2*mt*mu*Pi - 
         (744*I)*CA*CF*mt*mu*Pi + (576*I)*CF^2*mt*mu*Pi - 
         (3384*I)*CA*CF*mt^2*mu*Pi + (2304*I)*CF^2*mt^2*mu*Pi + 
         (192*I)*CA^2*mt^3*mu*Pi - (2928*I)*CA*CF*mt^3*mu*Pi + 
         (2016*I)*CF^2*mt^3*mu*Pi - (132*I)*CA^2*mu^2*Pi - 
         (264*I)*CA*CF*mu^2*Pi + (216*I)*CF^2*mu^2*Pi - (432*I)*CA^2*mt*mu^2*
          Pi - (2376*I)*CA*CF*mt*mu^2*Pi + (1728*I)*CF^2*mt*mu^2*Pi - 
         (564*I)*CA^2*mt^2*mu^2*Pi - (2892*I)*CA*CF*mt^2*mu^2*Pi + 
         (2088*I)*CF^2*mt^2*mu^2*Pi - (264*I)*CA^2*mu^3*Pi - 
         (528*I)*CA*CF*mu^3*Pi + (432*I)*CF^2*mu^3*Pi - (936*I)*CA^2*mt*mu^3*
          Pi - (1368*I)*CA*CF*mt*mu^3*Pi + (1008*I)*CF^2*mt*mu^3*Pi - 
         (372*I)*CA^2*mu^4*Pi - (312*I)*CA*CF*mu^4*Pi + 
         (216*I)*CF^2*mu^4*Pi + 3*CA^2*mt^2*Pi^2 + 102*CA*CF*mt^2*Pi^2 - 
         192*CF^2*mt^2*Pi^2 + 6*CA^2*mt^3*Pi^2 + 204*CA*CF*mt^3*Pi^2 - 
         384*CF^2*mt^3*Pi^2 + 3*CA^2*mt^4*Pi^2 + 102*CA*CF*mt^4*Pi^2 - 
         192*CF^2*mt^4*Pi^2 + 6*CA^2*mt*mu*Pi^2 + 204*CA*CF*mt*mu*Pi^2 - 
         384*CF^2*mt*mu*Pi^2 + 18*CA^2*mt^2*mu*Pi^2 + 612*CA*CF*mt^2*mu*
          Pi^2 - 1152*CF^2*mt^2*mu*Pi^2 + 12*CA^2*mt^3*mu*Pi^2 + 
         408*CA*CF*mt^3*mu*Pi^2 - 768*CF^2*mt^3*mu*Pi^2 + 3*CA^2*mu^2*Pi^2 + 
         102*CA*CF*mu^2*Pi^2 - 192*CF^2*mu^2*Pi^2 + 18*CA^2*mt*mu^2*Pi^2 + 
         612*CA*CF*mt*mu^2*Pi^2 - 1152*CF^2*mt*mu^2*Pi^2 + 
         21*CA^2*mt^2*mu^2*Pi^2 + 714*CA*CF*mt^2*mu^2*Pi^2 - 
         1344*CF^2*mt^2*mu^2*Pi^2 + 6*CA^2*mu^3*Pi^2 + 204*CA*CF*mu^3*Pi^2 - 
         384*CF^2*mu^3*Pi^2 + 18*CA^2*mt*mu^3*Pi^2 + 612*CA*CF*mt*mu^3*Pi^2 - 
         1152*CF^2*mt*mu^3*Pi^2 + 6*CA^2*mu^4*Pi^2 + 204*CA*CF*mu^4*Pi^2 - 
         384*CF^2*mu^4*Pi^2)*q2)/(mt*(mt + mu)^2) + 
     (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, mu])/(8*mt) - (CA*CF^2*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, 0, mu])/(8*mt) - 
     (CA^2*CF*(CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, mu])/(8*mt) - (CA*(5*CA - 2*CF)*(CA - CF)*CF*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, mu])/(8*mt) + 
     (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (22*CA - 9*CF - (9*I)*CA*Pi + (6*I)*CF*Pi)*q2*Log[q2])/(48*mt) + 
     (CA^2*CF*(3*CA + 2*CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(32*mt)) + 
   G[0, mu]*((CA*CF*(27*CA^2*mt^4 + 81*CA*CF*mt^4 - 90*CF^2*mt^4 + 
        54*CA^2*mt^5 + 162*CA*CF*mt^5 - 180*CF^2*mt^5 + 27*CA^2*mt^6 + 
        81*CA*CF*mt^6 - 90*CF^2*mt^6 + 81*CA^2*mt^3*mu + 405*CA*CF*mt^3*mu - 
        378*CF^2*mt^3*mu + 324*CA^2*mt^4*mu + 1332*CA*CF*mt^4*mu - 
        1332*CF^2*mt^4*mu + 297*CA^2*mt^5*mu + 1089*CA*CF*mt^5*mu - 
        1134*CF^2*mt^5*mu + 54*CA^2*mt^6*mu + 162*CA*CF*mt^6*mu - 
        180*CF^2*mt^6*mu + 81*CA^2*mt^2*mu^2 - 185*CA*CF*mt^2*mu^2 - 
        108*CF^2*mt^2*mu^2 + 534*CA^2*mt^3*mu^2 + 1376*CA*CF*mt^3*mu^2 - 
        1800*CF^2*mt^3*mu^2 + 1014*CA^2*mt^4*mu^2 + 3406*CA*CF*mt^4*mu^2 - 
        3654*CF^2*mt^4*mu^2 + 432*CA^2*mt^5*mu^2 + 1692*CA*CF*mt^5*mu^2 - 
        1728*CF^2*mt^5*mu^2 + 27*CA^2*mt^6*mu^2 + 81*CA*CF*mt^6*mu^2 - 
        90*CF^2*mt^6*mu^2 + 45*CA^2*mt*mu^3 - 617*CA*CF*mt*mu^3 + 
        324*CF^2*mt*mu^3 + 372*CA^2*mt^2*mu^3 - 2082*CA*CF*mt^2*mu^3 + 
        432*CF^2*mt^2*mu^3 + 1278*CA^2*mt^3*mu^3 + 1234*CA*CF*mt^3*mu^3 - 
        2970*CF^2*mt^3*mu^3 + 1146*CA^2*mt^4*mu^3 + 3194*CA*CF*mt^4*mu^3 - 
        3708*CF^2*mt^4*mu^3 + 189*CA^2*mt^5*mu^3 + 765*CA*CF*mt^5*mu^3 - 
        774*CF^2*mt^5*mu^3 - 54*CA*CF*mu^4 + 108*CF^2*mu^4 + 
        144*CA^2*mt*mu^4 - 2558*CA*CF*mt*mu^4 + 1476*CF^2*mt*mu^4 + 
        723*CA^2*mt^2*mu^4 - 5429*CA*CF*mt^2*mu^4 + 1872*CF^2*mt^2*mu^4 + 
        1278*CA^2*mt^3*mu^4 - 40*CA*CF*mt^3*mu^4 - 2052*CF^2*mt^3*mu^4 + 
        429*CA^2*mt^4*mu^4 + 1039*CA*CF*mt^4*mu^4 - 1296*CF^2*mt^4*mu^4 - 
        162*CA*CF*mu^5 + 324*CF^2*mu^5 + 207*CA^2*mt*mu^5 - 
        4481*CA*CF*mt*mu^5 + 2592*CF^2*mt*mu^5 + 672*CA^2*mt^2*mu^5 - 
        5406*CA*CF*mt^2*mu^5 + 2052*CF^2*mt^2*mu^5 + 453*CA^2*mt^3*mu^5 - 
        303*CA*CF*mt^3*mu^5 - 504*CF^2*mt^3*mu^5 - 162*CA*CF*mu^6 + 
        324*CF^2*mu^6 + 162*CA^2*mt*mu^6 - 3756*CA*CF*mt*mu^6 + 
        2052*CF^2*mt*mu^6 + 240*CA^2*mt^2*mu^6 - 1874*CA*CF*mt^2*mu^6 + 
        720*CF^2*mt^2*mu^6 - 54*CA*CF*mu^7 + 108*CF^2*mu^7 + 
        54*CA^2*mt*mu^7 - 1216*CA*CF*mt*mu^7 + 612*CF^2*mt*mu^7 + 
        (288*I)*CA^2*mt^2*mu^2*Pi - (330*I)*CA*CF*mt^2*mu^2*Pi + 
        (522*I)*CA^2*mt^3*mu^2*Pi - (588*I)*CA*CF*mt^3*mu^2*Pi - 
        (72*I)*CF^2*mt^3*mu^2*Pi + (234*I)*CA^2*mt^4*mu^2*Pi - 
        (222*I)*CA*CF*mt^4*mu^2*Pi - (108*I)*CF^2*mt^4*mu^2*Pi + 
        (288*I)*CA^2*mt*mu^3*Pi - (330*I)*CA*CF*mt*mu^3*Pi + 
        (1602*I)*CA^2*mt^2*mu^3*Pi - (1620*I)*CA*CF*mt^2*mu^3*Pi - 
        (72*I)*CF^2*mt^2*mu^3*Pi + (1674*I)*CA^2*mt^3*mu^3*Pi - 
        (1590*I)*CA*CF*mt^3*mu^3*Pi - (324*I)*CF^2*mt^3*mu^3*Pi + 
        (468*I)*CA^2*mt^4*mu^3*Pi - (444*I)*CA*CF*mt^4*mu^3*Pi - 
        (216*I)*CF^2*mt^4*mu^3*Pi + (1080*I)*CA^2*mt*mu^4*Pi - 
        (1032*I)*CA*CF*mt*mu^4*Pi + (3132*I)*CA^2*mt^2*mu^4*Pi - 
        (2598*I)*CA*CF*mt^2*mu^4*Pi - (324*I)*CF^2*mt^2*mu^4*Pi + 
        (1710*I)*CA^2*mt^3*mu^4*Pi - (1200*I)*CA*CF*mt^3*mu^4*Pi - 
        (576*I)*CF^2*mt^3*mu^4*Pi + (270*I)*CA^2*mt^4*mu^4*Pi - 
        (330*I)*CA*CF*mt^4*mu^4*Pi - (36*I)*CF^2*mt^4*mu^4*Pi + 
        (1692*I)*CA^2*mt*mu^5*Pi - (1230*I)*CA*CF*mt*mu^5*Pi - 
        (108*I)*CF^2*mt*mu^5*Pi + (2538*I)*CA^2*mt^2*mu^5*Pi - 
        (1440*I)*CA*CF*mt^2*mu^5*Pi - (576*I)*CF^2*mt^2*mu^5*Pi + 
        (594*I)*CA^2*mt^3*mu^5*Pi - (306*I)*CA*CF*mt^3*mu^5*Pi - 
        (252*I)*CF^2*mt^3*mu^5*Pi + (1296*I)*CA^2*mt*mu^6*Pi - 
        (684*I)*CA*CF*mt*mu^6*Pi - (216*I)*CF^2*mt*mu^6*Pi + 
        (720*I)*CA^2*mt^2*mu^6*Pi - (132*I)*CA*CF*mt^2*mu^6*Pi - 
        (324*I)*CF^2*mt^2*mu^6*Pi + (396*I)*CA^2*mt*mu^7*Pi - 
        (156*I)*CA*CF*mt*mu^7*Pi - (108*I)*CF^2*mt*mu^7*Pi - 
        210*CA^2*mt^2*mu^2*Pi^2 - 57*CA*CF*mt^2*mu^2*Pi^2 + 
        42*CF^2*mt^2*mu^2*Pi^2 - 420*CA^2*mt^3*mu^2*Pi^2 - 
        114*CA*CF*mt^3*mu^2*Pi^2 + 84*CF^2*mt^3*mu^2*Pi^2 - 
        210*CA^2*mt^4*mu^2*Pi^2 - 57*CA*CF*mt^4*mu^2*Pi^2 + 
        42*CF^2*mt^4*mu^2*Pi^2 - 210*CA^2*mt*mu^3*Pi^2 - 
        57*CA*CF*mt*mu^3*Pi^2 + 42*CF^2*mt*mu^3*Pi^2 - 1260*CA^2*mt^2*mu^3*
         Pi^2 - 342*CA*CF*mt^2*mu^3*Pi^2 + 252*CF^2*mt^2*mu^3*Pi^2 - 
        1470*CA^2*mt^3*mu^3*Pi^2 - 399*CA*CF*mt^3*mu^3*Pi^2 + 
        294*CF^2*mt^3*mu^3*Pi^2 - 420*CA^2*mt^4*mu^3*Pi^2 - 
        114*CA*CF*mt^4*mu^3*Pi^2 + 84*CF^2*mt^4*mu^3*Pi^2 - 
        840*CA^2*mt*mu^4*Pi^2 - 228*CA*CF*mt*mu^4*Pi^2 + 
        168*CF^2*mt*mu^4*Pi^2 - 2730*CA^2*mt^2*mu^4*Pi^2 - 
        741*CA*CF*mt^2*mu^4*Pi^2 + 546*CF^2*mt^2*mu^4*Pi^2 - 
        1680*CA^2*mt^3*mu^4*Pi^2 - 456*CA*CF*mt^3*mu^4*Pi^2 + 
        336*CF^2*mt^3*mu^4*Pi^2 - 210*CA^2*mt^4*mu^4*Pi^2 - 
        57*CA*CF*mt^4*mu^4*Pi^2 + 42*CF^2*mt^4*mu^4*Pi^2 - 
        1470*CA^2*mt*mu^5*Pi^2 - 399*CA*CF*mt*mu^5*Pi^2 + 
        294*CF^2*mt*mu^5*Pi^2 - 2520*CA^2*mt^2*mu^5*Pi^2 - 
        684*CA*CF*mt^2*mu^5*Pi^2 + 504*CF^2*mt^2*mu^5*Pi^2 - 
        630*CA^2*mt^3*mu^5*Pi^2 - 171*CA*CF*mt^3*mu^5*Pi^2 + 
        126*CF^2*mt^3*mu^5*Pi^2 - 1260*CA^2*mt*mu^6*Pi^2 - 
        342*CA*CF*mt*mu^6*Pi^2 + 252*CF^2*mt*mu^6*Pi^2 - 
        840*CA^2*mt^2*mu^6*Pi^2 - 228*CA*CF*mt^2*mu^6*Pi^2 + 
        168*CF^2*mt^2*mu^6*Pi^2 - 420*CA^2*mt*mu^7*Pi^2 - 
        114*CA*CF*mt*mu^7*Pi^2 + 84*CF^2*mt*mu^7*Pi^2)*q2)/
      (288*mt^2*mu^2*(1 + mu)^2*(mt + mu)) + 
     (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, mt])/
      (2*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, mt])/(8*mt) - (CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1, -1 - mu, mt])/(8*mt) - 
     (3*CA^3*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, mt])/
      (8*mt) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, 0, mt])/(8*mt) + 
     (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1 - mu, mt])/(8*mt) - 
     (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -mu, mt])/(8*mt) + 
     (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1, mt])/(8*mt) + (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1 - mu, 0, mt])/
      (8*mt) - (CA*CF*(2*CA^2 - 7*CA*CF + 4*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1 - mu, -1 - mu, mt])/(8*mt) - 
     (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -mu, mt])/(8*mt) - (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-mu, 0, mt])/(8*mt) + 
     (CA*(CA - 2*CF)*CF*(2*CA + CF)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-mu, -1 - mu, mt])/(8*mt) + 
     (CA*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (-11*CA^2 + 53*CA*CF - 18*CF^2 - (6*I)*CA^2*Pi - (6*I)*CA*CF*Pi)*q2*
       Log[q2])/(48*mt) + (CA*CF*(2*CA^2 - CA*CF + 2*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(16*mt) + 
     G[-mu, mt]*(-1/16*(CA^2*CF*(3*CA - 6*CF + 6*CA*mt - 12*CF*mt + 
           3*CA*mt^2 - 6*CF*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 
           12*CF*mt*mu + 3*CA*mu^2 - 6*CF*mu^2 - (2*I)*CF*Pi - 
           (4*I)*CF*mt*Pi - (2*I)*CF*mt^2*Pi - (4*I)*CF*mu*Pi - 
           (4*I)*CF*mt*mu*Pi - (4*I)*CF*mu^2*Pi)*q2)/mt - 
       (CA^2*CF^2*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (8*mt)) + G[-1 - mu, mt]*
      ((CA*CF*(23*CA^2 - 8*CA*CF + 18*CF^2 + 46*CA^2*mt - 16*CA*CF*mt + 
          36*CF^2*mt + 23*CA^2*mt^2 - 2*CA*CF*mt^2 + 12*CF^2*mt^2 + 
          89*CA^2*mu - 20*CA*CF*mu + 72*CF^2*mu + 153*CA^2*mt*mu - 
          66*CA*CF*mt*mu + 120*CF^2*mt*mu + 46*CA^2*mt^2*mu - 
          4*CA*CF*mt^2*mu + 24*CF^2*mt^2*mu + 167*CA^2*mu^2 - 62*CA*CF*mu^2 + 
          144*CF^2*mu^2 + 174*CA^2*mt*mu^2 - 102*CA*CF*mt*mu^2 + 
          144*CF^2*mt*mu^2 + 20*CA^2*mt^2*mu^2 + 7*CA*CF*mt^2*mu^2 + 
          6*CF^2*mt^2*mu^2 + 159*CA^2*mu^3 - 96*CA*CF*mu^3 + 144*CF^2*mu^3 + 
          67*CA^2*mt*mu^3 - 52*CA*CF*mt*mu^3 + 60*CF^2*mt*mu^3 + 
          58*CA^2*mu^4 - 46*CA*CF*mu^4 + 54*CF^2*mu^4 - (18*I)*CA^2*Pi - 
          (6*I)*CA*CF*Pi + (12*I)*CF^2*Pi - (36*I)*CA^2*mt*Pi - 
          (12*I)*CA*CF*mt*Pi + (24*I)*CF^2*mt*Pi - (18*I)*CA^2*mt^2*Pi - 
          (6*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi - (72*I)*CA^2*mu*Pi - 
          (24*I)*CA*CF*mu*Pi + (48*I)*CF^2*mu*Pi - (108*I)*CA^2*mt*mu*Pi - 
          (36*I)*CA*CF*mt*mu*Pi + (72*I)*CF^2*mt*mu*Pi - (36*I)*CA^2*mt^2*mu*
           Pi - (12*I)*CA*CF*mt^2*mu*Pi + (24*I)*CF^2*mt^2*mu*Pi - 
          (126*I)*CA^2*mu^2*Pi - (42*I)*CA*CF*mu^2*Pi + (84*I)*CF^2*mu^2*Pi - 
          (108*I)*CA^2*mt*mu^2*Pi - (36*I)*CA*CF*mt*mu^2*Pi + 
          (72*I)*CF^2*mt*mu^2*Pi - (18*I)*CA^2*mt^2*mu^2*Pi - 
          (6*I)*CA*CF*mt^2*mu^2*Pi + (12*I)*CF^2*mt^2*mu^2*Pi - 
          (108*I)*CA^2*mu^3*Pi - (36*I)*CA*CF*mu^3*Pi + (72*I)*CF^2*mu^3*Pi - 
          (36*I)*CA^2*mt*mu^3*Pi - (12*I)*CA*CF*mt*mu^3*Pi + 
          (24*I)*CF^2*mt*mu^3*Pi - (36*I)*CA^2*mu^4*Pi - (12*I)*CA*CF*mu^4*
           Pi + (24*I)*CF^2*mu^4*Pi)*q2)/(48*mt*(1 + mu)^2) - 
       (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*Log[q2])/(8*mt))) + 
   G[0, mt]*((CA*CF*(54*CA^2*mt^4 + 162*CA*CF*mt^4 - 180*CF^2*mt^4 + 
        108*CA^2*mt^5 + 324*CA*CF*mt^5 - 360*CF^2*mt^5 + 54*CA^2*mt^6 + 
        162*CA*CF*mt^6 - 180*CF^2*mt^6 + 216*CA^2*mt^3*mu + 
        972*CA*CF*mt^3*mu - 936*CF^2*mt^3*mu + 702*CA^2*mt^4*mu + 
        2826*CA*CF*mt^4*mu - 2844*CF^2*mt^4*mu + 540*CA^2*mt^5*mu + 
        2016*CA*CF*mt^5*mu - 2088*CF^2*mt^5*mu + 54*CA^2*mt^6*mu + 
        162*CA*CF*mt^6*mu - 180*CF^2*mt^6*mu - 302*CA^2*mt^2*mu^2 + 
        1746*CA*CF*mt^2*mu^2 - 1332*CF^2*mt^2*mu^2 + 284*CA^2*mt^3*mu^2 + 
        7092*CA*CF*mt^3*mu^2 - 6120*CF^2*mt^3*mu^2 + 1330*CA^2*mt^4*mu^2 + 
        7506*CA*CF*mt^4*mu^2 - 7164*CF^2*mt^4*mu^2 + 432*CA^2*mt^5*mu^2 + 
        1692*CA*CF*mt^5*mu^2 - 1728*CF^2*mt^5*mu^2 - 1036*CA^2*mt*mu^3 + 
        1224*CA*CF*mt*mu^3 - 576*CF^2*mt*mu^3 - 2822*CA^2*mt^2*mu^3 + 
        7866*CA*CF*mt^2*mu^3 - 5148*CF^2*mt^2*mu^3 - 528*CA^2*mt^3*mu^3 + 
        13068*CA*CF*mt^3*mu^3 - 10728*CF^2*mt^3*mu^3 + 646*CA^2*mt^4*mu^3 + 
        4950*CA*CF*mt^4*mu^3 - 4572*CF^2*mt^4*mu^3 - 572*CA^2*mu^4 + 
        288*CA*CF*mu^4 - 4228*CA^2*mt*mu^4 + 4140*CA*CF*mt*mu^4 - 
        1512*CF^2*mt*mu^4 - 5444*CA^2*mt^2*mu^4 + 12024*CA*CF*mt^2*mu^4 - 
        7416*CF^2*mt^2*mu^4 - 668*CA^2*mt^3*mu^4 + 7164*CA*CF*mt^3*mu^4 - 
        5688*CF^2*mt^3*mu^4 - 1716*CA^2*mu^5 + 864*CA*CF*mu^5 - 
        6360*CA^2*mt*mu^5 + 5760*CA*CF*mt*mu^5 - 1944*CF^2*mt*mu^5 - 
        2960*CA^2*mt^2*mu^5 + 6012*CA*CF*mt^2*mu^5 - 3672*CF^2*mt^2*mu^5 - 
        2288*CA^2*mu^6 + 1152*CA*CF*mu^6 - 3168*CA^2*mt*mu^6 + 
        2844*CA*CF*mt*mu^6 - 1008*CF^2*mt*mu^6 - 1144*CA^2*mu^7 + 
        576*CA*CF*mu^7 - (156*I)*CA^2*mt^2*mu^2*Pi - (216*I)*CA*CF*mt^2*mu^2*
         Pi + (216*I)*CF^2*mt^2*mu^2*Pi - (204*I)*CA^2*mt^3*mu^2*Pi - 
        (648*I)*CA*CF*mt^3*mu^2*Pi + (432*I)*CF^2*mt^3*mu^2*Pi - 
        (48*I)*CA^2*mt^4*mu^2*Pi - (432*I)*CA*CF*mt^4*mu^2*Pi + 
        (216*I)*CF^2*mt^4*mu^2*Pi - (456*I)*CA^2*mt*mu^3*Pi + 
        (144*I)*CF^2*mt*mu^3*Pi - (1164*I)*CA^2*mt^2*mu^3*Pi - 
        (1080*I)*CA*CF*mt^2*mu^3*Pi + (936*I)*CF^2*mt^2*mu^3*Pi - 
        (648*I)*CA^2*mt^3*mu^3*Pi - (1728*I)*CA*CF*mt^3*mu^3*Pi + 
        (1008*I)*CF^2*mt^3*mu^3*Pi - (48*I)*CA^2*mt^4*mu^3*Pi - 
        (432*I)*CA*CF*mt^4*mu^3*Pi + (216*I)*CF^2*mt^4*mu^3*Pi - 
        (264*I)*CA^2*mu^4*Pi + (108*I)*CA*CF*mu^4*Pi - (1788*I)*CA^2*mt*mu^4*
         Pi + (432*I)*CF^2*mt*mu^4*Pi - (2280*I)*CA^2*mt^2*mu^4*Pi - 
        (1512*I)*CA*CF*mt^2*mu^4*Pi + (1224*I)*CF^2*mt^2*mu^4*Pi - 
        (444*I)*CA^2*mt^3*mu^4*Pi - (1080*I)*CA*CF*mt^3*mu^4*Pi + 
        (576*I)*CF^2*mt^3*mu^4*Pi - (792*I)*CA^2*mu^5*Pi + 
        (324*I)*CA*CF*mu^5*Pi - (2736*I)*CA^2*mt*mu^5*Pi + 
        (216*I)*CA*CF*mt*mu^5*Pi + (432*I)*CF^2*mt*mu^5*Pi - 
        (1272*I)*CA^2*mt^2*mu^5*Pi - (648*I)*CA*CF*mt^2*mu^5*Pi + 
        (504*I)*CF^2*mt^2*mu^5*Pi - (1056*I)*CA^2*mu^6*Pi + 
        (432*I)*CA*CF*mu^6*Pi - (1404*I)*CA^2*mt*mu^6*Pi + 
        (216*I)*CA*CF*mt*mu^6*Pi + (144*I)*CF^2*mt*mu^6*Pi - 
        (528*I)*CA^2*mu^7*Pi + (216*I)*CA*CF*mu^7*Pi - 
        3*CA^2*mt^2*mu^2*Pi^2 - 6*CA*CF*mt^2*mu^2*Pi^2 - 
        6*CA^2*mt^3*mu^2*Pi^2 - 12*CA*CF*mt^3*mu^2*Pi^2 - 
        3*CA^2*mt^4*mu^2*Pi^2 - 6*CA*CF*mt^4*mu^2*Pi^2 - 
        6*CA^2*mt*mu^3*Pi^2 - 12*CA*CF*mt*mu^3*Pi^2 - 21*CA^2*mt^2*mu^3*
         Pi^2 - 42*CA*CF*mt^2*mu^3*Pi^2 - 18*CA^2*mt^3*mu^3*Pi^2 - 
        36*CA*CF*mt^3*mu^3*Pi^2 - 3*CA^2*mt^4*mu^3*Pi^2 - 
        6*CA*CF*mt^4*mu^3*Pi^2 - 3*CA^2*mu^4*Pi^2 - 6*CA*CF*mu^4*Pi^2 - 
        24*CA^2*mt*mu^4*Pi^2 - 48*CA*CF*mt*mu^4*Pi^2 - 
        39*CA^2*mt^2*mu^4*Pi^2 - 78*CA*CF*mt^2*mu^4*Pi^2 - 
        12*CA^2*mt^3*mu^4*Pi^2 - 24*CA*CF*mt^3*mu^4*Pi^2 - 9*CA^2*mu^5*Pi^2 - 
        18*CA*CF*mu^5*Pi^2 - 36*CA^2*mt*mu^5*Pi^2 - 72*CA*CF*mt*mu^5*Pi^2 - 
        21*CA^2*mt^2*mu^5*Pi^2 - 42*CA*CF*mt^2*mu^5*Pi^2 - 
        12*CA^2*mu^6*Pi^2 - 24*CA*CF*mu^6*Pi^2 - 18*CA^2*mt*mu^6*Pi^2 - 
        36*CA*CF*mt*mu^6*Pi^2 - 6*CA^2*mu^7*Pi^2 - 12*CA*CF*mu^7*Pi^2)*q2)/
      (576*mt*mu^2*(1 + mu)*(mt + mu)^2) + 
     (CA^2*(CA - CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, mu])/(4*mt) + (CA*CF*(CA^2 - 8*CA*CF + 2*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, mu])/(8*mt) + 
     (CA^2*(3*CA - 4*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, mu])/(8*mt) + (CA*CF*(5*CA^2 - 3*CA*CF + 2*CF^2)*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, mu])/(8*mt) + 
     (CA^2*CF*(1 + mt + (1 - I)*mu)*(1 + mt + (1 + I)*mu)*
       (11*CA - 6*CF + I*CA*Pi - (2*I)*CF*Pi)*q2*Log[q2])/(16*mt) - 
     (CA^2*(CA - 6*CF)*CF*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(32*mt) + G[0, mu]*
      ((CA*CF*(11*CA^2*mt^2 - 6*CF^2*mt^2 + 19*CA^2*mt^3 + 4*CA*CF*mt^3 - 
          16*CF^2*mt^3 + 8*CA^2*mt^4 + 8*CA*CF*mt^4 - 14*CF^2*mt^4 + 
          18*CA^2*mt*mu + 12*CA*CF*mt*mu - 20*CF^2*mt*mu + 74*CA^2*mt^2*mu + 
          32*CA*CF*mt^2*mu - 72*CF^2*mt^2*mu + 72*CA^2*mt^3*mu + 
          36*CA*CF*mt^3*mu - 80*CF^2*mt^3*mu + 16*CA^2*mt^4*mu + 
          16*CA*CF*mt^4*mu - 28*CF^2*mt^4*mu + 8*CA^2*mu^2 + 9*CA*CF*mu^2 - 
          12*CF^2*mu^2 + 85*CA^2*mt*mu^2 + 70*CA*CF*mt*mu^2 - 
          108*CF^2*mt*mu^2 + 175*CA^2*mt^2*mu^2 + 114*CA*CF*mt^2*mu^2 - 
          204*CF^2*mt^2*mu^2 + 85*CA^2*mt^3*mu^2 + 66*CA*CF*mt^3*mu^2 - 
          116*CF^2*mt^3*mu^2 + 9*CA^2*mt^4*mu^2 + 5*CA*CF*mt^4*mu^2 - 
          12*CF^2*mt^4*mu^2 + 32*CA^2*mu^3 + 36*CA*CF*mu^3 - 48*CF^2*mu^3 + 
          166*CA^2*mt*mu^3 + 152*CA*CF*mt*mu^3 - 224*CF^2*mt*mu^3 + 
          168*CA^2*mt^2*mu^3 + 144*CA*CF*mt^2*mu^3 - 224*CF^2*mt^2*mu^3 + 
          34*CA^2*mt^3*mu^3 + 28*CA*CF*mt^3*mu^3 - 48*CF^2*mt^3*mu^3 + 
          56*CA^2*mu^4 + 63*CA*CF*mu^4 - 84*CF^2*mu^4 + 147*CA^2*mt*mu^4 + 
          148*CA*CF*mt*mu^4 - 208*CF^2*mt*mu^4 + 57*CA^2*mt^2*mu^4 + 
          59*CA*CF*mt^2*mu^4 - 84*CF^2*mt^2*mu^4 + 48*CA^2*mu^5 + 
          54*CA*CF*mu^5 - 72*CF^2*mu^5 + 48*CA^2*mt*mu^5 + 54*CA*CF*mt*mu^5 - 
          72*CF^2*mt*mu^5 + 16*CA^2*mu^6 + 18*CA*CF*mu^6 - 24*CF^2*mu^6 + 
          (10*I)*CA^2*mt^2*Pi - (6*I)*CA*CF*mt^2*Pi + (4*I)*CF^2*mt^2*Pi + 
          (20*I)*CA^2*mt^3*Pi - (12*I)*CA*CF*mt^3*Pi + (8*I)*CF^2*mt^3*Pi + 
          (10*I)*CA^2*mt^4*Pi - (6*I)*CA*CF*mt^4*Pi + (4*I)*CF^2*mt^4*Pi + 
          (20*I)*CA^2*mt*mu*Pi - (12*I)*CA*CF*mt*mu*Pi + 
          (8*I)*CF^2*mt*mu*Pi + (80*I)*CA^2*mt^2*mu*Pi - (48*I)*CA*CF*mt^2*mu*
           Pi + (32*I)*CF^2*mt^2*mu*Pi + (80*I)*CA^2*mt^3*mu*Pi - 
          (48*I)*CA*CF*mt^3*mu*Pi + (32*I)*CF^2*mt^3*mu*Pi + 
          (20*I)*CA^2*mt^4*mu*Pi - (12*I)*CA*CF*mt^4*mu*Pi + 
          (8*I)*CF^2*mt^4*mu*Pi + (10*I)*CA^2*mu^2*Pi - (6*I)*CA*CF*mu^2*Pi + 
          (4*I)*CF^2*mu^2*Pi + (100*I)*CA^2*mt*mu^2*Pi - (60*I)*CA*CF*mt*mu^2*
           Pi + (40*I)*CF^2*mt*mu^2*Pi + (200*I)*CA^2*mt^2*mu^2*Pi - 
          (120*I)*CA*CF*mt^2*mu^2*Pi + (80*I)*CF^2*mt^2*mu^2*Pi + 
          (100*I)*CA^2*mt^3*mu^2*Pi - (60*I)*CA*CF*mt^3*mu^2*Pi + 
          (40*I)*CF^2*mt^3*mu^2*Pi + (10*I)*CA^2*mt^4*mu^2*Pi - 
          (6*I)*CA*CF*mt^4*mu^2*Pi + (4*I)*CF^2*mt^4*mu^2*Pi + 
          (40*I)*CA^2*mu^3*Pi - (24*I)*CA*CF*mu^3*Pi + (16*I)*CF^2*mu^3*Pi + 
          (200*I)*CA^2*mt*mu^3*Pi - (120*I)*CA*CF*mt*mu^3*Pi + 
          (80*I)*CF^2*mt*mu^3*Pi + (200*I)*CA^2*mt^2*mu^3*Pi - 
          (120*I)*CA*CF*mt^2*mu^3*Pi + (80*I)*CF^2*mt^2*mu^3*Pi + 
          (40*I)*CA^2*mt^3*mu^3*Pi - (24*I)*CA*CF*mt^3*mu^3*Pi + 
          (16*I)*CF^2*mt^3*mu^3*Pi + (70*I)*CA^2*mu^4*Pi - 
          (42*I)*CA*CF*mu^4*Pi + (28*I)*CF^2*mu^4*Pi + (180*I)*CA^2*mt*mu^4*
           Pi - (108*I)*CA*CF*mt*mu^4*Pi + (72*I)*CF^2*mt*mu^4*Pi + 
          (70*I)*CA^2*mt^2*mu^4*Pi - (42*I)*CA*CF*mt^2*mu^4*Pi + 
          (28*I)*CF^2*mt^2*mu^4*Pi + (60*I)*CA^2*mu^5*Pi - 
          (36*I)*CA*CF*mu^5*Pi + (24*I)*CF^2*mu^5*Pi + (60*I)*CA^2*mt*mu^5*
           Pi - (36*I)*CA*CF*mt*mu^5*Pi + (24*I)*CF^2*mt*mu^5*Pi + 
          (20*I)*CA^2*mu^6*Pi - (12*I)*CA*CF*mu^6*Pi + (8*I)*CF^2*mu^6*Pi)*
         q2)/(16*mt*(1 + mu)^2*(mt + mu)^2) + 
       (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*Log[q2])/(8*mt))) + 
   (CA*CF*q2*(162*CA^2*mt^3*mu + 486*CA*CF*mt^3*mu - 540*CF^2*mt^3*mu + 
      648*CA^2*mt^4*mu + 1944*CA*CF*mt^4*mu - 2160*CF^2*mt^4*mu + 
      972*CA^2*mt^5*mu + 2916*CA*CF*mt^5*mu - 3240*CF^2*mt^5*mu + 
      648*CA^2*mt^6*mu + 1944*CA*CF*mt^6*mu - 2160*CF^2*mt^6*mu + 
      162*CA^2*mt^7*mu + 486*CA*CF*mt^7*mu - 540*CF^2*mt^7*mu + 
      1132*CA^2*mt^2*mu^2 + 648*CA*CF*mt^2*mu^2 - 432*CF^2*mt^2*mu^2 + 
      5428*CA^2*mt^3*mu^2 + 6876*CA*CF*mt^3*mu^2 - 6048*CF^2*mt^3*mu^2 + 
      9816*CA^2*mt^4*mu^2 + 17712*CA*CF*mt^4*mu^2 - 16632*CF^2*mt^4*mu^2 + 
      8200*CA^2*mt^5*mu^2 + 18360*CA*CF*mt^5*mu^2 - 17928*CF^2*mt^5*mu^2 + 
      3004*CA^2*mt^6*mu^2 + 7848*CA*CF*mt^6*mu^2 - 7992*CF^2*mt^6*mu^2 + 
      324*CA^2*mt^7*mu^2 + 972*CA*CF*mt^7*mu^2 - 1080*CF^2*mt^7*mu^2 + 
      1778*CA^2*mt*mu^3 - 162*CA*CF*mt*mu^3 + 756*CF^2*mt*mu^3 + 
      13760*CA^2*mt^2*mu^3 + 5040*CA*CF*mt^2*mu^3 - 540*CF^2*mt^2*mu^3 + 
      35180*CA^2*mt^3*mu^3 + 31248*CA*CF*mt^3*mu^3 - 20412*CF^2*mt^3*mu^3 + 
      39932*CA^2*mt^4*mu^3 + 55620*CA*CF*mt^4*mu^3 - 44604*CF^2*mt^4*mu^3 + 
      20636*CA^2*mt^5*mu^3 + 38952*CA*CF*mt^5*mu^3 - 34452*CF^2*mt^5*mu^3 + 
      4064*CA^2*mt^6*mu^3 + 9864*CA*CF*mt^6*mu^3 - 9504*CF^2*mt^6*mu^3 + 
      162*CA^2*mt^7*mu^3 + 486*CA*CF*mt^7*mu^3 - 540*CF^2*mt^7*mu^3 + 
      808*CA^2*mu^4 - 324*CA*CF*mu^4 + 648*CF^2*mu^4 + 13828*CA^2*mt*mu^4 - 
      1512*CA*CF*mt*mu^4 + 6588*CF^2*mt*mu^4 + 57728*CA^2*mt^2*mu^4 + 
      15264*CA*CF*mt^2*mu^4 + 6264*CF^2*mt^2*mu^4 + 95248*CA^2*mt^3*mu^4 + 
      65844*CA*CF*mt^3*mu^4 - 30564*CF^2*mt^3*mu^4 + 69392*CA^2*mt^4*mu^4 + 
      79920*CA*CF*mt^4*mu^4 - 55296*CF^2*mt^4*mu^4 + 20560*CA^2*mt^5*mu^4 + 
      34488*CA*CF*mt^5*mu^4 - 28080*CF^2*mt^5*mu^4 + 1708*CA^2*mt^6*mu^4 + 
      3960*CA*CF*mt^6*mu^4 - 3672*CF^2*mt^6*mu^4 + 4848*CA^2*mu^5 - 
      1620*CA*CF*mu^5 + 3240*CF^2*mu^5 + 44320*CA^2*mt*mu^5 - 
      4428*CA*CF*mt*mu^5 + 19764*CF^2*mt*mu^5 + 119652*CA^2*mt^2*mu^5 + 
      24048*CA*CF*mt^2*mu^5 + 20088*CF^2*mt^2*mu^5 + 128364*CA^2*mt^3*mu^5 + 
      71568*CA*CF*mt^3*mu^5 - 22140*CF^2*mt^3*mu^5 + 55012*CA^2*mt^4*mu^5 + 
      54108*CA*CF*mt^4*mu^5 - 32508*CF^2*mt^4*mu^5 + 7152*CA^2*mt^5*mu^5 + 
      10980*CA*CF*mt^5*mu^5 - 8316*CF^2*mt^5*mu^5 + 12928*CA^2*mu^6 - 
      3240*CA*CF*mu^6 + 6480*CF^2*mu^6 + 76176*CA^2*mt*mu^6 - 
      5832*CA*CF*mt*mu^6 + 28296*CF^2*mt*mu^6 + 134016*CA^2*mt^2*mu^6 + 
      21240*CA*CF*mt^2*mu^6 + 23760*CF^2*mt^2*mu^6 + 85536*CA^2*mt^3*mu^6 + 
      39132*CA*CF*mt^3*mu^6 - 7236*CF^2*mt^3*mu^6 + 16384*CA^2*mt^4*mu^6 + 
      14040*CA*CF*mt^4*mu^6 - 7344*CF^2*mt^4*mu^6 + 19392*CA^2*mu^7 - 
      3240*CA*CF*mu^7 + 6480*CF^2*mu^7 + 74218*CA^2*mt*mu^7 - 
      3618*CA*CF*mt*mu^7 + 20844*CF^2*mt*mu^7 + 77980*CA^2*mt^2*mu^7 + 
      10080*CA*CF*mt^2*mu^7 + 12420*CF^2*mt^2*mu^7 + 22506*CA^2*mt^3*mu^7 + 
      8550*CA*CF*mt^3*mu^7 - 756*CF^2*mt^3*mu^7 + 16968*CA^2*mu^8 - 
      1620*CA*CF*mu^8 + 3240*CF^2*mu^8 + 38716*CA^2*mt*mu^8 - 
      864*CA*CF*mt*mu^8 + 7452*CF^2*mt*mu^8 + 18516*CA^2*mt^2*mu^8 + 
      2016*CA*CF*mt^2*mu^8 + 2376*CF^2*mt^2*mu^8 + 8080*CA^2*mu^9 - 
      324*CA*CF*mu^9 + 648*CF^2*mu^9 + 8404*CA^2*mt*mu^9 + 972*CF^2*mt*mu^9 + 
      1616*CA^2*mu^10 + (162*I)*CA^2*mt^4*Pi + (486*I)*CA*CF*mt^4*Pi - 
      (540*I)*CF^2*mt^4*Pi + (648*I)*CA^2*mt^5*Pi + (1944*I)*CA*CF*mt^5*Pi - 
      (2160*I)*CF^2*mt^5*Pi + (972*I)*CA^2*mt^6*Pi + (2916*I)*CA*CF*mt^6*Pi - 
      (3240*I)*CF^2*mt^6*Pi + (648*I)*CA^2*mt^7*Pi + (1944*I)*CA*CF*mt^7*Pi - 
      (2160*I)*CF^2*mt^7*Pi + (162*I)*CA^2*mt^8*Pi + (486*I)*CA*CF*mt^8*Pi - 
      (540*I)*CF^2*mt^8*Pi + (648*I)*CA^2*mt^3*mu*Pi + 
      (2916*I)*CA*CF*mt^3*mu*Pi - (2808*I)*CF^2*mt^3*mu*Pi + 
      (3888*I)*CA^2*mt^4*mu*Pi + (15768*I)*CA*CF*mt^4*mu*Pi - 
      (15768*I)*CF^2*mt^4*mu*Pi + (8100*I)*CA^2*mt^5*mu*Pi + 
      (30780*I)*CA*CF*mt^5*mu*Pi - (31536*I)*CF^2*mt^5*mu*Pi + 
      (7452*I)*CA^2*mt^6*mu*Pi + (26892*I)*CA*CF*mt^6*mu*Pi - 
      (28080*I)*CF^2*mt^6*mu*Pi + (2916*I)*CA^2*mt^7*mu*Pi + 
      (9936*I)*CA*CF*mt^7*mu*Pi - (10584*I)*CF^2*mt^7*mu*Pi + 
      (324*I)*CA^2*mt^8*mu*Pi + (972*I)*CA*CF*mt^8*mu*Pi - 
      (1080*I)*CF^2*mt^8*mu*Pi + (2526*I)*CA^2*mt^2*mu^2*Pi + 
      (3726*I)*CA*CF*mt^2*mu^2*Pi - (4212*I)*CF^2*mt^2*mu^2*Pi + 
      (15324*I)*CA^2*mt^3*mu^2*Pi + (35748*I)*CA*CF*mt^3*mu^2*Pi - 
      (37368*I)*CF^2*mt^3*mu^2*Pi + (36162*I)*CA^2*mt^4*mu^2*Pi + 
      (103950*I)*CA*CF*mt^4*mu^2*Pi - (107028*I)*CF^2*mt^4*mu^2*Pi + 
      (40020*I)*CA^2*mt^5*mu^2*Pi + (128628*I)*CA*CF*mt^5*mu^2*Pi - 
      (132408*I)*CF^2*mt^5*mu^2*Pi + (20382*I)*CA^2*mt^6*mu^2*Pi + 
      (70254*I)*CA*CF*mt^6*mu^2*Pi - (72684*I)*CF^2*mt^6*mu^2*Pi + 
      (3888*I)*CA^2*mt^7*mu^2*Pi + (14040*I)*CA*CF*mt^7*mu^2*Pi - 
      (14688*I)*CF^2*mt^7*mu^2*Pi + (162*I)*CA^2*mt^8*mu^2*Pi + 
      (486*I)*CA*CF*mt^8*mu^2*Pi - (540*I)*CF^2*mt^8*mu^2*Pi + 
      (3864*I)*CA^2*mt*mu^3*Pi + (324*I)*CA*CF*mt*mu^3*Pi - 
      (1944*I)*CF^2*mt*mu^3*Pi + (32088*I)*CA^2*mt^2*mu^3*Pi + 
      (27216*I)*CA*CF*mt^2*mu^3*Pi - (36720*I)*CF^2*mt^2*mu^3*Pi + 
      (94872*I)*CA^2*mt^3*mu^3*Pi + (149148*I)*CA*CF*mt^3*mu^3*Pi - 
      (168696*I)*CF^2*mt^3*mu^3*Pi + (129180*I)*CA^2*mt^4*mu^3*Pi + 
      (281988*I)*CA*CF*mt^4*mu^3*Pi - (301536*I)*CF^2*mt^4*mu^3*Pi + 
      (83100*I)*CA^2*mt^5*mu^3*Pi + (225504*I)*CA*CF*mt^5*mu^3*Pi - 
      (235656*I)*CF^2*mt^5*mu^3*Pi + (22188*I)*CA^2*mt^6*mu^3*Pi + 
      (71820*I)*CA*CF*mt^6*mu^3*Pi - (74304*I)*CF^2*mt^6*mu^3*Pi + 
      (1620*I)*CA^2*mt^7*mu^3*Pi + (6048*I)*CA*CF*mt^7*mu^3*Pi - 
      (6264*I)*CF^2*mt^7*mu^3*Pi + (1824*I)*CA^2*mu^4*Pi - 
      (972*I)*CA*CF*mu^4*Pi + (30840*I)*CA^2*mt*mu^4*Pi - 
      (432*I)*CA*CF*mt*mu^4*Pi - (12960*I)*CF^2*mt*mu^4*Pi + 
      (137010*I)*CA^2*mt^2*mu^4*Pi + (81054*I)*CA*CF*mt^2*mu^4*Pi - 
      (126900*I)*CF^2*mt^2*mu^4*Pi + (251916*I)*CA^2*mt^3*mu^4*Pi + 
      (302616*I)*CA*CF*mt^3*mu^4*Pi - (365904*I)*CF^2*mt^3*mu^4*Pi + 
      (210720*I)*CA^2*mt^4*mu^4*Pi + (375732*I)*CA*CF*mt^4*mu^4*Pi - 
      (415368*I)*CF^2*mt^4*mu^4*Pi + (75084*I)*CA^2*mt^5*mu^4*Pi + 
      (179172*I)*CA*CF*mt^5*mu^4*Pi - (189864*I)*CF^2*mt^5*mu^4*Pi + 
      (8286*I)*CA^2*mt^6*mu^4*Pi + (25542*I)*CA*CF*mt^6*mu^4*Pi - 
      (26460*I)*CF^2*mt^6*mu^4*Pi + (10836*I)*CA^2*mu^5*Pi - 
      (5724*I)*CA*CF*mu^5*Pi + (99708*I)*CA^2*mt*mu^5*Pi - 
      (6912*I)*CA*CF*mt*mu^5*Pi - (36936*I)*CF^2*mt*mu^5*Pi + 
      (285156*I)*CA^2*mt^2*mu^5*Pi + (129492*I)*CA*CF*mt^2*mu^5*Pi - 
      (229608*I)*CF^2*mt^2*mu^5*Pi + (333504*I)*CA^2*mt^3*mu^5*Pi + 
      (328968*I)*CA*CF*mt^3*mu^5*Pi - (419904*I)*CF^2*mt^3*mu^5*Pi + 
      (159972*I)*CA^2*mt^4*mu^5*Pi + (245700*I)*CA*CF*mt^4*mu^5*Pi - 
      (278856*I)*CF^2*mt^4*mu^5*Pi + (24552*I)*CA^2*mt^5*mu^5*Pi + 
      (53460*I)*CA*CF*mt^5*mu^5*Pi - (57240*I)*CF^2*mt^5*mu^5*Pi + 
      (28536*I)*CA^2*mu^6*Pi - (14904*I)*CA*CF*mu^6*Pi + 
      (171468*I)*CA^2*mt*mu^6*Pi - (16632*I)*CA*CF*mt*mu^6*Pi - 
      (58752*I)*CF^2*mt*mu^6*Pi + (318276*I)*CA^2*mt^2*mu^6*Pi + 
      (119016*I)*CA*CF*mt^2*mu^6*Pi - (232632*I)*CF^2*mt^2*mu^6*Pi + 
      (218016*I)*CA^2*mt^3*mu^6*Pi + (185436*I)*CA*CF*mt^3*mu^6*Pi - 
      (246888*I)*CF^2*mt^3*mu^6*Pi + (45996*I)*CA^2*mt^4*mu^6*Pi + 
      (63288*I)*CA*CF*mt^4*mu^6*Pi - (73224*I)*CF^2*mt^4*mu^6*Pi + 
      (42264*I)*CA^2*mu^7*Pi - (21816*I)*CA*CF*mu^7*Pi + 
      (166596*I)*CA^2*mt*mu^7*Pi - (17604*I)*CA*CF*mt*mu^7*Pi - 
      (55080*I)*CF^2*mt*mu^7*Pi + (183840*I)*CA^2*mt^2*mu^7*Pi + 
      (60048*I)*CA*CF*mt^2*mu^7*Pi - (125712*I)*CF^2*mt^2*mu^7*Pi + 
      (56232*I)*CA^2*mt^3*mu^7*Pi + (42768*I)*CA*CF*mt^3*mu^7*Pi - 
      (58752*I)*CF^2*mt^3*mu^7*Pi + (36576*I)*CA^2*mu^8*Pi - 
      (18684*I)*CA*CF*mu^8*Pi + (86604*I)*CA^2*mt*mu^8*Pi - 
      (8856*I)*CA*CF*mt*mu^8*Pi - (28512*I)*CF^2*mt*mu^8*Pi + 
      (43272*I)*CA^2*mt^2*mu^8*Pi + (12960*I)*CA*CF*mt^2*mu^8*Pi - 
      (28296*I)*CF^2*mt^2*mu^8*Pi + (17268*I)*CA^2*mu^9*Pi - 
      (8748*I)*CA*CF*mu^9*Pi + (18744*I)*CA^2*mt*mu^9*Pi - 
      (1728*I)*CA*CF*mt*mu^9*Pi - (6264*I)*CF^2*mt*mu^9*Pi + 
      (3432*I)*CA^2*mu^10*Pi - (1728*I)*CA*CF*mu^10*Pi - 
      102*CA^2*mt^2*mu^2*Pi^2 + 774*CA*CF*mt^2*mu^2*Pi^2 - 
      540*CF^2*mt^2*mu^2*Pi^2 - 948*CA^2*mt^3*mu^2*Pi^2 + 
      4068*CA*CF*mt^3*mu^2*Pi^2 - 2376*CF^2*mt^3*mu^2*Pi^2 - 
      2232*CA^2*mt^4*mu^2*Pi^2 + 7668*CA*CF*mt^4*mu^2*Pi^2 - 
      3996*CF^2*mt^4*mu^2*Pi^2 - 2028*CA^2*mt^5*mu^2*Pi^2 + 
      6228*CA*CF*mt^5*mu^2*Pi^2 - 3024*CF^2*mt^5*mu^2*Pi^2 - 
      642*CA^2*mt^6*mu^2*Pi^2 + 1854*CA*CF*mt^6*mu^2*Pi^2 - 
      864*CF^2*mt^6*mu^2*Pi^2 + 156*CA^2*mt*mu^3*Pi^2 + 
      468*CA*CF*mt*mu^3*Pi^2 - 360*CF^2*mt*mu^3*Pi^2 - 
      1104*CA^2*mt^2*mu^3*Pi^2 + 8604*CA*CF*mt^2*mu^3*Pi^2 - 
      5112*CF^2*mt^2*mu^3*Pi^2 - 7152*CA^2*mt^3*mu^3*Pi^2 + 
      29628*CA*CF*mt^3*mu^3*Pi^2 - 15552*CF^2*mt^3*mu^3*Pi^2 - 
      11652*CA^2*mt^4*mu^3*Pi^2 + 39240*CA*CF*mt^4*mu^3*Pi^2 - 
      19152*CF^2*mt^4*mu^3*Pi^2 - 7044*CA^2*mt^5*mu^3*Pi^2 + 
      21456*CA*CF*mt^5*mu^3*Pi^2 - 10080*CF^2*mt^5*mu^3*Pi^2 - 
      1284*CA^2*mt^6*mu^3*Pi^2 + 3708*CA*CF*mt^6*mu^3*Pi^2 - 
      1728*CF^2*mt^6*mu^3*Pi^2 + 168*CA^2*mu^4*Pi^2 - 36*CA*CF*mu^4*Pi^2 + 
      996*CA^2*mt*mu^4*Pi^2 + 3924*CA*CF*mt*mu^4*Pi^2 - 
      2376*CF^2*mt*mu^4*Pi^2 - 4686*CA^2*mt^2*mu^4*Pi^2 + 
      34974*CA*CF*mt^2*mu^4*Pi^2 - 18216*CF^2*mt^2*mu^4*Pi^2 - 
      19992*CA^2*mt^3*mu^4*Pi^2 + 81360*CA*CF*mt^3*mu^4*Pi^2 - 
      39240*CF^2*mt^3*mu^4*Pi^2 - 21822*CA^2*mt^4*mu^4*Pi^2 + 
      72774*CA*CF*mt^4*mu^4*Pi^2 - 33696*CF^2*mt^4*mu^4*Pi^2 - 
      8004*CA^2*mt^5*mu^4*Pi^2 + 24228*CA*CF*mt^5*mu^4*Pi^2 - 
      11088*CF^2*mt^5*mu^4*Pi^2 - 660*CA^2*mt^6*mu^4*Pi^2 + 
      1908*CA*CF*mt^6*mu^4*Pi^2 - 900*CF^2*mt^6*mu^4*Pi^2 + 
      972*CA^2*mu^5*Pi^2 - 72*CA*CF*mu^5*Pi^2 + 2796*CA^2*mt*mu^5*Pi^2 + 
      12816*CA*CF*mt*mu^5*Pi^2 - 6480*CF^2*mt*mu^5*Pi^2 - 
      9252*CA^2*mt^2*mu^5*Pi^2 + 69120*CA*CF*mt^2*mu^5*Pi^2 - 
      32400*CF^2*mt^2*mu^5*Pi^2 - 26208*CA^2*mt^3*mu^5*Pi^2 + 
      106596*CA*CF*mt^3*mu^5*Pi^2 - 47952*CF^2*mt^3*mu^5*Pi^2 - 
      17616*CA^2*mt^4*mu^5*Pi^2 + 58500*CA*CF*mt^4*mu^5*Pi^2 - 
      25920*CF^2*mt^4*mu^5*Pi^2 - 3024*CA^2*mt^5*mu^5*Pi^2 + 
      9108*CA*CF*mt^5*mu^5*Pi^2 - 4104*CF^2*mt^5*mu^5*Pi^2 + 
      2472*CA^2*mu^6*Pi^2 + 72*CA*CF*mu^6*Pi^2 + 4644*CA^2*mt*mu^6*Pi^2 + 
      21060*CA*CF*mt*mu^6*Pi^2 - 9288*CF^2*mt*mu^6*Pi^2 - 
      8964*CA^2*mt^2*mu^6*Pi^2 + 71676*CA*CF*mt^2*mu^6*Pi^2 - 
      30816*CF^2*mt^2*mu^6*Pi^2 - 16308*CA^2*mt^3*mu^6*Pi^2 + 
      67284*CA*CF*mt^3*mu^6*Pi^2 - 28512*CF^2*mt^3*mu^6*Pi^2 - 
      5232*CA^2*mt^4*mu^6*Pi^2 + 17352*CA*CF*mt^4*mu^6*Pi^2 - 
      7416*CF^2*mt^4*mu^6*Pi^2 + 3528*CA^2*mu^7*Pi^2 + 288*CA*CF*mu^7*Pi^2 + 
      4776*CA^2*mt*mu^7*Pi^2 + 18504*CA*CF*mt*mu^7*Pi^2 - 
      7344*CF^2*mt*mu^7*Pi^2 - 4008*CA^2*mt^2*mu^7*Pi^2 + 
      37512*CA*CF*mt^2*mu^7*Pi^2 - 14976*CF^2*mt^2*mu^7*Pi^2 - 
      3888*CA^2*mt^3*mu^7*Pi^2 + 16488*CA*CF*mt^3*mu^7*Pi^2 - 
      6624*CF^2*mt^3*mu^7*Pi^2 + 2952*CA^2*mu^8*Pi^2 + 252*CA*CF*mu^8*Pi^2 + 
      2760*CA^2*mt*mu^8*Pi^2 + 8280*CA*CF*mt*mu^8*Pi^2 - 
      3024*CF^2*mt*mu^8*Pi^2 - 612*CA^2*mt^2*mu^8*Pi^2 + 
      7812*CA*CF*mt^2*mu^8*Pi^2 - 2916*CF^2*mt^2*mu^8*Pi^2 + 
      1356*CA^2*mu^9*Pi^2 + 72*CA*CF*mu^9*Pi^2 + 672*CA^2*mt*mu^9*Pi^2 + 
      1476*CA*CF*mt*mu^9*Pi^2 - 504*CF^2*mt*mu^9*Pi^2 + 264*CA^2*mu^10*Pi^2 + 
      (117*I)*CA^2*mt^2*mu^2*Pi^3 + (18*I)*CA*CF*mt^2*mu^2*Pi^3 + 
      (468*I)*CA^2*mt^3*mu^2*Pi^3 + (72*I)*CA*CF*mt^3*mu^2*Pi^3 + 
      (702*I)*CA^2*mt^4*mu^2*Pi^3 + (108*I)*CA*CF*mt^4*mu^2*Pi^3 + 
      (468*I)*CA^2*mt^5*mu^2*Pi^3 + (72*I)*CA*CF*mt^5*mu^2*Pi^3 + 
      (117*I)*CA^2*mt^6*mu^2*Pi^3 + (18*I)*CA*CF*mt^6*mu^2*Pi^3 + 
      (234*I)*CA^2*mt*mu^3*Pi^3 + (36*I)*CA*CF*mt*mu^3*Pi^3 + 
      (1638*I)*CA^2*mt^2*mu^3*Pi^3 + (252*I)*CA*CF*mt^2*mu^3*Pi^3 + 
      (3744*I)*CA^2*mt^3*mu^3*Pi^3 + (576*I)*CA*CF*mt^3*mu^3*Pi^3 + 
      (3744*I)*CA^2*mt^4*mu^3*Pi^3 + (576*I)*CA*CF*mt^4*mu^3*Pi^3 + 
      (1638*I)*CA^2*mt^5*mu^3*Pi^3 + (252*I)*CA*CF*mt^5*mu^3*Pi^3 + 
      (234*I)*CA^2*mt^6*mu^3*Pi^3 + (36*I)*CA*CF*mt^6*mu^3*Pi^3 + 
      (117*I)*CA^2*mu^4*Pi^3 + (18*I)*CA*CF*mu^4*Pi^3 + 
      (1872*I)*CA^2*mt*mu^4*Pi^3 + (288*I)*CA*CF*mt*mu^4*Pi^3 + 
      (7254*I)*CA^2*mt^2*mu^4*Pi^3 + (1116*I)*CA*CF*mt^2*mu^4*Pi^3 + 
      (10998*I)*CA^2*mt^3*mu^4*Pi^3 + (1692*I)*CA*CF*mt^3*mu^4*Pi^3 + 
      (7254*I)*CA^2*mt^4*mu^4*Pi^3 + (1116*I)*CA*CF*mt^4*mu^4*Pi^3 + 
      (1872*I)*CA^2*mt^5*mu^4*Pi^3 + (288*I)*CA*CF*mt^5*mu^4*Pi^3 + 
      (117*I)*CA^2*mt^6*mu^4*Pi^3 + (18*I)*CA*CF*mt^6*mu^4*Pi^3 + 
      (702*I)*CA^2*mu^5*Pi^3 + (108*I)*CA*CF*mu^5*Pi^3 + 
      (6084*I)*CA^2*mt*mu^5*Pi^3 + (936*I)*CA*CF*mt*mu^5*Pi^3 + 
      (15444*I)*CA^2*mt^2*mu^5*Pi^3 + (2376*I)*CA*CF*mt^2*mu^5*Pi^3 + 
      (15444*I)*CA^2*mt^3*mu^5*Pi^3 + (2376*I)*CA*CF*mt^3*mu^5*Pi^3 + 
      (6084*I)*CA^2*mt^4*mu^5*Pi^3 + (936*I)*CA*CF*mt^4*mu^5*Pi^3 + 
      (702*I)*CA^2*mt^5*mu^5*Pi^3 + (108*I)*CA*CF*mt^5*mu^5*Pi^3 + 
      (1872*I)*CA^2*mu^6*Pi^3 + (288*I)*CA*CF*mu^6*Pi^3 + 
      (10530*I)*CA^2*mt*mu^6*Pi^3 + (1620*I)*CA*CF*mt*mu^6*Pi^3 + 
      (17550*I)*CA^2*mt^2*mu^6*Pi^3 + (2700*I)*CA*CF*mt^2*mu^6*Pi^3 + 
      (10530*I)*CA^2*mt^3*mu^6*Pi^3 + (1620*I)*CA*CF*mt^3*mu^6*Pi^3 + 
      (1872*I)*CA^2*mt^4*mu^6*Pi^3 + (288*I)*CA*CF*mt^4*mu^6*Pi^3 + 
      (2808*I)*CA^2*mu^7*Pi^3 + (432*I)*CA*CF*mu^7*Pi^3 + 
      (10296*I)*CA^2*mt*mu^7*Pi^3 + (1584*I)*CA*CF*mt*mu^7*Pi^3 + 
      (10296*I)*CA^2*mt^2*mu^7*Pi^3 + (1584*I)*CA*CF*mt^2*mu^7*Pi^3 + 
      (2808*I)*CA^2*mt^3*mu^7*Pi^3 + (432*I)*CA*CF*mt^3*mu^7*Pi^3 + 
      (2457*I)*CA^2*mu^8*Pi^3 + (378*I)*CA*CF*mu^8*Pi^3 + 
      (5382*I)*CA^2*mt*mu^8*Pi^3 + (828*I)*CA*CF*mt*mu^8*Pi^3 + 
      (2457*I)*CA^2*mt^2*mu^8*Pi^3 + (378*I)*CA*CF*mt^2*mu^8*Pi^3 + 
      (1170*I)*CA^2*mu^9*Pi^3 + (180*I)*CA*CF*mu^9*Pi^3 + 
      (1170*I)*CA^2*mt*mu^9*Pi^3 + (180*I)*CA*CF*mt*mu^9*Pi^3 + 
      (234*I)*CA^2*mu^10*Pi^3 + (36*I)*CA*CF*mu^10*Pi^3 + 
      540*CA^2*mt^2*mu^2*Zeta[3] - 648*CA*CF*mt^2*mu^2*Zeta[3] + 
      2160*CA^2*mt^3*mu^2*Zeta[3] - 2592*CA*CF*mt^3*mu^2*Zeta[3] + 
      3240*CA^2*mt^4*mu^2*Zeta[3] - 3888*CA*CF*mt^4*mu^2*Zeta[3] + 
      2160*CA^2*mt^5*mu^2*Zeta[3] - 2592*CA*CF*mt^5*mu^2*Zeta[3] + 
      540*CA^2*mt^6*mu^2*Zeta[3] - 648*CA*CF*mt^6*mu^2*Zeta[3] + 
      1080*CA^2*mt*mu^3*Zeta[3] - 1296*CA*CF*mt*mu^3*Zeta[3] + 
      7560*CA^2*mt^2*mu^3*Zeta[3] - 9072*CA*CF*mt^2*mu^3*Zeta[3] + 
      17280*CA^2*mt^3*mu^3*Zeta[3] - 20736*CA*CF*mt^3*mu^3*Zeta[3] + 
      17280*CA^2*mt^4*mu^3*Zeta[3] - 20736*CA*CF*mt^4*mu^3*Zeta[3] + 
      7560*CA^2*mt^5*mu^3*Zeta[3] - 9072*CA*CF*mt^5*mu^3*Zeta[3] + 
      1080*CA^2*mt^6*mu^3*Zeta[3] - 1296*CA*CF*mt^6*mu^3*Zeta[3] + 
      540*CA^2*mu^4*Zeta[3] - 648*CA*CF*mu^4*Zeta[3] + 
      8640*CA^2*mt*mu^4*Zeta[3] - 10368*CA*CF*mt*mu^4*Zeta[3] + 
      33480*CA^2*mt^2*mu^4*Zeta[3] - 40176*CA*CF*mt^2*mu^4*Zeta[3] + 
      50760*CA^2*mt^3*mu^4*Zeta[3] - 60912*CA*CF*mt^3*mu^4*Zeta[3] + 
      33480*CA^2*mt^4*mu^4*Zeta[3] - 40176*CA*CF*mt^4*mu^4*Zeta[3] + 
      8640*CA^2*mt^5*mu^4*Zeta[3] - 10368*CA*CF*mt^5*mu^4*Zeta[3] + 
      540*CA^2*mt^6*mu^4*Zeta[3] - 648*CA*CF*mt^6*mu^4*Zeta[3] + 
      3240*CA^2*mu^5*Zeta[3] - 3888*CA*CF*mu^5*Zeta[3] + 
      28080*CA^2*mt*mu^5*Zeta[3] - 33696*CA*CF*mt*mu^5*Zeta[3] + 
      71280*CA^2*mt^2*mu^5*Zeta[3] - 85536*CA*CF*mt^2*mu^5*Zeta[3] + 
      71280*CA^2*mt^3*mu^5*Zeta[3] - 85536*CA*CF*mt^3*mu^5*Zeta[3] + 
      28080*CA^2*mt^4*mu^5*Zeta[3] - 33696*CA*CF*mt^4*mu^5*Zeta[3] + 
      3240*CA^2*mt^5*mu^5*Zeta[3] - 3888*CA*CF*mt^5*mu^5*Zeta[3] + 
      8640*CA^2*mu^6*Zeta[3] - 10368*CA*CF*mu^6*Zeta[3] + 
      48600*CA^2*mt*mu^6*Zeta[3] - 58320*CA*CF*mt*mu^6*Zeta[3] + 
      81000*CA^2*mt^2*mu^6*Zeta[3] - 97200*CA*CF*mt^2*mu^6*Zeta[3] + 
      48600*CA^2*mt^3*mu^6*Zeta[3] - 58320*CA*CF*mt^3*mu^6*Zeta[3] + 
      8640*CA^2*mt^4*mu^6*Zeta[3] - 10368*CA*CF*mt^4*mu^6*Zeta[3] + 
      12960*CA^2*mu^7*Zeta[3] - 15552*CA*CF*mu^7*Zeta[3] + 
      47520*CA^2*mt*mu^7*Zeta[3] - 57024*CA*CF*mt*mu^7*Zeta[3] + 
      47520*CA^2*mt^2*mu^7*Zeta[3] - 57024*CA*CF*mt^2*mu^7*Zeta[3] + 
      12960*CA^2*mt^3*mu^7*Zeta[3] - 15552*CA*CF*mt^3*mu^7*Zeta[3] + 
      11340*CA^2*mu^8*Zeta[3] - 13608*CA*CF*mu^8*Zeta[3] + 
      24840*CA^2*mt*mu^8*Zeta[3] - 29808*CA*CF*mt*mu^8*Zeta[3] + 
      11340*CA^2*mt^2*mu^8*Zeta[3] - 13608*CA*CF*mt^2*mu^8*Zeta[3] + 
      5400*CA^2*mu^9*Zeta[3] - 6480*CA*CF*mu^9*Zeta[3] + 
      5400*CA^2*mt*mu^9*Zeta[3] - 6480*CA*CF*mt*mu^9*Zeta[3] + 
      1080*CA^2*mu^10*Zeta[3] - 1296*CA*CF*mu^10*Zeta[3]))/
    (1728*mt*mu^2*(1 + mu)^2*(mt + mu)^2*(1 + mt + mu)^2))


==> anc/Output/Scattering/FiniteInterference_NNLO_Scattering_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1/24*I)*CA*CF^2*Pi*(3*CA - 3*CF + 6*CA*mt - 6*CF*mt + 14*CA*mt^2 - 
    3*CF*mt^2 + 3*CA*mu - 12*CF*mu + 3*CA*mt*mu - 12*CF*mt*mu + 11*CA*mu^2 - 
    18*CF*mu^2 - (4*I)*CF*mt^2*Pi - (4*I)*CF*mu^2*Pi)*q2*G[-1, -1, mt])/
  (1 + mt + mu) - ((I/2)*CA*CF^3*(mt^2 + mu^2)*Pi*q2*G[-1, -1, -1, mt])/
  (1 + mt + mu) - (CA*CF^2*(3*CA - 3*CF + 6*CA*mt - 6*CF*mt + 14*CA*mt^2 - 
    3*CF*mt^2 + 3*CA*mu - 12*CF*mu + 3*CA*mt*mu - 12*CF*mt*mu + 11*CA*mu^2 - 
    18*CF*mu^2 - (12*I)*CF*mt^2*Pi - (12*I)*CF*mu^2*Pi)*q2*G[-1, -1, 0, mt])/
  (24*(1 + mt + mu)) - ((I/4)*CA*(CA - 3*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*
   G[-1, 0, -1, mt])/(1 + mt + mu) - 
 ((I/4)*CA*(CA - CF)*CF^2*(mt^2 + mu^2)*Pi*q2*G[-1, -1 - mu, -1, mt])/
  (1 + mt + mu) + ((I/8)*CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*
   G[-1, -1 - mu, -1 - mu, mt])/(1 + mt + mu) + 
 ((I/2)*CA*CF^3*(mt^2 + mu^2)*Pi*q2*G[0, -1, -1, mt])/(1 + mt + mu) + 
 ((I/8)*CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*G[0, -1, -1 - mu, mt])/
  (1 + mt + mu) + ((I/8)*CA*(CA - 4*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*
   G[0, 0, -1, mt])/(1 + mt + mu) - 
 ((I/8)*CA*(3*CA - 2*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*G[0, -1 - mu, -1, mt])/
  (1 + mt + mu) + ((I/4)*CA*(CA - CF)*CF^2*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, -1, -1, mt])/(1 + mt + mu) + 
 ((I/8)*CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, -1, -1 - mu, mt])/(1 + mt + mu) - 
 ((I/8)*CA^3*CF*(mt^2 + mu^2)*Pi*q2*G[-1 - mu, 0, -1, mt])/(1 + mt + mu) + 
 ((I/8)*CA*CF*(2*CA^2 + CA*CF - 2*CF^2)*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, -1 - mu, -1, mt])/(1 + mt + mu) + 
 (CA^2*CF*(7*CA*mt^2 - 6*CF*mt^2 + 3*CA*mt*mu - 12*CF*mt*mu + 7*CA*mu^2 - 
    6*CF*mu^2)*q2*G[-mu, -mu, -1 - mu, mt])/(12*(1 + mt + mu)) + 
 (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, mu])/
  (16*(1 + mt + mu)) - (CA*CF^3*(mt^2 + mu^2)*q2*G[-1, -1, -1, 0, mt])/
  (2*(1 + mt + mu)) + (CA*(5*CA - 6*CF)*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
   G[-1, -1, -1, 0, mu])/(16*(1 + mt + mu)) + 
 (CA*CF*(CA^2 - 12*CA*CF + 8*CF^2)*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, mu])/
  (16*(1 + mt + mu)) + (CA*CF^3*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, mt])/
  (2*(1 + mt + mu)) - (CA*CF*(7*CA^2 - 14*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
   G[-1, -1, 0, 0, mu])/(16*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, mu])/
  (16*(1 + mt + mu)) - (CA*(CA - 3*CF)*CF^2*(mt^2 + mu^2)*q2*
   G[-1, 0, -1, 0, mt])/(4*(1 + mt + mu)) - 
 (CA*CF*(7*CA^2 - 6*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*G[-1, 0, -1, 0, mu])/
  (16*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, mu])/
  (16*(1 + mt + mu)) - (3*CA^2*CF^2*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, mt])/
  (8*(1 + mt + mu)) + (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
   G[-1, 0, 0, 0, mu])/(16*(1 + mt + mu)) - 
 (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*
   G[-1, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*G[-1, 0, -1 - mu, -1 - mu, mt])/
  (8*(1 + mt + mu)) + (CA*(CA - 4*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*
   G[-1, 0, -mu, -1 - mu, mt])/(8*(1 + mt + mu)) - 
 (CA*(CA - CF)*CF^2*(mt^2 + mu^2)*q2*G[-1, -1 - mu, -1, 0, mt])/
  (4*(1 + mt + mu)) - (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*
   G[-1, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*G[-1, -1 - mu, 0, -1 - mu, mt])/
  (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*
   G[-1, -1 - mu, -1 - mu, 0, mt])/(8*(1 + mt + mu)) + 
 (CA*(CA - 4*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1 - mu, -mu, -1 - mu, 
    mt])/(8*(1 + mt + mu)) + (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
   G[0, -1, -1, -1, mu])/(16*(1 + mt + mu)) + 
 (CA*CF^3*(mt^2 + mu^2)*q2*G[0, -1, -1, 0, mt])/(2*(1 + mt + mu)) - 
 (CA*(3*CA - 4*CF)*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[0, -1, -1, 0, mu])/
  (16*(1 + mt + mu)) + (CA*CF*(CA^2 + 14*CA*CF - 12*CF^2)*(mt^2 + mu^2)*q2*
   G[0, -1, 0, -1, mu])/(16*(1 + mt + mu)) - 
 (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, mt])/(4*(1 + mt + mu)) + 
 (CA^2*(CA - 4*CF)*CF*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, mu])/
  (16*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*
   G[0, -1, 0, -1 - mu, mt])/(8*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*G[0, -1, -1 - mu, 0, mt])/
  (8*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
   G[0, 0, -1, -1, mu])/(16*(1 + mt + mu)) + 
 (CA*(CA - 4*CF)*CF^2*(mt^2 + mu^2)*q2*G[0, 0, -1, 0, mt])/
  (8*(1 + mt + mu)) + (CA*CF*(CA^2 + 4*CA*CF - 8*CF^2)*(mt^2 + mu^2)*q2*
   G[0, 0, -1, 0, mu])/(16*(1 + mt + mu)) - 
 (CA*CF*(9*CA^2 + 2*CA*CF - 8*CF^2)*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, mu])/
  (16*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mt])/
  (16*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mu])/
  (16*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, mt])/
  (16*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, mt])/
  (16*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, mt])/(16*(1 + mt + mu)) - 
 (CA*CF*(CA^2 + 2*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*G[0, 0, -mu, -1 - mu, mt])/
  (8*(1 + mt + mu)) - (CA*(3*CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1, 0, mt])/(8*(1 + mt + mu)) + 
 (3*CA^3*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, 0, mt])/(16*(1 + mt + mu)) + 
 (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, mt])/
  (16*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, mt])/(16*(1 + mt + mu)) - 
 (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, -1 - mu, mt])/
  (16*(1 + mt + mu)) - (CA*CF*(2*CA^2 - 5*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -mu, -1 - mu, mt])/(8*(1 + mt + mu)) + 
 (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -mu, 0, -1 - mu, mt])/(8*(1 + mt + mu)) + 
 (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -mu, -1 - mu, 0, mt])/(8*(1 + mt + mu)) - 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[0, -mu, -1 - mu, -1 - mu, mt])/
  (4*(1 + mt + mu)) + (CA*(CA - CF)*CF^2*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1, -1, 0, mt])/(4*(1 + mt + mu)) - 
 (CA*CF*(CA^2 - CA*CF + CF^2)*(mt^2 + mu^2)*q2*G[-1 - mu, -1, 0, 0, mt])/
  (4*(1 + mt + mu)) + (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1, 0, -1 - mu, mt])/(8*(1 + mt + mu)) + 
 (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1, -1 - mu, 0, mt])/(8*(1 + mt + mu)) - 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1, 0, mt])/(8*(1 + mt + mu)) + 
 (3*CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, mt])/(16*(1 + mt + mu)) + 
 (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1 - mu, mt])/
  (16*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, mt])/(16*(1 + mt + mu)) - 
 (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/
  (16*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -mu, -1 - mu, 
    mt])/(8*(1 + mt + mu)) + (CA*CF*(2*CA^2 + CA*CF - 2*CF^2)*(mt^2 + mu^2)*
   q2*G[-1 - mu, -1 - mu, -1, 0, mt])/(8*(1 + mt + mu)) + 
 (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, mt])/
  (16*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(16*(1 + mt + mu)) - 
 (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/
  (16*(1 + mt + mu)) + (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(16*(1 + mt + mu)) - 
 (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -mu, -1 - mu, mt])/
  (8*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, 0, -1 - mu, 
    mt])/(8*(1 + mt + mu)) - 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -1 - mu, 0, mt])/
  (8*(1 + mt + mu)) + (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
   G[-1 - mu, -mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -mu, -1 - mu, mt])/
  (2*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, 0, -1 - mu, mt])/
  (8*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, -1 - mu, 0, mt])/
  (8*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, -1 - mu, -1 - mu, 
    mt])/(4*(1 + mt + mu)) - 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, 0, 0, mt])/(8*(1 + mt + mu)) - 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, -1 - mu, 0, 
    mt])/(4*(1 + mt + mu)) + (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
   G[-mu, -1 - mu, -1 - mu, -1 - mu, mt])/(8*(1 + mt + mu)) + 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, -mu, -1 - mu, mt])/
  (2*(1 + mt + mu)) + (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, -1 - mu, -1 - mu, 
    mt])/(2*(1 + mt + mu)) - 
 (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA*CF*(-36*CA^2*mt - 36*CA*CF*mt + 72*CF^2*mt + 360*CA^2*mt^2 - 
    2080*CA*CF*mt^2 + 972*CF^2*mt^2 - 36*CA^2*mu - 36*CA*CF*mu + 72*CF^2*mu - 
    72*CA^2*mt*mu - 72*CA*CF*mt*mu + 144*CF^2*mt*mu + 360*CA^2*mu^2 - 
    2080*CA*CF*mu^2 + 972*CF^2*mu^2 + (264*I)*CA^2*mt^2*Pi - 
    (1164*I)*CA*CF*mt^2*Pi + (648*I)*CF^2*mt^2*Pi + (264*I)*CA^2*mu^2*Pi - 
    (1164*I)*CA*CF*mu^2*Pi + (648*I)*CF^2*mu^2*Pi + 21*CA^2*mt^2*Pi^2 + 
    156*CA*CF*mt^2*Pi^2 - 348*CF^2*mt^2*Pi^2 + 21*CA^2*mu^2*Pi^2 + 
    156*CA*CF*mu^2*Pi^2 - 348*CF^2*mu^2*Pi^2)*q2*Log[q2]^2)/
  (1152*(1 + mt + mu)) + (CA*CF*(CA + 2*CF)*(mt + I*mu)*(I*mt + mu)*
   ((-44*I)*CA + (27*I)*CF + 9*CA*Pi - 18*CF*Pi)*q2*Log[q2]^3)/
  (288*(1 + mt + mu)) + (CA*CF*(CA + 2*CF)^2*(mt^2 + mu^2)*q2*Log[q2]^4)/
  (128*(1 + mt + mu)) + G[-mu, 0, -1 - mu, mt]*
  ((CA^2*CF*(-(CA*mt^2) + CF*mt^2 - CA*mt*mu + 4*CF*mt*mu + 3*CF*mu^2 + 
      (2*I)*CA*mt^2*Pi + (2*I)*CA*mu^2*Pi)*q2)/(16*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[-mu, -1 - mu, 0, mt]*
  ((CA^2*CF*(-(CA*mt^2) + CF*mt^2 - CA*mt*mu + 4*CF*mt*mu + 3*CF*mu^2 + 
      (2*I)*CA*mt^2*Pi + (2*I)*CA*mu^2*Pi)*q2)/(16*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[0, -mu, -1 - mu, mt]*
  ((CA*CF*(-6*CA^2*mt + 10*CA*CF*mt - 4*CF^2*mt - 22*CA^2*mt^2 + 
      40*CA*CF*mt^2 - 18*CF^2*mt^2 - 26*CA^2*mt^3 + 50*CA*CF*mt^3 - 
      24*CF^2*mt^3 - 10*CA^2*mt^4 + 20*CA*CF*mt^4 - 10*CF^2*mt^4 + 
      6*CA^2*mu - 10*CA*CF*mu + 4*CF^2*mu - CA^2*mt*mu + 4*CA*CF*mt*mu - 
      44*CA^2*mt^2*mu + 90*CA*CF*mt^2*mu - 40*CF^2*mt^2*mu - 
      57*CA^2*mt^3*mu + 116*CA*CF*mt^3*mu - 56*CF^2*mt^3*mu - 
      20*CA^2*mt^4*mu + 40*CA*CF*mt^4*mu - 20*CF^2*mt^4*mu + 21*CA^2*mu^2 - 
      36*CA*CF*mu^2 + 18*CF^2*mu^2 + 38*CA^2*mt*mu^2 - 66*CA*CF*mt*mu^2 + 
      40*CF^2*mt*mu^2 - 5*CA^2*mt^2*mu^2 + 20*CA*CF*mt^2*mu^2 - 
      30*CA^2*mt^3*mu^2 + 64*CA*CF*mt^3*mu^2 - 28*CF^2*mt^3*mu^2 - 
      9*CA^2*mt^4*mu^2 + 17*CA*CF*mt^4*mu^2 - 8*CF^2*mt^4*mu^2 + 
      24*CA^2*mu^3 - 42*CA*CF*mu^3 + 24*CF^2*mu^3 + 51*CA^2*mt*mu^3 - 
      92*CA*CF*mt*mu^3 + 56*CF^2*mt*mu^3 + 24*CA^2*mt^2*mu^3 - 
      40*CA*CF*mt^2*mu^3 + 28*CF^2*mt^2*mu^3 - CA^2*mt^3*mu^3 + 
      4*CA*CF*mt^3*mu^3 + 9*CA^2*mu^4 - 16*CA*CF*mu^4 + 10*CF^2*mu^4 + 
      18*CA^2*mt*mu^4 - 32*CA*CF*mt*mu^4 + 20*CF^2*mt*mu^4 + 
      8*CA^2*mt^2*mu^4 - 13*CA*CF*mt^2*mu^4 + 8*CF^2*mt^2*mu^4 + 
      (2*I)*CA^2*mt^2*Pi + (4*I)*CA^2*mt^3*Pi + (2*I)*CA^2*mt^4*Pi + 
      (4*I)*CA^2*mt^2*mu*Pi + (8*I)*CA^2*mt^3*mu*Pi + (4*I)*CA^2*mt^4*mu*Pi + 
      (2*I)*CA^2*mu^2*Pi + (4*I)*CA^2*mt*mu^2*Pi + (4*I)*CA^2*mt^2*mu^2*Pi + 
      (4*I)*CA^2*mt^3*mu^2*Pi + (2*I)*CA^2*mt^4*mu^2*Pi + 
      (4*I)*CA^2*mu^3*Pi + (8*I)*CA^2*mt*mu^3*Pi + (4*I)*CA^2*mt^2*mu^3*Pi + 
      (2*I)*CA^2*mu^4*Pi + (4*I)*CA^2*mt*mu^4*Pi + (2*I)*CA^2*mt^2*mu^4*Pi)*
     q2)/(16*(1 + mt)^2*(1 + mu)^2*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[0, -1, 0, mu]*((CA*CF*(4*CA^2*mt^2 + 14*CA*CF*mt^2 - 36*CF^2*mt^2 + 
      8*CA^2*mt^3 + 28*CA*CF*mt^3 - 72*CF^2*mt^3 + 4*CA^2*mt^4 + 
      14*CA*CF*mt^4 - 36*CF^2*mt^4 - 12*CA^2*mt^2*mu + 36*CA*CF*mt^2*mu - 
      24*CF^2*mt^2*mu - 12*CA^2*mt^3*mu + 36*CA*CF*mt^3*mu - 
      24*CF^2*mt^3*mu + 22*CA^2*mu^2 - 31*CA*CF*mu^2 + 44*CA^2*mt*mu^2 - 
      62*CA*CF*mt*mu^2 + 19*CA^2*mt^2*mu^2 - 22*CA*CF*mt^2*mu^2 - 
      6*CF^2*mt^2*mu^2 + (15*I)*CA^2*mt^2*Pi - (24*I)*CA*CF*mt^2*Pi + 
      (30*I)*CA^2*mt^3*Pi - (48*I)*CA*CF*mt^3*Pi + (15*I)*CA^2*mt^4*Pi - 
      (24*I)*CA*CF*mt^4*Pi + (15*I)*CA^2*mu^2*Pi - (24*I)*CA*CF*mu^2*Pi + 
      (30*I)*CA^2*mt*mu^2*Pi - (48*I)*CA*CF*mt*mu^2*Pi + 
      (15*I)*CA^2*mt^2*mu^2*Pi - (24*I)*CA*CF*mt^2*mu^2*Pi)*q2)/
    (48*(1 + mt)^2*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[0, 0, 0, mt]*
  ((CA^2*CF*(mt - I*mu)*((-I)*mt + mu)*((11*I)*CA + 9*CA*Pi - 18*CF*Pi)*q2)/
    (48*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[0, 0, 0, mu]*
  ((CA^2*CF*(mt - I*mu)*((-I)*mt + mu)*((11*I)*CA + 9*CA*Pi - 18*CF*Pi)*q2)/
    (48*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*(mt - I*mu)*(mt + I*mu)*(11*CA^2 - 6*CA*CF + (3*I)*CA^2*Pi - 
      (4*I)*CF^2*Pi)*q2)/(16*(1 + mt + mu)) - 
   (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, 0, mt]*
  ((CA*CF*(mt - I*mu)*(mt + I*mu)*(11*CA^2 - 6*CA*CF + (3*I)*CA^2*Pi - 
      (8*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2)/(16*(1 + mt + mu)) - 
   (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
 G[0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*(mt - I*mu)*(mt + I*mu)*(11*CA^2 - 6*CA*CF + (7*I)*CA^2*Pi - 
      (8*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2)/(16*(1 + mt + mu)) - 
   (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
 G[0, -1, -1, mu]*((CA*CF*(mt - I*mu)*(mt + I*mu)*(-11*CA^2 + 6*CA*CF - 
      (5*I)*CA^2*Pi - (4*I)*CA*CF*Pi + (12*I)*CF^2*Pi)*q2)/
    (16*(1 + mt + mu)) + (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[-1, 0, 0, mu]*
  ((CA*CF*(4*CA^2*mt^2 + 5*CA*CF*mt^2 - 18*CF^2*mt^2 + 22*CA^2*mu^2 - 
      31*CA*CF*mu^2 + (27*I)*CA^2*mt^2*Pi - (48*I)*CA*CF*mt^2*Pi + 
      (12*I)*CF^2*mt^2*Pi + (27*I)*CA^2*mu^2*Pi - (48*I)*CA*CF*mu^2*Pi + 
      (12*I)*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) + 
   (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
 G[-1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*(-4*CA*CF + 4*CF^2 + 3*CA^2*mt - 20*CA*CF*mt + 20*CF^2*mt - 
      16*CA^2*mt^2 - 21*CA*CF*mt^2 + 30*CF^2*mt^2 - 41*CA^2*mt^3 + 
      2*CA*CF*mt^3 + 16*CF^2*mt^3 - 22*CA^2*mt^4 + 7*CA*CF*mt^4 + 
      2*CF^2*mt^4 + 3*CA^2*mu - 20*CA*CF*mu + 20*CF^2*mu + 18*CA^2*mt*mu - 
      80*CA*CF*mt*mu + 80*CF^2*mt*mu - 21*CA^2*mt^2*mu - 74*CA*CF*mt^2*mu + 
      96*CF^2*mt^2*mu - 80*CA^2*mt^3*mu + 40*CF^2*mt^3*mu - 44*CA^2*mt^4*mu + 
      14*CA*CF*mt^4*mu + 4*CF^2*mt^4*mu - 16*CA^2*mu^2 - 21*CA*CF*mu^2 + 
      30*CF^2*mu^2 - 21*CA^2*mt*mu^2 - 74*CA*CF*mt*mu^2 + 96*CF^2*mt*mu^2 - 
      26*CA^2*mt^2*mu^2 - 48*CA*CF*mt^2*mu^2 + 84*CF^2*mt^2*mu^2 - 
      43*CA^2*mt^3*mu^2 + 12*CA*CF*mt^3*mu^2 + 20*CF^2*mt^3*mu^2 - 
      23*CA^2*mt^4*mu^2 + 10*CA*CF*mt^4*mu^2 - 41*CA^2*mu^3 + 2*CA*CF*mu^3 + 
      16*CF^2*mu^3 - 80*CA^2*mt*mu^3 + 40*CF^2*mt*mu^3 - 43*CA^2*mt^2*mu^3 + 
      12*CA*CF*mt^2*mu^3 + 20*CF^2*mt^2*mu^3 - 2*CA^2*mt^3*mu^3 + 
      8*CA*CF*mt^3*mu^3 - 22*CA^2*mu^4 + 7*CA*CF*mu^4 + 2*CF^2*mu^4 - 
      44*CA^2*mt*mu^4 + 14*CA*CF*mt*mu^4 + 4*CF^2*mt*mu^4 - 
      23*CA^2*mt^2*mu^4 + 10*CA*CF*mt^2*mu^4 - (6*I)*CA^2*mt^2*Pi + 
      (4*I)*CA*CF*mt^2*Pi - (12*I)*CA^2*mt^3*Pi + (8*I)*CA*CF*mt^3*Pi - 
      (6*I)*CA^2*mt^4*Pi + (4*I)*CA*CF*mt^4*Pi - (12*I)*CA^2*mt^2*mu*Pi + 
      (8*I)*CA*CF*mt^2*mu*Pi - (24*I)*CA^2*mt^3*mu*Pi + 
      (16*I)*CA*CF*mt^3*mu*Pi - (12*I)*CA^2*mt^4*mu*Pi + 
      (8*I)*CA*CF*mt^4*mu*Pi - (6*I)*CA^2*mu^2*Pi + (4*I)*CA*CF*mu^2*Pi - 
      (12*I)*CA^2*mt*mu^2*Pi + (8*I)*CA*CF*mt*mu^2*Pi - 
      (12*I)*CA^2*mt^2*mu^2*Pi + (8*I)*CA*CF*mt^2*mu^2*Pi - 
      (12*I)*CA^2*mt^3*mu^2*Pi + (8*I)*CA*CF*mt^3*mu^2*Pi - 
      (6*I)*CA^2*mt^4*mu^2*Pi + (4*I)*CA*CF*mt^4*mu^2*Pi - 
      (12*I)*CA^2*mu^3*Pi + (8*I)*CA*CF*mu^3*Pi - (24*I)*CA^2*mt*mu^3*Pi + 
      (16*I)*CA*CF*mt*mu^3*Pi - (12*I)*CA^2*mt^2*mu^3*Pi + 
      (8*I)*CA*CF*mt^2*mu^3*Pi - (6*I)*CA^2*mu^4*Pi + (4*I)*CA*CF*mu^4*Pi - 
      (12*I)*CA^2*mt*mu^4*Pi + (8*I)*CA*CF*mt*mu^4*Pi - 
      (6*I)*CA^2*mt^2*mu^4*Pi + (4*I)*CA*CF*mt^2*mu^4*Pi)*q2)/
    (16*(1 + mt)^2*(1 + mu)^2*(1 + mt + mu)) + 
   (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[-mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*(mt - I*mu)*((-I)*mt + mu)*((-11*I)*CA + (6*I)*CF + 6*CA*Pi - 
      4*CF*Pi)*q2)/(8*(1 + mt + mu)) + 
   (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, -1, 0, mu]*((CA*CF*(38*CA^2*mt^2 - 103*CA*CF*mt^2 + 90*CF^2*mt^2 + 
      76*CA^2*mt^3 - 206*CA*CF*mt^3 + 180*CF^2*mt^3 + 38*CA^2*mt^4 - 
      103*CA*CF*mt^4 + 90*CF^2*mt^4 + 12*CA^2*mt^2*mu - 36*CA*CF*mt^2*mu + 
      24*CF^2*mt^2*mu + 12*CA^2*mt^3*mu - 36*CA*CF*mt^3*mu + 
      24*CF^2*mt^3*mu + 29*CA^2*mu^2 - 76*CA*CF*mu^2 + 54*CF^2*mu^2 + 
      58*CA^2*mt*mu^2 - 152*CA*CF*mt*mu^2 + 108*CF^2*mt*mu^2 + 
      32*CA^2*mt^2*mu^2 - 85*CA*CF*mt^2*mu^2 + 60*CF^2*mt^2*mu^2 - 
      (21*I)*CA^2*mt^2*Pi + (18*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi - 
      (42*I)*CA^2*mt^3*Pi + (36*I)*CA*CF*mt^3*Pi + (24*I)*CF^2*mt^3*Pi - 
      (21*I)*CA^2*mt^4*Pi + (18*I)*CA*CF*mt^4*Pi + (12*I)*CF^2*mt^4*Pi - 
      (21*I)*CA^2*mu^2*Pi + (18*I)*CA*CF*mu^2*Pi + (12*I)*CF^2*mu^2*Pi - 
      (42*I)*CA^2*mt*mu^2*Pi + (36*I)*CA*CF*mt*mu^2*Pi + 
      (24*I)*CF^2*mt*mu^2*Pi - (21*I)*CA^2*mt^2*mu^2*Pi + 
      (18*I)*CA*CF*mt^2*mu^2*Pi + (12*I)*CF^2*mt^2*mu^2*Pi)*q2)/
    (48*(1 + mt)^2*(1 + mt + mu)) - (CA*(3*CA - 4*CF)*(CA - 2*CF)*CF*
     (mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
 G[-1, 0, -1, mu]*((CA*CF*(-2*CA*CF + 2*CF^2 - 8*CA*CF*mt + 8*CF^2*mt - 
      11*CA^2*mt^2 - 9*CA*CF*mt^2 + 12*CF^2*mt^2 - 22*CA^2*mt^3 - 
      2*CA*CF*mt^3 + 8*CF^2*mt^3 - 11*CA^2*mt^4 + CA*CF*mt^4 + 2*CF^2*mt^4 + 
      3*CA^2*mu - 12*CA*CF*mu + 12*CF^2*mu + 9*CA^2*mt*mu - 40*CA*CF*mt*mu + 
      40*CF^2*mt*mu - 17*CA^2*mt^2*mu - 30*CA*CF*mt^2*mu + 40*CF^2*mt^2*mu - 
      45*CA^2*mt^3*mu + 16*CF^2*mt^3*mu - 22*CA^2*mt^4*mu + 2*CA*CF*mt^4*mu + 
      4*CF^2*mt^4*mu - 2*CA^2*mu^2 - 21*CA*CF*mu^2 + 24*CF^2*mu^2 - 
      2*CA^2*mt*mu^2 - 50*CA*CF*mt*mu^2 + 60*CF^2*mt*mu^2 - 
      19*CA^2*mt^2*mu^2 - 6*CA*CF*mt^2*mu^2 + 30*CF^2*mt^2*mu^2 - 
      30*CA^2*mt^3*mu^2 + 24*CA*CF*mt^3*mu^2 - 4*CF^2*mt^3*mu^2 - 
      12*CA^2*mt^4*mu^2 + 4*CA*CF*mt^4*mu^2 - 13*CA^2*mu^3 - 14*CA*CF*mu^3 + 
      20*CF^2*mu^3 - 27*CA^2*mt*mu^3 - 24*CA*CF*mt*mu^3 + 40*CF^2*mt*mu^3 - 
      21*CA^2*mt^2*mu^3 + 12*CA*CF*mt^2*mu^3 + 8*CF^2*mt^2*mu^3 - 
      5*CA^2*mt^3*mu^3 + 16*CA*CF*mt^3*mu^3 - 8*CF^2*mt^3*mu^3 - 
      8*CA^2*mu^4 - 3*CA*CF*mu^4 + 6*CF^2*mu^4 - 16*CA^2*mt*mu^4 - 
      6*CA*CF*mt*mu^4 + 12*CF^2*mt*mu^4 - 9*CA^2*mt^2*mu^4 + 
      4*CF^2*mt^2*mu^4 - (11*I)*CA^2*mt^2*Pi + (14*I)*CA*CF*mt^2*Pi - 
      (22*I)*CA^2*mt^3*Pi + (28*I)*CA*CF*mt^3*Pi - (11*I)*CA^2*mt^4*Pi + 
      (14*I)*CA*CF*mt^4*Pi - (22*I)*CA^2*mt^2*mu*Pi + 
      (28*I)*CA*CF*mt^2*mu*Pi - (44*I)*CA^2*mt^3*mu*Pi + 
      (56*I)*CA*CF*mt^3*mu*Pi - (22*I)*CA^2*mt^4*mu*Pi + 
      (28*I)*CA*CF*mt^4*mu*Pi - (11*I)*CA^2*mu^2*Pi + (14*I)*CA*CF*mu^2*Pi - 
      (22*I)*CA^2*mt*mu^2*Pi + (28*I)*CA*CF*mt*mu^2*Pi - 
      (22*I)*CA^2*mt^2*mu^2*Pi + (28*I)*CA*CF*mt^2*mu^2*Pi - 
      (22*I)*CA^2*mt^3*mu^2*Pi + (28*I)*CA*CF*mt^3*mu^2*Pi - 
      (11*I)*CA^2*mt^4*mu^2*Pi + (14*I)*CA*CF*mt^4*mu^2*Pi - 
      (22*I)*CA^2*mu^3*Pi + (28*I)*CA*CF*mu^3*Pi - (44*I)*CA^2*mt*mu^3*Pi + 
      (56*I)*CA*CF*mt*mu^3*Pi - (22*I)*CA^2*mt^2*mu^3*Pi + 
      (28*I)*CA*CF*mt^2*mu^3*Pi - (11*I)*CA^2*mu^4*Pi + 
      (14*I)*CA*CF*mu^4*Pi - (22*I)*CA^2*mt*mu^4*Pi + 
      (28*I)*CA*CF*mt*mu^4*Pi - (11*I)*CA^2*mt^2*mu^4*Pi + 
      (14*I)*CA*CF*mt^2*mu^4*Pi)*q2)/(16*(1 + mt)^2*(1 + mu)^2*
     (1 + mt + mu)) - (CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*(CA - 2*CF)*CF*(mt - I*mu)*((-I)*mt + mu)*((-44*I)*CA + (27*I)*CF + 
      27*CA*Pi - 18*CF*Pi)*q2)/(48*(1 + mt + mu)) + 
   (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
 G[-1, -1, -1, mu]*((CA*CF*(mt - I*mu)*(mt + I*mu)*(-44*CA^2 + 115*CA*CF - 
      54*CF^2 - (3*I)*CA^2*Pi + (66*I)*CA*CF*Pi - (72*I)*CF^2*Pi)*q2)/
    (48*(1 + mt + mu)) + (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[0, 0, -1, mu]*
  ((CA*CF*(6*CA*CF - 6*CF^2 + 24*CA*CF*mt - 24*CF^2*mt + 59*CA^2*mt^2 - 
      6*CA*CF*mt^2 - 18*CF^2*mt^2 + 118*CA^2*mt^3 - 60*CA*CF*mt^3 + 
      12*CF^2*mt^3 + 59*CA^2*mt^4 - 36*CA*CF*mt^4 + 12*CF^2*mt^4 - 
      18*CA^2*mu + 54*CA*CF*mu - 36*CF^2*mu - 48*CA^2*mt*mu + 
      150*CA*CF*mt*mu - 120*CF^2*mt*mu + 88*CA^2*mt^2*mu + 30*CA*CF*mt^2*mu - 
      84*CF^2*mt^2*mu + 236*CA^2*mt^3*mu - 138*CA*CF*mt^3*mu + 
      24*CF^2*mt^3*mu + 118*CA^2*mt^4*mu - 72*CA*CF*mt^4*mu + 
      24*CF^2*mt^4*mu - 19*CA^2*mu^2 + 126*CA*CF*mu^2 - 90*CF^2*mu^2 - 
      74*CA^2*mt*mu^2 + 336*CA*CF*mt*mu^2 - 264*CF^2*mt*mu^2 - 
      8*CA^2*mt^2*mu^2 + 186*CA*CF*mt^2*mu^2 - 198*CF^2*mt^2*mu^2 + 
      100*CA^2*mt^3*mu^2 - 42*CA*CF*mt^3*mu^2 - 24*CF^2*mt^3*mu^2 + 
      56*CA^2*mt^4*mu^2 - 27*CA*CF*mt^4*mu^2 + 6*CF^2*mt^4*mu^2 + 
      16*CA^2*mu^3 + 114*CA*CF*mu^3 - 96*CF^2*mu^3 + 8*CA^2*mt*mu^3 + 
      282*CA*CF*mt*mu^3 - 240*CF^2*mt*mu^3 - 14*CA^2*mt^2*mu^3 + 
      168*CA*CF*mt^2*mu^3 - 156*CF^2*mt^2*mu^3 - 12*CA^2*mt^3*mu^3 + 
      18*CA*CF*mt^3*mu^3 - 24*CF^2*mt^3*mu^3 + 17*CA^2*mu^4 + 36*CA*CF*mu^4 - 
      36*CF^2*mu^4 + 34*CA^2*mt*mu^4 + 72*CA*CF*mt*mu^4 - 72*CF^2*mt*mu^4 + 
      20*CA^2*mt^2*mu^4 + 27*CA*CF*mt^2*mu^4 - 30*CF^2*mt^2*mu^4 + 
      (27*I)*CA^2*mt^2*Pi - (12*I)*CA*CF*mt^2*Pi - (24*I)*CF^2*mt^2*Pi + 
      (54*I)*CA^2*mt^3*Pi - (24*I)*CA*CF*mt^3*Pi - (48*I)*CF^2*mt^3*Pi + 
      (27*I)*CA^2*mt^4*Pi - (12*I)*CA*CF*mt^4*Pi - (24*I)*CF^2*mt^4*Pi + 
      (54*I)*CA^2*mt^2*mu*Pi - (24*I)*CA*CF*mt^2*mu*Pi - 
      (48*I)*CF^2*mt^2*mu*Pi + (108*I)*CA^2*mt^3*mu*Pi - 
      (48*I)*CA*CF*mt^3*mu*Pi - (96*I)*CF^2*mt^3*mu*Pi + 
      (54*I)*CA^2*mt^4*mu*Pi - (24*I)*CA*CF*mt^4*mu*Pi - 
      (48*I)*CF^2*mt^4*mu*Pi + (27*I)*CA^2*mu^2*Pi - (12*I)*CA*CF*mu^2*Pi - 
      (24*I)*CF^2*mu^2*Pi + (54*I)*CA^2*mt*mu^2*Pi - 
      (24*I)*CA*CF*mt*mu^2*Pi - (48*I)*CF^2*mt*mu^2*Pi + 
      (54*I)*CA^2*mt^2*mu^2*Pi - (24*I)*CA*CF*mt^2*mu^2*Pi - 
      (48*I)*CF^2*mt^2*mu^2*Pi + (54*I)*CA^2*mt^3*mu^2*Pi - 
      (24*I)*CA*CF*mt^3*mu^2*Pi - (48*I)*CF^2*mt^3*mu^2*Pi + 
      (27*I)*CA^2*mt^4*mu^2*Pi - (12*I)*CA*CF*mt^4*mu^2*Pi - 
      (24*I)*CF^2*mt^4*mu^2*Pi + (54*I)*CA^2*mu^3*Pi - (24*I)*CA*CF*mu^3*Pi - 
      (48*I)*CF^2*mu^3*Pi + (108*I)*CA^2*mt*mu^3*Pi - 
      (48*I)*CA*CF*mt*mu^3*Pi - (96*I)*CF^2*mt*mu^3*Pi + 
      (54*I)*CA^2*mt^2*mu^3*Pi - (24*I)*CA*CF*mt^2*mu^3*Pi - 
      (48*I)*CF^2*mt^2*mu^3*Pi + (27*I)*CA^2*mu^4*Pi - (12*I)*CA*CF*mu^4*Pi - 
      (24*I)*CF^2*mu^4*Pi + (54*I)*CA^2*mt*mu^4*Pi - 
      (24*I)*CA*CF*mt*mu^4*Pi - (48*I)*CF^2*mt*mu^4*Pi + 
      (27*I)*CA^2*mt^2*mu^4*Pi - (12*I)*CA*CF*mt^2*mu^4*Pi - 
      (24*I)*CF^2*mt^2*mu^4*Pi)*q2)/(48*(1 + mt)^2*(1 + mu)^2*
     (1 + mt + mu)) - (CA^2*(3*CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[-1, 0, 0, mt]*
  ((CA*CF*(-3*CA*CF + 3*CF^2 - 6*CA*CF*mt + 6*CF^2*mt - 14*CA*CF*mt^2 + 
      3*CF^2*mt^2 + 9*CA^2*mu - 21*CA*CF*mu + 12*CF^2*mu + 9*CA^2*mt*mu - 
      21*CA*CF*mt*mu + 12*CF^2*mt*mu - 11*CA*CF*mu^2 + (6*I)*CA^2*mt^2*Pi - 
      (15*I)*CA*CF*mt^2*Pi + (6*I)*CA^2*mu^2*Pi - (15*I)*CA*CF*mu^2*Pi)*q2)/
    (24*(1 + mt + mu)) - (CA^2*CF^2*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1, 0, mt]*
  ((CA*CF*(-6*CA*CF + 6*CF^2 - 12*CA*CF*mt + 12*CF^2*mt + 3*CA^2*mt^2 - 
      31*CA*CF*mt^2 + 6*CF^2*mt^2 + 18*CA^2*mu - 54*CA*CF*mu + 36*CF^2*mu + 
      21*CA^2*mt*mu - 78*CA*CF*mt*mu + 48*CF^2*mt*mu + 6*CA^2*mt^2*mu - 
      62*CA*CF*mt^2*mu + 12*CF^2*mt^2*mu + 36*CA^2*mu^2 - 112*CA*CF*mu^2 + 
      36*CF^2*mu^2 + 30*CA^2*mt*mu^2 - 84*CA*CF*mt*mu^2 + 36*CF^2*mt*mu^2 - 
      22*CA*CF*mt^2*mu^2 + 18*CA^2*mu^3 - 86*CA*CF*mu^3 - 12*CF^2*mu^3 + 
      9*CA^2*mt*mu^3 - 18*CA*CF*mt*mu^3 - 22*CA*CF*mu^4 - 18*CF^2*mu^4 - 
      (12*I)*CA*CF*mt^2*Pi - (24*I)*CA*CF*mt^2*mu*Pi - (12*I)*CA*CF*mu^2*Pi - 
      (12*I)*CA*CF*mt^2*mu^2*Pi - (24*I)*CA*CF*mu^3*Pi - 
      (12*I)*CA*CF*mu^4*Pi)*q2)/(48*(1 + mu)^2*(1 + mt + mu)) - 
   (CA^2*CF^2*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[-1, -1 - mu, 0, mt]*
  ((CA*CF*(2*CA*CF - 2*CF^2 + 4*CA*CF*mt - 4*CF^2*mt + 3*CA^2*mt^2 - 
      4*CA*CF*mt^2 + 4*CF^2*mt^2 - 3*CA^2*mu + 8*CA*CF*mu - 8*CF^2*mu - 
      3*CA^2*mt*mu + 8*CA*CF*mt*mu - 8*CF^2*mt*mu - (4*I)*CA^2*mt^2*Pi + 
      (8*I)*CA*CF*mt^2*Pi - (4*I)*CF^2*mt^2*Pi - (4*I)*CA^2*mu^2*Pi + 
      (8*I)*CA*CF*mu^2*Pi - (4*I)*CF^2*mu^2*Pi)*q2)/(16*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[-1, 0, -1 - mu, mt]*
  ((CA*CF*(2*CA*CF - 2*CF^2 + 4*CA*CF*mt - 4*CF^2*mt + 3*CA^2*mt^2 - 
      4*CA*CF*mt^2 + 4*CF^2*mt^2 - 3*CA^2*mu + 8*CA*CF*mu - 8*CF^2*mu - 
      3*CA^2*mt*mu + 8*CA*CF*mt*mu - 8*CF^2*mt*mu - (6*I)*CA^2*mt^2*Pi + 
      (14*I)*CA*CF*mt^2*Pi - (8*I)*CF^2*mt^2*Pi - (6*I)*CA^2*mu^2*Pi + 
      (14*I)*CA*CF*mu^2*Pi - (8*I)*CF^2*mu^2*Pi)*q2)/(16*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[-1 - mu, -1, 0, mt]*
  ((CA*CF*(-13*CA^2*mt^2 - 18*CA*CF*mt^2 + 36*CF^2*mt^2 + 9*CA^2*mu - 
      18*CA*CF*mu + 9*CA^2*mt*mu - 18*CA*CF*mt*mu - 26*CA^2*mt^2*mu - 
      36*CA*CF*mt^2*mu + 72*CF^2*mt^2*mu + 23*CA^2*mu^2 - 99*CA*CF*mu^2 + 
      54*CF^2*mu^2 + 30*CA^2*mt*mu^2 - 72*CA*CF*mt*mu^2 + 24*CF^2*mt*mu^2 - 
      10*CA^2*mt^2*mu^2 - 27*CA*CF*mt^2*mu^2 + 42*CF^2*mt^2*mu^2 + 
      19*CA^2*mu^3 - 144*CA*CF*mu^3 + 108*CF^2*mu^3 + 21*CA^2*mt*mu^3 - 
      54*CA*CF*mt*mu^3 + 24*CF^2*mt*mu^3 + 5*CA^2*mu^4 - 63*CA*CF*mu^4 + 
      54*CF^2*mu^4 - (18*I)*CA^2*mt^2*Pi + (18*I)*CA*CF*mt^2*Pi - 
      (12*I)*CF^2*mt^2*Pi - (36*I)*CA^2*mt^2*mu*Pi + 
      (36*I)*CA*CF*mt^2*mu*Pi - (24*I)*CF^2*mt^2*mu*Pi - 
      (18*I)*CA^2*mu^2*Pi + (18*I)*CA*CF*mu^2*Pi - (12*I)*CF^2*mu^2*Pi - 
      (18*I)*CA^2*mt^2*mu^2*Pi + (18*I)*CA*CF*mt^2*mu^2*Pi - 
      (12*I)*CF^2*mt^2*mu^2*Pi - (36*I)*CA^2*mu^3*Pi + (36*I)*CA*CF*mu^3*Pi - 
      (24*I)*CF^2*mu^3*Pi - (18*I)*CA^2*mu^4*Pi + (18*I)*CA*CF*mu^4*Pi - 
      (12*I)*CF^2*mu^4*Pi)*q2)/(48*(1 + mu)^2*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
 G[0, -1 - mu, 0, mt]*
  ((CA*CF*(6*CA*CF - 6*CF^2 + 12*CA*CF*mt - 12*CF^2*mt + 22*CA^2*mt^2 - 
      3*CA*CF*mt^2 - 6*CF^2*mt^2 - 18*CA^2*mu + 42*CA*CF*mu - 24*CF^2*mu - 
      18*CA^2*mt*mu + 42*CA*CF*mt*mu - 24*CF^2*mt*mu + 4*CA^2*mu^2 + 
      27*CA*CF*mu^2 - 18*CF^2*mu^2 + (9*I)*CA^2*mt^2*Pi - 
      (12*I)*CA*CF*mt^2*Pi + (9*I)*CA^2*mu^2*Pi - (12*I)*CA*CF*mu^2*Pi)*q2)/
    (48*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[0, 0, -1 - mu, mt]*
  ((CA*CF*(6*CA*CF - 6*CF^2 + 12*CA*CF*mt - 12*CF^2*mt + 22*CA^2*mt^2 - 
      3*CA*CF*mt^2 - 6*CF^2*mt^2 - 18*CA^2*mu + 42*CA*CF*mu - 24*CF^2*mu - 
      18*CA^2*mt*mu + 42*CA*CF*mt*mu - 24*CF^2*mt*mu + 4*CA^2*mu^2 + 
      27*CA*CF*mu^2 - 18*CF^2*mu^2 + (15*I)*CA^2*mt^2*Pi - 
      (18*I)*CA*CF*mt^2*Pi + (15*I)*CA^2*mu^2*Pi - (18*I)*CA*CF*mu^2*Pi)*q2)/
    (48*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2])/
    (16*(1 + mt + mu))) + G[-1 - mu, 0, 0, mt]*
  ((CA*CF*(6*CA*CF - 6*CF^2 + 12*CA*CF*mt - 12*CF^2*mt + 22*CA^2*mt^2 - 
      3*CA*CF*mt^2 - 6*CF^2*mt^2 - 18*CA^2*mu + 42*CA*CF*mu - 24*CF^2*mu - 
      18*CA^2*mt*mu + 42*CA*CF*mt*mu - 24*CF^2*mt*mu + 4*CA^2*mu^2 + 
      27*CA*CF*mu^2 - 18*CF^2*mu^2 + (15*I)*CA^2*mt^2*Pi - 
      (18*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + (15*I)*CA^2*mu^2*Pi - 
      (18*I)*CA*CF*mu^2*Pi + (12*I)*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) + 
   (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
 G[0, -1, mt]*((CA*CF*Pi*((-6*I)*CA*CF + (6*I)*CF^2 - (12*I)*CA*CF*mt + 
      (12*I)*CF^2*mt + (3*I)*CA^2*mt^2 - (31*I)*CA*CF*mt^2 + 
      (6*I)*CF^2*mt^2 + (18*I)*CA^2*mu - (54*I)*CA*CF*mu + (36*I)*CF^2*mu + 
      (21*I)*CA^2*mt*mu - (78*I)*CA*CF*mt*mu + (48*I)*CF^2*mt*mu + 
      (6*I)*CA^2*mt^2*mu - (62*I)*CA*CF*mt^2*mu + (12*I)*CF^2*mt^2*mu + 
      (36*I)*CA^2*mu^2 - (112*I)*CA*CF*mu^2 + (36*I)*CF^2*mu^2 + 
      (30*I)*CA^2*mt*mu^2 - (84*I)*CA*CF*mt*mu^2 + (36*I)*CF^2*mt*mu^2 - 
      (22*I)*CA*CF*mt^2*mu^2 + (18*I)*CA^2*mu^3 - (86*I)*CA*CF*mu^3 - 
      (12*I)*CF^2*mu^3 + (9*I)*CA^2*mt*mu^3 - (18*I)*CA*CF*mt*mu^3 - 
      (22*I)*CA*CF*mu^4 - (18*I)*CF^2*mu^4 + 6*CA*CF*mt^2*Pi - 
      4*CF^2*mt^2*Pi + 12*CA*CF*mt^2*mu*Pi - 8*CF^2*mt^2*mu*Pi + 
      6*CA*CF*mu^2*Pi - 4*CF^2*mu^2*Pi + 6*CA*CF*mt^2*mu^2*Pi - 
      4*CF^2*mt^2*mu^2*Pi + 12*CA*CF*mu^3*Pi - 8*CF^2*mu^3*Pi + 
      6*CA*CF*mu^4*Pi - 4*CF^2*mu^4*Pi)*q2)/(48*(1 + mu)^2*(1 + mt + mu)) - 
   ((I/8)*CA^2*CF^2*(mt^2 + mu^2)*Pi*q2*Log[q2])/(1 + mt + mu)) + 
 G[-1 - mu, -1, mt]*((CA*CF*Pi*((-13*I)*CA^2*mt^2 - (18*I)*CA*CF*mt^2 + 
      (36*I)*CF^2*mt^2 + (9*I)*CA^2*mu - (18*I)*CA*CF*mu + (9*I)*CA^2*mt*mu - 
      (18*I)*CA*CF*mt*mu - (26*I)*CA^2*mt^2*mu - (36*I)*CA*CF*mt^2*mu + 
      (72*I)*CF^2*mt^2*mu + (23*I)*CA^2*mu^2 - (99*I)*CA*CF*mu^2 + 
      (54*I)*CF^2*mu^2 + (30*I)*CA^2*mt*mu^2 - (72*I)*CA*CF*mt*mu^2 + 
      (24*I)*CF^2*mt*mu^2 - (10*I)*CA^2*mt^2*mu^2 - (27*I)*CA*CF*mt^2*mu^2 + 
      (42*I)*CF^2*mt^2*mu^2 + (19*I)*CA^2*mu^3 - (144*I)*CA*CF*mu^3 + 
      (108*I)*CF^2*mu^3 + (21*I)*CA^2*mt*mu^3 - (54*I)*CA*CF*mt*mu^3 + 
      (24*I)*CF^2*mt*mu^3 + (5*I)*CA^2*mu^4 - (63*I)*CA*CF*mu^4 + 
      (54*I)*CF^2*mu^4 + 12*CA^2*mt^2*Pi - 14*CA*CF*mt^2*Pi + 
      8*CF^2*mt^2*Pi + 24*CA^2*mt^2*mu*Pi - 28*CA*CF*mt^2*mu*Pi + 
      16*CF^2*mt^2*mu*Pi + 12*CA^2*mu^2*Pi - 14*CA*CF*mu^2*Pi + 
      8*CF^2*mu^2*Pi + 12*CA^2*mt^2*mu^2*Pi - 14*CA*CF*mt^2*mu^2*Pi + 
      8*CF^2*mt^2*mu^2*Pi + 24*CA^2*mu^3*Pi - 28*CA*CF*mu^3*Pi + 
      16*CF^2*mu^3*Pi + 12*CA^2*mu^4*Pi - 14*CA*CF*mu^4*Pi + 8*CF^2*mu^4*Pi)*
     q2)/(48*(1 + mu)^2*(1 + mt + mu)) + 
   ((I/8)*CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*Log[q2])/(1 + mt + mu)) + 
 G[-1, -1 - mu, mt]*((CA*CF*Pi*((6*I)*CA*CF - (6*I)*CF^2 + (12*I)*CA*CF*mt - 
      (12*I)*CF^2*mt + (9*I)*CA^2*mt^2 - (12*I)*CA*CF*mt^2 + 
      (12*I)*CF^2*mt^2 - (9*I)*CA^2*mu + (24*I)*CA*CF*mu - (24*I)*CF^2*mu - 
      (9*I)*CA^2*mt*mu + (24*I)*CA*CF*mt*mu - (24*I)*CF^2*mt*mu + 
      7*CA^2*mt^2*Pi - 15*CA*CF*mt^2*Pi + 2*CF^2*mt^2*Pi + 7*CA^2*mu^2*Pi - 
      15*CA*CF*mu^2*Pi + 2*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) + 
   (CA*(CA - 4*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[0, -1, mu])/
    (8*(1 + mt + mu)) + ((I/8)*CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*
     Log[q2])/(1 + mt + mu)) + G[-1 - mu, 0, mt]*
  ((CA*CF*(54*CA^2*mt^2 + 162*CA*CF*mt^2 - 180*CF^2*mt^2 + 108*CA^2*mt^3 + 
      324*CA*CF*mt^3 - 360*CF^2*mt^3 + 54*CA^2*mt^4 + 162*CA*CF*mt^4 - 
      180*CF^2*mt^4 - 108*CA^2*mt*mu - 396*CA*CF*mt*mu + 432*CF^2*mt*mu - 
      162*CA^2*mt^2*mu - 954*CA*CF*mt^2*mu + 900*CF^2*mt^2*mu - 
      396*CA*CF*mt^3*mu + 288*CF^2*mt^3*mu + 54*CA^2*mt^4*mu + 
      162*CA*CF*mt^4*mu - 180*CF^2*mt^4*mu + 150*CA^2*mu^2 - 90*CA*CF*mu^2 - 
      36*CF^2*mu^2 - 1476*CA*CF*mt*mu^2 + 1440*CF^2*mt*mu^2 - 
      884*CA^2*mt^2*mu^2 - 2304*CA*CF*mt^2*mu^2 + 2520*CF^2*mt^2*mu^2 - 
      108*CA^2*mt^3*mu^2 - 720*CA*CF*mt^3*mu^2 + 648*CF^2*mt^3*mu^2 + 
      282*CA^2*mu^3 - 738*CA*CF*mu^3 + 468*CF^2*mu^3 + 120*CA^2*mt*mu^3 - 
      2124*CA*CF*mt*mu^3 + 2088*CF^2*mt*mu^3 - 704*CA^2*mt^2*mu^3 - 
      1080*CA*CF*mt^2*mu^3 + 1368*CF^2*mt^2*mu^3 - 458*CA^2*mu^4 - 
      918*CA*CF*mu^4 + 1044*CF^2*mu^4 + 12*CA^2*mt*mu^4 - 
      1044*CA*CF*mt*mu^4 + 1080*CF^2*mt*mu^4 - 590*CA^2*mu^5 - 
      270*CA*CF*mu^5 + 540*CF^2*mu^5 + (72*I)*CA*CF*mu^2*Pi - 
      (72*I)*CF^2*mu^2*Pi + (144*I)*CA*CF*mt*mu^2*Pi - 
      (144*I)*CF^2*mt*mu^2*Pi - (240*I)*CA^2*mt^2*mu^2*Pi + 
      (504*I)*CA*CF*mt^2*mu^2*Pi - (504*I)*CF^2*mt^2*mu^2*Pi - 
      (216*I)*CA^2*mu^3*Pi + (576*I)*CA*CF*mu^3*Pi - (360*I)*CF^2*mu^3*Pi - 
      (216*I)*CA^2*mt*mu^3*Pi + (648*I)*CA*CF*mt*mu^3*Pi - 
      (432*I)*CF^2*mt*mu^3*Pi - (240*I)*CA^2*mt^2*mu^3*Pi + 
      (504*I)*CA*CF*mt^2*mu^3*Pi - (504*I)*CF^2*mt^2*mu^3*Pi - 
      (672*I)*CA^2*mu^4*Pi + (1368*I)*CA*CF*mu^4*Pi - (936*I)*CF^2*mu^4*Pi - 
      (216*I)*CA^2*mt*mu^4*Pi + (504*I)*CA*CF*mt*mu^4*Pi - 
      (288*I)*CF^2*mt*mu^4*Pi - (456*I)*CA^2*mu^5*Pi + 
      (864*I)*CA*CF*mu^5*Pi - (648*I)*CF^2*mu^5*Pi - 39*CA^2*mt^2*mu^2*Pi^2 + 
      54*CA*CF*mt^2*mu^2*Pi^2 - 96*CF^2*mt^2*mu^2*Pi^2 - 
      39*CA^2*mt^2*mu^3*Pi^2 + 54*CA*CF*mt^2*mu^3*Pi^2 - 
      96*CF^2*mt^2*mu^3*Pi^2 - 39*CA^2*mu^4*Pi^2 + 54*CA*CF*mu^4*Pi^2 - 
      96*CF^2*mu^4*Pi^2 - 39*CA^2*mu^5*Pi^2 + 54*CA*CF*mu^5*Pi^2 - 
      96*CF^2*mu^5*Pi^2)*q2)/(576*mu^2*(1 + mu)*(1 + mt + mu)) + 
   (CA*CF*(mt - I*mu)*(mt + I*mu)*(11*CA^2 - 6*CA*CF + (5*I)*CA^2*Pi - 
      (8*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2*Log[q2])/(16*(1 + mt + mu)) - 
   (CA^2*(CA - 6*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
 G[0, -1 - mu, mt]*((CA*CF*(54*CA^2*mt^2 + 162*CA*CF*mt^2 - 180*CF^2*mt^2 + 
      216*CA^2*mt^3 + 648*CA*CF*mt^3 - 720*CF^2*mt^3 + 324*CA^2*mt^4 + 
      972*CA*CF*mt^4 - 1080*CF^2*mt^4 + 216*CA^2*mt^5 + 648*CA*CF*mt^5 - 
      720*CF^2*mt^5 + 54*CA^2*mt^6 + 162*CA*CF*mt^6 - 180*CF^2*mt^6 - 
      108*CA^2*mt*mu - 396*CA*CF*mt*mu + 432*CF^2*mt*mu - 378*CA^2*mt^2*mu - 
      1746*CA*CF*mt^2*mu + 1764*CF^2*mt^2*mu - 432*CA^2*mt^3*mu - 
      2700*CA*CF*mt^3*mu + 2520*CF^2*mt^3*mu - 108*CA^2*mt^4*mu - 
      1584*CA*CF*mt^4*mu + 1296*CF^2*mt^4*mu + 108*CA^2*mt^5*mu - 
      72*CA*CF*mt^5*mu - 72*CF^2*mt^5*mu + 54*CA^2*mt^6*mu + 
      162*CA*CF*mt^6*mu - 180*CF^2*mt^6*mu + 150*CA^2*mu^2 - 90*CA*CF*mu^2 - 
      36*CF^2*mu^2 + 300*CA^2*mt*mu^2 - 1656*CA*CF*mt*mu^2 + 
      1368*CF^2*mt*mu^2 - 734*CA^2*mt^2*mu^2 - 5346*CA*CF*mt^2*mu^2 + 
      5364*CF^2*mt^2*mu^2 - 1876*CA^2*mt^3*mu^2 - 6804*CA*CF*mt^3*mu^2 + 
      7128*CF^2*mt^3*mu^2 - 1100*CA^2*mt^4*mu^2 - 3744*CA*CF*mt^4*mu^2 + 
      3816*CF^2*mt^4*mu^2 - 108*CA^2*mt^5*mu^2 - 720*CA*CF*mt^5*mu^2 + 
      648*CF^2*mt^5*mu^2 + 282*CA^2*mu^3 - 738*CA*CF*mu^3 + 468*CF^2*mu^3 + 
      684*CA^2*mt*mu^3 - 3600*CA*CF*mt*mu^3 + 3024*CF^2*mt*mu^3 - 
      182*CA^2*mt^2*mu^3 - 6066*CA*CF*mt^2*mu^3 + 6012*CF^2*mt^2*mu^3 - 
      1288*CA^2*mt^3*mu^3 - 4284*CA*CF*mt^3*mu^3 + 4824*CF^2*mt^3*mu^3 - 
      704*CA^2*mt^4*mu^3 - 1080*CA*CF*mt^4*mu^3 + 1368*CF^2*mt^4*mu^3 - 
      458*CA^2*mu^4 - 918*CA*CF*mu^4 + 1044*CF^2*mu^4 - 904*CA^2*mt*mu^4 - 
      2880*CA*CF*mt*mu^4 + 3168*CF^2*mt*mu^4 - 434*CA^2*mt^2*mu^4 - 
      3006*CA*CF*mt^2*mu^4 + 3204*CF^2*mt^2*mu^4 + 12*CA^2*mt^3*mu^4 - 
      1044*CA*CF*mt^3*mu^4 + 1080*CF^2*mt^3*mu^4 - 590*CA^2*mu^5 - 
      270*CA*CF*mu^5 + 540*CF^2*mu^5 - 1180*CA^2*mt*mu^5 - 
      540*CA*CF*mt*mu^5 + 1080*CF^2*mt*mu^5 - 590*CA^2*mt^2*mu^5 - 
      270*CA*CF*mt^2*mu^5 + 540*CF^2*mt^2*mu^5 + (216*I)*CA^2*mt*mu^2*Pi - 
      (360*I)*CA*CF*mt*mu^2*Pi + (144*I)*CF^2*mt*mu^2*Pi + 
      (252*I)*CA^2*mt^2*mu^2*Pi - (972*I)*CA*CF*mt^2*mu^2*Pi + 
      (432*I)*CF^2*mt^2*mu^2*Pi - (144*I)*CA^2*mt^3*mu^2*Pi - 
      (864*I)*CA*CF*mt^3*mu^2*Pi + (432*I)*CF^2*mt^3*mu^2*Pi - 
      (180*I)*CA^2*mt^4*mu^2*Pi - (252*I)*CA*CF*mt^4*mu^2*Pi + 
      (144*I)*CF^2*mt^4*mu^2*Pi - (216*I)*CA^2*mu^3*Pi + 
      (360*I)*CA*CF*mu^3*Pi - (144*I)*CF^2*mu^3*Pi - 
      (216*I)*CA^2*mt*mu^3*Pi + (360*I)*CA*CF*mt*mu^3*Pi - 
      (144*I)*CF^2*mt*mu^3*Pi + (180*I)*CA^2*mt^2*mu^3*Pi - 
      (1044*I)*CA*CF*mt^2*mu^3*Pi + (576*I)*CF^2*mt^2*mu^3*Pi - 
      (1296*I)*CA*CF*mt^3*mu^3*Pi + (720*I)*CF^2*mt^3*mu^3*Pi - 
      (180*I)*CA^2*mt^4*mu^3*Pi - (252*I)*CA*CF*mt^4*mu^3*Pi + 
      (144*I)*CF^2*mt^4*mu^3*Pi - (936*I)*CA^2*mu^4*Pi + 
      (1152*I)*CA*CF*mu^4*Pi - (504*I)*CF^2*mu^4*Pi - 
      (1872*I)*CA^2*mt*mu^4*Pi + (2304*I)*CA*CF*mt*mu^4*Pi - 
      (1008*I)*CF^2*mt*mu^4*Pi - (756*I)*CA^2*mt^2*mu^4*Pi + 
      (612*I)*CA*CF*mt^2*mu^4*Pi - (144*I)*CF^2*mt^2*mu^4*Pi + 
      (144*I)*CA^2*mt^3*mu^4*Pi - (432*I)*CA*CF*mt^3*mu^4*Pi + 
      (288*I)*CF^2*mt^3*mu^4*Pi - (720*I)*CA^2*mu^5*Pi + 
      (792*I)*CA*CF*mu^5*Pi - (360*I)*CF^2*mu^5*Pi - 
      (1440*I)*CA^2*mt*mu^5*Pi + (1584*I)*CA*CF*mt*mu^5*Pi - 
      (720*I)*CF^2*mt*mu^5*Pi - (684*I)*CA^2*mt^2*mu^5*Pi + 
      (684*I)*CA*CF*mt^2*mu^5*Pi - (288*I)*CF^2*mt^2*mu^5*Pi + 
      21*CA^2*mt^2*mu^2*Pi^2 + 66*CA*CF*mt^2*mu^2*Pi^2 - 
      24*CF^2*mt^2*mu^2*Pi^2 + 42*CA^2*mt^3*mu^2*Pi^2 + 
      132*CA*CF*mt^3*mu^2*Pi^2 - 48*CF^2*mt^3*mu^2*Pi^2 + 
      21*CA^2*mt^4*mu^2*Pi^2 + 66*CA*CF*mt^4*mu^2*Pi^2 - 
      24*CF^2*mt^4*mu^2*Pi^2 + 21*CA^2*mt^2*mu^3*Pi^2 + 
      66*CA*CF*mt^2*mu^3*Pi^2 - 24*CF^2*mt^2*mu^3*Pi^2 + 
      42*CA^2*mt^3*mu^3*Pi^2 + 132*CA*CF*mt^3*mu^3*Pi^2 - 
      48*CF^2*mt^3*mu^3*Pi^2 + 21*CA^2*mt^4*mu^3*Pi^2 + 
      66*CA*CF*mt^4*mu^3*Pi^2 - 24*CF^2*mt^4*mu^3*Pi^2 + 21*CA^2*mu^4*Pi^2 + 
      66*CA*CF*mu^4*Pi^2 - 24*CF^2*mu^4*Pi^2 + 42*CA^2*mt*mu^4*Pi^2 + 
      132*CA*CF*mt*mu^4*Pi^2 - 48*CF^2*mt*mu^4*Pi^2 + 
      21*CA^2*mt^2*mu^4*Pi^2 + 66*CA*CF*mt^2*mu^4*Pi^2 - 
      24*CF^2*mt^2*mu^4*Pi^2 + 21*CA^2*mu^5*Pi^2 + 66*CA*CF*mu^5*Pi^2 - 
      24*CF^2*mu^5*Pi^2 + 42*CA^2*mt*mu^5*Pi^2 + 132*CA*CF*mt*mu^5*Pi^2 - 
      48*CF^2*mt*mu^5*Pi^2 + 21*CA^2*mt^2*mu^5*Pi^2 + 
      66*CA*CF*mt^2*mu^5*Pi^2 - 24*CF^2*mt^2*mu^5*Pi^2)*q2)/
    (576*(1 + mt)^2*mu^2*(1 + mu)*(1 + mt + mu)) + 
   (CA*CF*(mt - I*mu)*(mt + I*mu)*(11*CA^2 - 6*CA*CF + (5*I)*CA^2*Pi - 
      (8*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2*Log[q2])/(16*(1 + mt + mu)) - 
   (CA^2*(CA - 6*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, mt]*
  (-1/576*(CA*CF*(-36*CA^2*mt + 108*CA*CF*mt - 72*CF^2*mt - 1576*CA^2*mt^2 + 
       2728*CA*CF*mt^2 - 972*CF^2*mt^2 - 36*CA^2*mu + 108*CA*CF*mu - 
       72*CF^2*mu - 72*CA^2*mt*mu + 216*CA*CF*mt*mu - 144*CF^2*mt*mu - 
       1576*CA^2*mu^2 + 2728*CA*CF*mu^2 - 972*CF^2*mu^2 - 
       (1320*I)*CA^2*mt^2*Pi + (1812*I)*CA*CF*mt^2*Pi - 
       (648*I)*CF^2*mt^2*Pi - (1320*I)*CA^2*mu^2*Pi + 
       (1812*I)*CA*CF*mu^2*Pi - (648*I)*CF^2*mu^2*Pi + 285*CA^2*mt^2*Pi^2 - 
       648*CA*CF*mt^2*Pi^2 + 348*CF^2*mt^2*Pi^2 + 285*CA^2*mu^2*Pi^2 - 
       648*CA*CF*mu^2*Pi^2 + 348*CF^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*(CA - 2*CF)*CF*(mt - I*mu)*((-I)*mt + mu)*((-44*I)*CA + (27*I)*CF + 
      21*CA*Pi - 18*CF*Pi)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA*(CA - 6*CF)*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (32*(1 + mt + mu))) + G[-1, -1, mu]*
  (-1/576*(CA*CF*(-36*CA^2*mt + 108*CA*CF*mt - 72*CF^2*mt - 1648*CA^2*mt^2 + 
       2944*CA*CF*mt^2 - 1116*CF^2*mt^2 - 3188*CA^2*mt^3 + 5564*CA*CF*mt^3 - 
       2016*CF^2*mt^3 - 1576*CA^2*mt^4 + 2728*CA*CF*mt^4 - 972*CF^2*mt^4 - 
       36*CA^2*mu + 108*CA*CF*mu - 72*CF^2*mu - 144*CA^2*mt*mu + 
       432*CA*CF*mt*mu - 288*CF^2*mt*mu - 180*CA^2*mt^2*mu + 
       540*CA*CF*mt^2*mu - 360*CF^2*mt^2*mu - 72*CA^2*mt^3*mu + 
       216*CA*CF*mt^3*mu - 144*CF^2*mt^3*mu - 1576*CA^2*mu^2 + 
       2728*CA*CF*mu^2 - 972*CF^2*mu^2 - 3152*CA^2*mt*mu^2 + 
       5456*CA*CF*mt*mu^2 - 1944*CF^2*mt*mu^2 - 1576*CA^2*mt^2*mu^2 + 
       2728*CA*CF*mt^2*mu^2 - 972*CF^2*mt^2*mu^2 - (1380*I)*CA^2*mt^2*Pi + 
       (2832*I)*CA*CF*mt^2*Pi - (1728*I)*CF^2*mt^2*Pi - 
       (2760*I)*CA^2*mt^3*Pi + (5664*I)*CA*CF*mt^3*Pi - 
       (3456*I)*CF^2*mt^3*Pi - (1380*I)*CA^2*mt^4*Pi + 
       (2832*I)*CA*CF*mt^4*Pi - (1728*I)*CF^2*mt^4*Pi - 
       (144*I)*CA^2*mt^2*mu*Pi + (432*I)*CA*CF*mt^2*mu*Pi - 
       (288*I)*CF^2*mt^2*mu*Pi - (144*I)*CA^2*mt^3*mu*Pi + 
       (432*I)*CA*CF*mt^3*mu*Pi - (288*I)*CF^2*mt^3*mu*Pi - 
       (1272*I)*CA^2*mu^2*Pi + (2508*I)*CA*CF*mu^2*Pi - 
       (1296*I)*CF^2*mu^2*Pi - (2544*I)*CA^2*mt*mu^2*Pi + 
       (5016*I)*CA*CF*mt*mu^2*Pi - (2592*I)*CF^2*mt*mu^2*Pi - 
       (1308*I)*CA^2*mt^2*mu^2*Pi + (2616*I)*CA*CF*mt^2*mu^2*Pi - 
       (1368*I)*CF^2*mt^2*mu^2*Pi + 57*CA^2*mt^2*Pi^2 - 300*CA*CF*mt^2*Pi^2 + 
       324*CF^2*mt^2*Pi^2 + 114*CA^2*mt^3*Pi^2 - 600*CA*CF*mt^3*Pi^2 + 
       648*CF^2*mt^3*Pi^2 + 57*CA^2*mt^4*Pi^2 - 300*CA*CF*mt^4*Pi^2 + 
       324*CF^2*mt^4*Pi^2 + 57*CA^2*mu^2*Pi^2 - 300*CA*CF*mu^2*Pi^2 + 
       324*CF^2*mu^2*Pi^2 + 114*CA^2*mt*mu^2*Pi^2 - 600*CA*CF*mt*mu^2*Pi^2 + 
       648*CF^2*mt*mu^2*Pi^2 + 57*CA^2*mt^2*mu^2*Pi^2 - 
       300*CA*CF*mt^2*mu^2*Pi^2 + 324*CF^2*mt^2*mu^2*Pi^2)*q2)/
     ((1 + mt)^2*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*
     G[-1, 0, mt])/(8*(1 + mt + mu)) + 
   (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[0, 0, mt])/(16*(1 + mt + mu)) - 
   (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, mt])/
    (16*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[0, -mu, mt])/
    (4*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, mt])/(16*(1 + mt + mu)) + 
   (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, mt])/
    (16*(1 + mt + mu)) + (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[-1 - mu, -mu, mt])/(4*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, mt])/(4*(1 + mt + mu)) + 
   (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, mt])/
    (8*(1 + mt + mu)) + (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, mt])/
    (2*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*(mt - I*mu)*(mt + I*mu)*
     (-44*CA + 27*CF - (21*I)*CA*Pi + (30*I)*CF*Pi)*q2*Log[q2])/
    (48*(1 + mt + mu)) + (CA*(CA - 6*CF)*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(32*(1 + mt + mu))) + 
 G[-1, 0, mu]*(-1/576*(CA*CF*(-36*CA^2*mt + 36*CA*CF*mt + 518*CA^2*mt^2 - 
       1342*CA*CF*mt^2 + 504*CF^2*mt^2 + 1144*CA^2*mt^3 - 2792*CA*CF*mt^3 + 
       1008*CF^2*mt^3 + 590*CA^2*mt^4 - 1414*CA*CF*mt^4 + 504*CF^2*mt^4 - 
       36*CA^2*mu + 36*CA*CF*mu - 216*CA^2*mt*mu + 360*CA*CF*mt*mu - 
       144*CF^2*mt*mu + 338*CA^2*mt^2*mu - 838*CA*CF*mt^2*mu + 
       72*CF^2*mt^2*mu + 518*CA^2*mt^3*mu - 1162*CA*CF*mt^3*mu + 
       216*CF^2*mt^3*mu + 554*CA^2*mu^2 - 1306*CA*CF*mu^2 + 432*CF^2*mu^2 + 
       1036*CA^2*mt*mu^2 - 2288*CA*CF*mt*mu^2 + 504*CF^2*mt*mu^2 + 
       518*CA^2*mt^2*mu^2 - 1090*CA*CF*mt^2*mu^2 + 144*CF^2*mt^2*mu^2 + 
       590*CA^2*mu^3 - 1342*CA*CF*mu^3 + 432*CF^2*mu^3 + 590*CA^2*mt*mu^3 - 
       1342*CA*CF*mt*mu^3 + 432*CF^2*mt*mu^3 + (456*I)*CA^2*mt^2*Pi - 
       (1128*I)*CA*CF*mt^2*Pi + (864*I)*CF^2*mt^2*Pi + (912*I)*CA^2*mt^3*Pi - 
       (2256*I)*CA*CF*mt^3*Pi + (1728*I)*CF^2*mt^3*Pi + 
       (456*I)*CA^2*mt^4*Pi - (1128*I)*CA*CF*mt^4*Pi + (864*I)*CF^2*mt^4*Pi + 
       (456*I)*CA^2*mt^2*mu*Pi - (1128*I)*CA*CF*mt^2*mu*Pi + 
       (864*I)*CF^2*mt^2*mu*Pi + (456*I)*CA^2*mt^3*mu*Pi - 
       (1128*I)*CA*CF*mt^3*mu*Pi + (864*I)*CF^2*mt^3*mu*Pi + 
       (348*I)*CA^2*mu^2*Pi - (912*I)*CA*CF*mu^2*Pi + (648*I)*CF^2*mu^2*Pi + 
       (696*I)*CA^2*mt*mu^2*Pi - (1824*I)*CA*CF*mt*mu^2*Pi + 
       (1296*I)*CF^2*mt*mu^2*Pi + (348*I)*CA^2*mt^2*mu^2*Pi - 
       (912*I)*CA*CF*mt^2*mu^2*Pi + (648*I)*CF^2*mt^2*mu^2*Pi + 
       (348*I)*CA^2*mu^3*Pi - (912*I)*CA*CF*mu^3*Pi + (648*I)*CF^2*mu^3*Pi + 
       (348*I)*CA^2*mt*mu^3*Pi - (912*I)*CA*CF*mt*mu^3*Pi + 
       (648*I)*CF^2*mt*mu^3*Pi + 183*CA^2*mt^2*Pi^2 - 324*CA*CF*mt^2*Pi^2 + 
       60*CF^2*mt^2*Pi^2 + 366*CA^2*mt^3*Pi^2 - 648*CA*CF*mt^3*Pi^2 + 
       120*CF^2*mt^3*Pi^2 + 183*CA^2*mt^4*Pi^2 - 324*CA*CF*mt^4*Pi^2 + 
       60*CF^2*mt^4*Pi^2 + 183*CA^2*mt^2*mu*Pi^2 - 324*CA*CF*mt^2*mu*Pi^2 + 
       60*CF^2*mt^2*mu*Pi^2 + 183*CA^2*mt^3*mu*Pi^2 - 
       324*CA*CF*mt^3*mu*Pi^2 + 60*CF^2*mt^3*mu*Pi^2 + 183*CA^2*mu^2*Pi^2 - 
       324*CA*CF*mu^2*Pi^2 + 60*CF^2*mu^2*Pi^2 + 366*CA^2*mt*mu^2*Pi^2 - 
       648*CA*CF*mt*mu^2*Pi^2 + 120*CF^2*mt*mu^2*Pi^2 + 
       183*CA^2*mt^2*mu^2*Pi^2 - 324*CA*CF*mt^2*mu^2*Pi^2 + 
       60*CF^2*mt^2*mu^2*Pi^2 + 183*CA^2*mu^3*Pi^2 - 324*CA*CF*mu^3*Pi^2 + 
       60*CF^2*mu^3*Pi^2 + 183*CA^2*mt*mu^3*Pi^2 - 324*CA*CF*mt*mu^3*Pi^2 + 
       60*CF^2*mt*mu^3*Pi^2)*q2)/((1 + mt)*(1 + mt + mu)^2) - 
   (CA*(CA - 2*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1 - mu, mt])/
    (8*(1 + mt + mu)) + (CA*CF*(3*CA^2 - 6*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
     G[0, 0, mt])/(16*(1 + mt + mu)) + 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, mt])/(16*(1 + mt + mu)) - 
   (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -mu, mt])/(8*(1 + mt + mu)) - 
   (3*CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, mt])/(16*(1 + mt + mu)) + 
   (CA*CF*(CA^2 + 8*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, mt])/
    (16*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, mt])/
    (8*(1 + mt + mu)) + (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, mt])/
    (8*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*(mt + I*mu)*
     (33*CA^2 - 62*CA*CF + 18*CF^2 + (15*I)*CA^2*Pi - (36*I)*CA*CF*Pi + 
      (24*I)*CF^2*Pi)*q2*Log[q2])/(48*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
 G[0, -1, mu]*(-1/576*(CA*CF*(54*CA^2*mt^2 + 162*CA*CF*mt^2 - 180*CF^2*mt^2 + 
       216*CA^2*mt^3 + 648*CA*CF*mt^3 - 720*CF^2*mt^3 + 324*CA^2*mt^4 + 
       972*CA*CF*mt^4 - 1080*CF^2*mt^4 + 216*CA^2*mt^5 + 648*CA*CF*mt^5 - 
       720*CF^2*mt^5 + 54*CA^2*mt^6 + 162*CA*CF*mt^6 - 180*CF^2*mt^6 - 
       108*CA^2*mt*mu - 396*CA*CF*mt*mu + 432*CF^2*mt*mu - 324*CA^2*mt^2*mu - 
       1584*CA*CF*mt^2*mu + 1584*CF^2*mt^2*mu - 216*CA^2*mt^3*mu - 
       2052*CA*CF*mt^3*mu + 1800*CF^2*mt^3*mu + 216*CA^2*mt^4*mu - 
       612*CA*CF*mt^4*mu + 216*CF^2*mt^4*mu + 324*CA^2*mt^5*mu + 
       576*CA*CF*mt^5*mu - 792*CF^2*mt^5*mu + 108*CA^2*mt^6*mu + 
       324*CA*CF*mt^6*mu - 360*CF^2*mt^6*mu + 150*CA^2*mu^2 - 90*CA*CF*mu^2 - 
       36*CF^2*mu^2 + 192*CA^2*mt*mu^2 - 2124*CA*CF*mt*mu^2 + 
       1872*CF^2*mt*mu^2 - 1112*CA^2*mt^2*mu^2 - 7236*CA*CF*mt^2*mu^2 + 
       7272*CF^2*mt^2*mu^2 - 2308*CA^2*mt^3*mu^2 - 9576*CA*CF*mt^3*mu^2 + 
       9720*CF^2*mt^3*mu^2 - 1208*CA^2*mt^4*mu^2 - 5328*CA*CF*mt^4*mu^2 + 
       5112*CF^2*mt^4*mu^2 - 792*CA*CF*mt^5*mu^2 + 576*CF^2*mt^5*mu^2 + 
       54*CA^2*mt^6*mu^2 + 162*CA*CF*mt^6*mu^2 - 180*CF^2*mt^6*mu^2 + 
       432*CA^2*mu^3 - 900*CA*CF*mu^3 + 504*CF^2*mu^3 + 1056*CA^2*mt*mu^3 - 
       5760*CA*CF*mt*mu^3 + 4824*CF^2*mt*mu^3 - 808*CA^2*mt^2*mu^3 - 
       12096*CA*CF*mt^2*mu^3 + 11952*CF^2*mt^2*mu^3 - 3128*CA^2*mt^3*mu^3 - 
       11340*CA*CF*mt^3*mu^3 + 12168*CF^2*mt^3*mu^3 - 1804*CA^2*mt^4*mu^3 - 
       4824*CA*CF*mt^4*mu^3 + 5184*CF^2*mt^4*mu^3 - 108*CA^2*mt^5*mu^3 - 
       720*CA*CF*mt^5*mu^3 + 648*CF^2*mt^5*mu^3 - 176*CA^2*mu^4 - 
       1800*CA*CF*mu^4 + 1656*CF^2*mu^4 - 112*CA^2*mt*mu^4 - 
       7164*CA*CF*mt*mu^4 + 6768*CF^2*mt*mu^4 - 472*CA^2*mt^2*mu^4 - 
       9792*CA*CF*mt^2*mu^4 + 9792*CF^2*mt^2*mu^4 - 1240*CA^2*mt^3*mu^4 - 
       5508*CA*CF*mt^3*mu^4 + 6048*CF^2*mt^3*mu^4 - 704*CA^2*mt^4*mu^4 - 
       1080*CA*CF*mt^4*mu^4 + 1368*CF^2*mt^4*mu^4 - 1048*CA^2*mu^5 - 
       1260*CA*CF*mu^5 + 1656*CF^2*mu^5 - 2048*CA^2*mt*mu^5 - 
       3672*CA*CF*mt*mu^5 + 4464*CF^2*mt*mu^5 - 988*CA^2*mt^2*mu^5 - 
       3456*CA*CF*mt^2*mu^5 + 3888*CF^2*mt^2*mu^5 + 12*CA^2*mt^3*mu^5 - 
       1044*CA*CF*mt^3*mu^5 + 1080*CF^2*mt^3*mu^5 - 590*CA^2*mu^6 - 
       270*CA*CF*mu^6 + 540*CF^2*mu^6 - 1180*CA^2*mt*mu^6 - 
       540*CA*CF*mt*mu^6 + 1080*CF^2*mt*mu^6 - 590*CA^2*mt^2*mu^6 - 
       270*CA*CF*mt^2*mu^6 + 540*CF^2*mt^2*mu^6 + (72*I)*CA*CF*mu^2*Pi - 
       (72*I)*CF^2*mu^2*Pi + (288*I)*CA*CF*mt*mu^2*Pi - 
       (288*I)*CF^2*mt*mu^2*Pi + (228*I)*CA^2*mt^2*mu^2*Pi - 
       (96*I)*CA*CF*mt^2*mu^2*Pi + (216*I)*CF^2*mt^2*mu^2*Pi + 
       (456*I)*CA^2*mt^3*mu^2*Pi - (768*I)*CA*CF*mt^3*mu^2*Pi + 
       (1008*I)*CF^2*mt^3*mu^2*Pi + (228*I)*CA^2*mt^4*mu^2*Pi - 
       (456*I)*CA*CF*mt^4*mu^2*Pi + (576*I)*CF^2*mt^4*mu^2*Pi - 
       (216*I)*CA^2*mu^3*Pi + (648*I)*CA*CF*mu^3*Pi - (432*I)*CF^2*mu^3*Pi - 
       (612*I)*CA^2*mt*mu^3*Pi + (1944*I)*CA*CF*mt*mu^3*Pi - 
       (1440*I)*CF^2*mt*mu^3*Pi + (24*I)*CA^2*mt^2*mu^3*Pi + 
       (600*I)*CA*CF*mt^2*mu^3*Pi - (144*I)*CF^2*mt^2*mu^3*Pi + 
       (876*I)*CA^2*mt^3*mu^3*Pi - (1608*I)*CA*CF*mt^3*mu^3*Pi + 
       (2016*I)*CF^2*mt^3*mu^3*Pi + (456*I)*CA^2*mt^4*mu^3*Pi - 
       (912*I)*CA*CF*mt^4*mu^3*Pi + (1152*I)*CF^2*mt^4*mu^3*Pi - 
       (780*I)*CA^2*mu^4*Pi + (1776*I)*CA*CF*mu^4*Pi - (864*I)*CF^2*mu^4*Pi - 
       (2064*I)*CA^2*mt*mu^4*Pi + (4848*I)*CA*CF*mt*mu^4*Pi - 
       (2736*I)*CF^2*mt*mu^4*Pi - (1272*I)*CA^2*mt^2*mu^4*Pi + 
       (3048*I)*CA*CF*mt^2*mu^4*Pi - (1728*I)*CF^2*mt^2*mu^4*Pi + 
       (168*I)*CA^2*mt^3*mu^4*Pi - (264*I)*CA*CF*mt^3*mu^4*Pi + 
       (576*I)*CF^2*mt^3*mu^4*Pi + (192*I)*CA^2*mt^4*mu^4*Pi - 
       (348*I)*CA*CF*mt^4*mu^4*Pi + (504*I)*CF^2*mt^4*mu^4*Pi - 
       (912*I)*CA^2*mu^5*Pi + (1896*I)*CA*CF*mu^5*Pi - (720*I)*CF^2*mu^5*Pi - 
       (2148*I)*CA^2*mt*mu^5*Pi + (4584*I)*CA*CF*mt*mu^5*Pi - 
       (2016*I)*CF^2*mt*mu^5*Pi - (1344*I)*CA^2*mt^2*mu^5*Pi + 
       (2832*I)*CA*CF*mt^2*mu^5*Pi - (1440*I)*CF^2*mt^2*mu^5*Pi - 
       (180*I)*CA^2*mt^3*mu^5*Pi + (360*I)*CA*CF*mt^3*mu^5*Pi - 
       (288*I)*CF^2*mt^3*mu^5*Pi - (348*I)*CA^2*mu^6*Pi + 
       (696*I)*CA*CF*mu^6*Pi - (216*I)*CF^2*mu^6*Pi - 
       (696*I)*CA^2*mt*mu^6*Pi + (1392*I)*CA*CF*mt*mu^6*Pi - 
       (432*I)*CF^2*mt*mu^6*Pi - (312*I)*CA^2*mt^2*mu^6*Pi + 
       (588*I)*CA*CF*mt^2*mu^6*Pi - (144*I)*CF^2*mt^2*mu^6*Pi + 
       69*CA^2*mt^2*mu^2*Pi^2 - 222*CA*CF*mt^2*mu^2*Pi^2 + 
       72*CF^2*mt^2*mu^2*Pi^2 + 138*CA^2*mt^3*mu^2*Pi^2 - 
       444*CA*CF*mt^3*mu^2*Pi^2 + 144*CF^2*mt^3*mu^2*Pi^2 + 
       69*CA^2*mt^4*mu^2*Pi^2 - 222*CA*CF*mt^4*mu^2*Pi^2 + 
       72*CF^2*mt^4*mu^2*Pi^2 + 138*CA^2*mt^2*mu^3*Pi^2 - 
       444*CA*CF*mt^2*mu^3*Pi^2 + 144*CF^2*mt^2*mu^3*Pi^2 + 
       276*CA^2*mt^3*mu^3*Pi^2 - 888*CA*CF*mt^3*mu^3*Pi^2 + 
       288*CF^2*mt^3*mu^3*Pi^2 + 138*CA^2*mt^4*mu^3*Pi^2 - 
       444*CA*CF*mt^4*mu^3*Pi^2 + 144*CF^2*mt^4*mu^3*Pi^2 + 
       69*CA^2*mu^4*Pi^2 - 222*CA*CF*mu^4*Pi^2 + 72*CF^2*mu^4*Pi^2 + 
       138*CA^2*mt*mu^4*Pi^2 - 444*CA*CF*mt*mu^4*Pi^2 + 
       144*CF^2*mt*mu^4*Pi^2 + 138*CA^2*mt^2*mu^4*Pi^2 - 
       444*CA*CF*mt^2*mu^4*Pi^2 + 144*CF^2*mt^2*mu^4*Pi^2 + 
       138*CA^2*mt^3*mu^4*Pi^2 - 444*CA*CF*mt^3*mu^4*Pi^2 + 
       144*CF^2*mt^3*mu^4*Pi^2 + 69*CA^2*mt^4*mu^4*Pi^2 - 
       222*CA*CF*mt^4*mu^4*Pi^2 + 72*CF^2*mt^4*mu^4*Pi^2 + 
       138*CA^2*mu^5*Pi^2 - 444*CA*CF*mu^5*Pi^2 + 144*CF^2*mu^5*Pi^2 + 
       276*CA^2*mt*mu^5*Pi^2 - 888*CA*CF*mt*mu^5*Pi^2 + 
       288*CF^2*mt*mu^5*Pi^2 + 138*CA^2*mt^2*mu^5*Pi^2 - 
       444*CA*CF*mt^2*mu^5*Pi^2 + 144*CF^2*mt^2*mu^5*Pi^2 + 
       69*CA^2*mu^6*Pi^2 - 222*CA*CF*mu^6*Pi^2 + 72*CF^2*mu^6*Pi^2 + 
       138*CA^2*mt*mu^6*Pi^2 - 444*CA*CF*mt*mu^6*Pi^2 + 
       144*CF^2*mt*mu^6*Pi^2 + 69*CA^2*mt^2*mu^6*Pi^2 - 
       222*CA*CF*mt^2*mu^6*Pi^2 + 72*CF^2*mt^2*mu^6*Pi^2)*q2)/
     ((1 + mt)^2*mu^2*(1 + mu)^2*(1 + mt + mu)) + 
   (CA*CF*(CA^2 - 8*CA*CF + 8*CF^2)*(mt^2 + mu^2)*q2*G[0, 0, mt])/
    (16*(1 + mt + mu)) - (CA*CF*(CA^2 - 6*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, mt])/(16*(1 + mt + mu)) - 
   (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -mu, mt])/(8*(1 + mt + mu)) - 
   (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*G[-1 - mu, 0, mt])/
    (16*(1 + mt + mu)) - (CA^2*(5*CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, mt])/(16*(1 + mt + mu)) + 
   (3*CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, mt])/(8*(1 + mt + mu)) + 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, mt])/(8*(1 + mt + mu)) + 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, mt])/(2*(1 + mt + mu)) + 
   (CA*CF*(mt + I*mu)*(I*mt + mu)*((11*I)*CA^2 + 9*CA^2*Pi - 18*CA*CF*Pi + 
      12*CF^2*Pi)*q2*Log[q2])/(48*(1 + mt + mu)) - 
   (CA^2*(3*CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
 G[-mu, -1 - mu, mt]*
  (-1/288*(CA*CF*(27*CA^2*mt^4 + 81*CA*CF*mt^4 - 90*CF^2*mt^4 + 
       81*CA^2*mt^5 + 243*CA*CF*mt^5 - 270*CF^2*mt^5 + 81*CA^2*mt^6 + 
       243*CA*CF*mt^6 - 270*CF^2*mt^6 + 27*CA^2*mt^7 + 81*CA*CF*mt^7 - 
       90*CF^2*mt^7 - 54*CA^2*mt^3*mu - 198*CA*CF*mt^3*mu + 
       216*CF^2*mt^3*mu - 135*CA^2*mt^4*mu - 675*CA*CF*mt^4*mu + 
       666*CF^2*mt^4*mu - 81*CA^2*mt^5*mu - 675*CA*CF*mt^5*mu + 
       594*CF^2*mt^5*mu + 27*CA^2*mt^6*mu - 117*CA*CF*mt^6*mu + 
       54*CF^2*mt^6*mu + 27*CA^2*mt^7*mu + 81*CA*CF*mt^7*mu - 
       90*CF^2*mt^7*mu + 150*CA^2*mt^2*mu^2 - 90*CA*CF*mt^2*mu^2 - 
       36*CF^2*mt^2*mu^2 + 216*CA^2*mt^3*mu^2 - 1188*CA*CF*mt^3*mu^2 + 
       972*CF^2*mt^3*mu^2 - 671*CA^2*mt^4*mu^2 - 2385*CA*CF*mt^4*mu^2 + 
       2538*CF^2*mt^4*mu^2 - 791*CA^2*mt^5*mu^2 - 1647*CA*CF*mt^5*mu^2 + 
       1854*CF^2*mt^5*mu^2 - 54*CA^2*mt^6*mu^2 - 360*CA*CF*mt^6*mu^2 + 
       324*CF^2*mt^6*mu^2 - 54*CA^2*mt*mu^3 - 198*CA*CF*mt*mu^3 + 
       216*CF^2*mt*mu^3 + 216*CA^2*mt^2*mu^3 - 1188*CA*CF*mt^2*mu^3 + 
       972*CF^2*mt^2*mu^3 + 438*CA^2*mt^3*mu^3 - 3042*CA*CF*mt^3*mu^3 + 
       2700*CF^2*mt^3*mu^3 - 497*CA^2*mt^4*mu^3 - 2673*CA*CF*mt^4*mu^3 + 
       2862*CF^2*mt^4*mu^3 - 647*CA^2*mt^5*mu^3 - 675*CA*CF*mt^5*mu^3 + 
       954*CF^2*mt^5*mu^3 + 27*CA^2*mu^4 + 81*CA*CF*mu^4 - 90*CF^2*mu^4 - 
       135*CA^2*mt*mu^4 - 675*CA*CF*mt*mu^4 + 666*CF^2*mt*mu^4 - 
       671*CA^2*mt^2*mu^4 - 2385*CA*CF*mt^2*mu^4 + 2538*CF^2*mt^2*mu^4 - 
       497*CA^2*mt^3*mu^4 - 2673*CA*CF*mt^3*mu^4 + 2862*CF^2*mt^3*mu^4 + 
       12*CA^2*mt^4*mu^4 - 1044*CA*CF*mt^4*mu^4 + 1080*CF^2*mt^4*mu^4 + 
       81*CA^2*mu^5 + 243*CA*CF*mu^5 - 270*CF^2*mu^5 - 81*CA^2*mt*mu^5 - 
       675*CA*CF*mt*mu^5 + 594*CF^2*mt*mu^5 - 791*CA^2*mt^2*mu^5 - 
       1647*CA*CF*mt^2*mu^5 + 1854*CF^2*mt^2*mu^5 - 647*CA^2*mt^3*mu^5 - 
       675*CA*CF*mt^3*mu^5 + 954*CF^2*mt^3*mu^5 + 81*CA^2*mu^6 + 
       243*CA*CF*mu^6 - 270*CF^2*mu^6 + 27*CA^2*mt*mu^6 - 117*CA*CF*mt*mu^6 + 
       54*CF^2*mt*mu^6 - 54*CA^2*mt^2*mu^6 - 360*CA*CF*mt^2*mu^6 + 
       324*CF^2*mt^2*mu^6 + 27*CA^2*mu^7 + 81*CA*CF*mu^7 - 90*CF^2*mu^7 + 
       27*CA^2*mt*mu^7 + 81*CA*CF*mt*mu^7 - 90*CF^2*mt*mu^7 - 
       (246*I)*CA^2*mt^4*mu^2*Pi + (36*I)*CA*CF*mt^4*mu^2*Pi - 
       (246*I)*CA^2*mt^5*mu^2*Pi + (36*I)*CA*CF*mt^5*mu^2*Pi + 
       (36*I)*CA^2*mt^3*mu^3*Pi - (144*I)*CA*CF*mt^3*mu^3*Pi - 
       (210*I)*CA^2*mt^4*mu^3*Pi - (108*I)*CA*CF*mt^4*mu^3*Pi - 
       (246*I)*CA^2*mt^5*mu^3*Pi + (36*I)*CA*CF*mt^5*mu^3*Pi - 
       (246*I)*CA^2*mt^2*mu^4*Pi + (36*I)*CA*CF*mt^2*mu^4*Pi - 
       (210*I)*CA^2*mt^3*mu^4*Pi - (108*I)*CA*CF*mt^3*mu^4*Pi + 
       (36*I)*CA^2*mt^4*mu^4*Pi - (144*I)*CA*CF*mt^4*mu^4*Pi - 
       (246*I)*CA^2*mt^2*mu^5*Pi + (36*I)*CA*CF*mt^2*mu^5*Pi - 
       (246*I)*CA^2*mt^3*mu^5*Pi + (36*I)*CA*CF*mt^3*mu^5*Pi + 
       45*CA^2*mt^4*mu^2*Pi^2 - 42*CA*CF*mt^4*mu^2*Pi^2 + 
       45*CA^2*mt^5*mu^2*Pi^2 - 42*CA*CF*mt^5*mu^2*Pi^2 + 
       45*CA^2*mt^4*mu^3*Pi^2 - 42*CA*CF*mt^4*mu^3*Pi^2 + 
       45*CA^2*mt^5*mu^3*Pi^2 - 42*CA*CF*mt^5*mu^3*Pi^2 + 
       45*CA^2*mt^2*mu^4*Pi^2 - 42*CA*CF*mt^2*mu^4*Pi^2 + 
       45*CA^2*mt^3*mu^4*Pi^2 - 42*CA*CF*mt^3*mu^4*Pi^2 + 
       45*CA^2*mt^2*mu^5*Pi^2 - 42*CA*CF*mt^2*mu^5*Pi^2 + 
       45*CA^2*mt^3*mu^5*Pi^2 - 42*CA*CF*mt^3*mu^5*Pi^2)*q2)/
     (mt^2*(1 + mt)*mu^2*(1 + mu)*(1 + mt + mu)) + 
   (CA^2*CF*(mt - I*mu)*((-I)*mt + mu)*((-22*I)*CA + (9*I)*CF + 3*CA*Pi - 
      6*CF*Pi)*q2*Log[q2])/(24*(1 + mt + mu)) - 
   (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^2)/(16*(1 + mt + mu))) + 
 G[-1, 0, mt]*(-1/288*(CA*CF*(27*CA^2*mt^2 + 81*CA*CF*mt^2 - 90*CF^2*mt^2 + 
       81*CA^2*mt^3 + 243*CA*CF*mt^3 - 270*CF^2*mt^3 + 81*CA^2*mt^4 + 
       243*CA*CF*mt^4 - 270*CF^2*mt^4 + 27*CA^2*mt^5 + 81*CA*CF*mt^5 - 
       90*CF^2*mt^5 - 54*CA^2*mt*mu - 198*CA*CF*mt*mu + 216*CF^2*mt*mu - 
       108*CA^2*mt^2*mu - 594*CA*CF*mt^2*mu + 576*CF^2*mt^2*mu - 
       27*CA^2*mt^3*mu - 513*CA*CF*mt^3*mu + 414*CF^2*mt^3*mu + 
       54*CA^2*mt^4*mu - 36*CA*CF*mt^4*mu - 36*CF^2*mt^4*mu + 
       27*CA^2*mt^5*mu + 81*CA*CF*mt^5*mu - 90*CF^2*mt^5*mu + 75*CA^2*mu^2 - 
       45*CA*CF*mu^2 - 18*CF^2*mu^2 + 3*CA^2*mt*mu^2 - 963*CA*CF*mt*mu^2 + 
       918*CF^2*mt*mu^2 - 246*CA^2*mt^2*mu^2 - 3020*CA*CF*mt^2*mu^2 + 
       2646*CF^2*mt^2*mu^2 - 201*CA^2*mt^3*mu^2 - 2381*CA*CF*mt^3*mu^2 + 
       1944*CF^2*mt^3*mu^2 - 27*CA^2*mt^4*mu^2 - 279*CA*CF*mt^4*mu^2 + 
       234*CF^2*mt^4*mu^2 + 198*CA^2*mu^3 - 396*CA*CF*mu^3 + 216*CF^2*mu^3 + 
       93*CA^2*mt*mu^3 - 1989*CA*CF*mt*mu^3 + 1926*CF^2*mt*mu^3 - 
       216*CA^2*mt^2*mu^3 - 3898*CA*CF*mt^2*mu^3 + 3240*CF^2*mt^2*mu^3 - 
       111*CA^2*mt^3*mu^3 - 1571*CA*CF*mt^3*mu^3 + 1224*CF^2*mt^3*mu^3 + 
       171*CA^2*mu^4 - 1499*CA*CF*mu^4 + 1008*CF^2*mu^4 + 6*CA^2*mt*mu^4 - 
       2462*CA*CF*mt*mu^4 + 2142*CF^2*mt*mu^4 - 87*CA^2*mt^2*mu^4 - 
       1607*CA*CF*mt^2*mu^4 + 1296*CF^2*mt^2*mu^4 + 48*CA^2*mu^5 - 
       1990*CA*CF*mu^5 + 1296*CF^2*mu^5 - 30*CA^2*mt*mu^5 - 
       1238*CA*CF*mt*mu^5 + 918*CF^2*mt*mu^5 - 842*CA*CF*mu^6 + 
       522*CF^2*mu^6 + (36*I)*CA*CF*mu^2*Pi - (36*I)*CF^2*mu^2*Pi + 
       (108*I)*CA*CF*mt*mu^2*Pi - (108*I)*CF^2*mt*mu^2*Pi + 
       (54*I)*CA^2*mt^2*mu^2*Pi - (132*I)*CA*CF*mt^2*mu^2*Pi + 
       (54*I)*CA^2*mt^3*mu^2*Pi - (204*I)*CA*CF*mt^3*mu^2*Pi + 
       (72*I)*CF^2*mt^3*mu^2*Pi - (108*I)*CA^2*mu^3*Pi + 
       (324*I)*CA*CF*mu^3*Pi - (216*I)*CF^2*mu^3*Pi - 
       (216*I)*CA^2*mt*mu^3*Pi + (684*I)*CA*CF*mt*mu^3*Pi - 
       (468*I)*CF^2*mt*mu^3*Pi - (84*I)*CA*CF*mt^2*mu^3*Pi - 
       (72*I)*CF^2*mt^2*mu^3*Pi + (54*I)*CA^2*mt^3*mu^3*Pi - 
       (204*I)*CA*CF*mt^3*mu^3*Pi + (72*I)*CF^2*mt^3*mu^3*Pi - 
       (216*I)*CA^2*mu^4*Pi + (408*I)*CA*CF*mu^4*Pi - (216*I)*CF^2*mu^4*Pi - 
       (324*I)*CA^2*mt*mu^4*Pi + (696*I)*CA*CF*mt*mu^4*Pi - 
       (396*I)*CF^2*mt*mu^4*Pi - (54*I)*CA^2*mt^2*mu^4*Pi + 
       (48*I)*CA*CF*mt^2*mu^4*Pi - (72*I)*CF^2*mt^2*mu^4*Pi - 
       (108*I)*CA^2*mu^5*Pi - (12*I)*CA*CF*mu^5*Pi + (72*I)*CF^2*mu^5*Pi - 
       (108*I)*CA^2*mt*mu^5*Pi + (120*I)*CA*CF*mt*mu^5*Pi - 
       (36*I)*CF^2*mt*mu^5*Pi - (132*I)*CA*CF*mu^6*Pi + 
       (108*I)*CF^2*mu^6*Pi + 72*CA^2*mt^2*mu^2*Pi^2 - 
       135*CA*CF*mt^2*mu^2*Pi^2 - 18*CF^2*mt^2*mu^2*Pi^2 + 
       72*CA^2*mt^3*mu^2*Pi^2 - 135*CA*CF*mt^3*mu^2*Pi^2 - 
       18*CF^2*mt^3*mu^2*Pi^2 + 144*CA^2*mt^2*mu^3*Pi^2 - 
       270*CA*CF*mt^2*mu^3*Pi^2 - 36*CF^2*mt^2*mu^3*Pi^2 + 
       72*CA^2*mt^3*mu^3*Pi^2 - 135*CA*CF*mt^3*mu^3*Pi^2 - 
       18*CF^2*mt^3*mu^3*Pi^2 + 72*CA^2*mu^4*Pi^2 - 135*CA*CF*mu^4*Pi^2 - 
       18*CF^2*mu^4*Pi^2 + 72*CA^2*mt*mu^4*Pi^2 - 135*CA*CF*mt*mu^4*Pi^2 - 
       18*CF^2*mt*mu^4*Pi^2 + 72*CA^2*mt^2*mu^4*Pi^2 - 
       135*CA*CF*mt^2*mu^4*Pi^2 - 18*CF^2*mt^2*mu^4*Pi^2 + 
       144*CA^2*mu^5*Pi^2 - 270*CA*CF*mu^5*Pi^2 - 36*CF^2*mu^5*Pi^2 + 
       72*CA^2*mt*mu^5*Pi^2 - 135*CA*CF*mt*mu^5*Pi^2 - 18*CF^2*mt*mu^5*Pi^2 + 
       72*CA^2*mu^6*Pi^2 - 135*CA*CF*mu^6*Pi^2 - 18*CF^2*mu^6*Pi^2)*q2)/
     (mu^2*(1 + mu)*(1 + mt + mu)^2) + 
   (CA^2*CF^2*(mt^2 + mu^2)*q2*G[-1, 0, mu])/(8*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*G[0, -1, mu])/(8*(1 + mt + mu)) - 
   (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, 0, mu])/(8*(1 + mt + mu)) + 
   (CA*CF^2*(mt - I*mu)*(mt + I*mu)*(-22*CA + 9*CF - (6*I)*CA*Pi + 
      (6*I)*CF*Pi)*q2*Log[q2])/(24*(1 + mt + mu)) - 
   (CA*CF^2*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^2)/(16*(1 + mt + mu))) + 
 G[0, 0, mt]*((CA*CF*(-36*CA^2*mt + 36*CA*CF*mt - 608*CA^2*mt^2 + 
      324*CA*CF*mt^2 - 36*CA^2*mu - 36*CA*CF*mu + 72*CF^2*mu - 
      72*CA^2*mt*mu + 72*CF^2*mt*mu - 608*CA^2*mu^2 + 252*CA*CF*mu^2 + 
      72*CF^2*mu^2 - (264*I)*CA^2*mt^2*Pi + (372*I)*CA*CF*mt^2*Pi - 
      (48*I)*CA^2*mu^2*Pi - (60*I)*CA*CF*mu^2*Pi + (216*I)*CF^2*mu^2*Pi + 
      165*CA^2*mt^2*Pi^2 - 342*CA*CF*mt^2*Pi^2 + 96*CF^2*mt^2*Pi^2 + 
      165*CA^2*mu^2*Pi^2 - 342*CA*CF*mu^2*Pi^2 + 96*CF^2*mu^2*Pi^2)*q2)/
    (576*(1 + mt + mu)) - (CA*(CA - 2*CF)*(5*CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[0, 0, mu])/(16*(1 + mt + mu)) + 
   (CA^2*CF*(mt - I*mu)*(mt + I*mu)*(22*CA - 9*CF - (3*I)*CA*Pi + 
      (6*I)*CF*Pi)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA^2*CF*(3*CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
 G[0, 0, mu]*((CA*CF*(-36*CA^2*mt - 36*CA*CF*mt + 72*CF^2*mt - 
      608*CA^2*mt^2 + 252*CA*CF*mt^2 + 72*CF^2*mt^2 - 36*CA^2*mu + 
      36*CA*CF*mu - 72*CA^2*mt*mu + 72*CF^2*mt*mu - 608*CA^2*mu^2 + 
      324*CA*CF*mu^2 - (48*I)*CA^2*mt^2*Pi - (60*I)*CA*CF*mt^2*Pi + 
      (216*I)*CF^2*mt^2*Pi - (264*I)*CA^2*mu^2*Pi + (372*I)*CA*CF*mu^2*Pi + 
      165*CA^2*mt^2*Pi^2 - 342*CA*CF*mt^2*Pi^2 + 96*CF^2*mt^2*Pi^2 + 
      165*CA^2*mu^2*Pi^2 - 342*CA*CF*mu^2*Pi^2 + 96*CF^2*mu^2*Pi^2)*q2)/
    (576*(1 + mt + mu)) + (CA*CF*(3*CA^2 - 8*CA*CF + 8*CF^2)*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, mt])/(16*(1 + mt + mu)) + 
   (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*G[-1 - mu, 0, mt])/
    (16*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, mt])/(16*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, mt])/(8*(1 + mt + mu)) + 
   (CA^2*CF*(mt - I*mu)*(mt + I*mu)*(22*CA - 9*CF - (3*I)*CA*Pi + 
      (6*I)*CF*Pi)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA^2*CF*(3*CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
 nf^2*(-1/324*(CA*CF*(mt - I*mu)*(mt + I*mu)*(-5*I + 3*Pi)^2*q2)/
     (1 + mt + mu) + (CA*CF*(mt^2 + mu^2)*q2*G[-1, -1, mu])/
    (18*(1 + mt + mu)) + (CA*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, mt])/
    (18*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*((-I)*mt + mu)*(-5*I + 3*Pi)*q2*
     Log[q2])/(54*(1 + mt + mu)) + (CA*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (36*(1 + mt + mu)) + G[-1 - mu, mt]*
    ((CA*CF*(mt - I*mu)*((-I)*mt + mu)*(-5*I + 3*Pi)*q2)/(54*(1 + mt + mu)) + 
     (CA*CF*(mt^2 + mu^2)*q2*Log[q2])/(18*(1 + mt + mu))) + 
   G[-1, mu]*((CA*CF*(mt - I*mu)*((-I)*mt + mu)*(-5*I + 3*Pi)*q2)/
      (54*(1 + mt + mu)) + (CA*CF*(mt^2 + mu^2)*q2*G[-1 - mu, mt])/
      (18*(1 + mt + mu)) + (CA*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (18*(1 + mt + mu)))) + 
 G[-mu, mt]*((3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1, -1, mu])/
    (8*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-1, -1, 0, mu])/
    (4*(1 + mt + mu)) + (CA^3*CF*(mt^2 + mu^2)*q2*G[-1, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-1, 0, 0, mu])/
    (8*(1 + mt + mu)) + (CA^3*CF*(mt^2 + mu^2)*q2*G[0, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[0, -1, 0, mu])/
    (8*(1 + mt + mu)) - (5*CA^3*CF*(mt^2 + mu^2)*q2*G[0, 0, -1, mu])/
    (8*(1 + mt + mu)) + G[-1, 0, mu]*
    ((CA^2*CF*(3*CF*mt^2 - CA*mt*mu + 4*CF*mt*mu - CA*mu^2 + CF*mu^2 + 
        (2*I)*CA*mt^2*Pi + (2*I)*CA*mu^2*Pi)*q2)/(16*(1 + mt + mu)) - 
     (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
   G[0, -1, mu]*((CA^2*CF*(28*CA*mt^2 - 15*CF*mt^2 + 9*CA*mt*mu - 
        36*CF*mt*mu + 25*CA*mu^2 - 21*CF*mu^2 + (6*I)*CA*mt^2*Pi + 
        (6*I)*CA*mu^2*Pi)*q2)/(48*(1 + mt + mu)) - 
     (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
   G[-1, -1, mu]*((CA^2*CF*(mt - I*mu)*((-I)*mt + mu)*
       ((-11*I)*CA + (6*I)*CF + 6*CA*Pi - 4*CF*Pi)*q2)/(8*(1 + mt + mu)) + 
     (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu)))) + 
 (CA*CF*q2*Log[q2]*(-792*CA^2*mt + 1116*CA*CF*mt - 324*CF^2*mt - 
    9156*CA^2*mt^2 + 12110*CA*CF*mt^2 - 2754*CF^2*mt^2 - 792*CA^2*mu + 
    1116*CA*CF*mu - 324*CF^2*mu - 1584*CA^2*mt*mu + 2232*CA*CF*mt*mu - 
    648*CF^2*mt*mu - 9156*CA^2*mu^2 + 12110*CA*CF*mu^2 - 2754*CF^2*mu^2 - 
    (108*I)*CA^2*mt*Pi + (324*I)*CA*CF*mt*Pi - (216*I)*CF^2*mt*Pi - 
    (4728*I)*CA^2*mt^2*Pi + (8184*I)*CA*CF*mt^2*Pi - (2916*I)*CF^2*mt^2*Pi - 
    (108*I)*CA^2*mu*Pi + (324*I)*CA*CF*mu*Pi - (216*I)*CF^2*mu*Pi - 
    (216*I)*CA^2*mt*mu*Pi + (648*I)*CA*CF*mt*mu*Pi - (432*I)*CF^2*mt*mu*Pi - 
    (4728*I)*CA^2*mu^2*Pi + (8184*I)*CA*CF*mu^2*Pi - (2916*I)*CF^2*mu^2*Pi + 
    1353*CA^2*mt^2*Pi^2 - 3567*CA*CF*mt^2*Pi^2 + 1350*CF^2*mt^2*Pi^2 + 
    1353*CA^2*mu^2*Pi^2 - 3567*CA*CF*mu^2*Pi^2 + 1350*CF^2*mu^2*Pi^2 + 
    (171*I)*CA^2*mt^2*Pi^3 - (648*I)*CA*CF*mt^2*Pi^3 + 
    (612*I)*CF^2*mt^2*Pi^3 + (171*I)*CA^2*mu^2*Pi^3 - 
    (648*I)*CA*CF*mu^2*Pi^3 + (612*I)*CF^2*mu^2*Pi^3 - 
    108*CA^2*mt^2*Zeta[3] - 2808*CA*CF*mt^2*Zeta[3] + 
    2592*CF^2*mt^2*Zeta[3] - 108*CA^2*mu^2*Zeta[3] - 
    2808*CA*CF*mu^2*Zeta[3] + 2592*CF^2*mu^2*Zeta[3]))/(1728*(1 + mt + mu)) - 
 (CA*CF*q2*(-357120*CA^2*mt^3*mu + 529920*CA*CF*mt^3*mu - 
    129600*CF^2*mt^3*mu - 3478080*CA^2*mt^4*mu + 4070180*CA*CF*mt^4*mu - 
    931500*CF^2*mt^4*mu - 8291520*CA^2*mt^5*mu + 9031020*CA*CF*mt^5*mu - 
    2016900*CF^2*mt^5*mu - 7577280*CA^2*mt^6*mu + 7971180*CA*CF*mt^6*mu - 
    1757700*CF^2*mt^6*mu - 2406720*CA^2*mt^7*mu + 2480420*CA*CF*mt^7*mu - 
    542700*CF^2*mt^7*mu - 852480*CA^2*mt^2*mu^2 + 1059840*CA*CF*mt^2*mu^2 - 
    259200*CF^2*mt^2*mu^2 - 6888000*CA^2*mt^3*mu^2 + 
    8309540*CA*CF*mt^3*mu^2 - 1968300*CF^2*mt^3*mu^2 - 
    22412160*CA^2*mt^4*mu^2 + 25480920*CA*CF*mt^4*mu^2 - 
    5848200*CF^2*mt^4*mu^2 - 32383680*CA^2*mt^5*mu^2 + 
    35233420*CA*CF*mt^5*mu^2 - 7913700*CF^2*mt^5*mu^2 - 
    20820480*CA^2*mt^6*mu^2 + 21963040*CA*CF*mt^6*mu^2 - 
    4860000*CF^2*mt^6*mu^2 - 4813440*CA^2*mt^7*mu^2 + 
    4960840*CA*CF*mt^7*mu^2 - 1085400*CF^2*mt^7*mu^2 - 357120*CA^2*mt*mu^3 + 
    529920*CA*CF*mt*mu^3 - 129600*CF^2*mt*mu^3 - 6888000*CA^2*mt^2*mu^3 + 
    8309540*CA*CF*mt^2*mu^3 - 1968300*CF^2*mt^2*mu^3 - 
    28517760*CA^2*mt^3*mu^3 + 32899800*CA*CF*mt^3*mu^3 - 
    7662600*CF^2*mt^3*mu^3 - 51895680*CA^2*mt^4*mu^3 + 
    58042360*CA*CF*mt^4*mu^3 - 13300200*CF^2*mt^4*mu^3 - 
    46411200*CA^2*mt^5*mu^3 + 50454300*CA*CF*mt^5*mu^3 - 
    11380500*CF^2*mt^5*mu^3 - 18909120*CA^2*mt^6*mu^3 + 
    20012540*CA*CF*mt^6*mu^3 - 4446900*CF^2*mt^6*mu^3 - 
    2406720*CA^2*mt^7*mu^3 + 2480420*CA*CF*mt^7*mu^3 - 
    542700*CF^2*mt^7*mu^3 - 3478080*CA^2*mt*mu^4 + 4070180*CA*CF*mt*mu^4 - 
    931500*CF^2*mt*mu^4 - 22412160*CA^2*mt^2*mu^4 + 
    25480920*CA*CF*mt^2*mu^4 - 5848200*CF^2*mt^2*mu^4 - 
    51895680*CA^2*mt^3*mu^4 + 58042360*CA*CF*mt^3*mu^4 - 
    13300200*CF^2*mt^3*mu^4 - 56133120*CA^2*mt^4*mu^4 + 
    61943360*CA*CF*mt^4*mu^4 - 14126400*CF^2*mt^4*mu^4 - 
    28837440*CA^2*mt^5*mu^4 + 31332420*CA*CF*mt^5*mu^4 - 
    7087500*CF^2*mt^5*mu^4 - 5665920*CA^2*mt^6*mu^4 + 
    6020680*CA*CF*mt^6*mu^4 - 1344600*CF^2*mt^6*mu^4 - 8291520*CA^2*mt*mu^5 + 
    9031020*CA*CF*mt*mu^5 - 2016900*CF^2*mt*mu^5 - 32383680*CA^2*mt^2*mu^5 + 
    35233420*CA*CF*mt^2*mu^5 - 7913700*CF^2*mt^2*mu^5 - 
    46411200*CA^2*mt^3*mu^5 + 50454300*CA*CF*mt^3*mu^5 - 
    11380500*CF^2*mt^3*mu^5 - 28837440*CA^2*mt^4*mu^5 + 
    31332420*CA*CF*mt^4*mu^5 - 7087500*CF^2*mt^4*mu^5 - 
    6518400*CA^2*mt^5*mu^5 + 7080520*CA*CF*mt^5*mu^5 - 
    1603800*CF^2*mt^5*mu^5 - 7577280*CA^2*mt*mu^6 + 7971180*CA*CF*mt*mu^6 - 
    1757700*CF^2*mt*mu^6 - 20820480*CA^2*mt^2*mu^6 + 
    21963040*CA*CF*mt^2*mu^6 - 4860000*CF^2*mt^2*mu^6 - 
    18909120*CA^2*mt^3*mu^6 + 20012540*CA*CF*mt^3*mu^6 - 
    4446900*CF^2*mt^3*mu^6 - 5665920*CA^2*mt^4*mu^6 + 
    6020680*CA*CF*mt^4*mu^6 - 1344600*CF^2*mt^4*mu^6 - 2406720*CA^2*mt*mu^7 + 
    2480420*CA*CF*mt*mu^7 - 542700*CF^2*mt*mu^7 - 4813440*CA^2*mt^2*mu^7 + 
    4960840*CA*CF*mt^2*mu^7 - 1085400*CF^2*mt^2*mu^7 - 
    2406720*CA^2*mt^3*mu^7 + 2480420*CA*CF*mt^3*mu^7 - 
    542700*CF^2*mt^3*mu^7 + (19440*I)*CA^2*mt^4*Pi + 
    (58320*I)*CA*CF*mt^4*Pi - (64800*I)*CF^2*mt^4*Pi + 
    (77760*I)*CA^2*mt^5*Pi + (233280*I)*CA*CF*mt^5*Pi - 
    (259200*I)*CF^2*mt^5*Pi + (116640*I)*CA^2*mt^6*Pi + 
    (349920*I)*CA*CF*mt^6*Pi - (388800*I)*CF^2*mt^6*Pi + 
    (77760*I)*CA^2*mt^7*Pi + (233280*I)*CA*CF*mt^7*Pi - 
    (259200*I)*CF^2*mt^7*Pi + (19440*I)*CA^2*mt^8*Pi + 
    (58320*I)*CA*CF*mt^8*Pi - (64800*I)*CF^2*mt^8*Pi - 
    (38880*I)*CA^2*mt^3*mu*Pi - (4320*I)*CA*CF*mt^3*mu*Pi + 
    (38880*I)*CF^2*mt^3*mu*Pi - (1275360*I)*CA^2*mt^4*mu*Pi + 
    (1574160*I)*CA*CF*mt^4*mu*Pi - (473040*I)*CF^2*mt^4*mu*Pi - 
    (3553920*I)*CA^2*mt^5*mu*Pi + (4865040*I)*CA*CF*mt^5*mu*Pi - 
    (1782000*I)*CF^2*mt^5*mu*Pi - (3398400*I)*CA^2*mt^6*mu*Pi + 
    (5106960*I)*CA*CF*mt^6*mu*Pi - (2118960*I)*CF^2*mt^6*mu*Pi - 
    (1042080*I)*CA^2*mt^7*mu*Pi + (1937040*I)*CA*CF*mt^7*mu*Pi - 
    (978480*I)*CF^2*mt^7*mu*Pi + (38880*I)*CA^2*mt^8*mu*Pi + 
    (116640*I)*CA*CF*mt^8*mu*Pi - (129600*I)*CF^2*mt^8*mu*Pi - 
    (116640*I)*CA^2*mt^2*mu^2*Pi - (125280*I)*CA*CF*mt^2*mu^2*Pi + 
    (207360*I)*CF^2*mt^2*mu^2*Pi - (1819680*I)*CA^2*mt^3*mu^2*Pi + 
    (615120*I)*CA*CF*mt^3*mu^2*Pi + (900720*I)*CF^2*mt^3*mu^2*Pi - 
    (8313120*I)*CA^2*mt^4*mu^2*Pi + (6861600*I)*CA*CF*mt^4*mu^2*Pi + 
    (259200*I)*CF^2*mt^4*mu^2*Pi - (13990080*I)*CA^2*mt^5*mu^2*Pi + 
    (14283120*I)*CA*CF*mt^5*mu^2*Pi - (2183760*I)*CF^2*mt^5*mu^2*Pi - 
    (9716880*I)*CA^2*mt^6*mu^2*Pi + (11126640*I)*CA*CF*mt^6*mu^2*Pi - 
    (2643840*I)*CF^2*mt^6*mu^2*Pi - (2317440*I)*CA^2*mt^7*mu^2*Pi + 
    (3023040*I)*CA*CF*mt^7*mu^2*Pi - (959040*I)*CF^2*mt^7*mu^2*Pi + 
    (19440*I)*CA^2*mt^8*mu^2*Pi + (58320*I)*CA*CF*mt^8*mu^2*Pi - 
    (64800*I)*CF^2*mt^8*mu^2*Pi - (38880*I)*CA^2*mt*mu^3*Pi - 
    (4320*I)*CA*CF*mt*mu^3*Pi + (38880*I)*CF^2*mt*mu^3*Pi - 
    (1819680*I)*CA^2*mt^2*mu^3*Pi + (615120*I)*CA*CF*mt^2*mu^3*Pi + 
    (900720*I)*CF^2*mt^2*mu^3*Pi - (9285120*I)*CA^2*mt^3*mu^3*Pi + 
    (4692960*I)*CA*CF*mt^3*mu^3*Pi + (3304800*I)*CF^2*mt^3*mu^3*Pi - 
    (19643520*I)*CA^2*mt^4*mu^3*Pi + (13368000*I)*CA*CF*mt^4*mu^3*Pi + 
    (3836160*I)*CF^2*mt^4*mu^3*Pi - (19713600*I)*CA^2*mt^5*mu^3*Pi + 
    (16458480*I)*CA*CF*mt^5*mu^3*Pi + (926640*I)*CF^2*mt^5*mu^3*Pi - 
    (8772000*I)*CA^2*mt^6*mu^3*Pi + (8483280*I)*CA*CF*mt^6*mu^3*Pi - 
    (706320*I)*CF^2*mt^6*mu^3*Pi - (1197600*I)*CA^2*mt^7*mu^3*Pi + 
    (1319280*I)*CA*CF*mt^7*mu^3*Pi - (239760*I)*CF^2*mt^7*mu^3*Pi + 
    (19440*I)*CA^2*mu^4*Pi + (58320*I)*CA*CF*mu^4*Pi - 
    (64800*I)*CF^2*mu^4*Pi - (1275360*I)*CA^2*mt*mu^4*Pi + 
    (1574160*I)*CA*CF*mt*mu^4*Pi - (473040*I)*CF^2*mt*mu^4*Pi - 
    (8313120*I)*CA^2*mt^2*mu^4*Pi + (6861600*I)*CA*CF*mt^2*mu^4*Pi + 
    (259200*I)*CF^2*mt^2*mu^4*Pi - (19643520*I)*CA^2*mt^3*mu^4*Pi + 
    (13368000*I)*CA*CF*mt^3*mu^4*Pi + (3836160*I)*CF^2*mt^3*mu^4*Pi - 
    (22116480*I)*CA^2*mt^4*mu^4*Pi + (14421120*I)*CA*CF*mt^4*mu^4*Pi + 
    (5313600*I)*CF^2*mt^4*mu^4*Pi - (12061440*I)*CA^2*mt^5*mu^4*Pi + 
    (8512560*I)*CA*CF*mt^5*mu^4*Pi + (2352240*I)*CF^2*mt^5*mu^4*Pi - 
    (2570160*I)*CA^2*mt^6*mu^4*Pi + (2113680*I)*CA*CF*mt^6*mu^4*Pi + 
    (207360*I)*CF^2*mt^6*mu^4*Pi + (77760*I)*CA^2*mu^5*Pi + 
    (233280*I)*CA*CF*mu^5*Pi - (259200*I)*CF^2*mu^5*Pi - 
    (3553920*I)*CA^2*mt*mu^5*Pi + (4865040*I)*CA*CF*mt*mu^5*Pi - 
    (1782000*I)*CF^2*mt*mu^5*Pi - (13990080*I)*CA^2*mt^2*mu^5*Pi + 
    (14283120*I)*CA*CF*mt^2*mu^5*Pi - (2183760*I)*CF^2*mt^2*mu^5*Pi - 
    (19713600*I)*CA^2*mt^3*mu^5*Pi + (16458480*I)*CA*CF*mt^3*mu^5*Pi + 
    (926640*I)*CF^2*mt^3*mu^5*Pi - (12061440*I)*CA^2*mt^4*mu^5*Pi + 
    (8512560*I)*CA*CF*mt^4*mu^5*Pi + (2352240*I)*CF^2*mt^4*mu^5*Pi - 
    (2706240*I)*CA^2*mt^5*mu^5*Pi + (1705440*I)*CA*CF*mt^5*mu^5*Pi + 
    (764640*I)*CF^2*mt^5*mu^5*Pi + (116640*I)*CA^2*mu^6*Pi + 
    (349920*I)*CA*CF*mu^6*Pi - (388800*I)*CF^2*mu^6*Pi - 
    (3398400*I)*CA^2*mt*mu^6*Pi + (5106960*I)*CA*CF*mt*mu^6*Pi - 
    (2118960*I)*CF^2*mt*mu^6*Pi - (9716880*I)*CA^2*mt^2*mu^6*Pi + 
    (11126640*I)*CA*CF*mt^2*mu^6*Pi - (2643840*I)*CF^2*mt^2*mu^6*Pi - 
    (8772000*I)*CA^2*mt^3*mu^6*Pi + (8483280*I)*CA*CF*mt^3*mu^6*Pi - 
    (706320*I)*CF^2*mt^3*mu^6*Pi - (2570160*I)*CA^2*mt^4*mu^6*Pi + 
    (2113680*I)*CA*CF*mt^4*mu^6*Pi + (207360*I)*CF^2*mt^4*mu^6*Pi + 
    (77760*I)*CA^2*mu^7*Pi + (233280*I)*CA*CF*mu^7*Pi - 
    (259200*I)*CF^2*mu^7*Pi - (1042080*I)*CA^2*mt*mu^7*Pi + 
    (1937040*I)*CA*CF*mt*mu^7*Pi - (978480*I)*CF^2*mt*mu^7*Pi - 
    (2317440*I)*CA^2*mt^2*mu^7*Pi + (3023040*I)*CA*CF*mt^2*mu^7*Pi - 
    (959040*I)*CF^2*mt^2*mu^7*Pi - (1197600*I)*CA^2*mt^3*mu^7*Pi + 
    (1319280*I)*CA*CF*mt^3*mu^7*Pi - (239760*I)*CF^2*mt^3*mu^7*Pi + 
    (19440*I)*CA^2*mu^8*Pi + (58320*I)*CA*CF*mu^8*Pi - 
    (64800*I)*CF^2*mu^8*Pi + (38880*I)*CA^2*mt*mu^8*Pi + 
    (116640*I)*CA*CF*mt*mu^8*Pi - (129600*I)*CF^2*mt*mu^8*Pi + 
    (19440*I)*CA^2*mt^2*mu^8*Pi + (58320*I)*CA*CF*mt^2*mu^8*Pi - 
    (64800*I)*CF^2*mt^2*mu^8*Pi - 5400*CA^2*mt^3*mu*Pi^2 - 
    27000*CA*CF*mt^3*mu*Pi^2 + 32400*CF^2*mt^3*mu*Pi^2 + 
    420060*CA^2*mt^4*mu*Pi^2 - 951360*CA*CF*mt^4*mu*Pi^2 + 
    371520*CF^2*mt^4*mu*Pi^2 + 1292580*CA^2*mt^5*mu*Pi^2 - 
    2692080*CA*CF*mt^5*mu*Pi^2 + 920160*CF^2*mt^5*mu*Pi^2 + 
    1303380*CA^2*mt^6*mu*Pi^2 - 2638080*CA*CF*mt^6*mu*Pi^2 + 
    855360*CF^2*mt^6*mu*Pi^2 + 436260*CA^2*mt^7*mu*Pi^2 - 
    870360*CA*CF*mt^7*mu*Pi^2 + 274320*CF^2*mt^7*mu*Pi^2 - 
    10800*CA^2*mt^2*mu^2*Pi^2 - 54000*CA*CF*mt^2*mu^2*Pi^2 + 
    64800*CF^2*mt^2*mu^2*Pi^2 + 376860*CA^2*mt^3*mu^2*Pi^2 - 
    1124160*CA*CF*mt^3*mu^2*Pi^2 + 587520*CF^2*mt^3*mu^2*Pi^2 + 
    2507400*CA^2*mt^4*mu^2*Pi^2 - 5593680*CA*CF*mt^4*mu^2*Pi^2 + 
    2095200*CF^2*mt^4*mu^2*Pi^2 + 4713540*CA^2*mt^5*mu^2*Pi^2 - 
    9771600*CA*CF*mt^5*mu^2*Pi^2 + 3235680*CF^2*mt^5*mu^2*Pi^2 + 
    3466320*CA^2*mt^6*mu^2*Pi^2 - 6988800*CA*CF*mt^6*mu^2*Pi^2 + 
    2211840*CF^2*mt^6*mu^2*Pi^2 + 872520*CA^2*mt^7*mu^2*Pi^2 - 
    1740720*CA*CF*mt^7*mu^2*Pi^2 + 548640*CF^2*mt^7*mu^2*Pi^2 - 
    5400*CA^2*mt*mu^3*Pi^2 - 27000*CA*CF*mt*mu^3*Pi^2 + 
    32400*CF^2*mt*mu^3*Pi^2 + 376860*CA^2*mt^2*mu^3*Pi^2 - 
    1124160*CA*CF*mt^2*mu^3*Pi^2 + 587520*CF^2*mt^2*mu^3*Pi^2 + 
    2429640*CA^2*mt^3*mu^3*Pi^2 - 5803200*CA*CF*mt^3*mu^3*Pi^2 + 
    2350080*CF^2*mt^3*mu^3*Pi^2 + 5852760*CA^2*mt^4*mu^3*Pi^2 - 
    12651600*CA*CF*mt^4*mu^3*Pi^2 + 4367520*CF^2*mt^4*mu^3*Pi^2 + 
    6389460*CA^2*mt^5*mu^3*Pi^2 - 13132080*CA*CF*mt^5*mu^3*Pi^2 + 
    4151520*CF^2*mt^5*mu^3*Pi^2 + 3020340*CA^2*mt^6*mu^3*Pi^2 - 
    6056880*CA*CF*mt^6*mu^3*Pi^2 + 1853280*CF^2*mt^6*mu^3*Pi^2 + 
    436260*CA^2*mt^7*mu^3*Pi^2 - 870360*CA*CF*mt^7*mu^3*Pi^2 + 
    274320*CF^2*mt^7*mu^3*Pi^2 + 420060*CA^2*mt*mu^4*Pi^2 - 
    951360*CA*CF*mt*mu^4*Pi^2 + 371520*CF^2*mt*mu^4*Pi^2 + 
    2507400*CA^2*mt^2*mu^4*Pi^2 - 5593680*CA*CF*mt^2*mu^4*Pi^2 + 
    2095200*CF^2*mt^2*mu^4*Pi^2 + 5852760*CA^2*mt^3*mu^4*Pi^2 - 
    12651600*CA*CF*mt^3*mu^4*Pi^2 + 4367520*CF^2*mt^3*mu^4*Pi^2 + 
    6718800*CA^2*mt^4*mu^4*Pi^2 - 14027280*CA*CF*mt^4*mu^4*Pi^2 + 
    4428000*CF^2*mt^4*mu^4*Pi^2 + 3810780*CA^2*mt^5*mu^4*Pi^2 - 
    7724160*CA*CF*mt^5*mu^4*Pi^2 + 2280960*CF^2*mt^5*mu^4*Pi^2 + 
    857400*CA^2*mt^6*mu^4*Pi^2 - 1706160*CA*CF*mt^6*mu^4*Pi^2 + 
    496800*CF^2*mt^6*mu^4*Pi^2 + 1292580*CA^2*mt*mu^5*Pi^2 - 
    2692080*CA*CF*mt*mu^5*Pi^2 + 920160*CF^2*mt*mu^5*Pi^2 + 
    4713540*CA^2*mt^2*mu^5*Pi^2 - 9771600*CA*CF*mt^2*mu^5*Pi^2 + 
    3235680*CF^2*mt^2*mu^5*Pi^2 + 6389460*CA^2*mt^3*mu^5*Pi^2 - 
    13132080*CA*CF*mt^3*mu^5*Pi^2 + 4151520*CF^2*mt^3*mu^5*Pi^2 + 
    3810780*CA^2*mt^4*mu^5*Pi^2 - 7724160*CA*CF*mt^4*mu^5*Pi^2 + 
    2280960*CF^2*mt^4*mu^5*Pi^2 + 842280*CA^2*mt^5*mu^5*Pi^2 - 
    1671600*CA*CF*mt^5*mu^5*Pi^2 + 444960*CF^2*mt^5*mu^5*Pi^2 + 
    1303380*CA^2*mt*mu^6*Pi^2 - 2638080*CA*CF*mt*mu^6*Pi^2 + 
    855360*CF^2*mt*mu^6*Pi^2 + 3466320*CA^2*mt^2*mu^6*Pi^2 - 
    6988800*CA*CF*mt^2*mu^6*Pi^2 + 2211840*CF^2*mt^2*mu^6*Pi^2 + 
    3020340*CA^2*mt^3*mu^6*Pi^2 - 6056880*CA*CF*mt^3*mu^6*Pi^2 + 
    1853280*CF^2*mt^3*mu^6*Pi^2 + 857400*CA^2*mt^4*mu^6*Pi^2 - 
    1706160*CA*CF*mt^4*mu^6*Pi^2 + 496800*CF^2*mt^4*mu^6*Pi^2 + 
    436260*CA^2*mt*mu^7*Pi^2 - 870360*CA*CF*mt*mu^7*Pi^2 + 
    274320*CF^2*mt*mu^7*Pi^2 + 872520*CA^2*mt^2*mu^7*Pi^2 - 
    1740720*CA*CF*mt^2*mu^7*Pi^2 + 548640*CF^2*mt^2*mu^7*Pi^2 + 
    436260*CA^2*mt^3*mu^7*Pi^2 - 870360*CA*CF*mt^3*mu^7*Pi^2 + 
    274320*CF^2*mt^3*mu^7*Pi^2 + (93240*I)*CA^2*mt^4*mu*Pi^3 - 
    (212760*I)*CA*CF*mt^4*mu*Pi^3 + (84240*I)*CF^2*mt^4*mu*Pi^3 + 
    (279720*I)*CA^2*mt^5*mu*Pi^3 - (638280*I)*CA*CF*mt^5*mu*Pi^3 + 
    (252720*I)*CF^2*mt^5*mu*Pi^3 + (279720*I)*CA^2*mt^6*mu*Pi^3 - 
    (638280*I)*CA*CF*mt^6*mu*Pi^3 + (252720*I)*CF^2*mt^6*mu*Pi^3 + 
    (93240*I)*CA^2*mt^7*mu*Pi^3 - (212760*I)*CA*CF*mt^7*mu*Pi^3 + 
    (84240*I)*CF^2*mt^7*mu*Pi^3 + (93240*I)*CA^2*mt^3*mu^2*Pi^3 - 
    (212760*I)*CA*CF*mt^3*mu^2*Pi^3 + (84240*I)*CF^2*mt^3*mu^2*Pi^3 + 
    (550800*I)*CA^2*mt^4*mu^2*Pi^3 - (1250640*I)*CA*CF*mt^4*mu^2*Pi^3 + 
    (488160*I)*CF^2*mt^4*mu^2*Pi^3 + (1008360*I)*CA^2*mt^5*mu^2*Pi^3 - 
    (2288520*I)*CA*CF*mt^5*mu^2*Pi^3 + (892080*I)*CF^2*mt^5*mu^2*Pi^3 + 
    (737280*I)*CA^2*mt^6*mu^2*Pi^3 - (1676160*I)*CA*CF*mt^6*mu^2*Pi^3 + 
    (656640*I)*CF^2*mt^6*mu^2*Pi^3 + (186480*I)*CA^2*mt^7*mu^2*Pi^3 - 
    (425520*I)*CA*CF*mt^7*mu^2*Pi^3 + (168480*I)*CF^2*mt^7*mu^2*Pi^3 + 
    (93240*I)*CA^2*mt^2*mu^3*Pi^3 - (212760*I)*CA*CF*mt^2*mu^3*Pi^3 + 
    (84240*I)*CF^2*mt^2*mu^3*Pi^3 + (542160*I)*CA^2*mt^3*mu^3*Pi^3 - 
    (1224720*I)*CA*CF*mt^3*mu^3*Pi^3 + (470880*I)*CF^2*mt^3*mu^3*Pi^3 + 
    (1231920*I)*CA^2*mt^4*mu^3*Pi^3 - (2758320*I)*CA*CF*mt^4*mu^3*Pi^3 + 
    (1032480*I)*CF^2*mt^4*mu^3*Pi^3 + (1312200*I)*CA^2*mt^5*mu^3*Pi^3 - 
    (2932200*I)*CA*CF*mt^5*mu^3*Pi^3 + (1090800*I)*CF^2*mt^5*mu^3*Pi^3 + 
    (620280*I)*CA^2*mt^6*mu^3*Pi^3 - (1392120*I)*CA*CF*mt^6*mu^3*Pi^3 + 
    (524880*I)*CF^2*mt^6*mu^3*Pi^3 + (91080*I)*CA^2*mt^7*mu^3*Pi^3 - 
    (206280*I)*CA*CF*mt^7*mu^3*Pi^3 + (79920*I)*CF^2*mt^7*mu^3*Pi^3 + 
    (93240*I)*CA^2*mt*mu^4*Pi^3 - (212760*I)*CA*CF*mt*mu^4*Pi^3 + 
    (84240*I)*CF^2*mt*mu^4*Pi^3 + (550800*I)*CA^2*mt^2*mu^4*Pi^3 - 
    (1250640*I)*CA*CF*mt^2*mu^4*Pi^3 + (488160*I)*CF^2*mt^2*mu^4*Pi^3 + 
    (1231920*I)*CA^2*mt^3*mu^4*Pi^3 - (2758320*I)*CA*CF*mt^3*mu^4*Pi^3 + 
    (1032480*I)*CF^2*mt^3*mu^4*Pi^3 + (1336320*I)*CA^2*mt^4*mu^4*Pi^3 - 
    (2937600*I)*CA*CF*mt^4*mu^4*Pi^3 + (1036800*I)*CF^2*mt^4*mu^4*Pi^3 + 
    (729000*I)*CA^2*mt^5*mu^4*Pi^3 - (1584360*I)*CA*CF*mt^5*mu^4*Pi^3 + 
    (537840*I)*CF^2*mt^5*mu^4*Pi^3 + (164880*I)*CA^2*mt^6*mu^4*Pi^3 - 
    (360720*I)*CA*CF*mt^6*mu^4*Pi^3 + (125280*I)*CF^2*mt^6*mu^4*Pi^3 + 
    (279720*I)*CA^2*mt*mu^5*Pi^3 - (638280*I)*CA*CF*mt*mu^5*Pi^3 + 
    (252720*I)*CF^2*mt*mu^5*Pi^3 + (1008360*I)*CA^2*mt^2*mu^5*Pi^3 - 
    (2288520*I)*CA*CF*mt^2*mu^5*Pi^3 + (892080*I)*CF^2*mt^2*mu^5*Pi^3 + 
    (1312200*I)*CA^2*mt^3*mu^5*Pi^3 - (2932200*I)*CA*CF*mt^3*mu^5*Pi^3 + 
    (1090800*I)*CF^2*mt^3*mu^5*Pi^3 + (729000*I)*CA^2*mt^4*mu^5*Pi^3 - 
    (1584360*I)*CA*CF*mt^4*mu^5*Pi^3 + (537840*I)*CF^2*mt^4*mu^5*Pi^3 + 
    (147600*I)*CA^2*mt^5*mu^5*Pi^3 - (308880*I)*CA*CF*mt^5*mu^5*Pi^3 + 
    (90720*I)*CF^2*mt^5*mu^5*Pi^3 + (279720*I)*CA^2*mt*mu^6*Pi^3 - 
    (638280*I)*CA*CF*mt*mu^6*Pi^3 + (252720*I)*CF^2*mt*mu^6*Pi^3 + 
    (737280*I)*CA^2*mt^2*mu^6*Pi^3 - (1676160*I)*CA*CF*mt^2*mu^6*Pi^3 + 
    (656640*I)*CF^2*mt^2*mu^6*Pi^3 + (620280*I)*CA^2*mt^3*mu^6*Pi^3 - 
    (1392120*I)*CA*CF*mt^3*mu^6*Pi^3 + (524880*I)*CF^2*mt^3*mu^6*Pi^3 + 
    (164880*I)*CA^2*mt^4*mu^6*Pi^3 - (360720*I)*CA*CF*mt^4*mu^6*Pi^3 + 
    (125280*I)*CF^2*mt^4*mu^6*Pi^3 + (93240*I)*CA^2*mt*mu^7*Pi^3 - 
    (212760*I)*CA*CF*mt*mu^7*Pi^3 + (84240*I)*CF^2*mt*mu^7*Pi^3 + 
    (186480*I)*CA^2*mt^2*mu^7*Pi^3 - (425520*I)*CA*CF*mt^2*mu^7*Pi^3 + 
    (168480*I)*CF^2*mt^2*mu^7*Pi^3 + (91080*I)*CA^2*mt^3*mu^7*Pi^3 - 
    (206280*I)*CA*CF*mt^3*mu^7*Pi^3 + (79920*I)*CF^2*mt^3*mu^7*Pi^3 + 
    7443*CA^2*mt^4*mu*Pi^4 - 21204*CA*CF*mt^4*mu*Pi^4 + 
    3564*CF^2*mt^4*mu*Pi^4 + 22329*CA^2*mt^5*mu*Pi^4 - 
    63612*CA*CF*mt^5*mu*Pi^4 + 10692*CF^2*mt^5*mu*Pi^4 + 
    22329*CA^2*mt^6*mu*Pi^4 - 63612*CA*CF*mt^6*mu*Pi^4 + 
    10692*CF^2*mt^6*mu*Pi^4 + 7443*CA^2*mt^7*mu*Pi^4 - 
    21204*CA*CF*mt^7*mu*Pi^4 + 3564*CF^2*mt^7*mu*Pi^4 + 
    7443*CA^2*mt^3*mu^2*Pi^4 - 21204*CA*CF*mt^3*mu^2*Pi^4 + 
    3564*CF^2*mt^3*mu^2*Pi^4 + 44658*CA^2*mt^4*mu^2*Pi^4 - 
    127224*CA*CF*mt^4*mu^2*Pi^4 + 21384*CF^2*mt^4*mu^2*Pi^4 + 
    81873*CA^2*mt^5*mu^2*Pi^4 - 233244*CA*CF*mt^5*mu^2*Pi^4 + 
    39204*CF^2*mt^5*mu^2*Pi^4 + 59544*CA^2*mt^6*mu^2*Pi^4 - 
    169632*CA*CF*mt^6*mu^2*Pi^4 + 28512*CF^2*mt^6*mu^2*Pi^4 + 
    14886*CA^2*mt^7*mu^2*Pi^4 - 42408*CA*CF*mt^7*mu^2*Pi^4 + 
    7128*CF^2*mt^7*mu^2*Pi^4 + 7443*CA^2*mt^2*mu^3*Pi^4 - 
    21204*CA*CF*mt^2*mu^3*Pi^4 + 3564*CF^2*mt^2*mu^3*Pi^4 + 
    44658*CA^2*mt^3*mu^3*Pi^4 - 127224*CA*CF*mt^3*mu^3*Pi^4 + 
    21384*CF^2*mt^3*mu^3*Pi^4 + 104202*CA^2*mt^4*mu^3*Pi^4 - 
    296856*CA*CF*mt^4*mu^3*Pi^4 + 49896*CF^2*mt^4*mu^3*Pi^4 + 
    111645*CA^2*mt^5*mu^3*Pi^4 - 318060*CA*CF*mt^5*mu^3*Pi^4 + 
    53460*CF^2*mt^5*mu^3*Pi^4 + 52101*CA^2*mt^6*mu^3*Pi^4 - 
    148428*CA*CF*mt^6*mu^3*Pi^4 + 24948*CF^2*mt^6*mu^3*Pi^4 + 
    7443*CA^2*mt^7*mu^3*Pi^4 - 21204*CA*CF*mt^7*mu^3*Pi^4 + 
    3564*CF^2*mt^7*mu^3*Pi^4 + 7443*CA^2*mt*mu^4*Pi^4 - 
    21204*CA*CF*mt*mu^4*Pi^4 + 3564*CF^2*mt*mu^4*Pi^4 + 
    44658*CA^2*mt^2*mu^4*Pi^4 - 127224*CA*CF*mt^2*mu^4*Pi^4 + 
    21384*CF^2*mt^2*mu^4*Pi^4 + 104202*CA^2*mt^3*mu^4*Pi^4 - 
    296856*CA*CF*mt^3*mu^4*Pi^4 + 49896*CF^2*mt^3*mu^4*Pi^4 + 
    119088*CA^2*mt^4*mu^4*Pi^4 - 339264*CA*CF*mt^4*mu^4*Pi^4 + 
    57024*CF^2*mt^4*mu^4*Pi^4 + 66987*CA^2*mt^5*mu^4*Pi^4 - 
    190836*CA*CF*mt^5*mu^4*Pi^4 + 32076*CF^2*mt^5*mu^4*Pi^4 + 
    14886*CA^2*mt^6*mu^4*Pi^4 - 42408*CA*CF*mt^6*mu^4*Pi^4 + 
    7128*CF^2*mt^6*mu^4*Pi^4 + 22329*CA^2*mt*mu^5*Pi^4 - 
    63612*CA*CF*mt*mu^5*Pi^4 + 10692*CF^2*mt*mu^5*Pi^4 + 
    81873*CA^2*mt^2*mu^5*Pi^4 - 233244*CA*CF*mt^2*mu^5*Pi^4 + 
    39204*CF^2*mt^2*mu^5*Pi^4 + 111645*CA^2*mt^3*mu^5*Pi^4 - 
    318060*CA*CF*mt^3*mu^5*Pi^4 + 53460*CF^2*mt^3*mu^5*Pi^4 + 
    66987*CA^2*mt^4*mu^5*Pi^4 - 190836*CA*CF*mt^4*mu^5*Pi^4 + 
    32076*CF^2*mt^4*mu^5*Pi^4 + 14886*CA^2*mt^5*mu^5*Pi^4 - 
    42408*CA*CF*mt^5*mu^5*Pi^4 + 7128*CF^2*mt^5*mu^5*Pi^4 + 
    22329*CA^2*mt*mu^6*Pi^4 - 63612*CA*CF*mt*mu^6*Pi^4 + 
    10692*CF^2*mt*mu^6*Pi^4 + 59544*CA^2*mt^2*mu^6*Pi^4 - 
    169632*CA*CF*mt^2*mu^6*Pi^4 + 28512*CF^2*mt^2*mu^6*Pi^4 + 
    52101*CA^2*mt^3*mu^6*Pi^4 - 148428*CA*CF*mt^3*mu^6*Pi^4 + 
    24948*CF^2*mt^3*mu^6*Pi^4 + 14886*CA^2*mt^4*mu^6*Pi^4 - 
    42408*CA*CF*mt^4*mu^6*Pi^4 + 7128*CF^2*mt^4*mu^6*Pi^4 + 
    7443*CA^2*mt*mu^7*Pi^4 - 21204*CA*CF*mt*mu^7*Pi^4 + 
    3564*CF^2*mt*mu^7*Pi^4 + 14886*CA^2*mt^2*mu^7*Pi^4 - 
    42408*CA*CF*mt^2*mu^7*Pi^4 + 7128*CF^2*mt^2*mu^7*Pi^4 + 
    7443*CA^2*mt^3*mu^7*Pi^4 - 21204*CA*CF*mt^3*mu^7*Pi^4 + 
    3564*CF^2*mt^3*mu^7*Pi^4 + 690480*CA^2*mt^4*mu*Zeta[3] - 
    1224000*CA*CF*mt^4*mu*Zeta[3] + 699840*CF^2*mt^4*mu*Zeta[3] + 
    2071440*CA^2*mt^5*mu*Zeta[3] - 3672000*CA*CF*mt^5*mu*Zeta[3] + 
    2099520*CF^2*mt^5*mu*Zeta[3] + 2071440*CA^2*mt^6*mu*Zeta[3] - 
    3672000*CA*CF*mt^6*mu*Zeta[3] + 2099520*CF^2*mt^6*mu*Zeta[3] + 
    690480*CA^2*mt^7*mu*Zeta[3] - 1224000*CA*CF*mt^7*mu*Zeta[3] + 
    699840*CF^2*mt^7*mu*Zeta[3] + 690480*CA^2*mt^3*mu^2*Zeta[3] - 
    1224000*CA*CF*mt^3*mu^2*Zeta[3] + 699840*CF^2*mt^3*mu^2*Zeta[3] + 
    4298400*CA^2*mt^4*mu^2*Zeta[3] - 7810560*CA*CF*mt^4*mu^2*Zeta[3] + 
    4510080*CF^2*mt^4*mu^2*Zeta[3] + 7906320*CA^2*mt^5*mu^2*Zeta[3] - 
    14397120*CA*CF*mt^5*mu^2*Zeta[3] + 8320320*CF^2*mt^5*mu^2*Zeta[3] + 
    5679360*CA^2*mt^6*mu^2*Zeta[3] - 10258560*CA*CF*mt^6*mu^2*Zeta[3] + 
    5909760*CF^2*mt^6*mu^2*Zeta[3] + 1380960*CA^2*mt^7*mu^2*Zeta[3] - 
    2448000*CA*CF*mt^7*mu^2*Zeta[3] + 1399680*CF^2*mt^7*mu^2*Zeta[3] + 
    690480*CA^2*mt^2*mu^3*Zeta[3] - 1224000*CA*CF*mt^2*mu^3*Zeta[3] + 
    699840*CF^2*mt^2*mu^3*Zeta[3] + 4453920*CA^2*mt^3*mu^3*Zeta[3] - 
    8277120*CA*CF*mt^3*mu^3*Zeta[3] + 4821120*CF^2*mt^3*mu^3*Zeta[3] + 
    10988640*CA^2*mt^4*mu^3*Zeta[3] - 21101760*CA*CF*mt^4*mu^3*Zeta[3] + 
    12441600*CF^2*mt^4*mu^3*Zeta[3] + 11912400*CA^2*mt^5*mu^3*Zeta[3] - 
    23025600*CA*CF*mt^5*mu^3*Zeta[3] + 13608000*CF^2*mt^5*mu^3*Zeta[3] + 
    5416560*CA^2*mt^6*mu^3*Zeta[3] - 10317600*CA*CF*mt^6*mu^3*Zeta[3] + 
    6065280*CF^2*mt^6*mu^3*Zeta[3] + 729360*CA^2*mt^7*mu^3*Zeta[3] - 
    1340640*CA*CF*mt^7*mu^3*Zeta[3] + 777600*CF^2*mt^7*mu^3*Zeta[3] + 
    690480*CA^2*mt*mu^4*Zeta[3] - 1224000*CA*CF*mt*mu^4*Zeta[3] + 
    699840*CF^2*mt*mu^4*Zeta[3] + 4298400*CA^2*mt^2*mu^4*Zeta[3] - 
    7810560*CA*CF*mt^2*mu^4*Zeta[3] + 4510080*CF^2*mt^2*mu^4*Zeta[3] + 
    10988640*CA^2*mt^3*mu^4*Zeta[3] - 21101760*CA*CF*mt^3*mu^4*Zeta[3] + 
    12441600*CF^2*mt^3*mu^4*Zeta[3] + 13847040*CA^2*mt^4*mu^4*Zeta[3] - 
    27982080*CA*CF*mt^4*mu^4*Zeta[3] + 16796160*CF^2*mt^4*mu^4*Zeta[3] + 
    8197200*CA^2*mt^5*mu^4*Zeta[3] - 16964640*CA*CF*mt^5*mu^4*Zeta[3] + 
    10264320*CF^2*mt^5*mu^4*Zeta[3] + 1769760*CA^2*mt^6*mu^4*Zeta[3] - 
    3614400*CA*CF*mt^6*mu^4*Zeta[3] + 2177280*CF^2*mt^6*mu^4*Zeta[3] + 
    2071440*CA^2*mt*mu^5*Zeta[3] - 3672000*CA*CF*mt*mu^5*Zeta[3] + 
    2099520*CF^2*mt*mu^5*Zeta[3] + 7906320*CA^2*mt^2*mu^5*Zeta[3] - 
    14397120*CA*CF*mt^2*mu^5*Zeta[3] + 8320320*CF^2*mt^2*mu^5*Zeta[3] + 
    11912400*CA^2*mt^3*mu^5*Zeta[3] - 23025600*CA*CF*mt^3*mu^5*Zeta[3] + 
    13608000*CF^2*mt^3*mu^5*Zeta[3] + 8197200*CA^2*mt^4*mu^5*Zeta[3] - 
    16964640*CA*CF*mt^4*mu^5*Zeta[3] + 10264320*CF^2*mt^4*mu^5*Zeta[3] + 
    2080800*CA^2*mt^5*mu^5*Zeta[3] - 4547520*CA*CF*mt^5*mu^5*Zeta[3] + 
    2799360*CF^2*mt^5*mu^5*Zeta[3] + 2071440*CA^2*mt*mu^6*Zeta[3] - 
    3672000*CA*CF*mt*mu^6*Zeta[3] + 2099520*CF^2*mt*mu^6*Zeta[3] + 
    5679360*CA^2*mt^2*mu^6*Zeta[3] - 10258560*CA*CF*mt^2*mu^6*Zeta[3] + 
    5909760*CF^2*mt^2*mu^6*Zeta[3] + 5416560*CA^2*mt^3*mu^6*Zeta[3] - 
    10317600*CA*CF*mt^3*mu^6*Zeta[3] + 6065280*CF^2*mt^3*mu^6*Zeta[3] + 
    1769760*CA^2*mt^4*mu^6*Zeta[3] - 3614400*CA*CF*mt^4*mu^6*Zeta[3] + 
    2177280*CF^2*mt^4*mu^6*Zeta[3] + 690480*CA^2*mt*mu^7*Zeta[3] - 
    1224000*CA*CF*mt*mu^7*Zeta[3] + 699840*CF^2*mt*mu^7*Zeta[3] + 
    1380960*CA^2*mt^2*mu^7*Zeta[3] - 2448000*CA*CF*mt^2*mu^7*Zeta[3] + 
    1399680*CF^2*mt^2*mu^7*Zeta[3] + 729360*CA^2*mt^3*mu^7*Zeta[3] - 
    1340640*CA*CF*mt^3*mu^7*Zeta[3] + 777600*CF^2*mt^3*mu^7*Zeta[3] + 
    (168480*I)*CA^2*mt^4*mu*Pi*Zeta[3] - (907200*I)*CA*CF*mt^4*mu*Pi*
     Zeta[3] + (725760*I)*CF^2*mt^4*mu*Pi*Zeta[3] + 
    (505440*I)*CA^2*mt^5*mu*Pi*Zeta[3] - (2721600*I)*CA*CF*mt^5*mu*Pi*
     Zeta[3] + (2177280*I)*CF^2*mt^5*mu*Pi*Zeta[3] + 
    (505440*I)*CA^2*mt^6*mu*Pi*Zeta[3] - (2721600*I)*CA*CF*mt^6*mu*Pi*
     Zeta[3] + (2177280*I)*CF^2*mt^6*mu*Pi*Zeta[3] + 
    (168480*I)*CA^2*mt^7*mu*Pi*Zeta[3] - (907200*I)*CA*CF*mt^7*mu*Pi*
     Zeta[3] + (725760*I)*CF^2*mt^7*mu*Pi*Zeta[3] + 
    (168480*I)*CA^2*mt^3*mu^2*Pi*Zeta[3] - (907200*I)*CA*CF*mt^3*mu^2*Pi*
     Zeta[3] + (725760*I)*CF^2*mt^3*mu^2*Pi*Zeta[3] + 
    (1010880*I)*CA^2*mt^4*mu^2*Pi*Zeta[3] - (5443200*I)*CA*CF*mt^4*mu^2*Pi*
     Zeta[3] + (4354560*I)*CF^2*mt^4*mu^2*Pi*Zeta[3] + 
    (1853280*I)*CA^2*mt^5*mu^2*Pi*Zeta[3] - (9979200*I)*CA*CF*mt^5*mu^2*Pi*
     Zeta[3] + (7983360*I)*CF^2*mt^5*mu^2*Pi*Zeta[3] + 
    (1347840*I)*CA^2*mt^6*mu^2*Pi*Zeta[3] - (7257600*I)*CA*CF*mt^6*mu^2*Pi*
     Zeta[3] + (5806080*I)*CF^2*mt^6*mu^2*Pi*Zeta[3] + 
    (336960*I)*CA^2*mt^7*mu^2*Pi*Zeta[3] - (1814400*I)*CA*CF*mt^7*mu^2*Pi*
     Zeta[3] + (1451520*I)*CF^2*mt^7*mu^2*Pi*Zeta[3] + 
    (168480*I)*CA^2*mt^2*mu^3*Pi*Zeta[3] - (907200*I)*CA*CF*mt^2*mu^3*Pi*
     Zeta[3] + (725760*I)*CF^2*mt^2*mu^3*Pi*Zeta[3] + 
    (1010880*I)*CA^2*mt^3*mu^3*Pi*Zeta[3] - (5443200*I)*CA*CF*mt^3*mu^3*Pi*
     Zeta[3] + (4354560*I)*CF^2*mt^3*mu^3*Pi*Zeta[3] + 
    (2358720*I)*CA^2*mt^4*mu^3*Pi*Zeta[3] - (12700800*I)*CA*CF*mt^4*mu^3*Pi*
     Zeta[3] + (10160640*I)*CF^2*mt^4*mu^3*Pi*Zeta[3] + 
    (2527200*I)*CA^2*mt^5*mu^3*Pi*Zeta[3] - (13608000*I)*CA*CF*mt^5*mu^3*Pi*
     Zeta[3] + (10886400*I)*CF^2*mt^5*mu^3*Pi*Zeta[3] + 
    (1179360*I)*CA^2*mt^6*mu^3*Pi*Zeta[3] - (6350400*I)*CA*CF*mt^6*mu^3*Pi*
     Zeta[3] + (5080320*I)*CF^2*mt^6*mu^3*Pi*Zeta[3] + 
    (168480*I)*CA^2*mt^7*mu^3*Pi*Zeta[3] - (907200*I)*CA*CF*mt^7*mu^3*Pi*
     Zeta[3] + (725760*I)*CF^2*mt^7*mu^3*Pi*Zeta[3] + 
    (168480*I)*CA^2*mt*mu^4*Pi*Zeta[3] - (907200*I)*CA*CF*mt*mu^4*Pi*
     Zeta[3] + (725760*I)*CF^2*mt*mu^4*Pi*Zeta[3] + 
    (1010880*I)*CA^2*mt^2*mu^4*Pi*Zeta[3] - (5443200*I)*CA*CF*mt^2*mu^4*Pi*
     Zeta[3] + (4354560*I)*CF^2*mt^2*mu^4*Pi*Zeta[3] + 
    (2358720*I)*CA^2*mt^3*mu^4*Pi*Zeta[3] - (12700800*I)*CA*CF*mt^3*mu^4*Pi*
     Zeta[3] + (10160640*I)*CF^2*mt^3*mu^4*Pi*Zeta[3] + 
    (2695680*I)*CA^2*mt^4*mu^4*Pi*Zeta[3] - (14515200*I)*CA*CF*mt^4*mu^4*Pi*
     Zeta[3] + (11612160*I)*CF^2*mt^4*mu^4*Pi*Zeta[3] + 
    (1516320*I)*CA^2*mt^5*mu^4*Pi*Zeta[3] - (8164800*I)*CA*CF*mt^5*mu^4*Pi*
     Zeta[3] + (6531840*I)*CF^2*mt^5*mu^4*Pi*Zeta[3] + 
    (336960*I)*CA^2*mt^6*mu^4*Pi*Zeta[3] - (1814400*I)*CA*CF*mt^6*mu^4*Pi*
     Zeta[3] + (1451520*I)*CF^2*mt^6*mu^4*Pi*Zeta[3] + 
    (505440*I)*CA^2*mt*mu^5*Pi*Zeta[3] - (2721600*I)*CA*CF*mt*mu^5*Pi*
     Zeta[3] + (2177280*I)*CF^2*mt*mu^5*Pi*Zeta[3] + 
    (1853280*I)*CA^2*mt^2*mu^5*Pi*Zeta[3] - (9979200*I)*CA*CF*mt^2*mu^5*Pi*
     Zeta[3] + (7983360*I)*CF^2*mt^2*mu^5*Pi*Zeta[3] + 
    (2527200*I)*CA^2*mt^3*mu^5*Pi*Zeta[3] - (13608000*I)*CA*CF*mt^3*mu^5*Pi*
     Zeta[3] + (10886400*I)*CF^2*mt^3*mu^5*Pi*Zeta[3] + 
    (1516320*I)*CA^2*mt^4*mu^5*Pi*Zeta[3] - (8164800*I)*CA*CF*mt^4*mu^5*Pi*
     Zeta[3] + (6531840*I)*CF^2*mt^4*mu^5*Pi*Zeta[3] + 
    (336960*I)*CA^2*mt^5*mu^5*Pi*Zeta[3] - (1814400*I)*CA*CF*mt^5*mu^5*Pi*
     Zeta[3] + (1451520*I)*CF^2*mt^5*mu^5*Pi*Zeta[3] + 
    (505440*I)*CA^2*mt*mu^6*Pi*Zeta[3] - (2721600*I)*CA*CF*mt*mu^6*Pi*
     Zeta[3] + (2177280*I)*CF^2*mt*mu^6*Pi*Zeta[3] + 
    (1347840*I)*CA^2*mt^2*mu^6*Pi*Zeta[3] - (7257600*I)*CA*CF*mt^2*mu^6*Pi*
     Zeta[3] + (5806080*I)*CF^2*mt^2*mu^6*Pi*Zeta[3] + 
    (1179360*I)*CA^2*mt^3*mu^6*Pi*Zeta[3] - (6350400*I)*CA*CF*mt^3*mu^6*Pi*
     Zeta[3] + (5080320*I)*CF^2*mt^3*mu^6*Pi*Zeta[3] + 
    (336960*I)*CA^2*mt^4*mu^6*Pi*Zeta[3] - (1814400*I)*CA*CF*mt^4*mu^6*Pi*
     Zeta[3] + (1451520*I)*CF^2*mt^4*mu^6*Pi*Zeta[3] + 
    (168480*I)*CA^2*mt*mu^7*Pi*Zeta[3] - (907200*I)*CA*CF*mt*mu^7*Pi*
     Zeta[3] + (725760*I)*CF^2*mt*mu^7*Pi*Zeta[3] + 
    (336960*I)*CA^2*mt^2*mu^7*Pi*Zeta[3] - (1814400*I)*CA*CF*mt^2*mu^7*Pi*
     Zeta[3] + (1451520*I)*CF^2*mt^2*mu^7*Pi*Zeta[3] + 
    (168480*I)*CA^2*mt^3*mu^7*Pi*Zeta[3] - (907200*I)*CA*CF*mt^3*mu^7*Pi*
     Zeta[3] + (725760*I)*CF^2*mt^3*mu^7*Pi*Zeta[3]))/
  (207360*mt*(1 + mt)^2*mu*(1 + mu)^2*(mt + mu)*(1 + mt + mu)^2) + 
 G[0, mu]*(((I/8)*CA^2*CF^2*(mt^2 + mu^2)*Pi*q2*G[-1, -1 - mu, mt])/
    (1 + mt + mu) - ((I/8)*CA^2*CF^2*(mt^2 + mu^2)*Pi*q2*G[0, -1, mt])/
    (1 + mt + mu) - ((I/8)*CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(mt^2 + mu^2)*Pi*
     q2*G[-1 - mu, -1, mt])/(1 + mt + mu) + 
   (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA*CF*(CA^2 - 4*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*G[-1, 0, -1 - mu, mt])/
    (8*(1 + mt + mu)) + (CA^2*CF^2*(mt^2 + mu^2)*q2*G[-1, -1 - mu, 0, mt])/
    (8*(1 + mt + mu)) - (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -1, 0, mt])/
    (8*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[0, 0, 0, mt])/(16*(1 + mt + mu)) + 
   (CA^2*(3*CA - 4*CF)*CF*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (16*(1 + mt + mu)) + (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(16*(1 + mt + mu)) + 
   (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(16*(1 + mt + mu)) - 
   (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -mu, -1 - mu, mt])/(8*(1 + mt + mu)) - 
   (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*G[-1 - mu, -1, 0, mt])/
    (8*(1 + mt + mu)) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(16*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (16*(1 + mt + mu)) - (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(16*(1 + mt + mu)) - 
   (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/
    (16*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -1 - mu, 
      mt])/(8*(1 + mt + mu)) + (CA^3*CF*(mt^2 + mu^2)*q2*
     G[-mu, 0, -1 - mu, mt])/(8*(1 + mt + mu)) + 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, 0, mt])/(8*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA*CF*(-36*CA^2*mt + 36*CA*CF*mt - 608*CA^2*mt^2 + 
      324*CA*CF*mt^2 - 36*CA^2*mu + 36*CA*CF*mu - 72*CA^2*mt*mu + 
      72*CA*CF*mt*mu - 608*CA^2*mu^2 + 324*CA*CF*mu^2 - 
      (396*I)*CA^2*mt^2*Pi + (744*I)*CA*CF*mt^2*Pi - (216*I)*CF^2*mt^2*Pi - 
      (396*I)*CA^2*mu^2*Pi + (744*I)*CA*CF*mu^2*Pi - (216*I)*CF^2*mu^2*Pi + 
      93*CA^2*mt^2*Pi^2 - 246*CA*CF*mt^2*Pi^2 + 144*CF^2*mt^2*Pi^2 + 
      93*CA^2*mu^2*Pi^2 - 246*CA*CF*mu^2*Pi^2 + 144*CF^2*mu^2*Pi^2)*q2*
     Log[q2])/(576*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*(mt + I*mu)*
     (11*CA^2 - 6*CA*CF + I*CA^2*Pi - (4*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2*
     Log[q2]^2)/(32*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
     Log[q2]^3)/(32*(1 + mt + mu)) + G[-mu, -1 - mu, mt]*
    ((CA^2*CF*(3*CF*mt^2 - CA*mt*mu + 4*CF*mt*mu - CA*mu^2 + CF*mu^2 + 
        (2*I)*CA*mt^2*Pi + (2*I)*CA*mu^2*Pi)*q2)/(16*(1 + mt + mu)) - 
     (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
   G[0, 0, mt]*((CA*CF*(-11*CA^2*mt^2 + 22*CA*CF*mt^2 + 7*CA^2*mu^2 - 
        14*CA*CF*mu^2 + 18*CF^2*mu^2 - (21*I)*CA^2*mt^2*Pi + 
        (42*I)*CA*CF*mt^2*Pi - (12*I)*CF^2*mt^2*Pi - (21*I)*CA^2*mu^2*Pi + 
        (42*I)*CA*CF*mu^2*Pi - (12*I)*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) - 
     (CA^2*(CA - 4*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*((CA*CF*(mt - I*mu)*(mt + I*mu)*
       (11*CA^2 - 6*CA*CF + (3*I)*CA^2*Pi - (8*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*
       q2)/(16*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
       Log[q2])/(16*(1 + mt + mu))) + G[-1, 0, mt]*
    (((I/16)*CA^2*(CA - 2*CF)*CF*((3*I)*mt^2 + 4*mt^2*Pi + 4*mu^2*Pi)*q2)/
      (1 + mt + mu) - (CA^2*CF^2*(mt^2 + mu^2)*q2*Log[q2])/
      (8*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
    ((CA*CF*(mt - I*mu)*(mt + I*mu)*(-3*CA^2 + 9*CA*CF - 12*CF^2 + 
        (3*I)*CA^2*Pi - (4*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2)/
      (16*(1 + mt + mu)) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*(mt^2 + mu^2)*
       q2*Log[q2])/(16*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    ((CA*CF*(-6*CA*CF + 6*CF^2 + 18*CA^2*mt - 54*CA*CF*mt + 36*CF^2*mt + 
        32*CA^2*mt^2 - 126*CA*CF*mt^2 + 72*CF^2*mt^2 + 10*CA^2*mt^3 - 
        114*CA*CF*mt^3 + 60*CF^2*mt^3 - 4*CA^2*mt^4 - 36*CA*CF*mt^4 + 
        18*CF^2*mt^4 - 12*CA*CF*mu + 12*CF^2*mu + 18*CA^2*mt*mu - 
        66*CA*CF*mt*mu + 48*CF^2*mt*mu + 48*CA^2*mt^2*mu - 
        132*CA*CF*mt^2*mu + 84*CF^2*mt^2*mu + 30*CA^2*mt^3*mu - 
        78*CA*CF*mt^3*mu + 48*CF^2*mt^3*mu - 31*CA^2*mu^2 + 21*CA*CF*mu^2 - 
        12*CF^2*mu^2 - 62*CA^2*mt*mu^2 + 42*CA*CF*mt*mu^2 - 24*CF^2*mt*mu^2 - 
        28*CA^2*mt^2*mu^2 + 12*CA*CF*mt^2*mu^2 - 6*CF^2*mt^2*mu^2 + 
        (3*I)*CA^2*mt^2*Pi - (18*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + 
        (6*I)*CA^2*mt^3*Pi - (36*I)*CA*CF*mt^3*Pi + (24*I)*CF^2*mt^3*Pi + 
        (3*I)*CA^2*mt^4*Pi - (18*I)*CA*CF*mt^4*Pi + (12*I)*CF^2*mt^4*Pi + 
        (3*I)*CA^2*mu^2*Pi - (18*I)*CA*CF*mu^2*Pi + (12*I)*CF^2*mu^2*Pi + 
        (6*I)*CA^2*mt*mu^2*Pi - (36*I)*CA*CF*mt*mu^2*Pi + 
        (24*I)*CF^2*mt*mu^2*Pi + (3*I)*CA^2*mt^2*mu^2*Pi - 
        (18*I)*CA*CF*mt^2*mu^2*Pi + (12*I)*CF^2*mt^2*mu^2*Pi)*q2)/
      (48*(1 + mt)^2*(1 + mt + mu)) + (CA*CF*(3*CA^2 - 4*CA*CF + 4*CF^2)*
       (mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[-1 - mu, mt]*(-1/576*(CA*CF*(-150*CA^2*mt^2 + 90*CA*CF*mt^2 + 
         36*CF^2*mt^2 - 282*CA^2*mt^3 + 738*CA*CF*mt^3 - 468*CF^2*mt^3 + 
         458*CA^2*mt^4 + 918*CA*CF*mt^4 - 1044*CF^2*mt^4 + 590*CA^2*mt^5 + 
         270*CA*CF*mt^5 - 540*CF^2*mt^5 + 108*CA^2*mt*mu + 396*CA*CF*mt*mu - 
         432*CF^2*mt*mu + 1476*CA*CF*mt^2*mu - 1440*CF^2*mt^2*mu - 
         120*CA^2*mt^3*mu + 2124*CA*CF*mt^3*mu - 2088*CF^2*mt^3*mu - 
         12*CA^2*mt^4*mu + 1044*CA*CF*mt^4*mu - 1080*CF^2*mt^4*mu - 
         54*CA^2*mu^2 - 162*CA*CF*mu^2 + 180*CF^2*mu^2 + 162*CA^2*mt*mu^2 + 
         954*CA*CF*mt*mu^2 - 900*CF^2*mt*mu^2 + 884*CA^2*mt^2*mu^2 + 
         2304*CA*CF*mt^2*mu^2 - 2520*CF^2*mt^2*mu^2 + 704*CA^2*mt^3*mu^2 + 
         1080*CA*CF*mt^3*mu^2 - 1368*CF^2*mt^3*mu^2 - 108*CA^2*mu^3 - 
         324*CA*CF*mu^3 + 360*CF^2*mu^3 + 396*CA*CF*mt*mu^3 - 
         288*CF^2*mt*mu^3 + 108*CA^2*mt^2*mu^3 + 720*CA*CF*mt^2*mu^3 - 
         648*CF^2*mt^2*mu^3 - 54*CA^2*mu^4 - 162*CA*CF*mu^4 + 180*CF^2*mu^4 - 
         54*CA^2*mt*mu^4 - 162*CA*CF*mt*mu^4 + 180*CF^2*mt*mu^4 - 
         (72*I)*CA*CF*mt^2*Pi + (72*I)*CF^2*mt^2*Pi + (216*I)*CA^2*mt^3*Pi - 
         (576*I)*CA*CF*mt^3*Pi + (360*I)*CF^2*mt^3*Pi + 
         (672*I)*CA^2*mt^4*Pi - (1368*I)*CA*CF*mt^4*Pi + 
         (936*I)*CF^2*mt^4*Pi + (456*I)*CA^2*mt^5*Pi - (864*I)*CA*CF*mt^5*
          Pi + (648*I)*CF^2*mt^5*Pi - (144*I)*CA*CF*mt^2*mu*Pi + 
         (144*I)*CF^2*mt^2*mu*Pi + (216*I)*CA^2*mt^3*mu*Pi - 
         (648*I)*CA*CF*mt^3*mu*Pi + (432*I)*CF^2*mt^3*mu*Pi + 
         (216*I)*CA^2*mt^4*mu*Pi - (504*I)*CA*CF*mt^4*mu*Pi + 
         (288*I)*CF^2*mt^4*mu*Pi + (240*I)*CA^2*mt^2*mu^2*Pi - 
         (504*I)*CA*CF*mt^2*mu^2*Pi + (504*I)*CF^2*mt^2*mu^2*Pi + 
         (240*I)*CA^2*mt^3*mu^2*Pi - (504*I)*CA*CF*mt^3*mu^2*Pi + 
         (504*I)*CF^2*mt^3*mu^2*Pi + 39*CA^2*mt^4*Pi^2 - 54*CA*CF*mt^4*Pi^2 + 
         96*CF^2*mt^4*Pi^2 + 39*CA^2*mt^5*Pi^2 - 54*CA*CF*mt^5*Pi^2 + 
         96*CF^2*mt^5*Pi^2 + 39*CA^2*mt^2*mu^2*Pi^2 - 54*CA*CF*mt^2*mu^2*
          Pi^2 + 96*CF^2*mt^2*mu^2*Pi^2 + 39*CA^2*mt^3*mu^2*Pi^2 - 
         54*CA*CF*mt^3*mu^2*Pi^2 + 96*CF^2*mt^3*mu^2*Pi^2)*q2)/
       (mt^2*(1 + mt)*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*(mt + I*mu)*
       (11*CA^2 - 6*CA*CF + (5*I)*CA^2*Pi - (8*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*
       q2*Log[q2])/(16*(1 + mt + mu)) - (CA^2*(CA - 6*CF)*CF*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(32*(1 + mt + mu))) + 
   (CA*CF*q2*(-234*CA^2*mt^2 + 270*CA*CF*mt^2 - 108*CF^2*mt^2 - 
      128*CA^2*mt^3 + 1080*CA*CF*mt^3 - 432*CF^2*mt^3 + 1020*CA^2*mt^4 + 
      1620*CA*CF*mt^4 - 648*CF^2*mt^4 + 1488*CA^2*mt^5 + 1080*CA*CF*mt^5 - 
      432*CF^2*mt^5 + 574*CA^2*mt^6 + 270*CA*CF*mt^6 - 108*CF^2*mt^6 - 
      72*CA^2*mt*mu + 1368*CA*CF*mt*mu - 1080*CF^2*mt*mu - 990*CA^2*mt^2*mu + 
      7218*CA*CF*mt^2*mu - 5832*CF^2*mt^2*mu - 1156*CA^2*mt^3*mu + 
      14976*CA*CF*mt^3*mu - 12960*CF^2*mt^3*mu + 944*CA^2*mt^4*mu + 
      15300*CA*CF*mt^4*mu - 14688*CF^2*mt^4*mu + 1756*CA^2*mt^5*mu + 
      7704*CA*CF*mt^5*mu - 8424*CF^2*mt^5*mu + 574*CA^2*mt^6*mu + 
      1530*CA*CF*mt^6*mu - 1944*CF^2*mt^6*mu - 162*CA^2*mu^2 - 
      486*CA*CF*mu^2 + 540*CF^2*mu^2 - 56*CA^2*mt*mu^2 + 1836*CA*CF*mt*mu^2 - 
      432*CF^2*mt*mu^2 + 30*CA^2*mt^2*mu^2 + 12474*CA*CF*mt^2*mu^2 - 
      8316*CF^2*mt^2*mu^2 - 152*CA^2*mt^3*mu^2 + 21600*CA*CF*mt^3*mu^2 - 
      17496*CF^2*mt^3*mu^2 + 192*CA^2*mt^4*mu^2 + 15552*CA*CF*mt^4*mu^2 - 
      14472*CF^2*mt^4*mu^2 + 268*CA^2*mt^5*mu^2 + 4104*CA*CF*mt^5*mu^2 - 
      4320*CF^2*mt^5*mu^2 - 486*CA^2*mu^3 - 1458*CA*CF*mu^3 + 
      1620*CF^2*mu^3 - 220*CA^2*mt*mu^3 - 1404*CA*CF*mt*mu^3 + 
      3456*CF^2*mt*mu^3 + 1286*CA^2*mt^2*mu^3 + 4698*CA*CF*mt^2*mu^3 - 
      216*CF^2*mt^2*mu^3 + 1288*CA^2*mt^3*mu^3 + 7776*CA*CF*mt^3*mu^3 - 
      4320*CF^2*mt^3*mu^3 + 268*CA^2*mt^4*mu^3 + 3132*CA*CF*mt^4*mu^3 - 
      2268*CF^2*mt^4*mu^3 - 486*CA^2*mu^4 - 1458*CA*CF*mu^4 + 
      1620*CF^2*mu^4 - 560*CA^2*mt*mu^4 - 2844*CA*CF*mt*mu^4 + 
      3888*CF^2*mt*mu^4 + 338*CA^2*mt^2*mu^4 - 1314*CA*CF*mt^2*mu^4 + 
      2916*CF^2*mt^2*mu^4 + 412*CA^2*mt^3*mu^4 + 72*CA*CF*mt^3*mu^4 + 
      648*CF^2*mt^3*mu^4 - 162*CA^2*mu^5 - 486*CA*CF*mu^5 + 540*CF^2*mu^5 - 
      324*CA^2*mt*mu^5 - 972*CA*CF*mt*mu^5 + 1080*CF^2*mt*mu^5 - 
      162*CA^2*mt^2*mu^5 - 486*CA*CF*mt^2*mu^5 + 540*CF^2*mt^2*mu^5 - 
      (108*I)*CA^2*mt^2*Pi - (108*I)*CA*CF*mt^2*Pi + (216*I)*CF^2*mt^2*Pi + 
      (1446*I)*CA^2*mt^3*Pi - (4566*I)*CA*CF*mt^3*Pi + 
      (2160*I)*CF^2*mt^3*Pi + (4986*I)*CA^2*mt^4*Pi - 
      (13050*I)*CA*CF*mt^4*Pi + (5184*I)*CF^2*mt^4*Pi + 
      (5202*I)*CA^2*mt^5*Pi - (12834*I)*CA*CF*mt^5*Pi + 
      (4752*I)*CF^2*mt^5*Pi + (1770*I)*CA^2*mt^6*Pi - 
      (4242*I)*CA*CF*mt^6*Pi + (1512*I)*CF^2*mt^6*Pi - 
      (108*I)*CA^2*mt*mu*Pi + (108*I)*CA*CF*mt*mu*Pi - 
      (756*I)*CA^2*mt^2*mu*Pi + (540*I)*CA*CF*mt^2*mu*Pi + 
      (216*I)*CF^2*mt^2*mu*Pi + (2028*I)*CA^2*mt^3*mu*Pi - 
      (7080*I)*CA*CF*mt^3*mu*Pi + (2808*I)*CF^2*mt^3*mu*Pi + 
      (7662*I)*CA^2*mt^4*mu*Pi - (19590*I)*CA*CF*mt^4*mu*Pi + 
      (6480*I)*CF^2*mt^4*mu*Pi + (6756*I)*CA^2*mt^5*mu*Pi - 
      (16320*I)*CA*CF*mt^5*mu*Pi + (5400*I)*CF^2*mt^5*mu*Pi + 
      (1770*I)*CA^2*mt^6*mu*Pi - (4242*I)*CA*CF*mt^6*mu*Pi + 
      (1512*I)*CF^2*mt^6*mu*Pi + (1554*I)*CA^2*mt*mu^2*Pi - 
      (3810*I)*CA*CF*mt*mu^2*Pi + (1296*I)*CF^2*mt*mu^2*Pi + 
      (4230*I)*CA^2*mt^2*mu^2*Pi - (10458*I)*CA*CF*mt^2*mu^2*Pi + 
      (3024*I)*CF^2*mt^2*mu^2*Pi + (5352*I)*CA^2*mt^3*mu^2*Pi - 
      (12972*I)*CA*CF*mt^3*mu^2*Pi + (2808*I)*CF^2*mt^3*mu^2*Pi + 
      (4230*I)*CA^2*mt^4*mu^2*Pi - (9810*I)*CA*CF*mt^4*mu^2*Pi + 
      (1728*I)*CF^2*mt^4*mu^2*Pi + (1554*I)*CA^2*mt^5*mu^2*Pi - 
      (3486*I)*CA*CF*mt^5*mu^2*Pi + (648*I)*CF^2*mt^5*mu^2*Pi + 
      (3432*I)*CA^2*mt*mu^3*Pi - (7944*I)*CA*CF*mt*mu^3*Pi + 
      (2592*I)*CF^2*mt*mu^3*Pi + (8418*I)*CA^2*mt^2*mu^3*Pi - 
      (19158*I)*CA*CF*mt^2*mu^3*Pi + (5616*I)*CF^2*mt^2*mu^3*Pi + 
      (6540*I)*CA^2*mt^3*mu^3*Pi - (14484*I)*CA*CF*mt^3*mu^3*Pi + 
      (3456*I)*CF^2*mt^3*mu^3*Pi + (1554*I)*CA^2*mt^4*mu^3*Pi - 
      (3270*I)*CA*CF*mt^4*mu^3*Pi + (432*I)*CF^2*mt^4*mu^3*Pi + 
      (1770*I)*CA^2*mt*mu^4*Pi - (4026*I)*CA*CF*mt*mu^4*Pi + 
      (1296*I)*CF^2*mt*mu^4*Pi + (3540*I)*CA^2*mt^2*mu^4*Pi - 
      (8052*I)*CA*CF*mt^2*mu^4*Pi + (2592*I)*CF^2*mt^2*mu^4*Pi + 
      (1770*I)*CA^2*mt^3*mu^4*Pi - (4026*I)*CA*CF*mt^3*mu^4*Pi + 
      (1296*I)*CF^2*mt^3*mu^4*Pi - 804*CA^2*mt^3*Pi^2 + 
      1746*CA*CF*mt^3*Pi^2 - 1080*CF^2*mt^3*Pi^2 - 2412*CA^2*mt^4*Pi^2 + 
      5238*CA*CF*mt^4*Pi^2 - 3240*CF^2*mt^4*Pi^2 - 2412*CA^2*mt^5*Pi^2 + 
      5238*CA*CF*mt^5*Pi^2 - 3240*CF^2*mt^5*Pi^2 - 804*CA^2*mt^6*Pi^2 + 
      1746*CA*CF*mt^6*Pi^2 - 1080*CF^2*mt^6*Pi^2 - 1536*CA^2*mt^3*mu*Pi^2 + 
      3276*CA*CF*mt^3*mu*Pi^2 - 2016*CF^2*mt^3*mu*Pi^2 - 
      3876*CA^2*mt^4*mu*Pi^2 + 8298*CA*CF*mt^4*mu*Pi^2 - 
      5112*CF^2*mt^4*mu*Pi^2 - 3144*CA^2*mt^5*mu*Pi^2 + 
      6768*CA*CF*mt^5*mu*Pi^2 - 4176*CF^2*mt^5*mu*Pi^2 - 
      804*CA^2*mt^6*mu*Pi^2 + 1746*CA*CF*mt^6*mu*Pi^2 - 
      1080*CF^2*mt^6*mu*Pi^2 - 588*CA^2*mt*mu^2*Pi^2 + 
      1368*CA*CF*mt*mu^2*Pi^2 - 864*CF^2*mt*mu^2*Pi^2 - 
      1764*CA^2*mt^2*mu^2*Pi^2 + 4104*CA*CF*mt^2*mu^2*Pi^2 - 
      2592*CF^2*mt^2*mu^2*Pi^2 - 2406*CA^2*mt^3*mu^2*Pi^2 + 
      5364*CA*CF*mt^3*mu^2*Pi^2 - 3348*CF^2*mt^3*mu^2*Pi^2 - 
      1962*CA^2*mt^4*mu^2*Pi^2 + 4158*CA*CF*mt^4*mu^2*Pi^2 - 
      2556*CF^2*mt^4*mu^2*Pi^2 - 732*CA^2*mt^5*mu^2*Pi^2 + 
      1530*CA*CF*mt^5*mu^2*Pi^2 - 936*CF^2*mt^5*mu^2*Pi^2 - 
      1176*CA^2*mt*mu^3*Pi^2 + 2736*CA*CF*mt*mu^3*Pi^2 - 
      1728*CF^2*mt*mu^3*Pi^2 - 2940*CA^2*mt^2*mu^3*Pi^2 + 
      6840*CA*CF*mt^2*mu^3*Pi^2 - 4320*CF^2*mt^2*mu^3*Pi^2 - 
      2244*CA^2*mt^3*mu^3*Pi^2 + 5148*CA*CF*mt^3*mu^3*Pi^2 - 
      3240*CF^2*mt^3*mu^3*Pi^2 - 498*CA^2*mt^4*mu^3*Pi^2 + 
      1098*CA*CF*mt^4*mu^3*Pi^2 - 684*CF^2*mt^4*mu^3*Pi^2 - 
      588*CA^2*mt*mu^4*Pi^2 + 1368*CA*CF*mt*mu^4*Pi^2 - 
      864*CF^2*mt*mu^4*Pi^2 - 1176*CA^2*mt^2*mu^4*Pi^2 + 
      2736*CA*CF*mt^2*mu^4*Pi^2 - 1728*CF^2*mt^2*mu^4*Pi^2 - 
      570*CA^2*mt^3*mu^4*Pi^2 + 1314*CA*CF*mt^3*mu^4*Pi^2 - 
      828*CF^2*mt^3*mu^4*Pi^2 + (261*I)*CA^2*mt^3*Pi^3 - 
      (648*I)*CA*CF*mt^3*Pi^3 + (252*I)*CF^2*mt^3*Pi^3 + 
      (783*I)*CA^2*mt^4*Pi^3 - (1944*I)*CA*CF*mt^4*Pi^3 + 
      (756*I)*CF^2*mt^4*Pi^3 + (783*I)*CA^2*mt^5*Pi^3 - 
      (1944*I)*CA*CF*mt^5*Pi^3 + (756*I)*CF^2*mt^5*Pi^3 + 
      (261*I)*CA^2*mt^6*Pi^3 - (648*I)*CA*CF*mt^6*Pi^3 + 
      (252*I)*CF^2*mt^6*Pi^3 + (522*I)*CA^2*mt^3*mu*Pi^3 - 
      (1296*I)*CA*CF*mt^3*mu*Pi^3 + (504*I)*CF^2*mt^3*mu*Pi^3 + 
      (1305*I)*CA^2*mt^4*mu*Pi^3 - (3240*I)*CA*CF*mt^4*mu*Pi^3 + 
      (1260*I)*CF^2*mt^4*mu*Pi^3 + (1044*I)*CA^2*mt^5*mu*Pi^3 - 
      (2592*I)*CA*CF*mt^5*mu*Pi^3 + (1008*I)*CF^2*mt^5*mu*Pi^3 + 
      (261*I)*CA^2*mt^6*mu*Pi^3 - (648*I)*CA*CF*mt^6*mu*Pi^3 + 
      (252*I)*CF^2*mt^6*mu*Pi^3 + (261*I)*CA^2*mt*mu^2*Pi^3 - 
      (648*I)*CA*CF*mt*mu^2*Pi^3 + (252*I)*CF^2*mt*mu^2*Pi^3 + 
      (783*I)*CA^2*mt^2*mu^2*Pi^3 - (1944*I)*CA*CF*mt^2*mu^2*Pi^3 + 
      (756*I)*CF^2*mt^2*mu^2*Pi^3 + (1044*I)*CA^2*mt^3*mu^2*Pi^3 - 
      (2592*I)*CA*CF*mt^3*mu^2*Pi^3 + (1008*I)*CF^2*mt^3*mu^2*Pi^3 + 
      (783*I)*CA^2*mt^4*mu^2*Pi^3 - (1944*I)*CA*CF*mt^4*mu^2*Pi^3 + 
      (756*I)*CF^2*mt^4*mu^2*Pi^3 + (261*I)*CA^2*mt^5*mu^2*Pi^3 - 
      (648*I)*CA*CF*mt^5*mu^2*Pi^3 + (252*I)*CF^2*mt^5*mu^2*Pi^3 + 
      (522*I)*CA^2*mt*mu^3*Pi^3 - (1296*I)*CA*CF*mt*mu^3*Pi^3 + 
      (504*I)*CF^2*mt*mu^3*Pi^3 + (1305*I)*CA^2*mt^2*mu^3*Pi^3 - 
      (3240*I)*CA*CF*mt^2*mu^3*Pi^3 + (1260*I)*CF^2*mt^2*mu^3*Pi^3 + 
      (1044*I)*CA^2*mt^3*mu^3*Pi^3 - (2592*I)*CA*CF*mt^3*mu^3*Pi^3 + 
      (1008*I)*CF^2*mt^3*mu^3*Pi^3 + (261*I)*CA^2*mt^4*mu^3*Pi^3 - 
      (648*I)*CA*CF*mt^4*mu^3*Pi^3 + (252*I)*CF^2*mt^4*mu^3*Pi^3 + 
      (261*I)*CA^2*mt*mu^4*Pi^3 - (648*I)*CA*CF*mt*mu^4*Pi^3 + 
      (252*I)*CF^2*mt*mu^4*Pi^3 + (522*I)*CA^2*mt^2*mu^4*Pi^3 - 
      (1296*I)*CA*CF*mt^2*mu^4*Pi^3 + (504*I)*CF^2*mt^2*mu^4*Pi^3 + 
      (261*I)*CA^2*mt^3*mu^4*Pi^3 - (648*I)*CA*CF*mt^3*mu^4*Pi^3 + 
      (252*I)*CF^2*mt^3*mu^4*Pi^3 - 756*CA^2*mt^3*Zeta[3] + 
      2376*CA*CF*mt^3*Zeta[3] - 1728*CF^2*mt^3*Zeta[3] - 
      2268*CA^2*mt^4*Zeta[3] + 7128*CA*CF*mt^4*Zeta[3] - 
      5184*CF^2*mt^4*Zeta[3] - 2268*CA^2*mt^5*Zeta[3] + 
      7128*CA*CF*mt^5*Zeta[3] - 5184*CF^2*mt^5*Zeta[3] - 
      756*CA^2*mt^6*Zeta[3] + 2376*CA*CF*mt^6*Zeta[3] - 
      1728*CF^2*mt^6*Zeta[3] - 1512*CA^2*mt^3*mu*Zeta[3] + 
      4752*CA*CF*mt^3*mu*Zeta[3] - 3456*CF^2*mt^3*mu*Zeta[3] - 
      3780*CA^2*mt^4*mu*Zeta[3] + 11880*CA*CF*mt^4*mu*Zeta[3] - 
      8640*CF^2*mt^4*mu*Zeta[3] - 3024*CA^2*mt^5*mu*Zeta[3] + 
      9504*CA*CF*mt^5*mu*Zeta[3] - 6912*CF^2*mt^5*mu*Zeta[3] - 
      756*CA^2*mt^6*mu*Zeta[3] + 2376*CA*CF*mt^6*mu*Zeta[3] - 
      1728*CF^2*mt^6*mu*Zeta[3] - 756*CA^2*mt*mu^2*Zeta[3] + 
      2376*CA*CF*mt*mu^2*Zeta[3] - 1728*CF^2*mt*mu^2*Zeta[3] - 
      2268*CA^2*mt^2*mu^2*Zeta[3] + 7128*CA*CF*mt^2*mu^2*Zeta[3] - 
      5184*CF^2*mt^2*mu^2*Zeta[3] - 3024*CA^2*mt^3*mu^2*Zeta[3] + 
      9504*CA*CF*mt^3*mu^2*Zeta[3] - 6912*CF^2*mt^3*mu^2*Zeta[3] - 
      2268*CA^2*mt^4*mu^2*Zeta[3] + 7128*CA*CF*mt^4*mu^2*Zeta[3] - 
      5184*CF^2*mt^4*mu^2*Zeta[3] - 756*CA^2*mt^5*mu^2*Zeta[3] + 
      2376*CA*CF*mt^5*mu^2*Zeta[3] - 1728*CF^2*mt^5*mu^2*Zeta[3] - 
      1512*CA^2*mt*mu^3*Zeta[3] + 4752*CA*CF*mt*mu^3*Zeta[3] - 
      3456*CF^2*mt*mu^3*Zeta[3] - 3780*CA^2*mt^2*mu^3*Zeta[3] + 
      11880*CA*CF*mt^2*mu^3*Zeta[3] - 8640*CF^2*mt^2*mu^3*Zeta[3] - 
      3024*CA^2*mt^3*mu^3*Zeta[3] + 9504*CA*CF*mt^3*mu^3*Zeta[3] - 
      6912*CF^2*mt^3*mu^3*Zeta[3] - 756*CA^2*mt^4*mu^3*Zeta[3] + 
      2376*CA*CF*mt^4*mu^3*Zeta[3] - 1728*CF^2*mt^4*mu^3*Zeta[3] - 
      756*CA^2*mt*mu^4*Zeta[3] + 2376*CA*CF*mt*mu^4*Zeta[3] - 
      1728*CF^2*mt*mu^4*Zeta[3] - 1512*CA^2*mt^2*mu^4*Zeta[3] + 
      4752*CA*CF*mt^2*mu^4*Zeta[3] - 3456*CF^2*mt^2*mu^4*Zeta[3] - 
      756*CA^2*mt^3*mu^4*Zeta[3] + 2376*CA*CF*mt^3*mu^4*Zeta[3] - 
      1728*CF^2*mt^3*mu^4*Zeta[3]))/(1728*mt*(1 + mt)^2*(1 + mu)*
     (1 + mt + mu)^2)) + 
 nf*(((I/12)*CA*CF^2*(mt^2 + mu^2)*Pi*q2*G[-1, -1, mt])/(1 + mt + mu) + 
   ((I/12)*CA*CF^2*(mt^2 + mu^2)*Pi*q2*G[0, -1, mt])/(1 + mt + mu) + 
   G[-mu, mt]*((CA^2*CF*(mt^2 + mu^2)*q2*G[-1, -1, mu])/(4*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1, mu])/(12*(1 + mt + mu))) + 
   ((I/12)*CA^2*CF*(mt^2 + mu^2)*Pi*q2*G[-1 - mu, -1, mt])/(1 + mt + mu) + 
   (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1, -1, mu])/(6*(1 + mt + mu)) + 
   (CA*CF^2*(mt^2 + mu^2)*q2*G[-1, -1, 0, mt])/(12*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1, 0, mu])/(24*(1 + mt + mu)) + 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-1, 0, -1, mu])/(8*(1 + mt + mu)) + 
   (CA*CF^2*(mt^2 + mu^2)*q2*G[-1, 0, 0, mt])/(12*(1 + mt + mu)) - 
   (CA*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[-1, 0, 0, mu])/(12*(1 + mt + mu)) + 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1, -1, mu])/(8*(1 + mt + mu)) + 
   (CA*CF^2*(mt^2 + mu^2)*q2*G[0, -1, 0, mt])/(12*(1 + mt + mu)) - 
   (CA*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[0, -1, 0, mu])/(12*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, -1, mu])/(6*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, 0, mt])/(24*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, 0, mu])/(24*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/(12*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/(12*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, mt])/(8*(1 + mt + mu)) + 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1, 0, mt])/(12*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/(12*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/(8*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, mt])/(8*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/
    (6*(1 + mt + mu)) + (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -1 - mu, 
      mt])/(4*(1 + mt + mu)) + (CA^2*CF*(mt^2 + mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, -1 - mu, mt])/(12*(1 + mt + mu)) - 
   (CA*CF*(-72*CA*mt + 72*CF*mt - 1442*CA*mt^2 + 742*CF*mt^2 - 72*CA*mu + 
      72*CF*mu - 144*CA*mt*mu + 144*CF*mt*mu - 1442*CA*mu^2 + 742*CF*mu^2 - 
      (648*I)*CA*mt^2*Pi + (564*I)*CF*mt^2*Pi - (648*I)*CA*mu^2*Pi + 
      (564*I)*CF*mu^2*Pi + 123*CA*mt^2*Pi^2 - 258*CF*mt^2*Pi^2 + 
      123*CA*mu^2*Pi^2 - 258*CF*mu^2*Pi^2)*q2*Log[q2])/(864*(1 + mt + mu)) + 
   (CA*CF*(mt - I*mu)*((-I)*mt + mu)*((-34*I)*CA + (47*I)*CF + 6*CA*Pi - 
      24*CF*Pi)*q2*Log[q2]^2)/(144*(1 + mt + mu)) - 
   (CA*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^3)/(36*(1 + mt + mu)) + 
   G[-1 - mu, 0, mt]*(-1/144*(CA^2*CF*(9*mt^2 + 18*mt^3 + 9*mt^4 - 18*mt*mu - 
         36*mt^2*mu - 18*mt^3*mu + 6*mu^2 - 18*mt*mu^2 - 53*mt^2*mu^2 - 
         3*mu^3 - 15*mt*mu^3 - 29*mu^4 - (6*I)*mt^2*mu^2*Pi - (6*I)*mu^4*Pi)*
        q2)/(mu^2*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (8*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    (-1/144*(CA^2*CF*(9*mt^2 + 18*mt^3 + 9*mt^4 - 18*mt*mu - 36*mt^2*mu - 
         18*mt^3*mu + 6*mu^2 - 18*mt*mu^2 - 53*mt^2*mu^2 - 3*mu^3 - 
         15*mt*mu^3 - 29*mu^4 - (18*I)*mt^2*mu^2*Pi - (18*I)*mu^4*Pi)*q2)/
       (mu^2*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (8*(1 + mt + mu))) + G[0, 0, mt]*
    ((CA*CF*(mt - I*mu)*(mt + I*mu)*(5*CA + (3*I)*CA*Pi - (3*I)*CF*Pi)*q2)/
      (36*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (12*(1 + mt + mu))) + G[0, 0, mu]*
    ((CA*CF*(mt - I*mu)*(mt + I*mu)*(5*CA + (3*I)*CA*Pi - (3*I)*CF*Pi)*q2)/
      (36*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (12*(1 + mt + mu))) + G[0, -1, mu]*
    ((CA*CF*(9*CA*mt^2 + 18*CA*mt^3 + 9*CA*mt^4 - 18*CA*mt*mu - 
        36*CA*mt^2*mu - 18*CA*mt^3*mu + 6*CA*mu^2 - 18*CA*mt*mu^2 - 
        53*CA*mt^2*mu^2 - 3*CA*mu^3 - 15*CA*mt*mu^3 - 29*CA*mu^4 - 
        (6*I)*CA*mt^2*mu^2*Pi + (12*I)*CF*mt^2*mu^2*Pi - (6*I)*CA*mu^4*Pi + 
        (12*I)*CF*mu^4*Pi)*q2)/(144*mu^2*(1 + mt + mu)) + 
     (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/(24*(1 + mt + mu))) + 
   G[-mu, -1 - mu, mt]*((CA^2*CF*(9*mt^4 + 18*mt^5 + 9*mt^6 - 18*mt^3*mu - 
        36*mt^4*mu - 18*mt^5*mu + 12*mt^2*mu^2 - 21*mt^3*mu^2 - 
        82*mt^4*mu^2 - 18*mt*mu^3 - 21*mt^2*mu^3 - 30*mt^3*mu^3 + 9*mu^4 - 
        36*mt*mu^4 - 82*mt^2*mu^4 + 18*mu^5 - 18*mt*mu^5 + 9*mu^6 - 
        (24*I)*mt^4*mu^2*Pi - (24*I)*mt^2*mu^4*Pi)*q2)/
      (144*mt^2*mu^2*(1 + mt + mu)) + (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (6*(1 + mt + mu))) + G[-1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*(mt + I*mu)*(I*mt + mu)*(-29*I + 6*Pi)*q2)/
      (144*(1 + mt + mu)) - (CA*(3*CA - 4*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (24*(1 + mt + mu))) + G[-1, -1, mu]*
    ((CA*CF*(mt - I*mu)*((-I)*mt + mu)*((-54*I)*CA + (47*I)*CF + 24*CA*Pi - 
        30*CF*Pi)*q2)/(72*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(6*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*((CA*CF*(mt - I*mu)*((-I)*mt + mu)*
       ((-54*I)*CA + (47*I)*CF + 30*CA*Pi - 24*CF*Pi)*q2)/
      (72*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (6*(1 + mt + mu))) + G[-1, 0, mt]*
    ((CA*CF*(9*CA*mt^2 + 18*CA*mt^3 + 9*CA*mt^4 - 18*CA*mt*mu - 
        36*CA*mt^2*mu - 18*CA*mt^3*mu + 6*CA*mu^2 - 18*CA*mt*mu^2 - 
        24*CA*mt^2*mu^2 - 58*CF*mt^2*mu^2 - 3*CA*mu^3 - 15*CA*mt*mu^3 - 
        58*CF*mu^4 - (12*I)*CF*mt^2*mu^2*Pi - (12*I)*CF*mu^4*Pi)*q2)/
      (144*mu^2*(1 + mt + mu)) + (CA*CF^2*(mt^2 + mu^2)*q2*Log[q2])/
      (6*(1 + mt + mu))) + G[-1, mt]*
    ((CA*CF*Pi*((9*I)*CA*mt^2 + (18*I)*CA*mt^3 + (9*I)*CA*mt^4 - 
        (18*I)*CA*mt*mu - (36*I)*CA*mt^2*mu - (18*I)*CA*mt^3*mu + 
        (6*I)*CA*mu^2 - (18*I)*CA*mt*mu^2 - (24*I)*CA*mt^2*mu^2 - 
        (58*I)*CF*mt^2*mu^2 - (3*I)*CA*mu^3 - (15*I)*CA*mt*mu^3 - 
        (58*I)*CF*mu^4 + 16*CF*mt^2*mu^2*Pi + 16*CF*mu^4*Pi)*q2)/
      (144*mu^2*(1 + mt + mu)) + ((I/6)*CA*CF^2*(mt^2 + mu^2)*Pi*q2*Log[q2])/
      (1 + mt + mu)) + G[-1 - mu, mt]*
    ((CA*CF*(-54*CA*mt^5*mu - 108*CA*mt^6*mu - 54*CA*mt^7*mu - 
        72*CA*mt^4*mu^2 - 108*CF*mt^4*mu^2 + 90*CA*mt^5*mu^2 + 
        1428*CA*mt^6*mu^2 - 670*CF*mt^6*mu^2 + 324*CA*mt^3*mu^3 + 
        738*CA*mt^4*mu^3 + 3234*CA*mt^5*mu^3 - 1340*CF*mt^5*mu^3 - 
        72*CA*mt^2*mu^4 - 108*CF*mt^2*mu^4 + 738*CA*mt^3*mu^4 + 
        3504*CA*mt^4*mu^4 - 1340*CF*mt^4*mu^4 - 54*CA*mt*mu^5 + 
        90*CA*mt^2*mu^5 + 3234*CA*mt^3*mu^5 - 1340*CF*mt^3*mu^5 - 
        108*CA*mt*mu^6 + 1428*CA*mt^2*mu^6 - 670*CF*mt^2*mu^6 - 
        54*CA*mt*mu^7 - (54*I)*CA*mt^6*Pi - (108*I)*CA*mt^7*Pi - 
        (54*I)*CA*mt^8*Pi + (90*I)*CA*mt^4*mu^2*Pi + (450*I)*CA*mt^5*mu^2*
         Pi + (1302*I)*CA*mt^6*mu^2*Pi - (564*I)*CF*mt^6*mu^2*Pi + 
        (72*I)*CA*mt^3*mu^3*Pi + (594*I)*CA*mt^4*mu^3*Pi + 
        (2568*I)*CA*mt^5*mu^3*Pi - (1128*I)*CF*mt^5*mu^3*Pi + 
        (90*I)*CA*mt^2*mu^4*Pi + (594*I)*CA*mt^3*mu^4*Pi + 
        (2640*I)*CA*mt^4*mu^4*Pi - (1128*I)*CF*mt^4*mu^4*Pi + 
        (450*I)*CA*mt^2*mu^5*Pi + (2568*I)*CA*mt^3*mu^5*Pi - 
        (1128*I)*CF*mt^3*mu^5*Pi - (54*I)*CA*mu^6*Pi + (1302*I)*CA*mt^2*mu^6*
         Pi - (564*I)*CF*mt^2*mu^6*Pi - (108*I)*CA*mu^7*Pi - 
        (54*I)*CA*mu^8*Pi - 171*CA*mt^6*mu^2*Pi^2 + 138*CF*mt^6*mu^2*Pi^2 - 
        342*CA*mt^5*mu^3*Pi^2 + 276*CF*mt^5*mu^3*Pi^2 - 
        342*CA*mt^4*mu^4*Pi^2 + 276*CF*mt^4*mu^4*Pi^2 - 
        342*CA*mt^3*mu^5*Pi^2 + 276*CF*mt^3*mu^5*Pi^2 - 
        171*CA*mt^2*mu^6*Pi^2 + 138*CF*mt^2*mu^6*Pi^2)*q2)/
      (864*mt^2*mu^2*(mt + mu)^2*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1, mu])/(6*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[-1, 0, mu])/(24*(1 + mt + mu)) + 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1, mu])/(8*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, mu])/(12*(1 + mt + mu)) + 
     (CA*CF*(mt - I*mu)*((-I)*mt + mu)*((-54*I)*CA + (47*I)*CF + 24*CA*Pi - 
        24*CF*Pi)*q2*Log[q2])/(72*(1 + mt + mu)) + 
     (CA*(CA - 4*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/(24*(1 + mt + mu))) + 
   G[0, mu]*((CA*CF*(18*CA*mt^2 - 10*CA*mt^3 - 36*CA*mt*mu - 18*CF*mt*mu - 
        36*CF*mt^2*mu - 10*CA*mt^3*mu - 18*CF*mt^3*mu + 27*CA*mu^2 - 
        73*CA*mt*mu^2 - 36*CF*mt*mu^2 - 18*CA*mt^2*mu^2 - 36*CF*mt^2*mu^2 + 
        54*CA*mu^3 - 37*CA*mt*mu^3 - 18*CF*mt*mu^3 + 27*CA*mu^4 - 
        (87*I)*CA*mt^3*Pi + (174*I)*CF*mt^3*Pi - (87*I)*CA*mt^3*mu*Pi + 
        (174*I)*CF*mt^3*mu*Pi - (87*I)*CA*mt*mu^2*Pi + 
        (174*I)*CF*mt*mu^2*Pi - (87*I)*CA*mt*mu^3*Pi + 
        (174*I)*CF*mt*mu^3*Pi + 12*CA*mt^3*Pi^2 - 18*CF*mt^3*Pi^2 + 
        12*CA*mt^3*mu*Pi^2 - 18*CF*mt^3*mu*Pi^2 + 12*CA*mt*mu^2*Pi^2 - 
        18*CF*mt*mu^2*Pi^2 + 12*CA*mt*mu^3*Pi^2 - 18*CF*mt*mu^3*Pi^2)*q2)/
      (432*mt*(1 + mu)*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
       G[0, 0, mt])/(24*(1 + mt + mu)) + 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, mt])/(12*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, mt])/(8*(1 + mt + mu)) + 
     (CA*CF*(mt + I*mu)*(I*mt + mu)*((-10*I)*CA + 9*CA*Pi - 12*CF*Pi)*q2*
       Log[q2])/(72*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (16*(1 + mt + mu)) + G[-1 - mu, mt]*
      ((CA^2*CF*(-6*mt^2 + 3*mt^3 + 29*mt^4 + 18*mt*mu + 18*mt^2*mu + 
          15*mt^3*mu - 9*mu^2 + 36*mt*mu^2 + 53*mt^2*mu^2 - 18*mu^3 + 
          18*mt*mu^3 - 9*mu^4 + (6*I)*mt^4*Pi + (6*I)*mt^2*mu^2*Pi)*q2)/
        (144*mt^2*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
        (8*(1 + mt + mu)))) + 
   G[0, mt]*((CA*CF*(27*CA*mt^2 + 54*CA*mt^3 + 27*CA*mt^4 - 36*CA*mt*mu - 
        18*CF*mt*mu - 73*CA*mt^2*mu - 36*CF*mt^2*mu - 37*CA*mt^3*mu - 
        18*CF*mt^3*mu + 18*CA*mu^2 - 36*CF*mt*mu^2 - 18*CA*mt^2*mu^2 - 
        36*CF*mt^2*mu^2 - 10*CA*mu^3 - 10*CA*mt*mu^3 - 18*CF*mt*mu^3 - 
        (87*I)*CA*mt^2*mu*Pi + (174*I)*CF*mt^2*mu*Pi - (87*I)*CA*mt^3*mu*Pi + 
        (174*I)*CF*mt^3*mu*Pi - (87*I)*CA*mu^3*Pi + (174*I)*CF*mu^3*Pi - 
        (87*I)*CA*mt*mu^3*Pi + (174*I)*CF*mt*mu^3*Pi + 12*CA*mt^2*mu*Pi^2 - 
        18*CF*mt^2*mu*Pi^2 + 12*CA*mt^3*mu*Pi^2 - 18*CF*mt^3*mu*Pi^2 + 
        12*CA*mu^3*Pi^2 - 18*CF*mu^3*Pi^2 + 12*CA*mt*mu^3*Pi^2 - 
        18*CF*mt*mu^3*Pi^2)*q2)/(432*(1 + mt)*mu*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[-1, -1, mu])/(8*(1 + mt + mu)) + 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1, mu])/(12*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[0, 0, mu])/(24*(1 + mt + mu)) + 
     (CA*CF*(mt + I*mu)*(I*mt + mu)*((-10*I)*CA + 9*CA*Pi - 12*CF*Pi)*q2*
       Log[q2])/(72*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (16*(1 + mt + mu)) + G[0, mu]*((-29*CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2)/
        (144*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/
        (12*(1 + mt + mu)))) + G[-1, mu]*
    ((CA*CF*(-54*CA*mt^4*mu - 108*CA*mt^5*mu - 54*CA*mt^6*mu - 
        72*CA*mt^3*mu^2 - 108*CF*mt^3*mu^2 + 90*CA*mt^4*mu^2 + 
        1428*CA*mt^5*mu^2 - 670*CF*mt^5*mu^2 + 324*CA*mt^2*mu^3 + 
        738*CA*mt^3*mu^3 + 3234*CA*mt^4*mu^3 - 1340*CF*mt^4*mu^3 - 
        72*CA*mt*mu^4 - 108*CF*mt*mu^4 + 738*CA*mt^2*mu^4 + 
        3504*CA*mt^3*mu^4 - 1340*CF*mt^3*mu^4 - 54*CA*mu^5 + 90*CA*mt*mu^5 + 
        3234*CA*mt^2*mu^5 - 1340*CF*mt^2*mu^5 - 108*CA*mu^6 + 
        1428*CA*mt*mu^6 - 670*CF*mt*mu^6 - 54*CA*mu^7 - (54*I)*CA*mt^5*Pi - 
        (108*I)*CA*mt^6*Pi - (54*I)*CA*mt^7*Pi + (126*I)*CA*mt^3*mu^2*Pi + 
        (432*I)*CA*mt^4*mu^2*Pi + (1302*I)*CA*mt^5*mu^2*Pi - 
        (912*I)*CF*mt^5*mu^2*Pi + (36*I)*CA*mt^2*mu^3*Pi + 
        (450*I)*CA*mt^3*mu^3*Pi + (2478*I)*CA*mt^4*mu^3*Pi - 
        (1824*I)*CF*mt^4*mu^3*Pi - (36*I)*CA*mt*mu^4*Pi + 
        (144*I)*CA*mt^2*mu^4*Pi + (2316*I)*CA*mt^3*mu^4*Pi - 
        (1824*I)*CF*mt^3*mu^4*Pi + (18*I)*CA*mt*mu^5*Pi + 
        (2082*I)*CA*mt^2*mu^5*Pi - (1824*I)*CF*mt^2*mu^5*Pi + 
        (996*I)*CA*mt*mu^6*Pi - (912*I)*CF*mt*mu^6*Pi - 
        171*CA*mt^5*mu^2*Pi^2 + 234*CF*mt^5*mu^2*Pi^2 - 
        342*CA*mt^4*mu^3*Pi^2 + 468*CF*mt^4*mu^3*Pi^2 - 
        342*CA*mt^3*mu^4*Pi^2 + 468*CF*mt^3*mu^4*Pi^2 - 
        342*CA*mt^2*mu^5*Pi^2 + 468*CF*mt^2*mu^5*Pi^2 - 171*CA*mt*mu^6*Pi^2 + 
        234*CF*mt*mu^6*Pi^2)*q2)/(864*mt*mu^2*(mt + mu)^2*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[0, 0, mt])/(12*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[0, -1 - mu, mt])/(8*(1 + mt + mu)) - 
     (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, mt])/(8*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, mt])/
      (6*(1 + mt + mu)) + (CA^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, mt])/
      (4*(1 + mt + mu)) + (CA^2*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, mt])/
      (4*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, mt])/
      (12*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*((-I)*mt + mu)*
       ((-54*I)*CA + (47*I)*CF + 24*CA*Pi - 36*CF*Pi)*q2*Log[q2])/
      (72*(1 + mt + mu)) + (CA*(CA - 4*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (24*(1 + mt + mu)) + G[0, mt]*
      (-1/144*(CA^2*CF*(9*mt^2 + 18*mt^3 + 9*mt^4 - 18*mt*mu - 36*mt^2*mu - 
           18*mt^3*mu + 6*mu^2 - 18*mt*mu^2 - 53*mt^2*mu^2 - 3*mu^3 - 
           15*mt*mu^3 - 29*mu^4 - (6*I)*mt^2*mu^2*Pi - (6*I)*mu^4*Pi)*q2)/
         (mu^2*(1 + mt + mu)) - (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
        (8*(1 + mt + mu))) + G[-mu, mt]*
      ((CA^2*CF*(9*mt^4 + 18*mt^5 + 9*mt^6 - 18*mt^3*mu - 36*mt^4*mu - 
          18*mt^5*mu + 12*mt^2*mu^2 - 21*mt^3*mu^2 - 82*mt^4*mu^2 - 
          18*mt*mu^3 - 21*mt^2*mu^3 - 30*mt^3*mu^3 + 9*mu^4 - 36*mt*mu^4 - 
          82*mt^2*mu^4 + 18*mu^5 - 18*mt*mu^5 + 9*mu^6 - 
          (24*I)*mt^4*mu^2*Pi - (24*I)*mt^2*mu^4*Pi)*q2)/
        (144*mt^2*mu^2*(1 + mt + mu)) + (CA^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
        (6*(1 + mt + mu))) + G[-1 - mu, mt]*
      ((CA*CF*(mt - I*mu)*(mt + I*mu)*(-54*CA + 47*CF - (24*I)*CA*Pi + 
          (24*I)*CF*Pi)*q2)/(72*(1 + mt + mu)) + 
       (CA*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(6*(1 + mt + mu)))) + 
   (CA*CF*q2*(-936*CA*mt^3*mu + 2016*CF*mt^3*mu - 15238*CA*mt^4*mu + 
      4409*CF*mt^4*mu - 14302*CA*mt^5*mu + 2393*CF*mt^5*mu - 
      4032*CA*mt^2*mu^2 + 2736*CF*mt^2*mu^2 - 23302*CA*mt^3*mu^2 + 
      9881*CF*mt^3*mu^2 - 33572*CA*mt^4*mu^2 + 9538*CF*mt^4*mu^2 - 
      14302*CA*mt^5*mu^2 + 2393*CF*mt^5*mu^2 - 936*CA*mt*mu^3 + 
      2016*CF*mt*mu^3 - 23302*CA*mt^2*mu^3 + 9881*CF*mt^2*mu^3 - 
      40700*CA*mt^3*mu^3 + 12994*CF*mt^3*mu^3 - 18334*CA*mt^4*mu^3 + 
      5129*CF*mt^4*mu^3 - 15238*CA*mt*mu^4 + 4409*CF*mt*mu^4 - 
      33572*CA*mt^2*mu^4 + 9538*CF*mt^2*mu^4 - 18334*CA*mt^3*mu^4 + 
      5129*CF*mt^3*mu^4 - 14302*CA*mt*mu^5 + 2393*CF*mt*mu^5 - 
      14302*CA*mt^2*mu^5 + 2393*CF*mt^2*mu^5 + (324*I)*CA*mt^4*Pi + 
      (648*I)*CA*mt^5*Pi + (324*I)*CA*mt^6*Pi - (324*I)*CA*mt^3*mu*Pi + 
      (216*I)*CF*mt^3*mu*Pi - (8892*I)*CA*mt^4*mu*Pi + 
      (4452*I)*CF*mt^4*mu*Pi - (8244*I)*CA*mt^5*mu*Pi + 
      (4236*I)*CF*mt^5*mu*Pi + (324*I)*CA*mt^6*mu*Pi - 
      (1296*I)*CA*mt^2*mu^2*Pi + (432*I)*CF*mt^2*mu^2*Pi - 
      (12132*I)*CA*mt^3*mu^2*Pi + (4884*I)*CF*mt^3*mu^2*Pi - 
      (19728*I)*CA*mt^4*mu^2*Pi + (8472*I)*CF*mt^4*mu^2*Pi - 
      (8892*I)*CA*mt^5*mu^2*Pi + (4020*I)*CF*mt^5*mu^2*Pi - 
      (324*I)*CA*mt*mu^3*Pi + (216*I)*CF*mt*mu^3*Pi - 
      (12132*I)*CA*mt^2*mu^3*Pi + (4884*I)*CF*mt^2*mu^3*Pi - 
      (22320*I)*CA*mt^3*mu^3*Pi + (8472*I)*CF*mt^3*mu^3*Pi - 
      (10512*I)*CA*mt^4*mu^3*Pi + (4020*I)*CF*mt^4*mu^3*Pi + 
      (324*I)*CA*mu^4*Pi - (8892*I)*CA*mt*mu^4*Pi + (4452*I)*CF*mt*mu^4*Pi - 
      (19728*I)*CA*mt^2*mu^4*Pi + (8472*I)*CF*mt^2*mu^4*Pi - 
      (10512*I)*CA*mt^3*mu^4*Pi + (4020*I)*CF*mt^3*mu^4*Pi + 
      (648*I)*CA*mu^5*Pi - (8244*I)*CA*mt*mu^5*Pi + (4236*I)*CF*mt*mu^5*Pi - 
      (8892*I)*CA*mt^2*mu^5*Pi + (4020*I)*CF*mt^2*mu^5*Pi + 
      (324*I)*CA*mu^6*Pi + (324*I)*CA*mt*mu^6*Pi + 2739*CA*mt^4*mu*Pi^2 - 
      3354*CF*mt^4*mu*Pi^2 + 2739*CA*mt^5*mu*Pi^2 - 3354*CF*mt^5*mu*Pi^2 + 
      2739*CA*mt^3*mu^2*Pi^2 - 3354*CF*mt^3*mu^2*Pi^2 + 
      5478*CA*mt^4*mu^2*Pi^2 - 6708*CF*mt^4*mu^2*Pi^2 + 
      2739*CA*mt^5*mu^2*Pi^2 - 3354*CF*mt^5*mu^2*Pi^2 + 
      2739*CA*mt^2*mu^3*Pi^2 - 3354*CF*mt^2*mu^3*Pi^2 + 
      5478*CA*mt^3*mu^3*Pi^2 - 6708*CF*mt^3*mu^3*Pi^2 + 
      2739*CA*mt^4*mu^3*Pi^2 - 3354*CF*mt^4*mu^3*Pi^2 + 
      2739*CA*mt*mu^4*Pi^2 - 3354*CF*mt*mu^4*Pi^2 + 5478*CA*mt^2*mu^4*Pi^2 - 
      6708*CF*mt^2*mu^4*Pi^2 + 2739*CA*mt^3*mu^4*Pi^2 - 
      3354*CF*mt^3*mu^4*Pi^2 + 2739*CA*mt*mu^5*Pi^2 - 3354*CF*mt*mu^5*Pi^2 + 
      2739*CA*mt^2*mu^5*Pi^2 - 3354*CF*mt^2*mu^5*Pi^2 + 
      (306*I)*CA*mt^4*mu*Pi^3 - (540*I)*CF*mt^4*mu*Pi^3 + 
      (306*I)*CA*mt^5*mu*Pi^3 - (540*I)*CF*mt^5*mu*Pi^3 + 
      (306*I)*CA*mt^3*mu^2*Pi^3 - (540*I)*CF*mt^3*mu^2*Pi^3 + 
      (612*I)*CA*mt^4*mu^2*Pi^3 - (1080*I)*CF*mt^4*mu^2*Pi^3 + 
      (306*I)*CA*mt^5*mu^2*Pi^3 - (540*I)*CF*mt^5*mu^2*Pi^3 + 
      (306*I)*CA*mt^2*mu^3*Pi^3 - (540*I)*CF*mt^2*mu^3*Pi^3 + 
      (612*I)*CA*mt^3*mu^3*Pi^3 - (1080*I)*CF*mt^3*mu^3*Pi^3 + 
      (306*I)*CA*mt^4*mu^3*Pi^3 - (540*I)*CF*mt^4*mu^3*Pi^3 + 
      (306*I)*CA*mt*mu^4*Pi^3 - (540*I)*CF*mt*mu^4*Pi^3 + 
      (612*I)*CA*mt^2*mu^4*Pi^3 - (1080*I)*CF*mt^2*mu^4*Pi^3 + 
      (306*I)*CA*mt^3*mu^4*Pi^3 - (540*I)*CF*mt^3*mu^4*Pi^3 + 
      (306*I)*CA*mt*mu^5*Pi^3 - (540*I)*CF*mt*mu^5*Pi^3 + 
      (306*I)*CA*mt^2*mu^5*Pi^3 - (540*I)*CF*mt^2*mu^5*Pi^3 - 
      3636*CA*mt^4*mu*Zeta[3] + 4392*CF*mt^4*mu*Zeta[3] - 
      3636*CA*mt^5*mu*Zeta[3] + 4392*CF*mt^5*mu*Zeta[3] - 
      3636*CA*mt^3*mu^2*Zeta[3] + 4392*CF*mt^3*mu^2*Zeta[3] - 
      7272*CA*mt^4*mu^2*Zeta[3] + 8784*CF*mt^4*mu^2*Zeta[3] - 
      3636*CA*mt^5*mu^2*Zeta[3] + 4392*CF*mt^5*mu^2*Zeta[3] - 
      3636*CA*mt^2*mu^3*Zeta[3] + 4392*CF*mt^2*mu^3*Zeta[3] - 
      7272*CA*mt^3*mu^3*Zeta[3] + 8784*CF*mt^3*mu^3*Zeta[3] - 
      3636*CA*mt^4*mu^3*Zeta[3] + 4392*CF*mt^4*mu^3*Zeta[3] - 
      3636*CA*mt*mu^4*Zeta[3] + 4392*CF*mt*mu^4*Zeta[3] - 
      7272*CA*mt^2*mu^4*Zeta[3] + 8784*CF*mt^2*mu^4*Zeta[3] - 
      3636*CA*mt^3*mu^4*Zeta[3] + 4392*CF*mt^3*mu^4*Zeta[3] - 
      3636*CA*mt*mu^5*Zeta[3] + 4392*CF*mt*mu^5*Zeta[3] - 
      3636*CA*mt^2*mu^5*Zeta[3] + 4392*CF*mt^2*mu^5*Zeta[3]))/
    (5184*mt*(1 + mt)*mu*(1 + mu)*(mt + mu)*(1 + mt + mu))) + 
 G[-1, mt]*(((-1/8*I)*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*Pi*q2*G[-1, -1, mu])/
    (1 + mt + mu) + ((I/8)*CA^2*CF^2*(mt^2 + mu^2)*Pi*q2*G[-1, 0, mu])/
    (1 + mt + mu) + ((I/8)*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*Pi*q2*
     G[0, -1, mu])/(1 + mt + mu) - ((I/8)*CA^2*CF^2*(mt^2 + mu^2)*Pi*q2*
     G[0, 0, mu])/(1 + mt + mu) - (CA*(CA - 2*CF)*(CA - CF)*CF*(mt^2 + mu^2)*
     q2*G[-1, -1, 0, mu])/(8*(1 + mt + mu)) + 
   (CA*(CA - 4*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[-1, 0, -1, mu])/
    (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*
     G[0, -1, 0, mu])/(8*(1 + mt + mu)) - 
   (CA*(CA - 4*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[0, 0, -1, mu])/
    (8*(1 + mt + mu)) + (CA*CF^2*(mt - I*mu)*(mt + I*mu)*Pi*
     ((-22*I)*CA + (9*I)*CF + 3*CA*Pi - 6*CF*Pi)*q2*Log[q2])/
    (24*(1 + mt + mu)) - ((I/16)*CA*CF^2*(CA + 2*CF)*(mt^2 + mu^2)*Pi*q2*
     Log[q2]^2)/(1 + mt + mu) + 
   G[0, mu]*(-1/48*(CA*(CA - 2*CF)*CF*Pi*((9*I)*CA*mt^2 + 7*CA*mt^2*Pi - 
         CF*mt^2*Pi + 7*CA*mu^2*Pi - CF*mu^2*Pi)*q2)/(1 + mt + mu) - 
     ((I/8)*CA^2*CF^2*(mt^2 + mu^2)*Pi*q2*Log[q2])/(1 + mt + mu)) + 
   G[-1, mu]*((CA*CF*Pi*((6*I)*CA*CF - (6*I)*CF^2 + (12*I)*CA*CF*mt - 
        (12*I)*CF^2*mt + (9*I)*CA^2*mt^2 - (12*I)*CA*CF*mt^2 + 
        (12*I)*CF^2*mt^2 - (9*I)*CA^2*mu + (24*I)*CA*CF*mu - (24*I)*CF^2*mu - 
        (9*I)*CA^2*mt*mu + (24*I)*CA*CF*mt*mu - (24*I)*CF^2*mt*mu + 
        7*CA^2*mt^2*Pi - 15*CA*CF*mt^2*Pi + 2*CF^2*mt^2*Pi + 7*CA^2*mu^2*Pi - 
        15*CA*CF*mu^2*Pi + 2*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) + 
     ((I/8)*CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*Log[q2])/(1 + mt + mu)) + 
   (CA*CF*q2*((-27*I)*CA^2*mt^2*Pi - (81*I)*CA*CF*mt^2*Pi + 
      (90*I)*CF^2*mt^2*Pi - (81*I)*CA^2*mt^3*Pi - (243*I)*CA*CF*mt^3*Pi + 
      (270*I)*CF^2*mt^3*Pi - (81*I)*CA^2*mt^4*Pi - (243*I)*CA*CF*mt^4*Pi + 
      (270*I)*CF^2*mt^4*Pi - (27*I)*CA^2*mt^5*Pi - (81*I)*CA*CF*mt^5*Pi + 
      (90*I)*CF^2*mt^5*Pi + (54*I)*CA^2*mt*mu*Pi + (198*I)*CA*CF*mt*mu*Pi - 
      (216*I)*CF^2*mt*mu*Pi + (108*I)*CA^2*mt^2*mu*Pi + 
      (594*I)*CA*CF*mt^2*mu*Pi - (576*I)*CF^2*mt^2*mu*Pi + 
      (27*I)*CA^2*mt^3*mu*Pi + (513*I)*CA*CF*mt^3*mu*Pi - 
      (414*I)*CF^2*mt^3*mu*Pi - (54*I)*CA^2*mt^4*mu*Pi + 
      (36*I)*CA*CF*mt^4*mu*Pi + (36*I)*CF^2*mt^4*mu*Pi - 
      (27*I)*CA^2*mt^5*mu*Pi - (81*I)*CA*CF*mt^5*mu*Pi + 
      (90*I)*CF^2*mt^5*mu*Pi - (75*I)*CA^2*mu^2*Pi + (45*I)*CA*CF*mu^2*Pi + 
      (18*I)*CF^2*mu^2*Pi - (3*I)*CA^2*mt*mu^2*Pi + (963*I)*CA*CF*mt*mu^2*
       Pi - (918*I)*CF^2*mt*mu^2*Pi + (246*I)*CA^2*mt^2*mu^2*Pi + 
      (3020*I)*CA*CF*mt^2*mu^2*Pi - (2646*I)*CF^2*mt^2*mu^2*Pi + 
      (201*I)*CA^2*mt^3*mu^2*Pi + (2381*I)*CA*CF*mt^3*mu^2*Pi - 
      (1944*I)*CF^2*mt^3*mu^2*Pi + (27*I)*CA^2*mt^4*mu^2*Pi + 
      (279*I)*CA*CF*mt^4*mu^2*Pi - (234*I)*CF^2*mt^4*mu^2*Pi - 
      (198*I)*CA^2*mu^3*Pi + (396*I)*CA*CF*mu^3*Pi - (216*I)*CF^2*mu^3*Pi - 
      (93*I)*CA^2*mt*mu^3*Pi + (1989*I)*CA*CF*mt*mu^3*Pi - 
      (1926*I)*CF^2*mt*mu^3*Pi + (216*I)*CA^2*mt^2*mu^3*Pi + 
      (3898*I)*CA*CF*mt^2*mu^3*Pi - (3240*I)*CF^2*mt^2*mu^3*Pi + 
      (111*I)*CA^2*mt^3*mu^3*Pi + (1571*I)*CA*CF*mt^3*mu^3*Pi - 
      (1224*I)*CF^2*mt^3*mu^3*Pi - (171*I)*CA^2*mu^4*Pi + 
      (1499*I)*CA*CF*mu^4*Pi - (1008*I)*CF^2*mu^4*Pi - 
      (6*I)*CA^2*mt*mu^4*Pi + (2462*I)*CA*CF*mt*mu^4*Pi - 
      (2142*I)*CF^2*mt*mu^4*Pi + (87*I)*CA^2*mt^2*mu^4*Pi + 
      (1607*I)*CA*CF*mt^2*mu^4*Pi - (1296*I)*CF^2*mt^2*mu^4*Pi - 
      (48*I)*CA^2*mu^5*Pi + (1990*I)*CA*CF*mu^5*Pi - (1296*I)*CF^2*mu^5*Pi + 
      (30*I)*CA^2*mt*mu^5*Pi + (1238*I)*CA*CF*mt*mu^5*Pi - 
      (918*I)*CF^2*mt*mu^5*Pi + (842*I)*CA*CF*mu^6*Pi - 
      (522*I)*CF^2*mu^6*Pi + 24*CA*CF*mu^2*Pi^2 - 24*CF^2*mu^2*Pi^2 + 
      72*CA*CF*mt*mu^2*Pi^2 - 72*CF^2*mt*mu^2*Pi^2 + 54*CA^2*mt^2*mu^2*Pi^2 - 
      212*CA*CF*mt^2*mu^2*Pi^2 + 36*CF^2*mt^2*mu^2*Pi^2 + 
      54*CA^2*mt^3*mu^2*Pi^2 - 260*CA*CF*mt^3*mu^2*Pi^2 + 
      84*CF^2*mt^3*mu^2*Pi^2 - 54*CA^2*mu^3*Pi^2 + 180*CA*CF*mu^3*Pi^2 - 
      144*CF^2*mu^3*Pi^2 - 108*CA^2*mt*mu^3*Pi^2 + 384*CA*CF*mt*mu^3*Pi^2 - 
      312*CF^2*mt*mu^3*Pi^2 + 54*CA^2*mt^2*mu^3*Pi^2 - 
      340*CA*CF*mt^2*mu^3*Pi^2 + 24*CF^2*mt^2*mu^3*Pi^2 + 
      54*CA^2*mt^3*mu^3*Pi^2 - 260*CA*CF*mt^3*mu^3*Pi^2 + 
      84*CF^2*mt^3*mu^3*Pi^2 - 108*CA^2*mu^4*Pi^2 + 112*CA*CF*mu^4*Pi^2 - 
      144*CF^2*mu^4*Pi^2 - 162*CA^2*mt*mu^4*Pi^2 + 268*CA*CF*mt*mu^4*Pi^2 - 
      264*CF^2*mt*mu^4*Pi^2 - 128*CA*CF*mt^2*mu^4*Pi^2 - 
      12*CF^2*mt^2*mu^4*Pi^2 - 54*CA^2*mu^5*Pi^2 - 220*CA*CF*mu^5*Pi^2 + 
      48*CF^2*mu^5*Pi^2 - 54*CA^2*mt*mu^5*Pi^2 - 44*CA*CF*mt*mu^5*Pi^2 - 
      24*CF^2*mt*mu^5*Pi^2 - 176*CA*CF*mu^6*Pi^2 + 72*CF^2*mu^6*Pi^2 - 
      (42*I)*CA^2*mt^2*mu^2*Pi^3 + (81*I)*CA*CF*mt^2*mu^2*Pi^3 + 
      (6*I)*CF^2*mt^2*mu^2*Pi^3 - (42*I)*CA^2*mt^3*mu^2*Pi^3 + 
      (81*I)*CA*CF*mt^3*mu^2*Pi^3 + (6*I)*CF^2*mt^3*mu^2*Pi^3 - 
      (84*I)*CA^2*mt^2*mu^3*Pi^3 + (162*I)*CA*CF*mt^2*mu^3*Pi^3 + 
      (12*I)*CF^2*mt^2*mu^3*Pi^3 - (42*I)*CA^2*mt^3*mu^3*Pi^3 + 
      (81*I)*CA*CF*mt^3*mu^3*Pi^3 + (6*I)*CF^2*mt^3*mu^3*Pi^3 - 
      (42*I)*CA^2*mu^4*Pi^3 + (81*I)*CA*CF*mu^4*Pi^3 + (6*I)*CF^2*mu^4*Pi^3 - 
      (42*I)*CA^2*mt*mu^4*Pi^3 + (81*I)*CA*CF*mt*mu^4*Pi^3 + 
      (6*I)*CF^2*mt*mu^4*Pi^3 - (42*I)*CA^2*mt^2*mu^4*Pi^3 + 
      (81*I)*CA*CF*mt^2*mu^4*Pi^3 + (6*I)*CF^2*mt^2*mu^4*Pi^3 - 
      (84*I)*CA^2*mu^5*Pi^3 + (162*I)*CA*CF*mu^5*Pi^3 + 
      (12*I)*CF^2*mu^5*Pi^3 - (42*I)*CA^2*mt*mu^5*Pi^3 + 
      (81*I)*CA*CF*mt*mu^5*Pi^3 + (6*I)*CF^2*mt*mu^5*Pi^3 - 
      (42*I)*CA^2*mu^6*Pi^3 + (81*I)*CA*CF*mu^6*Pi^3 + (6*I)*CF^2*mu^6*Pi^3 + 
      108*CA^2*mt^2*mu^2*Zeta[3] - 324*CA*CF*mt^2*mu^2*Zeta[3] + 
      216*CF^2*mt^2*mu^2*Zeta[3] + 108*CA^2*mt^3*mu^2*Zeta[3] - 
      324*CA*CF*mt^3*mu^2*Zeta[3] + 216*CF^2*mt^3*mu^2*Zeta[3] + 
      216*CA^2*mt^2*mu^3*Zeta[3] - 648*CA*CF*mt^2*mu^3*Zeta[3] + 
      432*CF^2*mt^2*mu^3*Zeta[3] + 108*CA^2*mt^3*mu^3*Zeta[3] - 
      324*CA*CF*mt^3*mu^3*Zeta[3] + 216*CF^2*mt^3*mu^3*Zeta[3] + 
      108*CA^2*mu^4*Zeta[3] - 324*CA*CF*mu^4*Zeta[3] + 
      216*CF^2*mu^4*Zeta[3] + 108*CA^2*mt*mu^4*Zeta[3] - 
      324*CA*CF*mt*mu^4*Zeta[3] + 216*CF^2*mt*mu^4*Zeta[3] + 
      108*CA^2*mt^2*mu^4*Zeta[3] - 324*CA*CF*mt^2*mu^4*Zeta[3] + 
      216*CF^2*mt^2*mu^4*Zeta[3] + 216*CA^2*mu^5*Zeta[3] - 
      648*CA*CF*mu^5*Zeta[3] + 432*CF^2*mu^5*Zeta[3] + 
      108*CA^2*mt*mu^5*Zeta[3] - 324*CA*CF*mt*mu^5*Zeta[3] + 
      216*CF^2*mt*mu^5*Zeta[3] + 108*CA^2*mu^6*Zeta[3] - 
      324*CA*CF*mu^6*Zeta[3] + 216*CF^2*mu^6*Zeta[3]))/
    (288*mu^2*(1 + mu)*(1 + mt + mu)^2)) + 
 G[0, mt]*((-3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1, -1, mu])/
    (16*(1 + mt + mu)) - (CA^2*(3*CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[-1, -1, 0, mu])/(16*(1 + mt + mu)) - 
   (CA*CF*(5*CA^2 - 12*CA*CF + 8*CF^2)*(mt^2 + mu^2)*q2*G[-1, 0, -1, mu])/
    (16*(1 + mt + mu)) + (CA*CF*(7*CA^2 - 12*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
     G[-1, 0, 0, mu])/(16*(1 + mt + mu)) - 
   (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*G[0, -1, -1, mu])/
    (16*(1 + mt + mu)) + (CA^2*(3*CA - 4*CF)*CF*(mt^2 + mu^2)*q2*
     G[0, -1, 0, mu])/(16*(1 + mt + mu)) + 
   (CA^2*(5*CA - 6*CF)*CF*(mt^2 + mu^2)*q2*G[0, 0, -1, mu])/
    (16*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[0, 0, 0, mu])/(16*(1 + mt + mu)) + 
   (CA*CF*(-36*CA^2*mt + 36*CA*CF*mt - 608*CA^2*mt^2 + 324*CA*CF*mt^2 - 
      36*CA^2*mu + 36*CA*CF*mu - 72*CA^2*mt*mu + 72*CA*CF*mt*mu - 
      608*CA^2*mu^2 + 324*CA*CF*mu^2 - (396*I)*CA^2*mt^2*Pi + 
      (744*I)*CA*CF*mt^2*Pi - (216*I)*CF^2*mt^2*Pi - (396*I)*CA^2*mu^2*Pi + 
      (744*I)*CA*CF*mu^2*Pi - (216*I)*CF^2*mu^2*Pi + 93*CA^2*mt^2*Pi^2 - 
      246*CA*CF*mt^2*Pi^2 + 144*CF^2*mt^2*Pi^2 + 93*CA^2*mu^2*Pi^2 - 
      246*CA*CF*mu^2*Pi^2 + 144*CF^2*mu^2*Pi^2)*q2*Log[q2])/
    (576*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*(mt + I*mu)*
     (11*CA^2 - 6*CA*CF + I*CA^2*Pi - (4*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2*
     Log[q2]^2)/(32*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
     Log[q2]^3)/(32*(1 + mt + mu)) + G[0, 0, mu]*
    ((CA*CF*(7*CA^2*mt^2 - 14*CA*CF*mt^2 + 18*CF^2*mt^2 - 11*CA^2*mu^2 + 
        22*CA*CF*mu^2 - (21*I)*CA^2*mt^2*Pi + (42*I)*CA*CF*mt^2*Pi - 
        (12*I)*CF^2*mt^2*Pi - (21*I)*CA^2*mu^2*Pi + (42*I)*CA*CF*mu^2*Pi - 
        (12*I)*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) - 
     (CA^2*(CA - 4*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[-1, -1, mu]*((CA^2*CF*(mt - I*mu)*(mt + I*mu)*(11*CA - 6*CF + I*CA*Pi - 
        (2*I)*CF*Pi)*q2)/(16*(1 + mt + mu)) - 
     (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[0, -1, mu]*((CA*CF*(-6*CA*CF + 6*CF^2 - 12*CA*CF*mt + 12*CF^2*mt - 
        34*CA^2*mt^2 + 24*CA*CF*mt^2 - 12*CF^2*mt^2 + 18*CA^2*mu - 
        54*CA*CF*mu + 36*CF^2*mu + 15*CA^2*mt*mu - 54*CA*CF*mt*mu + 
        48*CF^2*mt*mu - 68*CA^2*mt^2*mu + 48*CA*CF*mt^2*mu - 
        24*CF^2*mt^2*mu + 32*CA^2*mu^2 - 117*CA*CF*mu^2 + 72*CF^2*mu^2 + 
        42*CA^2*mt*mu^2 - 108*CA*CF*mt*mu^2 + 84*CF^2*mt*mu^2 - 
        31*CA^2*mt^2*mu^2 + 15*CA*CF*mt^2*mu^2 - 6*CF^2*mt^2*mu^2 + 
        10*CA^2*mu^3 - 96*CA*CF*mu^3 + 60*CF^2*mu^3 + 27*CA^2*mt*mu^3 - 
        66*CA*CF*mt*mu^3 + 48*CF^2*mt*mu^3 - 4*CA^2*mu^4 - 27*CA*CF*mu^4 + 
        18*CF^2*mu^4 + (9*I)*CA^2*mt^2*Pi - (24*I)*CA*CF*mt^2*Pi + 
        (12*I)*CF^2*mt^2*Pi + (18*I)*CA^2*mt^2*mu*Pi - (48*I)*CA*CF*mt^2*mu*
         Pi + (24*I)*CF^2*mt^2*mu*Pi + (9*I)*CA^2*mu^2*Pi - 
        (24*I)*CA*CF*mu^2*Pi + (12*I)*CF^2*mu^2*Pi + (9*I)*CA^2*mt^2*mu^2*
         Pi - (24*I)*CA*CF*mt^2*mu^2*Pi + (12*I)*CF^2*mt^2*mu^2*Pi + 
        (18*I)*CA^2*mu^3*Pi - (48*I)*CA*CF*mu^3*Pi + (24*I)*CF^2*mu^3*Pi + 
        (9*I)*CA^2*mu^4*Pi - (24*I)*CA*CF*mu^4*Pi + (12*I)*CF^2*mu^4*Pi)*q2)/
      (48*(1 + mu)^2*(1 + mt + mu)) + (CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*
       Log[q2])/(16*(1 + mt + mu))) + G[-1, 0, mu]*
    ((CA*CF*(-3*CA^2*mt^2 + 9*CA*CF*mt^2 - 12*CF^2*mt^2 - 6*CA^2*mu^2 + 
        15*CA*CF*mu^2 - 12*CF^2*mu^2 + (7*I)*CA^2*mt^2*Pi - 
        (12*I)*CA*CF*mt^2*Pi + (4*I)*CF^2*mt^2*Pi + (7*I)*CA^2*mu^2*Pi - 
        (12*I)*CA*CF*mu^2*Pi + (4*I)*CF^2*mu^2*Pi)*q2)/(16*(1 + mt + mu)) + 
     (CA*CF*(3*CA^2 - 6*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*Log[q2])/
      (16*(1 + mt + mu))) + 
   G[0, mu]*((CA*CF*(-36*CA^2*mt + 36*CA*CF*mt + 554*CA^2*mt^2 - 
        1306*CA*CF*mt^2 + 432*CF^2*mt^2 + 590*CA^2*mt^3 - 1342*CA*CF*mt^3 + 
        432*CF^2*mt^3 - 36*CA^2*mu + 36*CA*CF*mu - 144*CA^2*mt*mu + 
        288*CA*CF*mt*mu - 144*CF^2*mt*mu + 518*CA^2*mt^2*mu - 
        1018*CA*CF*mt^2*mu + 72*CF^2*mt^2*mu + 554*CA^2*mu^2 - 
        1306*CA*CF*mu^2 + 432*CF^2*mu^2 + 518*CA^2*mt*mu^2 - 
        1018*CA*CF*mt*mu^2 + 72*CF^2*mt*mu^2 + 590*CA^2*mu^3 - 
        1342*CA*CF*mu^3 + 432*CF^2*mu^3 + (216*I)*CA^2*mt^2*Pi - 
        (540*I)*CA*CF*mt^2*Pi + (432*I)*CF^2*mt^2*Pi + (216*I)*CA^2*mt^3*Pi - 
        (540*I)*CA*CF*mt^3*Pi + (432*I)*CF^2*mt^3*Pi + (216*I)*CA^2*mt^2*mu*
         Pi - (540*I)*CA*CF*mt^2*mu*Pi + (432*I)*CF^2*mt^2*mu*Pi + 
        (216*I)*CA^2*mu^2*Pi - (540*I)*CA*CF*mu^2*Pi + (432*I)*CF^2*mu^2*Pi + 
        (216*I)*CA^2*mt*mu^2*Pi - (540*I)*CA*CF*mt*mu^2*Pi + 
        (432*I)*CF^2*mt*mu^2*Pi + (216*I)*CA^2*mu^3*Pi - 
        (540*I)*CA*CF*mu^3*Pi + (432*I)*CF^2*mu^3*Pi + 195*CA^2*mt^2*Pi^2 - 
        408*CA*CF*mt^2*Pi^2 + 132*CF^2*mt^2*Pi^2 + 195*CA^2*mt^3*Pi^2 - 
        408*CA*CF*mt^3*Pi^2 + 132*CF^2*mt^3*Pi^2 + 195*CA^2*mt^2*mu*Pi^2 - 
        408*CA*CF*mt^2*mu*Pi^2 + 132*CF^2*mt^2*mu*Pi^2 + 195*CA^2*mu^2*Pi^2 - 
        408*CA*CF*mu^2*Pi^2 + 132*CF^2*mu^2*Pi^2 + 195*CA^2*mt*mu^2*Pi^2 - 
        408*CA*CF*mt*mu^2*Pi^2 + 132*CF^2*mt*mu^2*Pi^2 + 195*CA^2*mu^3*Pi^2 - 
        408*CA*CF*mu^3*Pi^2 + 132*CF^2*mu^3*Pi^2)*q2)/(576*(1 + mt + mu)^2) + 
     (CA*(CA - 2*CF)*CF*(mt - I*mu)*((-I)*mt + mu)*((-22*I)*CA + (9*I)*CF + 
        9*CA*Pi - 6*CF*Pi)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*CF*(CA^2 + 4*CF^2)*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
   (CA*CF*q2*(-162*CA^2*mt^2 - 486*CA*CF*mt^2 + 540*CF^2*mt^2 - 
      486*CA^2*mt^3 - 1458*CA*CF*mt^3 + 1620*CF^2*mt^3 - 486*CA^2*mt^4 - 
      1458*CA*CF*mt^4 + 1620*CF^2*mt^4 - 162*CA^2*mt^5 - 486*CA*CF*mt^5 + 
      540*CF^2*mt^5 - 72*CA^2*mt*mu + 1368*CA*CF*mt*mu - 1080*CF^2*mt*mu - 
      56*CA^2*mt^2*mu + 1836*CA*CF*mt^2*mu - 432*CF^2*mt^2*mu - 
      220*CA^2*mt^3*mu - 1404*CA*CF*mt^3*mu + 3456*CF^2*mt^3*mu - 
      560*CA^2*mt^4*mu - 2844*CA*CF*mt^4*mu + 3888*CF^2*mt^4*mu - 
      324*CA^2*mt^5*mu - 972*CA*CF*mt^5*mu + 1080*CF^2*mt^5*mu - 
      234*CA^2*mu^2 + 270*CA*CF*mu^2 - 108*CF^2*mu^2 - 990*CA^2*mt*mu^2 + 
      7218*CA*CF*mt*mu^2 - 5832*CF^2*mt*mu^2 + 30*CA^2*mt^2*mu^2 + 
      12474*CA*CF*mt^2*mu^2 - 8316*CF^2*mt^2*mu^2 + 1286*CA^2*mt^3*mu^2 + 
      4698*CA*CF*mt^3*mu^2 - 216*CF^2*mt^3*mu^2 + 338*CA^2*mt^4*mu^2 - 
      1314*CA*CF*mt^4*mu^2 + 2916*CF^2*mt^4*mu^2 - 162*CA^2*mt^5*mu^2 - 
      486*CA*CF*mt^5*mu^2 + 540*CF^2*mt^5*mu^2 - 128*CA^2*mu^3 + 
      1080*CA*CF*mu^3 - 432*CF^2*mu^3 - 1156*CA^2*mt*mu^3 + 
      14976*CA*CF*mt*mu^3 - 12960*CF^2*mt*mu^3 - 152*CA^2*mt^2*mu^3 + 
      21600*CA*CF*mt^2*mu^3 - 17496*CF^2*mt^2*mu^3 + 1288*CA^2*mt^3*mu^3 + 
      7776*CA*CF*mt^3*mu^3 - 4320*CF^2*mt^3*mu^3 + 412*CA^2*mt^4*mu^3 + 
      72*CA*CF*mt^4*mu^3 + 648*CF^2*mt^4*mu^3 + 1020*CA^2*mu^4 + 
      1620*CA*CF*mu^4 - 648*CF^2*mu^4 + 944*CA^2*mt*mu^4 + 
      15300*CA*CF*mt*mu^4 - 14688*CF^2*mt*mu^4 + 192*CA^2*mt^2*mu^4 + 
      15552*CA*CF*mt^2*mu^4 - 14472*CF^2*mt^2*mu^4 + 268*CA^2*mt^3*mu^4 + 
      3132*CA*CF*mt^3*mu^4 - 2268*CF^2*mt^3*mu^4 + 1488*CA^2*mu^5 + 
      1080*CA*CF*mu^5 - 432*CF^2*mu^5 + 1756*CA^2*mt*mu^5 + 
      7704*CA*CF*mt*mu^5 - 8424*CF^2*mt*mu^5 + 268*CA^2*mt^2*mu^5 + 
      4104*CA*CF*mt^2*mu^5 - 4320*CF^2*mt^2*mu^5 + 574*CA^2*mu^6 + 
      270*CA*CF*mu^6 - 108*CF^2*mu^6 + 574*CA^2*mt*mu^6 + 
      1530*CA*CF*mt*mu^6 - 1944*CF^2*mt*mu^6 - (108*I)*CA^2*mt*mu*Pi + 
      (108*I)*CA*CF*mt*mu*Pi + (1554*I)*CA^2*mt^2*mu*Pi - 
      (3810*I)*CA*CF*mt^2*mu*Pi + (1296*I)*CF^2*mt^2*mu*Pi + 
      (3432*I)*CA^2*mt^3*mu*Pi - (7944*I)*CA*CF*mt^3*mu*Pi + 
      (2592*I)*CF^2*mt^3*mu*Pi + (1770*I)*CA^2*mt^4*mu*Pi - 
      (4026*I)*CA*CF*mt^4*mu*Pi + (1296*I)*CF^2*mt^4*mu*Pi - 
      (108*I)*CA^2*mu^2*Pi - (108*I)*CA*CF*mu^2*Pi + (216*I)*CF^2*mu^2*Pi - 
      (756*I)*CA^2*mt*mu^2*Pi + (540*I)*CA*CF*mt*mu^2*Pi + 
      (216*I)*CF^2*mt*mu^2*Pi + (4230*I)*CA^2*mt^2*mu^2*Pi - 
      (10458*I)*CA*CF*mt^2*mu^2*Pi + (3024*I)*CF^2*mt^2*mu^2*Pi + 
      (8418*I)*CA^2*mt^3*mu^2*Pi - (19158*I)*CA*CF*mt^3*mu^2*Pi + 
      (5616*I)*CF^2*mt^3*mu^2*Pi + (3540*I)*CA^2*mt^4*mu^2*Pi - 
      (8052*I)*CA*CF*mt^4*mu^2*Pi + (2592*I)*CF^2*mt^4*mu^2*Pi + 
      (1446*I)*CA^2*mu^3*Pi - (4566*I)*CA*CF*mu^3*Pi + 
      (2160*I)*CF^2*mu^3*Pi + (2028*I)*CA^2*mt*mu^3*Pi - 
      (7080*I)*CA*CF*mt*mu^3*Pi + (2808*I)*CF^2*mt*mu^3*Pi + 
      (5352*I)*CA^2*mt^2*mu^3*Pi - (12972*I)*CA*CF*mt^2*mu^3*Pi + 
      (2808*I)*CF^2*mt^2*mu^3*Pi + (6540*I)*CA^2*mt^3*mu^3*Pi - 
      (14484*I)*CA*CF*mt^3*mu^3*Pi + (3456*I)*CF^2*mt^3*mu^3*Pi + 
      (1770*I)*CA^2*mt^4*mu^3*Pi - (4026*I)*CA*CF*mt^4*mu^3*Pi + 
      (1296*I)*CF^2*mt^4*mu^3*Pi + (4986*I)*CA^2*mu^4*Pi - 
      (13050*I)*CA*CF*mu^4*Pi + (5184*I)*CF^2*mu^4*Pi + 
      (7662*I)*CA^2*mt*mu^4*Pi - (19590*I)*CA*CF*mt*mu^4*Pi + 
      (6480*I)*CF^2*mt*mu^4*Pi + (4230*I)*CA^2*mt^2*mu^4*Pi - 
      (9810*I)*CA*CF*mt^2*mu^4*Pi + (1728*I)*CF^2*mt^2*mu^4*Pi + 
      (1554*I)*CA^2*mt^3*mu^4*Pi - (3270*I)*CA*CF*mt^3*mu^4*Pi + 
      (432*I)*CF^2*mt^3*mu^4*Pi + (5202*I)*CA^2*mu^5*Pi - 
      (12834*I)*CA*CF*mu^5*Pi + (4752*I)*CF^2*mu^5*Pi + 
      (6756*I)*CA^2*mt*mu^5*Pi - (16320*I)*CA*CF*mt*mu^5*Pi + 
      (5400*I)*CF^2*mt*mu^5*Pi + (1554*I)*CA^2*mt^2*mu^5*Pi - 
      (3486*I)*CA*CF*mt^2*mu^5*Pi + (648*I)*CF^2*mt^2*mu^5*Pi + 
      (1770*I)*CA^2*mu^6*Pi - (4242*I)*CA*CF*mu^6*Pi + 
      (1512*I)*CF^2*mu^6*Pi + (1770*I)*CA^2*mt*mu^6*Pi - 
      (4242*I)*CA*CF*mt*mu^6*Pi + (1512*I)*CF^2*mt*mu^6*Pi - 
      588*CA^2*mt^2*mu*Pi^2 + 1368*CA*CF*mt^2*mu*Pi^2 - 
      864*CF^2*mt^2*mu*Pi^2 - 1176*CA^2*mt^3*mu*Pi^2 + 
      2736*CA*CF*mt^3*mu*Pi^2 - 1728*CF^2*mt^3*mu*Pi^2 - 
      588*CA^2*mt^4*mu*Pi^2 + 1368*CA*CF*mt^4*mu*Pi^2 - 
      864*CF^2*mt^4*mu*Pi^2 - 1764*CA^2*mt^2*mu^2*Pi^2 + 
      4104*CA*CF*mt^2*mu^2*Pi^2 - 2592*CF^2*mt^2*mu^2*Pi^2 - 
      2940*CA^2*mt^3*mu^2*Pi^2 + 6840*CA*CF*mt^3*mu^2*Pi^2 - 
      4320*CF^2*mt^3*mu^2*Pi^2 - 1176*CA^2*mt^4*mu^2*Pi^2 + 
      2736*CA*CF*mt^4*mu^2*Pi^2 - 1728*CF^2*mt^4*mu^2*Pi^2 - 
      804*CA^2*mu^3*Pi^2 + 1746*CA*CF*mu^3*Pi^2 - 1080*CF^2*mu^3*Pi^2 - 
      1536*CA^2*mt*mu^3*Pi^2 + 3276*CA*CF*mt*mu^3*Pi^2 - 
      2016*CF^2*mt*mu^3*Pi^2 - 2406*CA^2*mt^2*mu^3*Pi^2 + 
      5364*CA*CF*mt^2*mu^3*Pi^2 - 3348*CF^2*mt^2*mu^3*Pi^2 - 
      2244*CA^2*mt^3*mu^3*Pi^2 + 5148*CA*CF*mt^3*mu^3*Pi^2 - 
      3240*CF^2*mt^3*mu^3*Pi^2 - 570*CA^2*mt^4*mu^3*Pi^2 + 
      1314*CA*CF*mt^4*mu^3*Pi^2 - 828*CF^2*mt^4*mu^3*Pi^2 - 
      2412*CA^2*mu^4*Pi^2 + 5238*CA*CF*mu^4*Pi^2 - 3240*CF^2*mu^4*Pi^2 - 
      3876*CA^2*mt*mu^4*Pi^2 + 8298*CA*CF*mt*mu^4*Pi^2 - 
      5112*CF^2*mt*mu^4*Pi^2 - 1962*CA^2*mt^2*mu^4*Pi^2 + 
      4158*CA*CF*mt^2*mu^4*Pi^2 - 2556*CF^2*mt^2*mu^4*Pi^2 - 
      498*CA^2*mt^3*mu^4*Pi^2 + 1098*CA*CF*mt^3*mu^4*Pi^2 - 
      684*CF^2*mt^3*mu^4*Pi^2 - 2412*CA^2*mu^5*Pi^2 + 5238*CA*CF*mu^5*Pi^2 - 
      3240*CF^2*mu^5*Pi^2 - 3144*CA^2*mt*mu^5*Pi^2 + 
      6768*CA*CF*mt*mu^5*Pi^2 - 4176*CF^2*mt*mu^5*Pi^2 - 
      732*CA^2*mt^2*mu^5*Pi^2 + 1530*CA*CF*mt^2*mu^5*Pi^2 - 
      936*CF^2*mt^2*mu^5*Pi^2 - 804*CA^2*mu^6*Pi^2 + 1746*CA*CF*mu^6*Pi^2 - 
      1080*CF^2*mu^6*Pi^2 - 804*CA^2*mt*mu^6*Pi^2 + 1746*CA*CF*mt*mu^6*Pi^2 - 
      1080*CF^2*mt*mu^6*Pi^2 + (261*I)*CA^2*mt^2*mu*Pi^3 - 
      (648*I)*CA*CF*mt^2*mu*Pi^3 + (252*I)*CF^2*mt^2*mu*Pi^3 + 
      (522*I)*CA^2*mt^3*mu*Pi^3 - (1296*I)*CA*CF*mt^3*mu*Pi^3 + 
      (504*I)*CF^2*mt^3*mu*Pi^3 + (261*I)*CA^2*mt^4*mu*Pi^3 - 
      (648*I)*CA*CF*mt^4*mu*Pi^3 + (252*I)*CF^2*mt^4*mu*Pi^3 + 
      (783*I)*CA^2*mt^2*mu^2*Pi^3 - (1944*I)*CA*CF*mt^2*mu^2*Pi^3 + 
      (756*I)*CF^2*mt^2*mu^2*Pi^3 + (1305*I)*CA^2*mt^3*mu^2*Pi^3 - 
      (3240*I)*CA*CF*mt^3*mu^2*Pi^3 + (1260*I)*CF^2*mt^3*mu^2*Pi^3 + 
      (522*I)*CA^2*mt^4*mu^2*Pi^3 - (1296*I)*CA*CF*mt^4*mu^2*Pi^3 + 
      (504*I)*CF^2*mt^4*mu^2*Pi^3 + (261*I)*CA^2*mu^3*Pi^3 - 
      (648*I)*CA*CF*mu^3*Pi^3 + (252*I)*CF^2*mu^3*Pi^3 + 
      (522*I)*CA^2*mt*mu^3*Pi^3 - (1296*I)*CA*CF*mt*mu^3*Pi^3 + 
      (504*I)*CF^2*mt*mu^3*Pi^3 + (1044*I)*CA^2*mt^2*mu^3*Pi^3 - 
      (2592*I)*CA*CF*mt^2*mu^3*Pi^3 + (1008*I)*CF^2*mt^2*mu^3*Pi^3 + 
      (1044*I)*CA^2*mt^3*mu^3*Pi^3 - (2592*I)*CA*CF*mt^3*mu^3*Pi^3 + 
      (1008*I)*CF^2*mt^3*mu^3*Pi^3 + (261*I)*CA^2*mt^4*mu^3*Pi^3 - 
      (648*I)*CA*CF*mt^4*mu^3*Pi^3 + (252*I)*CF^2*mt^4*mu^3*Pi^3 + 
      (783*I)*CA^2*mu^4*Pi^3 - (1944*I)*CA*CF*mu^4*Pi^3 + 
      (756*I)*CF^2*mu^4*Pi^3 + (1305*I)*CA^2*mt*mu^4*Pi^3 - 
      (3240*I)*CA*CF*mt*mu^4*Pi^3 + (1260*I)*CF^2*mt*mu^4*Pi^3 + 
      (783*I)*CA^2*mt^2*mu^4*Pi^3 - (1944*I)*CA*CF*mt^2*mu^4*Pi^3 + 
      (756*I)*CF^2*mt^2*mu^4*Pi^3 + (261*I)*CA^2*mt^3*mu^4*Pi^3 - 
      (648*I)*CA*CF*mt^3*mu^4*Pi^3 + (252*I)*CF^2*mt^3*mu^4*Pi^3 + 
      (783*I)*CA^2*mu^5*Pi^3 - (1944*I)*CA*CF*mu^5*Pi^3 + 
      (756*I)*CF^2*mu^5*Pi^3 + (1044*I)*CA^2*mt*mu^5*Pi^3 - 
      (2592*I)*CA*CF*mt*mu^5*Pi^3 + (1008*I)*CF^2*mt*mu^5*Pi^3 + 
      (261*I)*CA^2*mt^2*mu^5*Pi^3 - (648*I)*CA*CF*mt^2*mu^5*Pi^3 + 
      (252*I)*CF^2*mt^2*mu^5*Pi^3 + (261*I)*CA^2*mu^6*Pi^3 - 
      (648*I)*CA*CF*mu^6*Pi^3 + (252*I)*CF^2*mu^6*Pi^3 + 
      (261*I)*CA^2*mt*mu^6*Pi^3 - (648*I)*CA*CF*mt*mu^6*Pi^3 + 
      (252*I)*CF^2*mt*mu^6*Pi^3 - 756*CA^2*mt^2*mu*Zeta[3] + 
      2376*CA*CF*mt^2*mu*Zeta[3] - 1728*CF^2*mt^2*mu*Zeta[3] - 
      1512*CA^2*mt^3*mu*Zeta[3] + 4752*CA*CF*mt^3*mu*Zeta[3] - 
      3456*CF^2*mt^3*mu*Zeta[3] - 756*CA^2*mt^4*mu*Zeta[3] + 
      2376*CA*CF*mt^4*mu*Zeta[3] - 1728*CF^2*mt^4*mu*Zeta[3] - 
      2268*CA^2*mt^2*mu^2*Zeta[3] + 7128*CA*CF*mt^2*mu^2*Zeta[3] - 
      5184*CF^2*mt^2*mu^2*Zeta[3] - 3780*CA^2*mt^3*mu^2*Zeta[3] + 
      11880*CA*CF*mt^3*mu^2*Zeta[3] - 8640*CF^2*mt^3*mu^2*Zeta[3] - 
      1512*CA^2*mt^4*mu^2*Zeta[3] + 4752*CA*CF*mt^4*mu^2*Zeta[3] - 
      3456*CF^2*mt^4*mu^2*Zeta[3] - 756*CA^2*mu^3*Zeta[3] + 
      2376*CA*CF*mu^3*Zeta[3] - 1728*CF^2*mu^3*Zeta[3] - 
      1512*CA^2*mt*mu^3*Zeta[3] + 4752*CA*CF*mt*mu^3*Zeta[3] - 
      3456*CF^2*mt*mu^3*Zeta[3] - 3024*CA^2*mt^2*mu^3*Zeta[3] + 
      9504*CA*CF*mt^2*mu^3*Zeta[3] - 6912*CF^2*mt^2*mu^3*Zeta[3] - 
      3024*CA^2*mt^3*mu^3*Zeta[3] + 9504*CA*CF*mt^3*mu^3*Zeta[3] - 
      6912*CF^2*mt^3*mu^3*Zeta[3] - 756*CA^2*mt^4*mu^3*Zeta[3] + 
      2376*CA*CF*mt^4*mu^3*Zeta[3] - 1728*CF^2*mt^4*mu^3*Zeta[3] - 
      2268*CA^2*mu^4*Zeta[3] + 7128*CA*CF*mu^4*Zeta[3] - 
      5184*CF^2*mu^4*Zeta[3] - 3780*CA^2*mt*mu^4*Zeta[3] + 
      11880*CA*CF*mt*mu^4*Zeta[3] - 8640*CF^2*mt*mu^4*Zeta[3] - 
      2268*CA^2*mt^2*mu^4*Zeta[3] + 7128*CA*CF*mt^2*mu^4*Zeta[3] - 
      5184*CF^2*mt^2*mu^4*Zeta[3] - 756*CA^2*mt^3*mu^4*Zeta[3] + 
      2376*CA*CF*mt^3*mu^4*Zeta[3] - 1728*CF^2*mt^3*mu^4*Zeta[3] - 
      2268*CA^2*mu^5*Zeta[3] + 7128*CA*CF*mu^5*Zeta[3] - 
      5184*CF^2*mu^5*Zeta[3] - 3024*CA^2*mt*mu^5*Zeta[3] + 
      9504*CA*CF*mt*mu^5*Zeta[3] - 6912*CF^2*mt*mu^5*Zeta[3] - 
      756*CA^2*mt^2*mu^5*Zeta[3] + 2376*CA*CF*mt^2*mu^5*Zeta[3] - 
      1728*CF^2*mt^2*mu^5*Zeta[3] - 756*CA^2*mu^6*Zeta[3] + 
      2376*CA*CF*mu^6*Zeta[3] - 1728*CF^2*mu^6*Zeta[3] - 
      756*CA^2*mt*mu^6*Zeta[3] + 2376*CA*CF*mt*mu^6*Zeta[3] - 
      1728*CF^2*mt*mu^6*Zeta[3]))/(1728*(1 + mt)*mu*(1 + mu)^2*
     (1 + mt + mu)^2)) + G[-1 - mu, mt]*
  ((3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*G[-1, -1, -1, mu])/
    (16*(1 + mt + mu)) + (CA*CF*(5*CA^2 + 6*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*
     G[-1, -1, 0, mu])/(16*(1 + mt + mu)) - 
   (CA*CF*(CA^2 + 4*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*G[-1, 0, -1, mu])/
    (16*(1 + mt + mu)) - (CA*CF*(3*CA^2 - 6*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
     G[-1, 0, 0, mu])/(16*(1 + mt + mu)) + 
   (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[0, -1, -1, mu])/
    (16*(1 + mt + mu)) - (CA^2*(3*CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[0, -1, 0, mu])/(16*(1 + mt + mu)) + 
   (CA^2*CF*(5*CA + 2*CF)*(mt^2 + mu^2)*q2*G[0, 0, -1, mu])/
    (16*(1 + mt + mu)) + (3*CA^3*CF*(mt^2 + mu^2)*q2*G[0, 0, 0, mu])/
    (16*(1 + mt + mu)) - (CA*CF*(-36*CA^2*mt + 108*CA*CF*mt - 72*CF^2*mt - 
      1576*CA^2*mt^2 + 2728*CA*CF*mt^2 - 972*CF^2*mt^2 - 36*CA^2*mu + 
      108*CA*CF*mu - 72*CF^2*mu - 72*CA^2*mt*mu + 216*CA*CF*mt*mu - 
      144*CF^2*mt*mu - 1576*CA^2*mu^2 + 2728*CA*CF*mu^2 - 972*CF^2*mu^2 - 
      (1056*I)*CA^2*mt^2*Pi + (1596*I)*CA*CF*mt^2*Pi - (648*I)*CF^2*mt^2*Pi - 
      (1056*I)*CA^2*mu^2*Pi + (1596*I)*CA*CF*mu^2*Pi - (648*I)*CF^2*mu^2*Pi + 
      165*CA^2*mt^2*Pi^2 - 504*CA*CF*mt^2*Pi^2 + 348*CF^2*mt^2*Pi^2 + 
      165*CA^2*mu^2*Pi^2 - 504*CA*CF*mu^2*Pi^2 + 348*CF^2*mu^2*Pi^2)*q2*
     Log[q2])/(576*(1 + mt + mu)) + (CA*CF*(mt + I*mu)*(I*mt + mu)*
     ((22*I)*CA^2 - (97*I)*CA*CF + (54*I)*CF^2 + 3*CA^2*Pi + 36*CA*CF*Pi - 
      36*CF^2*Pi)*q2*Log[q2]^2)/(96*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (32*(1 + mt + mu)) + G[0, -1, mu]*
    ((CA*CF*(-4*CA*CF + 4*CF^2 + 3*CA^2*mt - 20*CA*CF*mt + 20*CF^2*mt - 
        5*CA^2*mt^2 - 27*CA*CF*mt^2 + 30*CF^2*mt^2 - 19*CA^2*mt^3 - 
        10*CA*CF*mt^3 + 16*CF^2*mt^3 - 11*CA^2*mt^4 + CA*CF*mt^4 + 
        2*CF^2*mt^4 + 3*CA^2*mu - 20*CA*CF*mu + 20*CF^2*mu + 18*CA^2*mt*mu - 
        80*CA*CF*mt*mu + 80*CF^2*mt*mu + CA^2*mt^2*mu - 86*CA*CF*mt^2*mu + 
        96*CF^2*mt^2*mu - 36*CA^2*mt^3*mu - 24*CA*CF*mt^3*mu + 
        40*CF^2*mt^3*mu - 22*CA^2*mt^4*mu + 2*CA*CF*mt^4*mu + 
        4*CF^2*mt^4*mu - 5*CA^2*mu^2 - 27*CA*CF*mu^2 + 30*CF^2*mu^2 + 
        CA^2*mt*mu^2 - 86*CA*CF*mt*mu^2 + 96*CF^2*mt*mu^2 - 
        4*CA^2*mt^2*mu^2 - 60*CA*CF*mt^2*mu^2 + 84*CF^2*mt^2*mu^2 - 
        21*CA^2*mt^3*mu^2 + 20*CF^2*mt^3*mu^2 - 12*CA^2*mt^4*mu^2 + 
        4*CA*CF*mt^4*mu^2 - 19*CA^2*mu^3 - 10*CA*CF*mu^3 + 16*CF^2*mu^3 - 
        36*CA^2*mt*mu^3 - 24*CA*CF*mt*mu^3 + 40*CF^2*mt*mu^3 - 
        21*CA^2*mt^2*mu^3 + 20*CF^2*mt^2*mu^3 - 2*CA^2*mt^3*mu^3 + 
        8*CA*CF*mt^3*mu^3 - 11*CA^2*mu^4 + CA*CF*mu^4 + 2*CF^2*mu^4 - 
        22*CA^2*mt*mu^4 + 2*CA*CF*mt*mu^4 + 4*CF^2*mt*mu^4 - 
        12*CA^2*mt^2*mu^4 + 4*CA*CF*mt^2*mu^4 - (5*I)*CA^2*mt^2*Pi + 
        (4*I)*CA*CF*mt^2*Pi - (4*I)*CF^2*mt^2*Pi - (10*I)*CA^2*mt^3*Pi + 
        (8*I)*CA*CF*mt^3*Pi - (8*I)*CF^2*mt^3*Pi - (5*I)*CA^2*mt^4*Pi + 
        (4*I)*CA*CF*mt^4*Pi - (4*I)*CF^2*mt^4*Pi - (10*I)*CA^2*mt^2*mu*Pi + 
        (8*I)*CA*CF*mt^2*mu*Pi - (8*I)*CF^2*mt^2*mu*Pi - 
        (20*I)*CA^2*mt^3*mu*Pi + (16*I)*CA*CF*mt^3*mu*Pi - 
        (16*I)*CF^2*mt^3*mu*Pi - (10*I)*CA^2*mt^4*mu*Pi + 
        (8*I)*CA*CF*mt^4*mu*Pi - (8*I)*CF^2*mt^4*mu*Pi - (5*I)*CA^2*mu^2*Pi + 
        (4*I)*CA*CF*mu^2*Pi - (4*I)*CF^2*mu^2*Pi - (10*I)*CA^2*mt*mu^2*Pi + 
        (8*I)*CA*CF*mt*mu^2*Pi - (8*I)*CF^2*mt*mu^2*Pi - 
        (10*I)*CA^2*mt^2*mu^2*Pi + (8*I)*CA*CF*mt^2*mu^2*Pi - 
        (8*I)*CF^2*mt^2*mu^2*Pi - (10*I)*CA^2*mt^3*mu^2*Pi + 
        (8*I)*CA*CF*mt^3*mu^2*Pi - (8*I)*CF^2*mt^3*mu^2*Pi - 
        (5*I)*CA^2*mt^4*mu^2*Pi + (4*I)*CA*CF*mt^4*mu^2*Pi - 
        (4*I)*CF^2*mt^4*mu^2*Pi - (10*I)*CA^2*mu^3*Pi + (8*I)*CA*CF*mu^3*Pi - 
        (8*I)*CF^2*mu^3*Pi - (20*I)*CA^2*mt*mu^3*Pi + (16*I)*CA*CF*mt*mu^3*
         Pi - (16*I)*CF^2*mt*mu^3*Pi - (10*I)*CA^2*mt^2*mu^3*Pi + 
        (8*I)*CA*CF*mt^2*mu^3*Pi - (8*I)*CF^2*mt^2*mu^3*Pi - 
        (5*I)*CA^2*mu^4*Pi + (4*I)*CA*CF*mu^4*Pi - (4*I)*CF^2*mu^4*Pi - 
        (10*I)*CA^2*mt*mu^4*Pi + (8*I)*CA*CF*mt*mu^4*Pi - 
        (8*I)*CF^2*mt*mu^4*Pi - (5*I)*CA^2*mt^2*mu^4*Pi + 
        (4*I)*CA*CF*mt^2*mu^4*Pi - (4*I)*CF^2*mt^2*mu^4*Pi)*q2)/
      (16*(1 + mt)^2*(1 + mu)^2*(1 + mt + mu)) - 
     (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[-1, -1, mu]*((CA*CF*(mt - I*mu)*(mt + I*mu)*(-44*CA^2 + 115*CA*CF - 
        54*CF^2 - (3*I)*CA^2*Pi + (72*I)*CA*CF*Pi - (48*I)*CF^2*Pi)*q2)/
      (48*(1 + mt + mu)) + (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (16*(1 + mt + mu))) + G[-1, 0, mu]*
    ((CA*CF*(9*CA^2*mt - 18*CA*CF*mt + 56*CA^2*mt^2 - 117*CA*CF*mt^2 + 
        54*CF^2*mt^2 + 85*CA^2*mt^3 - 180*CA*CF*mt^3 + 108*CF^2*mt^3 + 
        38*CA^2*mt^4 - 81*CA*CF*mt^4 + 54*CF^2*mt^4 + 9*CA^2*mt*mu - 
        18*CA*CF*mt*mu + 30*CA^2*mt^2*mu - 72*CA*CF*mt^2*mu + 
        24*CF^2*mt^2*mu + 21*CA^2*mt^3*mu - 54*CA*CF*mt^3*mu + 
        24*CF^2*mt^3*mu + 20*CA^2*mu^2 - 36*CA*CF*mu^2 + 36*CF^2*mu^2 + 
        40*CA^2*mt*mu^2 - 72*CA*CF*mt*mu^2 + 72*CF^2*mt*mu^2 + 
        23*CA^2*mt^2*mu^2 - 45*CA*CF*mt^2*mu^2 + 42*CF^2*mt^2*mu^2 - 
        (9*I)*CA^2*mt^2*Pi - (6*I)*CA*CF*mt^2*Pi - (18*I)*CA^2*mt^3*Pi - 
        (12*I)*CA*CF*mt^3*Pi - (9*I)*CA^2*mt^4*Pi - (6*I)*CA*CF*mt^4*Pi - 
        (9*I)*CA^2*mu^2*Pi - (6*I)*CA*CF*mu^2*Pi - (18*I)*CA^2*mt*mu^2*Pi - 
        (12*I)*CA*CF*mt*mu^2*Pi - (9*I)*CA^2*mt^2*mu^2*Pi - 
        (6*I)*CA*CF*mt^2*mu^2*Pi)*q2)/(48*(1 + mt)^2*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*(3*CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (16*(1 + mt + mu))) + G[0, 0, mu]*
    ((CA*CF*(6*CA*CF - 6*CF^2 - 18*CA^2*mt + 42*CA*CF*mt - 24*CF^2*mt + 
        4*CA^2*mt^2 + 27*CA*CF*mt^2 - 18*CF^2*mt^2 + 12*CA*CF*mu - 
        12*CF^2*mu - 18*CA^2*mt*mu + 42*CA*CF*mt*mu - 24*CF^2*mt*mu + 
        22*CA^2*mu^2 - 3*CA*CF*mu^2 - 6*CF^2*mu^2 + (15*I)*CA^2*mt^2*Pi - 
        (18*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + (15*I)*CA^2*mu^2*Pi - 
        (18*I)*CA*CF*mu^2*Pi + (12*I)*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) + 
     (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   (CA*CF*q2*(162*CA^2*mt^5*mu + 486*CA*CF*mt^5*mu - 540*CF^2*mt^5*mu + 
      648*CA^2*mt^6*mu + 1944*CA*CF*mt^6*mu - 2160*CF^2*mt^6*mu + 
      972*CA^2*mt^7*mu + 2916*CA*CF*mt^7*mu - 3240*CF^2*mt^7*mu + 
      648*CA^2*mt^8*mu + 1944*CA*CF*mt^8*mu - 2160*CF^2*mt^8*mu + 
      162*CA^2*mt^9*mu + 486*CA*CF*mt^9*mu - 540*CF^2*mt^9*mu + 
      252*CA^2*mt^4*mu^2 - 972*CA*CF*mt^4*mu^2 + 1080*CF^2*mt^4*mu^2 - 
      216*CA^2*mt^5*mu^2 - 1944*CA*CF*mt^5*mu^2 + 2592*CF^2*mt^5*mu^2 - 
      10520*CA^2*mt^6*mu^2 + 11966*CA*CF*mt^6*mu^2 - 2214*CF^2*mt^6*mu^2 - 
      19060*CA^2*mt^7*mu^2 + 26848*CA*CF*mt^7*mu^2 - 8964*CF^2*mt^7*mu^2 - 
      8684*CA^2*mt^8*mu^2 + 14882*CA*CF*mt^8*mu^2 - 6318*CF^2*mt^8*mu^2 + 
      324*CA^2*mt^9*mu^2 + 972*CA*CF*mt^9*mu^2 - 1080*CF^2*mt^9*mu^2 - 
      972*CA^2*mt^3*mu^3 - 2916*CA*CF*mt^3*mu^3 + 3240*CF^2*mt^3*mu^3 - 
      4752*CA^2*mt^4*mu^3 - 15552*CA*CF*mt^4*mu^3 + 18576*CF^2*mt^4*mu^3 - 
      29932*CA^2*mt^5*mu^3 - 6200*CA*CF*mt^5*mu^3 + 31644*CF^2*mt^5*mu^3 - 
      69132*CA^2*mt^6*mu^3 + 45552*CA*CF*mt^6*mu^3 + 15444*CF^2*mt^6*mu^3 - 
      62454*CA^2*mt^7*mu^3 + 62562*CA*CF*mt^7*mu^3 - 6480*CF^2*mt^7*mu^3 - 
      19312*CA^2*mt^8*mu^3 + 23932*CA*CF*mt^8*mu^3 - 6156*CF^2*mt^8*mu^3 + 
      162*CA^2*mt^9*mu^3 + 486*CA*CF*mt^9*mu^3 - 540*CF^2*mt^9*mu^3 + 
      252*CA^2*mt^2*mu^4 - 972*CA*CF*mt^2*mu^4 + 1080*CF^2*mt^2*mu^4 - 
      4752*CA^2*mt^3*mu^4 - 15552*CA*CF*mt^3*mu^4 + 18576*CF^2*mt^3*mu^4 - 
      39184*CA^2*mt^4*mu^4 - 30500*CA*CF*mt^4*mu^4 + 61236*CF^2*mt^4*mu^4 - 
      106984*CA^2*mt^5*mu^4 + 16024*CA*CF*mt^5*mu^4 + 76032*CF^2*mt^5*mu^4 - 
      126664*CA^2*mt^6*mu^4 + 77194*CA*CF*mt^6*mu^4 + 35262*CF^2*mt^6*mu^4 - 
      63840*CA^2*mt^7*mu^4 + 56244*CA*CF*mt^7*mu^4 + 972*CF^2*mt^7*mu^4 - 
      9980*CA^2*mt^8*mu^4 + 10994*CA*CF*mt^8*mu^4 - 1998*CF^2*mt^8*mu^4 + 
      162*CA^2*mt*mu^5 + 486*CA*CF*mt*mu^5 - 540*CF^2*mt*mu^5 - 
      216*CA^2*mt^2*mu^5 - 1944*CA*CF*mt^2*mu^5 + 2592*CF^2*mt^2*mu^5 - 
      29932*CA^2*mt^3*mu^5 - 6200*CA*CF*mt^3*mu^5 + 31644*CF^2*mt^3*mu^5 - 
      106984*CA^2*mt^4*mu^5 + 16024*CA*CF*mt^4*mu^5 + 76032*CF^2*mt^4*mu^5 - 
      147264*CA^2*mt^5*mu^5 + 58056*CA*CF*mt^5*mu^5 + 71928*CF^2*mt^5*mu^5 - 
      91252*CA^2*mt^6*mu^5 + 55876*CA*CF*mt^6*mu^5 + 26136*CF^2*mt^6*mu^5 - 
      21418*CA^2*mt^7*mu^5 + 17614*CA*CF*mt^7*mu^5 + 1728*CF^2*mt^7*mu^5 + 
      648*CA^2*mt*mu^6 + 1944*CA*CF*mt*mu^6 - 2160*CF^2*mt*mu^6 - 
      10520*CA^2*mt^2*mu^6 + 11966*CA*CF*mt^2*mu^6 - 2214*CF^2*mt^2*mu^6 - 
      69132*CA^2*mt^3*mu^6 + 45552*CA*CF*mt^3*mu^6 + 15444*CF^2*mt^3*mu^6 - 
      126664*CA^2*mt^4*mu^6 + 77194*CA*CF*mt^4*mu^6 + 35262*CF^2*mt^4*mu^6 - 
      91252*CA^2*mt^5*mu^6 + 55876*CA*CF*mt^5*mu^6 + 26136*CF^2*mt^5*mu^6 - 
      22552*CA^2*mt^6*mu^6 + 14212*CA*CF*mt^6*mu^6 + 6372*CF^2*mt^6*mu^6 + 
      972*CA^2*mt*mu^7 + 2916*CA*CF*mt*mu^7 - 3240*CF^2*mt*mu^7 - 
      19060*CA^2*mt^2*mu^7 + 26848*CA*CF*mt^2*mu^7 - 8964*CF^2*mt^2*mu^7 - 
      62454*CA^2*mt^3*mu^7 + 62562*CA*CF*mt^3*mu^7 - 6480*CF^2*mt^3*mu^7 - 
      63840*CA^2*mt^4*mu^7 + 56244*CA*CF*mt^4*mu^7 + 972*CF^2*mt^4*mu^7 - 
      21418*CA^2*mt^5*mu^7 + 17614*CA*CF*mt^5*mu^7 + 1728*CF^2*mt^5*mu^7 + 
      648*CA^2*mt*mu^8 + 1944*CA*CF*mt*mu^8 - 2160*CF^2*mt*mu^8 - 
      8684*CA^2*mt^2*mu^8 + 14882*CA*CF*mt^2*mu^8 - 6318*CF^2*mt^2*mu^8 - 
      19312*CA^2*mt^3*mu^8 + 23932*CA*CF*mt^3*mu^8 - 6156*CF^2*mt^3*mu^8 - 
      9980*CA^2*mt^4*mu^8 + 10994*CA*CF*mt^4*mu^8 - 1998*CF^2*mt^4*mu^8 + 
      162*CA^2*mt*mu^9 + 486*CA*CF*mt*mu^9 - 540*CF^2*mt*mu^9 + 
      324*CA^2*mt^2*mu^9 + 972*CA*CF*mt^2*mu^9 - 1080*CF^2*mt^2*mu^9 + 
      162*CA^2*mt^3*mu^9 + 486*CA*CF*mt^3*mu^9 - 540*CF^2*mt^3*mu^9 + 
      (162*I)*CA^2*mt^6*Pi + (486*I)*CA*CF*mt^6*Pi - (540*I)*CF^2*mt^6*Pi + 
      (648*I)*CA^2*mt^7*Pi + (1944*I)*CA*CF*mt^7*Pi - (2160*I)*CF^2*mt^7*Pi + 
      (972*I)*CA^2*mt^8*Pi + (2916*I)*CA*CF*mt^8*Pi - (3240*I)*CF^2*mt^8*Pi + 
      (648*I)*CA^2*mt^9*Pi + (1944*I)*CA*CF*mt^9*Pi - (2160*I)*CF^2*mt^9*Pi + 
      (162*I)*CA^2*mt^10*Pi + (486*I)*CA*CF*mt^10*Pi - 
      (540*I)*CF^2*mt^10*Pi - (216*I)*CA*CF*mt^5*mu*Pi + 
      (216*I)*CF^2*mt^5*mu*Pi + (324*I)*CA^2*mt^6*mu*Pi - 
      (864*I)*CA*CF*mt^6*mu*Pi + (432*I)*CF^2*mt^6*mu*Pi + 
      (1296*I)*CA^2*mt^7*mu*Pi - (324*I)*CA*CF*mt^7*mu*Pi - 
      (1080*I)*CF^2*mt^7*mu*Pi + (1944*I)*CA^2*mt^8*mu*Pi + 
      (2052*I)*CA*CF*mt^8*mu*Pi - (3672*I)*CF^2*mt^8*mu*Pi + 
      (1296*I)*CA^2*mt^9*mu*Pi + (2700*I)*CA*CF*mt^9*mu*Pi - 
      (3456*I)*CF^2*mt^9*mu*Pi + (324*I)*CA^2*mt^10*mu*Pi + 
      (972*I)*CA*CF*mt^10*mu*Pi - (1080*I)*CF^2*mt^10*mu*Pi + 
      (414*I)*CA^2*mt^4*mu^2*Pi - (2430*I)*CA*CF*mt^4*mu^2*Pi + 
      (1836*I)*CF^2*mt^4*mu^2*Pi + (468*I)*CA^2*mt^5*mu^2*Pi - 
      (15876*I)*CA*CF*mt^5*mu^2*Pi + (13824*I)*CF^2*mt^5*mu^2*Pi - 
      (9132*I)*CA^2*mt^6*mu^2*Pi - (26808*I)*CA*CF*mt^6*mu^2*Pi + 
      (30132*I)*CF^2*mt^6*mu^2*Pi - (17688*I)*CA^2*mt^7*mu^2*Pi - 
      (17112*I)*CA*CF*mt^7*mu^2*Pi + (26784*I)*CF^2*mt^7*mu^2*Pi - 
      (8016*I)*CA^2*mt^8*mu^2*Pi - (4668*I)*CA*CF*mt^8*mu^2*Pi + 
      (8748*I)*CF^2*mt^8*mu^2*Pi + (648*I)*CA^2*mt^9*mu^2*Pi - 
      (432*I)*CA*CF*mt^9*mu^2*Pi - (432*I)*CF^2*mt^9*mu^2*Pi + 
      (162*I)*CA^2*mt^10*mu^2*Pi + (486*I)*CA*CF*mt^10*mu^2*Pi - 
      (540*I)*CF^2*mt^10*mu^2*Pi + (1152*I)*CA^2*mt^3*mu^3*Pi - 
      (3456*I)*CA*CF*mt^3*mu^3*Pi + (2160*I)*CF^2*mt^3*mu^3*Pi + 
      (4320*I)*CA^2*mt^4*mu^3*Pi - (29700*I)*CA*CF*mt^4*mu^3*Pi + 
      (24192*I)*CF^2*mt^4*mu^3*Pi - (13008*I)*CA^2*mt^5*mu^3*Pi - 
      (70572*I)*CA*CF*mt^5*mu^3*Pi + (75600*I)*CF^2*mt^5*mu^3*Pi - 
      (52452*I)*CA^2*mt^6*mu^3*Pi - (66996*I)*CA*CF*mt^6*mu^3*Pi + 
      (100872*I)*CF^2*mt^6*mu^3*Pi - (54360*I)*CA^2*mt^7*mu^3*Pi - 
      (24984*I)*CA*CF*mt^7*mu^3*Pi + (61776*I)*CF^2*mt^7*mu^3*Pi - 
      (18084*I)*CA^2*mt^8*mu^3*Pi - (3504*I)*CA*CF*mt^8*mu^3*Pi + 
      (15336*I)*CF^2*mt^8*mu^3*Pi - (1188*I)*CA*CF*mt^9*mu^3*Pi + 
      (864*I)*CF^2*mt^9*mu^3*Pi + (414*I)*CA^2*mt^2*mu^4*Pi - 
      (2430*I)*CA*CF*mt^2*mu^4*Pi + (1836*I)*CF^2*mt^2*mu^4*Pi + 
      (4320*I)*CA^2*mt^3*mu^4*Pi - (29700*I)*CA*CF*mt^3*mu^4*Pi + 
      (24192*I)*CF^2*mt^3*mu^4*Pi - (7104*I)*CA^2*mt^4*mu^4*Pi - 
      (94008*I)*CA*CF*mt^4*mu^4*Pi + (95256*I)*CF^2*mt^4*mu^4*Pi - 
      (61140*I)*CA^2*mt^5*mu^4*Pi - (118560*I)*CA*CF*mt^5*mu^4*Pi + 
      (162432*I)*CF^2*mt^5*mu^4*Pi - (94746*I)*CA^2*mt^6*mu^4*Pi - 
      (61770*I)*CA*CF*mt^6*mu^4*Pi + (133056*I)*CF^2*mt^6*mu^4*Pi - 
      (53712*I)*CA^2*mt^7*mu^4*Pi - (9648*I)*CA*CF*mt^7*mu^4*Pi + 
      (49680*I)*CF^2*mt^7*mu^4*Pi - (9096*I)*CA^2*mt^8*mu^4*Pi + 
      (300*I)*CA*CF*mt^8*mu^4*Pi + (6156*I)*CF^2*mt^8*mu^4*Pi - 
      (216*I)*CA*CF*mt*mu^5*Pi + (216*I)*CF^2*mt*mu^5*Pi + 
      (468*I)*CA^2*mt^2*mu^5*Pi - (15876*I)*CA*CF*mt^2*mu^5*Pi + 
      (13824*I)*CF^2*mt^2*mu^5*Pi - (13008*I)*CA^2*mt^3*mu^5*Pi - 
      (70572*I)*CA*CF*mt^3*mu^5*Pi + (75600*I)*CF^2*mt^3*mu^5*Pi - 
      (61140*I)*CA^2*mt^4*mu^5*Pi - (118560*I)*CA*CF*mt^4*mu^5*Pi + 
      (162432*I)*CF^2*mt^4*mu^5*Pi - (99072*I)*CA^2*mt^5*mu^5*Pi - 
      (87336*I)*CA*CF*mt^5*mu^5*Pi + (165888*I)*CF^2*mt^5*mu^5*Pi - 
      (69096*I)*CA^2*mt^6*mu^5*Pi - (23196*I)*CA*CF*mt^6*mu^5*Pi + 
      (79056*I)*CF^2*mt^6*mu^5*Pi - (17688*I)*CA^2*mt^7*mu^5*Pi + 
      (492*I)*CA*CF*mt^7*mu^5*Pi + (13608*I)*CF^2*mt^7*mu^5*Pi + 
      (162*I)*CA^2*mu^6*Pi + (486*I)*CA*CF*mu^6*Pi - (540*I)*CF^2*mu^6*Pi + 
      (324*I)*CA^2*mt*mu^6*Pi - (864*I)*CA*CF*mt*mu^6*Pi + 
      (432*I)*CF^2*mt*mu^6*Pi - (9132*I)*CA^2*mt^2*mu^6*Pi - 
      (26808*I)*CA*CF*mt^2*mu^6*Pi + (30132*I)*CF^2*mt^2*mu^6*Pi - 
      (52452*I)*CA^2*mt^3*mu^6*Pi - (66996*I)*CA*CF*mt^3*mu^6*Pi + 
      (100872*I)*CF^2*mt^3*mu^6*Pi - (94746*I)*CA^2*mt^4*mu^6*Pi - 
      (61770*I)*CA*CF*mt^4*mu^6*Pi + (133056*I)*CF^2*mt^4*mu^6*Pi - 
      (69096*I)*CA^2*mt^5*mu^6*Pi - (23196*I)*CA*CF*mt^5*mu^6*Pi + 
      (79056*I)*CF^2*mt^5*mu^6*Pi - (17508*I)*CA^2*mt^6*mu^6*Pi - 
      (2964*I)*CA*CF*mt^6*mu^6*Pi + (17712*I)*CF^2*mt^6*mu^6*Pi + 
      (648*I)*CA^2*mu^7*Pi + (1944*I)*CA*CF*mu^7*Pi - (2160*I)*CF^2*mu^7*Pi + 
      (1296*I)*CA^2*mt*mu^7*Pi - (324*I)*CA*CF*mt*mu^7*Pi - 
      (1080*I)*CF^2*mt*mu^7*Pi - (17688*I)*CA^2*mt^2*mu^7*Pi - 
      (17112*I)*CA*CF*mt^2*mu^7*Pi + (26784*I)*CF^2*mt^2*mu^7*Pi - 
      (54360*I)*CA^2*mt^3*mu^7*Pi - (24984*I)*CA*CF*mt^3*mu^7*Pi + 
      (61776*I)*CF^2*mt^3*mu^7*Pi - (53712*I)*CA^2*mt^4*mu^7*Pi - 
      (9648*I)*CA*CF*mt^4*mu^7*Pi + (49680*I)*CF^2*mt^4*mu^7*Pi - 
      (17688*I)*CA^2*mt^5*mu^7*Pi + (492*I)*CA*CF*mt^5*mu^7*Pi + 
      (13608*I)*CF^2*mt^5*mu^7*Pi + (972*I)*CA^2*mu^8*Pi + 
      (2916*I)*CA*CF*mu^8*Pi - (3240*I)*CF^2*mu^8*Pi + 
      (1944*I)*CA^2*mt*mu^8*Pi + (2052*I)*CA*CF*mt*mu^8*Pi - 
      (3672*I)*CF^2*mt*mu^8*Pi - (8016*I)*CA^2*mt^2*mu^8*Pi - 
      (4668*I)*CA*CF*mt^2*mu^8*Pi + (8748*I)*CF^2*mt^2*mu^8*Pi - 
      (18084*I)*CA^2*mt^3*mu^8*Pi - (3504*I)*CA*CF*mt^3*mu^8*Pi + 
      (15336*I)*CF^2*mt^3*mu^8*Pi - (9096*I)*CA^2*mt^4*mu^8*Pi + 
      (300*I)*CA*CF*mt^4*mu^8*Pi + (6156*I)*CF^2*mt^4*mu^8*Pi + 
      (648*I)*CA^2*mu^9*Pi + (1944*I)*CA*CF*mu^9*Pi - (2160*I)*CF^2*mu^9*Pi + 
      (1296*I)*CA^2*mt*mu^9*Pi + (2700*I)*CA*CF*mt*mu^9*Pi - 
      (3456*I)*CF^2*mt*mu^9*Pi + (648*I)*CA^2*mt^2*mu^9*Pi - 
      (432*I)*CA*CF*mt^2*mu^9*Pi - (432*I)*CF^2*mt^2*mu^9*Pi - 
      (1188*I)*CA*CF*mt^3*mu^9*Pi + (864*I)*CF^2*mt^3*mu^9*Pi + 
      (162*I)*CA^2*mu^10*Pi + (486*I)*CA*CF*mu^10*Pi - 
      (540*I)*CF^2*mu^10*Pi + (324*I)*CA^2*mt*mu^10*Pi + 
      (972*I)*CA*CF*mt*mu^10*Pi - (1080*I)*CF^2*mt*mu^10*Pi + 
      (162*I)*CA^2*mt^2*mu^10*Pi + (486*I)*CA*CF*mt^2*mu^10*Pi - 
      (540*I)*CF^2*mt^2*mu^10*Pi - 288*CA*CF*mt^4*mu^2*Pi^2 + 
      288*CF^2*mt^4*mu^2*Pi^2 + 324*CA^2*mt^5*mu^2*Pi^2 - 
      1656*CA*CF*mt^5*mu^2*Pi^2 + 1440*CF^2*mt^5*mu^2*Pi^2 + 
      3069*CA^2*mt^6*mu^2*Pi^2 - 6513*CA*CF*mt^6*mu^2*Pi^2 + 
      4374*CF^2*mt^6*mu^2*Pi^2 + 5166*CA^2*mt^7*mu^2*Pi^2 - 
      9210*CA*CF*mt^7*mu^2*Pi^2 + 5580*CF^2*mt^7*mu^2*Pi^2 + 
      2421*CA^2*mt^8*mu^2*Pi^2 - 4065*CA*CF*mt^8*mu^2*Pi^2 + 
      2358*CF^2*mt^8*mu^2*Pi^2 - 576*CA*CF*mt^3*mu^3*Pi^2 + 
      576*CF^2*mt^3*mu^3*Pi^2 + 972*CA^2*mt^4*mu^3*Pi^2 - 
      4968*CA*CF*mt^4*mu^3*Pi^2 + 4320*CF^2*mt^4*mu^3*Pi^2 + 
      8082*CA^2*mt^5*mu^3*Pi^2 - 20082*CA*CF*mt^5*mu^3*Pi^2 + 
      14508*CF^2*mt^5*mu^3*Pi^2 + 18018*CA^2*mt^6*mu^3*Pi^2 - 
      35478*CA*CF*mt^6*mu^3*Pi^2 + 22932*CF^2*mt^6*mu^3*Pi^2 + 
      15750*CA^2*mt^7*mu^3*Pi^2 - 27918*CA*CF*mt^7*mu^3*Pi^2 + 
      16884*CF^2*mt^7*mu^3*Pi^2 + 4842*CA^2*mt^8*mu^3*Pi^2 - 
      8130*CA*CF*mt^8*mu^3*Pi^2 + 4716*CF^2*mt^8*mu^3*Pi^2 - 
      288*CA*CF*mt^2*mu^4*Pi^2 + 288*CF^2*mt^2*mu^4*Pi^2 + 
      972*CA^2*mt^3*mu^4*Pi^2 - 4968*CA*CF*mt^3*mu^4*Pi^2 + 
      4320*CF^2*mt^3*mu^4*Pi^2 + 10026*CA^2*mt^4*mu^4*Pi^2 - 
      27138*CA*CF*mt^4*mu^4*Pi^2 + 20268*CF^2*mt^4*mu^4*Pi^2 + 
      28224*CA^2*mt^5*mu^4*Pi^2 - 60384*CA*CF*mt^5*mu^4*Pi^2 + 
      40896*CF^2*mt^5*mu^4*Pi^2 + 32643*CA^2*mt^6*mu^4*Pi^2 - 
      61743*CA*CF*mt^6*mu^4*Pi^2 + 39114*CF^2*mt^6*mu^4*Pi^2 + 
      15894*CA^2*mt^7*mu^4*Pi^2 - 27882*CA*CF*mt^7*mu^4*Pi^2 + 
      16812*CF^2*mt^7*mu^4*Pi^2 + 2403*CA^2*mt^8*mu^4*Pi^2 - 
      4011*CA*CF*mt^8*mu^4*Pi^2 + 2322*CF^2*mt^8*mu^4*Pi^2 + 
      324*CA^2*mt^2*mu^5*Pi^2 - 1656*CA*CF*mt^2*mu^5*Pi^2 + 
      1440*CF^2*mt^2*mu^5*Pi^2 + 8082*CA^2*mt^3*mu^5*Pi^2 - 
      20082*CA*CF*mt^3*mu^5*Pi^2 + 14508*CF^2*mt^3*mu^5*Pi^2 + 
      28224*CA^2*mt^4*mu^5*Pi^2 - 60384*CA*CF*mt^4*mu^5*Pi^2 + 
      40896*CF^2*mt^4*mu^5*Pi^2 + 38628*CA^2*mt^5*mu^5*Pi^2 - 
      75780*CA*CF*mt^5*mu^5*Pi^2 + 49176*CF^2*mt^5*mu^5*Pi^2 + 
      23472*CA^2*mt^6*mu^5*Pi^2 - 42996*CA*CF*mt^6*mu^5*Pi^2 + 
      26856*CF^2*mt^6*mu^5*Pi^2 + 5310*CA^2*mt^7*mu^5*Pi^2 - 
      9174*CA*CF*mt^7*mu^5*Pi^2 + 5508*CF^2*mt^7*mu^5*Pi^2 + 
      3069*CA^2*mt^2*mu^6*Pi^2 - 6513*CA*CF*mt^2*mu^6*Pi^2 + 
      4374*CF^2*mt^2*mu^6*Pi^2 + 18018*CA^2*mt^3*mu^6*Pi^2 - 
      35478*CA*CF*mt^3*mu^6*Pi^2 + 22932*CF^2*mt^3*mu^6*Pi^2 + 
      32643*CA^2*mt^4*mu^6*Pi^2 - 61743*CA*CF*mt^4*mu^6*Pi^2 + 
      39114*CF^2*mt^4*mu^6*Pi^2 + 23472*CA^2*mt^5*mu^6*Pi^2 - 
      42996*CA*CF*mt^5*mu^6*Pi^2 + 26856*CF^2*mt^5*mu^6*Pi^2 + 
      5814*CA^2*mt^6*mu^6*Pi^2 - 10326*CA*CF*mt^6*mu^6*Pi^2 + 
      6372*CF^2*mt^6*mu^6*Pi^2 + 5166*CA^2*mt^2*mu^7*Pi^2 - 
      9210*CA*CF*mt^2*mu^7*Pi^2 + 5580*CF^2*mt^2*mu^7*Pi^2 + 
      15750*CA^2*mt^3*mu^7*Pi^2 - 27918*CA*CF*mt^3*mu^7*Pi^2 + 
      16884*CF^2*mt^3*mu^7*Pi^2 + 15894*CA^2*mt^4*mu^7*Pi^2 - 
      27882*CA*CF*mt^4*mu^7*Pi^2 + 16812*CF^2*mt^4*mu^7*Pi^2 + 
      5310*CA^2*mt^5*mu^7*Pi^2 - 9174*CA*CF*mt^5*mu^7*Pi^2 + 
      5508*CF^2*mt^5*mu^7*Pi^2 + 2421*CA^2*mt^2*mu^8*Pi^2 - 
      4065*CA*CF*mt^2*mu^8*Pi^2 + 2358*CF^2*mt^2*mu^8*Pi^2 + 
      4842*CA^2*mt^3*mu^8*Pi^2 - 8130*CA*CF*mt^3*mu^8*Pi^2 + 
      4716*CF^2*mt^3*mu^8*Pi^2 + 2403*CA^2*mt^4*mu^8*Pi^2 - 
      4011*CA*CF*mt^4*mu^8*Pi^2 + 2322*CF^2*mt^4*mu^8*Pi^2 + 
      (153*I)*CA^2*mt^6*mu^2*Pi^3 - (324*I)*CA*CF*mt^6*mu^2*Pi^3 + 
      (36*I)*CF^2*mt^6*mu^2*Pi^3 + (306*I)*CA^2*mt^7*mu^2*Pi^3 - 
      (648*I)*CA*CF*mt^7*mu^2*Pi^3 + (72*I)*CF^2*mt^7*mu^2*Pi^3 + 
      (153*I)*CA^2*mt^8*mu^2*Pi^3 - (324*I)*CA*CF*mt^8*mu^2*Pi^3 + 
      (36*I)*CF^2*mt^8*mu^2*Pi^3 + (306*I)*CA^2*mt^5*mu^3*Pi^3 - 
      (648*I)*CA*CF*mt^5*mu^3*Pi^3 + (72*I)*CF^2*mt^5*mu^3*Pi^3 + 
      (918*I)*CA^2*mt^6*mu^3*Pi^3 - (1944*I)*CA*CF*mt^6*mu^3*Pi^3 + 
      (216*I)*CF^2*mt^6*mu^3*Pi^3 + (918*I)*CA^2*mt^7*mu^3*Pi^3 - 
      (1944*I)*CA*CF*mt^7*mu^3*Pi^3 + (216*I)*CF^2*mt^7*mu^3*Pi^3 + 
      (306*I)*CA^2*mt^8*mu^3*Pi^3 - (648*I)*CA*CF*mt^8*mu^3*Pi^3 + 
      (72*I)*CF^2*mt^8*mu^3*Pi^3 + (306*I)*CA^2*mt^4*mu^4*Pi^3 - 
      (648*I)*CA*CF*mt^4*mu^4*Pi^3 + (72*I)*CF^2*mt^4*mu^4*Pi^3 + 
      (1224*I)*CA^2*mt^5*mu^4*Pi^3 - (2592*I)*CA*CF*mt^5*mu^4*Pi^3 + 
      (288*I)*CF^2*mt^5*mu^4*Pi^3 + (1683*I)*CA^2*mt^6*mu^4*Pi^3 - 
      (3564*I)*CA*CF*mt^6*mu^4*Pi^3 + (396*I)*CF^2*mt^6*mu^4*Pi^3 + 
      (918*I)*CA^2*mt^7*mu^4*Pi^3 - (1944*I)*CA*CF*mt^7*mu^4*Pi^3 + 
      (216*I)*CF^2*mt^7*mu^4*Pi^3 + (153*I)*CA^2*mt^8*mu^4*Pi^3 - 
      (324*I)*CA*CF*mt^8*mu^4*Pi^3 + (36*I)*CF^2*mt^8*mu^4*Pi^3 + 
      (306*I)*CA^2*mt^3*mu^5*Pi^3 - (648*I)*CA*CF*mt^3*mu^5*Pi^3 + 
      (72*I)*CF^2*mt^3*mu^5*Pi^3 + (1224*I)*CA^2*mt^4*mu^5*Pi^3 - 
      (2592*I)*CA*CF*mt^4*mu^5*Pi^3 + (288*I)*CF^2*mt^4*mu^5*Pi^3 + 
      (1836*I)*CA^2*mt^5*mu^5*Pi^3 - (3888*I)*CA*CF*mt^5*mu^5*Pi^3 + 
      (432*I)*CF^2*mt^5*mu^5*Pi^3 + (1224*I)*CA^2*mt^6*mu^5*Pi^3 - 
      (2592*I)*CA*CF*mt^6*mu^5*Pi^3 + (288*I)*CF^2*mt^6*mu^5*Pi^3 + 
      (306*I)*CA^2*mt^7*mu^5*Pi^3 - (648*I)*CA*CF*mt^7*mu^5*Pi^3 + 
      (72*I)*CF^2*mt^7*mu^5*Pi^3 + (153*I)*CA^2*mt^2*mu^6*Pi^3 - 
      (324*I)*CA*CF*mt^2*mu^6*Pi^3 + (36*I)*CF^2*mt^2*mu^6*Pi^3 + 
      (918*I)*CA^2*mt^3*mu^6*Pi^3 - (1944*I)*CA*CF*mt^3*mu^6*Pi^3 + 
      (216*I)*CF^2*mt^3*mu^6*Pi^3 + (1683*I)*CA^2*mt^4*mu^6*Pi^3 - 
      (3564*I)*CA*CF*mt^4*mu^6*Pi^3 + (396*I)*CF^2*mt^4*mu^6*Pi^3 + 
      (1224*I)*CA^2*mt^5*mu^6*Pi^3 - (2592*I)*CA*CF*mt^5*mu^6*Pi^3 + 
      (288*I)*CF^2*mt^5*mu^6*Pi^3 + (306*I)*CA^2*mt^6*mu^6*Pi^3 - 
      (648*I)*CA*CF*mt^6*mu^6*Pi^3 + (72*I)*CF^2*mt^6*mu^6*Pi^3 + 
      (306*I)*CA^2*mt^2*mu^7*Pi^3 - (648*I)*CA*CF*mt^2*mu^7*Pi^3 + 
      (72*I)*CF^2*mt^2*mu^7*Pi^3 + (918*I)*CA^2*mt^3*mu^7*Pi^3 - 
      (1944*I)*CA*CF*mt^3*mu^7*Pi^3 + (216*I)*CF^2*mt^3*mu^7*Pi^3 + 
      (918*I)*CA^2*mt^4*mu^7*Pi^3 - (1944*I)*CA*CF*mt^4*mu^7*Pi^3 + 
      (216*I)*CF^2*mt^4*mu^7*Pi^3 + (306*I)*CA^2*mt^5*mu^7*Pi^3 - 
      (648*I)*CA*CF*mt^5*mu^7*Pi^3 + (72*I)*CF^2*mt^5*mu^7*Pi^3 + 
      (153*I)*CA^2*mt^2*mu^8*Pi^3 - (324*I)*CA*CF*mt^2*mu^8*Pi^3 + 
      (36*I)*CF^2*mt^2*mu^8*Pi^3 + (306*I)*CA^2*mt^3*mu^8*Pi^3 - 
      (648*I)*CA*CF*mt^3*mu^8*Pi^3 + (72*I)*CF^2*mt^3*mu^8*Pi^3 + 
      (153*I)*CA^2*mt^4*mu^8*Pi^3 - (324*I)*CA*CF*mt^4*mu^8*Pi^3 + 
      (36*I)*CF^2*mt^4*mu^8*Pi^3 + 108*CA^2*mt^6*mu^2*Zeta[3] - 
      3672*CA*CF*mt^6*mu^2*Zeta[3] + 3456*CF^2*mt^6*mu^2*Zeta[3] + 
      216*CA^2*mt^7*mu^2*Zeta[3] - 7344*CA*CF*mt^7*mu^2*Zeta[3] + 
      6912*CF^2*mt^7*mu^2*Zeta[3] + 108*CA^2*mt^8*mu^2*Zeta[3] - 
      3672*CA*CF*mt^8*mu^2*Zeta[3] + 3456*CF^2*mt^8*mu^2*Zeta[3] + 
      216*CA^2*mt^5*mu^3*Zeta[3] - 7344*CA*CF*mt^5*mu^3*Zeta[3] + 
      6912*CF^2*mt^5*mu^3*Zeta[3] + 648*CA^2*mt^6*mu^3*Zeta[3] - 
      22032*CA*CF*mt^6*mu^3*Zeta[3] + 20736*CF^2*mt^6*mu^3*Zeta[3] + 
      648*CA^2*mt^7*mu^3*Zeta[3] - 22032*CA*CF*mt^7*mu^3*Zeta[3] + 
      20736*CF^2*mt^7*mu^3*Zeta[3] + 216*CA^2*mt^8*mu^3*Zeta[3] - 
      7344*CA*CF*mt^8*mu^3*Zeta[3] + 6912*CF^2*mt^8*mu^3*Zeta[3] + 
      216*CA^2*mt^4*mu^4*Zeta[3] - 7344*CA*CF*mt^4*mu^4*Zeta[3] + 
      6912*CF^2*mt^4*mu^4*Zeta[3] + 864*CA^2*mt^5*mu^4*Zeta[3] - 
      29376*CA*CF*mt^5*mu^4*Zeta[3] + 27648*CF^2*mt^5*mu^4*Zeta[3] + 
      1188*CA^2*mt^6*mu^4*Zeta[3] - 40392*CA*CF*mt^6*mu^4*Zeta[3] + 
      38016*CF^2*mt^6*mu^4*Zeta[3] + 648*CA^2*mt^7*mu^4*Zeta[3] - 
      22032*CA*CF*mt^7*mu^4*Zeta[3] + 20736*CF^2*mt^7*mu^4*Zeta[3] + 
      108*CA^2*mt^8*mu^4*Zeta[3] - 3672*CA*CF*mt^8*mu^4*Zeta[3] + 
      3456*CF^2*mt^8*mu^4*Zeta[3] + 216*CA^2*mt^3*mu^5*Zeta[3] - 
      7344*CA*CF*mt^3*mu^5*Zeta[3] + 6912*CF^2*mt^3*mu^5*Zeta[3] + 
      864*CA^2*mt^4*mu^5*Zeta[3] - 29376*CA*CF*mt^4*mu^5*Zeta[3] + 
      27648*CF^2*mt^4*mu^5*Zeta[3] + 1296*CA^2*mt^5*mu^5*Zeta[3] - 
      44064*CA*CF*mt^5*mu^5*Zeta[3] + 41472*CF^2*mt^5*mu^5*Zeta[3] + 
      864*CA^2*mt^6*mu^5*Zeta[3] - 29376*CA*CF*mt^6*mu^5*Zeta[3] + 
      27648*CF^2*mt^6*mu^5*Zeta[3] + 216*CA^2*mt^7*mu^5*Zeta[3] - 
      7344*CA*CF*mt^7*mu^5*Zeta[3] + 6912*CF^2*mt^7*mu^5*Zeta[3] + 
      108*CA^2*mt^2*mu^6*Zeta[3] - 3672*CA*CF*mt^2*mu^6*Zeta[3] + 
      3456*CF^2*mt^2*mu^6*Zeta[3] + 648*CA^2*mt^3*mu^6*Zeta[3] - 
      22032*CA*CF*mt^3*mu^6*Zeta[3] + 20736*CF^2*mt^3*mu^6*Zeta[3] + 
      1188*CA^2*mt^4*mu^6*Zeta[3] - 40392*CA*CF*mt^4*mu^6*Zeta[3] + 
      38016*CF^2*mt^4*mu^6*Zeta[3] + 864*CA^2*mt^5*mu^6*Zeta[3] - 
      29376*CA*CF*mt^5*mu^6*Zeta[3] + 27648*CF^2*mt^5*mu^6*Zeta[3] + 
      216*CA^2*mt^6*mu^6*Zeta[3] - 7344*CA*CF*mt^6*mu^6*Zeta[3] + 
      6912*CF^2*mt^6*mu^6*Zeta[3] + 216*CA^2*mt^2*mu^7*Zeta[3] - 
      7344*CA*CF*mt^2*mu^7*Zeta[3] + 6912*CF^2*mt^2*mu^7*Zeta[3] + 
      648*CA^2*mt^3*mu^7*Zeta[3] - 22032*CA*CF*mt^3*mu^7*Zeta[3] + 
      20736*CF^2*mt^3*mu^7*Zeta[3] + 648*CA^2*mt^4*mu^7*Zeta[3] - 
      22032*CA*CF*mt^4*mu^7*Zeta[3] + 20736*CF^2*mt^4*mu^7*Zeta[3] + 
      216*CA^2*mt^5*mu^7*Zeta[3] - 7344*CA*CF*mt^5*mu^7*Zeta[3] + 
      6912*CF^2*mt^5*mu^7*Zeta[3] + 108*CA^2*mt^2*mu^8*Zeta[3] - 
      3672*CA*CF*mt^2*mu^8*Zeta[3] + 3456*CF^2*mt^2*mu^8*Zeta[3] + 
      216*CA^2*mt^3*mu^8*Zeta[3] - 7344*CA*CF*mt^3*mu^8*Zeta[3] + 
      6912*CF^2*mt^3*mu^8*Zeta[3] + 108*CA^2*mt^4*mu^8*Zeta[3] - 
      3672*CA*CF*mt^4*mu^8*Zeta[3] + 3456*CF^2*mt^4*mu^8*Zeta[3]))/
    (1728*mt^2*(1 + mt)^2*mu^2*(1 + mu)^2*(mt + mu)^2*(1 + mt + mu))) + 
 G[-1, mu]*(((-1/8*I)*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*Pi*q2*
     G[-1, -1 - mu, mt])/(1 + mt + mu) + 
   ((I/8)*CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*Pi*q2*G[0, -1, mt])/
    (1 + mt + mu) + ((I/8)*CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(mt^2 + mu^2)*Pi*
     q2*G[-1 - mu, -1, mt])/(1 + mt + mu) + 
   (CA^2*CF*(7*CA*mt^2 - 6*CF*mt^2 + 3*CA*mt*mu - 12*CF*mt*mu + 7*CA*mu^2 - 
      6*CF*mu^2)*q2*G[-mu, -mu, mt])/(12*(1 + mt + mu)) - 
   (CA*CF*(CA^2 - 2*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*G[-1, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*
     G[-1, 0, -1 - mu, mt])/(8*(1 + mt + mu)) + 
   (CA*(CA - 4*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[-1, 0, -mu, mt])/
    (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*
     G[-1, -1 - mu, 0, mt])/(8*(1 + mt + mu)) + 
   (CA*(CA - 4*CF)*(CA - CF)*CF*(mt^2 + mu^2)*q2*G[-1, -1 - mu, -mu, mt])/
    (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*
     G[0, -1, 0, mt])/(8*(1 + mt + mu)) + 
   (3*CA^3*CF*(mt^2 + mu^2)*q2*G[0, 0, 0, mt])/(16*(1 + mt + mu)) + 
   (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (16*(1 + mt + mu)) - (CA*CF*(CA^2 + 2*CA*CF - 4*CF^2)*(mt^2 + mu^2)*q2*
     G[0, 0, -mu, mt])/(8*(1 + mt + mu)) + 
   (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (16*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(16*(1 + mt + mu)) - 
   (CA*CF*(2*CA^2 - 5*CA*CF + 4*CF^2)*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -mu, mt])/(8*(1 + mt + mu)) + 
   (CA^2*CF^2*(mt^2 + mu^2)*q2*G[0, -mu, 0, mt])/(8*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[0, -mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*CF*(2*CA^2 - 3*CA*CF + 2*CF^2)*(mt^2 + mu^2)*q2*G[-1 - mu, -1, 0, mt])/
    (8*(1 + mt + mu)) + (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(16*(1 + mt + mu)) - 
   (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (16*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -mu, mt])/
    (8*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(16*(1 + mt + mu)) + 
   (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/
    (16*(1 + mt + mu)) - (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -mu, mt])/(8*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, 0, mt])/(8*(1 + mt + mu)) + 
   (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^3*CF*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -mu, mt])/
    (2*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, 0, mt])/
    (8*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, mt])/(8*(1 + mt + mu)) + 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, -mu, mt])/(2*(1 + mt + mu)) + 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) - 
   (CA^3*CF*(mt^2 + mu^2)*q2*G[-mu, -mu, -mu, mt])/(2*(1 + mt + mu)) - 
   (CA*CF*(-36*CA^2*mt + 108*CA*CF*mt - 72*CF^2*mt - 1576*CA^2*mt^2 + 
      2728*CA*CF*mt^2 - 972*CF^2*mt^2 - 36*CA^2*mu + 108*CA*CF*mu - 
      72*CF^2*mu - 72*CA^2*mt*mu + 216*CA*CF*mt*mu - 144*CF^2*mt*mu - 
      1576*CA^2*mu^2 + 2728*CA*CF*mu^2 - 972*CF^2*mu^2 - 
      (1056*I)*CA^2*mt^2*Pi + (2124*I)*CA*CF*mt^2*Pi - (864*I)*CF^2*mt^2*Pi - 
      (1056*I)*CA^2*mu^2*Pi + (2124*I)*CA*CF*mu^2*Pi - (864*I)*CF^2*mu^2*Pi + 
      165*CA^2*mt^2*Pi^2 - 576*CA*CF*mt^2*Pi^2 + 492*CF^2*mt^2*Pi^2 + 
      165*CA^2*mu^2*Pi^2 - 576*CA*CF*mu^2*Pi^2 + 492*CF^2*mu^2*Pi^2)*q2*
     Log[q2])/(576*(1 + mt + mu)) + (CA*CF*(mt - I*mu)*(mt + I*mu)*
     (-22*CA^2 + 97*CA*CF - 54*CF^2 + (3*I)*CA^2*Pi + (30*I)*CA*CF*Pi - 
      (48*I)*CF^2*Pi)*q2*Log[q2]^2)/(96*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (32*(1 + mt + mu)) + G[-mu, 0, mt]*
    ((CA^2*CF*(-(CA*mt^2) + CF*mt^2 - CA*mt*mu + 4*CF*mt*mu + 3*CF*mu^2 + 
        (2*I)*CA*mt^2*Pi + (2*I)*CA*mu^2*Pi)*q2)/(16*(1 + mt + mu)) - 
     (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
   G[0, -mu, mt]*((CA*CF*(-6*CA^2*mt + 10*CA*CF*mt - 4*CF^2*mt - 
        22*CA^2*mt^2 + 40*CA*CF*mt^2 - 18*CF^2*mt^2 - 26*CA^2*mt^3 + 
        50*CA*CF*mt^3 - 24*CF^2*mt^3 - 10*CA^2*mt^4 + 20*CA*CF*mt^4 - 
        10*CF^2*mt^4 + 6*CA^2*mu - 10*CA*CF*mu + 4*CF^2*mu - CA^2*mt*mu + 
        4*CA*CF*mt*mu - 44*CA^2*mt^2*mu + 90*CA*CF*mt^2*mu - 
        40*CF^2*mt^2*mu - 57*CA^2*mt^3*mu + 116*CA*CF*mt^3*mu - 
        56*CF^2*mt^3*mu - 20*CA^2*mt^4*mu + 40*CA*CF*mt^4*mu - 
        20*CF^2*mt^4*mu + 21*CA^2*mu^2 - 36*CA*CF*mu^2 + 18*CF^2*mu^2 + 
        38*CA^2*mt*mu^2 - 66*CA*CF*mt*mu^2 + 40*CF^2*mt*mu^2 - 
        5*CA^2*mt^2*mu^2 + 20*CA*CF*mt^2*mu^2 - 30*CA^2*mt^3*mu^2 + 
        64*CA*CF*mt^3*mu^2 - 28*CF^2*mt^3*mu^2 - 9*CA^2*mt^4*mu^2 + 
        17*CA*CF*mt^4*mu^2 - 8*CF^2*mt^4*mu^2 + 24*CA^2*mu^3 - 
        42*CA*CF*mu^3 + 24*CF^2*mu^3 + 51*CA^2*mt*mu^3 - 92*CA*CF*mt*mu^3 + 
        56*CF^2*mt*mu^3 + 24*CA^2*mt^2*mu^3 - 40*CA*CF*mt^2*mu^3 + 
        28*CF^2*mt^2*mu^3 - CA^2*mt^3*mu^3 + 4*CA*CF*mt^3*mu^3 + 
        9*CA^2*mu^4 - 16*CA*CF*mu^4 + 10*CF^2*mu^4 + 18*CA^2*mt*mu^4 - 
        32*CA*CF*mt*mu^4 + 20*CF^2*mt*mu^4 + 8*CA^2*mt^2*mu^4 - 
        13*CA*CF*mt^2*mu^4 + 8*CF^2*mt^2*mu^4 + (2*I)*CA^2*mt^2*Pi + 
        (4*I)*CA^2*mt^3*Pi + (2*I)*CA^2*mt^4*Pi + (4*I)*CA^2*mt^2*mu*Pi + 
        (8*I)*CA^2*mt^3*mu*Pi + (4*I)*CA^2*mt^4*mu*Pi + (2*I)*CA^2*mu^2*Pi + 
        (4*I)*CA^2*mt*mu^2*Pi + (4*I)*CA^2*mt^2*mu^2*Pi + 
        (4*I)*CA^2*mt^3*mu^2*Pi + (2*I)*CA^2*mt^4*mu^2*Pi + 
        (4*I)*CA^2*mu^3*Pi + (8*I)*CA^2*mt*mu^3*Pi + (4*I)*CA^2*mt^2*mu^3*
         Pi + (2*I)*CA^2*mu^4*Pi + (4*I)*CA^2*mt*mu^4*Pi + 
        (2*I)*CA^2*mt^2*mu^4*Pi)*q2)/(16*(1 + mt)^2*(1 + mu)^2*
       (1 + mt + mu)) - (CA^3*CF*(mt^2 + mu^2)*q2*Log[q2])/
      (8*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
    ((CA^2*CF*(mt - I*mu)*(mt + I*mu)*(11*CA - 6*CF + I*CA*Pi - (4*I)*CF*Pi)*
       q2)/(16*(1 + mt + mu)) - (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*
       Log[q2])/(16*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    ((CA^2*CF*(mt - I*mu)*(mt + I*mu)*(11*CA - 6*CF + (5*I)*CA*Pi - 
        (4*I)*CF*Pi)*q2)/(16*(1 + mt + mu)) - 
     (3*CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[-1 - mu, -mu, mt]*((CA*CF*(-4*CA*CF + 4*CF^2 + 3*CA^2*mt - 20*CA*CF*mt + 
        20*CF^2*mt - 16*CA^2*mt^2 - 21*CA*CF*mt^2 + 30*CF^2*mt^2 - 
        41*CA^2*mt^3 + 2*CA*CF*mt^3 + 16*CF^2*mt^3 - 22*CA^2*mt^4 + 
        7*CA*CF*mt^4 + 2*CF^2*mt^4 + 3*CA^2*mu - 20*CA*CF*mu + 20*CF^2*mu + 
        18*CA^2*mt*mu - 80*CA*CF*mt*mu + 80*CF^2*mt*mu - 21*CA^2*mt^2*mu - 
        74*CA*CF*mt^2*mu + 96*CF^2*mt^2*mu - 80*CA^2*mt^3*mu + 
        40*CF^2*mt^3*mu - 44*CA^2*mt^4*mu + 14*CA*CF*mt^4*mu + 
        4*CF^2*mt^4*mu - 16*CA^2*mu^2 - 21*CA*CF*mu^2 + 30*CF^2*mu^2 - 
        21*CA^2*mt*mu^2 - 74*CA*CF*mt*mu^2 + 96*CF^2*mt*mu^2 - 
        26*CA^2*mt^2*mu^2 - 48*CA*CF*mt^2*mu^2 + 84*CF^2*mt^2*mu^2 - 
        43*CA^2*mt^3*mu^2 + 12*CA*CF*mt^3*mu^2 + 20*CF^2*mt^3*mu^2 - 
        23*CA^2*mt^4*mu^2 + 10*CA*CF*mt^4*mu^2 - 41*CA^2*mu^3 + 
        2*CA*CF*mu^3 + 16*CF^2*mu^3 - 80*CA^2*mt*mu^3 + 40*CF^2*mt*mu^3 - 
        43*CA^2*mt^2*mu^3 + 12*CA*CF*mt^2*mu^3 + 20*CF^2*mt^2*mu^3 - 
        2*CA^2*mt^3*mu^3 + 8*CA*CF*mt^3*mu^3 - 22*CA^2*mu^4 + 7*CA*CF*mu^4 + 
        2*CF^2*mu^4 - 44*CA^2*mt*mu^4 + 14*CA*CF*mt*mu^4 + 4*CF^2*mt*mu^4 - 
        23*CA^2*mt^2*mu^4 + 10*CA*CF*mt^2*mu^4 - (6*I)*CA^2*mt^2*Pi + 
        (4*I)*CA*CF*mt^2*Pi - (12*I)*CA^2*mt^3*Pi + (8*I)*CA*CF*mt^3*Pi - 
        (6*I)*CA^2*mt^4*Pi + (4*I)*CA*CF*mt^4*Pi - (12*I)*CA^2*mt^2*mu*Pi + 
        (8*I)*CA*CF*mt^2*mu*Pi - (24*I)*CA^2*mt^3*mu*Pi + 
        (16*I)*CA*CF*mt^3*mu*Pi - (12*I)*CA^2*mt^4*mu*Pi + 
        (8*I)*CA*CF*mt^4*mu*Pi - (6*I)*CA^2*mu^2*Pi + (4*I)*CA*CF*mu^2*Pi - 
        (12*I)*CA^2*mt*mu^2*Pi + (8*I)*CA*CF*mt*mu^2*Pi - 
        (12*I)*CA^2*mt^2*mu^2*Pi + (8*I)*CA*CF*mt^2*mu^2*Pi - 
        (12*I)*CA^2*mt^3*mu^2*Pi + (8*I)*CA*CF*mt^3*mu^2*Pi - 
        (6*I)*CA^2*mt^4*mu^2*Pi + (4*I)*CA*CF*mt^4*mu^2*Pi - 
        (12*I)*CA^2*mu^3*Pi + (8*I)*CA*CF*mu^3*Pi - (24*I)*CA^2*mt*mu^3*Pi + 
        (16*I)*CA*CF*mt*mu^3*Pi - (12*I)*CA^2*mt^2*mu^3*Pi + 
        (8*I)*CA*CF*mt^2*mu^3*Pi - (6*I)*CA^2*mu^4*Pi + (4*I)*CA*CF*mu^4*Pi - 
        (12*I)*CA^2*mt*mu^4*Pi + (8*I)*CA*CF*mt*mu^4*Pi - 
        (6*I)*CA^2*mt^2*mu^4*Pi + (4*I)*CA*CF*mt^2*mu^4*Pi)*q2)/
      (16*(1 + mt)^2*(1 + mu)^2*(1 + mt + mu)) + 
     (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(8*(1 + mt + mu))) + 
   G[-mu, -1 - mu, mt]*((CA^2*CF*(mt - I*mu)*((-I)*mt + mu)*
       ((-11*I)*CA + (6*I)*CF + 6*CA*Pi - 4*CF*Pi)*q2)/(8*(1 + mt + mu)) + 
     (CA^2*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*((CA*CF*(mt - I*mu)*(mt + I*mu)*
       (-44*CA^2 + 115*CA*CF - 54*CF^2 - (15*I)*CA^2*Pi + (78*I)*CA*CF*Pi - 
        (48*I)*CF^2*Pi)*q2)/(48*(1 + mt + mu)) + 
     (3*CA*(CA - 2*CF)^2*CF*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[-1, 0, mt]*((CA*CF*(2*CA*CF - 2*CF^2 + 4*CA*CF*mt - 4*CF^2*mt + 
        3*CA^2*mt^2 - 4*CA*CF*mt^2 + 4*CF^2*mt^2 - 3*CA^2*mu + 8*CA*CF*mu - 
        8*CF^2*mu - 3*CA^2*mt*mu + 8*CA*CF*mt*mu - 8*CF^2*mt*mu - 
        (4*I)*CA^2*mt^2*Pi + (8*I)*CA*CF*mt^2*Pi - (4*I)*CF^2*mt^2*Pi - 
        (4*I)*CA^2*mu^2*Pi + (8*I)*CA*CF*mu^2*Pi - (4*I)*CF^2*mu^2*Pi)*q2)/
      (16*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF^2*(mt^2 + mu^2)*q2*Log[q2])/
      (8*(1 + mt + mu))) + G[0, 0, mt]*
    ((CA*CF*(6*CA*CF - 6*CF^2 + 12*CA*CF*mt - 12*CF^2*mt + 22*CA^2*mt^2 - 
        3*CA*CF*mt^2 - 6*CF^2*mt^2 - 18*CA^2*mu + 42*CA*CF*mu - 24*CF^2*mu - 
        18*CA^2*mt*mu + 42*CA*CF*mt*mu - 24*CF^2*mt*mu + 4*CA^2*mu^2 + 
        27*CA*CF*mu^2 - 18*CF^2*mu^2 + (15*I)*CA^2*mt^2*Pi - 
        (24*I)*CA*CF*mt^2*Pi + (12*I)*CF^2*mt^2*Pi + (15*I)*CA^2*mu^2*Pi - 
        (24*I)*CA*CF*mu^2*Pi + (12*I)*CF^2*mu^2*Pi)*q2)/(48*(1 + mt + mu)) + 
     (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2])/(16*(1 + mt + mu))) + 
   G[0, mt]*((CA*CF*(54*CA^2*mt^2 + 162*CA*CF*mt^2 - 180*CF^2*mt^2 + 
        108*CA^2*mt^3 + 324*CA*CF*mt^3 - 360*CF^2*mt^3 + 54*CA^2*mt^4 + 
        162*CA*CF*mt^4 - 180*CF^2*mt^4 - 108*CA^2*mt*mu - 396*CA*CF*mt*mu + 
        432*CF^2*mt*mu - 162*CA^2*mt^2*mu - 954*CA*CF*mt^2*mu + 
        900*CF^2*mt^2*mu - 396*CA*CF*mt^3*mu + 288*CF^2*mt^3*mu + 
        54*CA^2*mt^4*mu + 162*CA*CF*mt^4*mu - 180*CF^2*mt^4*mu + 
        150*CA^2*mu^2 - 90*CA*CF*mu^2 - 36*CF^2*mu^2 - 1476*CA*CF*mt*mu^2 + 
        1440*CF^2*mt*mu^2 - 884*CA^2*mt^2*mu^2 - 2304*CA*CF*mt^2*mu^2 + 
        2520*CF^2*mt^2*mu^2 - 108*CA^2*mt^3*mu^2 - 720*CA*CF*mt^3*mu^2 + 
        648*CF^2*mt^3*mu^2 + 282*CA^2*mu^3 - 738*CA*CF*mu^3 + 468*CF^2*mu^3 + 
        120*CA^2*mt*mu^3 - 2124*CA*CF*mt*mu^3 + 2088*CF^2*mt*mu^3 - 
        704*CA^2*mt^2*mu^3 - 1080*CA*CF*mt^2*mu^3 + 1368*CF^2*mt^2*mu^3 - 
        458*CA^2*mu^4 - 918*CA*CF*mu^4 + 1044*CF^2*mu^4 + 12*CA^2*mt*mu^4 - 
        1044*CA*CF*mt*mu^4 + 1080*CF^2*mt*mu^4 - 590*CA^2*mu^5 - 
        270*CA*CF*mu^5 + 540*CF^2*mu^5 + (72*I)*CA*CF*mu^2*Pi - 
        (72*I)*CF^2*mu^2*Pi + (144*I)*CA*CF*mt*mu^2*Pi - 
        (144*I)*CF^2*mt*mu^2*Pi - (240*I)*CA^2*mt^2*mu^2*Pi + 
        (504*I)*CA*CF*mt^2*mu^2*Pi - (504*I)*CF^2*mt^2*mu^2*Pi - 
        (216*I)*CA^2*mu^3*Pi + (576*I)*CA*CF*mu^3*Pi - (360*I)*CF^2*mu^3*Pi - 
        (216*I)*CA^2*mt*mu^3*Pi + (648*I)*CA*CF*mt*mu^3*Pi - 
        (432*I)*CF^2*mt*mu^3*Pi - (240*I)*CA^2*mt^2*mu^3*Pi + 
        (504*I)*CA*CF*mt^2*mu^3*Pi - (504*I)*CF^2*mt^2*mu^3*Pi - 
        (780*I)*CA^2*mu^4*Pi + (1584*I)*CA*CF*mu^4*Pi - 
        (936*I)*CF^2*mu^4*Pi - (216*I)*CA^2*mt*mu^4*Pi + 
        (504*I)*CA*CF*mt*mu^4*Pi - (288*I)*CF^2*mt*mu^4*Pi - 
        (564*I)*CA^2*mu^5*Pi + (1080*I)*CA*CF*mu^5*Pi - 
        (648*I)*CF^2*mu^5*Pi - 123*CA^2*mt^2*mu^2*Pi^2 + 
        234*CA*CF*mt^2*mu^2*Pi^2 - 120*CF^2*mt^2*mu^2*Pi^2 - 
        123*CA^2*mt^2*mu^3*Pi^2 + 234*CA*CF*mt^2*mu^3*Pi^2 - 
        120*CF^2*mt^2*mu^3*Pi^2 - 123*CA^2*mu^4*Pi^2 + 234*CA*CF*mu^4*Pi^2 - 
        120*CF^2*mu^4*Pi^2 - 123*CA^2*mu^5*Pi^2 + 234*CA*CF*mu^5*Pi^2 - 
        120*CF^2*mu^5*Pi^2)*q2)/(576*mu^2*(1 + mu)*(1 + mt + mu)) + 
     (CA*CF*(mt - I*mu)*(mt + I*mu)*(11*CA^2 - 6*CA*CF + (5*I)*CA^2*Pi - 
        (10*I)*CA*CF*Pi + (4*I)*CF^2*Pi)*q2*Log[q2])/(16*(1 + mt + mu)) - 
     (CA^2*(CA - 6*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/(32*(1 + mt + mu))) + 
   G[-1 - mu, mt]*(-1/576*(CA*CF*(-36*CA^2*mt + 108*CA*CF*mt - 72*CF^2*mt - 
         1648*CA^2*mt^2 + 2944*CA*CF*mt^2 - 1116*CF^2*mt^2 - 3188*CA^2*mt^3 + 
         5564*CA*CF*mt^3 - 2016*CF^2*mt^3 - 1576*CA^2*mt^4 + 
         2728*CA*CF*mt^4 - 972*CF^2*mt^4 - 36*CA^2*mu + 108*CA*CF*mu - 
         72*CF^2*mu - 144*CA^2*mt*mu + 432*CA*CF*mt*mu - 288*CF^2*mt*mu - 
         180*CA^2*mt^2*mu + 540*CA*CF*mt^2*mu - 360*CF^2*mt^2*mu - 
         72*CA^2*mt^3*mu + 216*CA*CF*mt^3*mu - 144*CF^2*mt^3*mu - 
         1576*CA^2*mu^2 + 2728*CA*CF*mu^2 - 972*CF^2*mu^2 - 
         3152*CA^2*mt*mu^2 + 5456*CA*CF*mt*mu^2 - 1944*CF^2*mt*mu^2 - 
         1576*CA^2*mt^2*mu^2 + 2728*CA*CF*mt^2*mu^2 - 972*CF^2*mt^2*mu^2 - 
         (108*I)*CA^2*mt*Pi + (216*I)*CA*CF*mt*Pi - (1596*I)*CA^2*mt^2*Pi + 
         (3000*I)*CA*CF*mt^2*Pi - (1296*I)*CF^2*mt^2*Pi - 
         (2868*I)*CA^2*mt^3*Pi + (5352*I)*CA*CF*mt^3*Pi - 
         (2592*I)*CF^2*mt^3*Pi - (1380*I)*CA^2*mt^4*Pi + 
         (2568*I)*CA*CF*mt^4*Pi - (1296*I)*CF^2*mt^4*Pi - 
         (108*I)*CA^2*mt*mu*Pi + (216*I)*CA*CF*mt*mu*Pi - 
         (360*I)*CA^2*mt^2*mu*Pi + (864*I)*CA*CF*mt^2*mu*Pi - 
         (288*I)*CF^2*mt^2*mu*Pi - (252*I)*CA^2*mt^3*mu*Pi + 
         (648*I)*CA*CF*mt^3*mu*Pi - (288*I)*CF^2*mt^3*mu*Pi - 
         (1164*I)*CA^2*mu^2*Pi + (2028*I)*CA*CF*mu^2*Pi - 
         (1080*I)*CF^2*mu^2*Pi - (2328*I)*CA^2*mt*mu^2*Pi + 
         (4056*I)*CA*CF*mt*mu^2*Pi - (2160*I)*CF^2*mt*mu^2*Pi - 
         (1200*I)*CA^2*mt^2*mu^2*Pi + (2136*I)*CA*CF*mt^2*mu^2*Pi - 
         (1152*I)*CF^2*mt^2*mu^2*Pi + 141*CA^2*mt^2*Pi^2 - 
         480*CA*CF*mt^2*Pi^2 + 252*CF^2*mt^2*Pi^2 + 282*CA^2*mt^3*Pi^2 - 
         960*CA*CF*mt^3*Pi^2 + 504*CF^2*mt^3*Pi^2 + 141*CA^2*mt^4*Pi^2 - 
         480*CA*CF*mt^4*Pi^2 + 252*CF^2*mt^4*Pi^2 + 141*CA^2*mu^2*Pi^2 - 
         480*CA*CF*mu^2*Pi^2 + 252*CF^2*mu^2*Pi^2 + 282*CA^2*mt*mu^2*Pi^2 - 
         960*CA*CF*mt*mu^2*Pi^2 + 504*CF^2*mt*mu^2*Pi^2 + 
         141*CA^2*mt^2*mu^2*Pi^2 - 480*CA*CF*mt^2*mu^2*Pi^2 + 
         252*CF^2*mt^2*mu^2*Pi^2)*q2)/((1 + mt)^2*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*(mt - I*mu)*(mt + I*mu)*(-44*CA + 27*CF - 
        (21*I)*CA*Pi + (24*I)*CF*Pi)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*(CA - 6*CF)*(CA - 2*CF)*CF*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (32*(1 + mt + mu))) + G[-mu, mt]*
    (-1/288*(CA*CF*(27*CA^2*mt^4 + 81*CA*CF*mt^4 - 90*CF^2*mt^4 + 
         81*CA^2*mt^5 + 243*CA*CF*mt^5 - 270*CF^2*mt^5 + 81*CA^2*mt^6 + 
         243*CA*CF*mt^6 - 270*CF^2*mt^6 + 27*CA^2*mt^7 + 81*CA*CF*mt^7 - 
         90*CF^2*mt^7 - 54*CA^2*mt^3*mu - 198*CA*CF*mt^3*mu + 
         216*CF^2*mt^3*mu - 135*CA^2*mt^4*mu - 675*CA*CF*mt^4*mu + 
         666*CF^2*mt^4*mu - 81*CA^2*mt^5*mu - 675*CA*CF*mt^5*mu + 
         594*CF^2*mt^5*mu + 27*CA^2*mt^6*mu - 117*CA*CF*mt^6*mu + 
         54*CF^2*mt^6*mu + 27*CA^2*mt^7*mu + 81*CA*CF*mt^7*mu - 
         90*CF^2*mt^7*mu + 150*CA^2*mt^2*mu^2 - 90*CA*CF*mt^2*mu^2 - 
         36*CF^2*mt^2*mu^2 + 216*CA^2*mt^3*mu^2 - 1188*CA*CF*mt^3*mu^2 + 
         972*CF^2*mt^3*mu^2 - 671*CA^2*mt^4*mu^2 - 2385*CA*CF*mt^4*mu^2 + 
         2538*CF^2*mt^4*mu^2 - 791*CA^2*mt^5*mu^2 - 1647*CA*CF*mt^5*mu^2 + 
         1854*CF^2*mt^5*mu^2 - 54*CA^2*mt^6*mu^2 - 360*CA*CF*mt^6*mu^2 + 
         324*CF^2*mt^6*mu^2 - 54*CA^2*mt*mu^3 - 198*CA*CF*mt*mu^3 + 
         216*CF^2*mt*mu^3 + 216*CA^2*mt^2*mu^3 - 1188*CA*CF*mt^2*mu^3 + 
         972*CF^2*mt^2*mu^3 + 438*CA^2*mt^3*mu^3 - 3042*CA*CF*mt^3*mu^3 + 
         2700*CF^2*mt^3*mu^3 - 497*CA^2*mt^4*mu^3 - 2673*CA*CF*mt^4*mu^3 + 
         2862*CF^2*mt^4*mu^3 - 647*CA^2*mt^5*mu^3 - 675*CA*CF*mt^5*mu^3 + 
         954*CF^2*mt^5*mu^3 + 27*CA^2*mu^4 + 81*CA*CF*mu^4 - 90*CF^2*mu^4 - 
         135*CA^2*mt*mu^4 - 675*CA*CF*mt*mu^4 + 666*CF^2*mt*mu^4 - 
         671*CA^2*mt^2*mu^4 - 2385*CA*CF*mt^2*mu^4 + 2538*CF^2*mt^2*mu^4 - 
         497*CA^2*mt^3*mu^4 - 2673*CA*CF*mt^3*mu^4 + 2862*CF^2*mt^3*mu^4 + 
         12*CA^2*mt^4*mu^4 - 1044*CA*CF*mt^4*mu^4 + 1080*CF^2*mt^4*mu^4 + 
         81*CA^2*mu^5 + 243*CA*CF*mu^5 - 270*CF^2*mu^5 - 81*CA^2*mt*mu^5 - 
         675*CA*CF*mt*mu^5 + 594*CF^2*mt*mu^5 - 791*CA^2*mt^2*mu^5 - 
         1647*CA*CF*mt^2*mu^5 + 1854*CF^2*mt^2*mu^5 - 647*CA^2*mt^3*mu^5 - 
         675*CA*CF*mt^3*mu^5 + 954*CF^2*mt^3*mu^5 + 81*CA^2*mu^6 + 
         243*CA*CF*mu^6 - 270*CF^2*mu^6 + 27*CA^2*mt*mu^6 - 
         117*CA*CF*mt*mu^6 + 54*CF^2*mt*mu^6 - 54*CA^2*mt^2*mu^6 - 
         360*CA*CF*mt^2*mu^6 + 324*CF^2*mt^2*mu^6 + 27*CA^2*mu^7 + 
         81*CA*CF*mu^7 - 90*CF^2*mu^7 + 27*CA^2*mt*mu^7 + 81*CA*CF*mt*mu^7 - 
         90*CF^2*mt*mu^7 - (246*I)*CA^2*mt^4*mu^2*Pi + (36*I)*CA*CF*mt^4*mu^2*
          Pi - (246*I)*CA^2*mt^5*mu^2*Pi + (36*I)*CA*CF*mt^5*mu^2*Pi + 
         (36*I)*CA^2*mt^3*mu^3*Pi - (144*I)*CA*CF*mt^3*mu^3*Pi - 
         (210*I)*CA^2*mt^4*mu^3*Pi - (108*I)*CA*CF*mt^4*mu^3*Pi - 
         (246*I)*CA^2*mt^5*mu^3*Pi + (36*I)*CA*CF*mt^5*mu^3*Pi - 
         (246*I)*CA^2*mt^2*mu^4*Pi + (36*I)*CA*CF*mt^2*mu^4*Pi - 
         (210*I)*CA^2*mt^3*mu^4*Pi - (108*I)*CA*CF*mt^3*mu^4*Pi + 
         (36*I)*CA^2*mt^4*mu^4*Pi - (144*I)*CA*CF*mt^4*mu^4*Pi - 
         (246*I)*CA^2*mt^2*mu^5*Pi + (36*I)*CA*CF*mt^2*mu^5*Pi - 
         (246*I)*CA^2*mt^3*mu^5*Pi + (36*I)*CA*CF*mt^3*mu^5*Pi + 
         45*CA^2*mt^4*mu^2*Pi^2 - 42*CA*CF*mt^4*mu^2*Pi^2 + 
         45*CA^2*mt^5*mu^2*Pi^2 - 42*CA*CF*mt^5*mu^2*Pi^2 + 
         45*CA^2*mt^4*mu^3*Pi^2 - 42*CA*CF*mt^4*mu^3*Pi^2 + 
         45*CA^2*mt^5*mu^3*Pi^2 - 42*CA*CF*mt^5*mu^3*Pi^2 + 
         45*CA^2*mt^2*mu^4*Pi^2 - 42*CA*CF*mt^2*mu^4*Pi^2 + 
         45*CA^2*mt^3*mu^4*Pi^2 - 42*CA*CF*mt^3*mu^4*Pi^2 + 
         45*CA^2*mt^2*mu^5*Pi^2 - 42*CA*CF*mt^2*mu^5*Pi^2 + 
         45*CA^2*mt^3*mu^5*Pi^2 - 42*CA*CF*mt^3*mu^5*Pi^2)*q2)/
       (mt^2*(1 + mt)*mu^2*(1 + mu)*(1 + mt + mu)) + 
     (CA^2*CF*(mt - I*mu)*((-I)*mt + mu)*((-22*I)*CA + (9*I)*CF + 3*CA*Pi - 
        6*CF*Pi)*q2*Log[q2])/(24*(1 + mt + mu)) - 
     (CA^2*CF*(CA + 2*CF)*(mt^2 + mu^2)*q2*Log[q2]^2)/(16*(1 + mt + mu))) + 
   (CA*CF*q2*(162*CA^2*mt^4*mu + 486*CA*CF*mt^4*mu - 540*CF^2*mt^4*mu + 
      810*CA^2*mt^5*mu + 2430*CA*CF*mt^5*mu - 2700*CF^2*mt^5*mu + 
      1620*CA^2*mt^6*mu + 4860*CA*CF*mt^6*mu - 5400*CF^2*mt^6*mu + 
      1620*CA^2*mt^7*mu + 4860*CA*CF*mt^7*mu - 5400*CF^2*mt^7*mu + 
      810*CA^2*mt^8*mu + 2430*CA*CF*mt^8*mu - 2700*CF^2*mt^8*mu + 
      162*CA^2*mt^9*mu + 486*CA*CF*mt^9*mu - 540*CF^2*mt^9*mu + 
      252*CA^2*mt^3*mu^2 - 972*CA*CF*mt^3*mu^2 + 1080*CF^2*mt^3*mu^2 + 
      198*CA^2*mt^4*mu^2 - 2430*CA*CF*mt^4*mu^2 + 3132*CF^2*mt^4*mu^2 - 
      10088*CA^2*mt^5*mu^2 + 11966*CA*CF*mt^5*mu^2 - 1782*CF^2*mt^5*mu^2 - 
      28608*CA^2*mt^6*mu^2 + 41730*CA*CF*mt^6*mu^2 - 14418*CF^2*mt^6*mu^2 - 
      27096*CA^2*mt^7*mu^2 + 43674*CA*CF*mt^7*mu^2 - 17442*CF^2*mt^7*mu^2 - 
      8198*CA^2*mt^8*mu^2 + 16340*CA*CF*mt^8*mu^2 - 7938*CF^2*mt^8*mu^2 + 
      324*CA^2*mt^9*mu^2 + 972*CA*CF*mt^9*mu^2 - 1080*CF^2*mt^9*mu^2 - 
      972*CA^2*mt^2*mu^3 - 2916*CA*CF*mt^2*mu^3 + 3240*CF^2*mt^2*mu^3 - 
      5472*CA^2*mt^3*mu^3 - 19440*CA*CF*mt^3*mu^3 + 22896*CF^2*mt^3*mu^3 - 
      34900*CA^2*mt^4*mu^3 - 23696*CA*CF*mt^4*mu^3 + 52812*CF^2*mt^4*mu^3 - 
      109584*CA^2*mt^5*mu^3 + 51318*CA*CF*mt^5*mu^3 + 44874*CF^2*mt^5*mu^3 - 
      150646*CA^2*mt^6*mu^3 + 134962*CA*CF*mt^6*mu^3 - 90450*CA^2*mt^7*mu^3 + 
      101376*CA*CF*mt^7*mu^3 - 18954*CF^2*mt^7*mu^3 - 18826*CA^2*mt^8*mu^3 + 
      25390*CA*CF*mt^8*mu^3 - 7776*CF^2*mt^8*mu^3 + 162*CA^2*mt^9*mu^3 + 
      486*CA*CF*mt^9*mu^3 - 540*CF^2*mt^9*mu^3 + 252*CA^2*mt*mu^4 - 
      972*CA*CF*mt*mu^4 + 1080*CF^2*mt*mu^4 - 5472*CA^2*mt^2*mu^4 - 
      19440*CA*CF*mt^2*mu^4 + 22896*CF^2*mt^2*mu^4 - 48688*CA^2*mt^3*mu^4 - 
      61604*CA*CF*mt^3*mu^4 + 98388*CF^2*mt^3*mu^4 - 176100*CA^2*mt^4*mu^4 - 
      20676*CA*CF*mt^4*mu^4 + 168912*CF^2*mt^4*mu^4 - 302780*CA^2*mt^5*mu^4 + 
      138770*CA*CF*mt^5*mu^4 + 126738*CF^2*mt^5*mu^4 - 
      252958*CA^2*mt^6*mu^4 + 196000*CA*CF*mt^6*mu^4 + 29754*CF^2*mt^6*mu^4 - 
      93132*CA^2*mt^7*mu^4 + 91170*CA*CF*mt^7*mu^4 - 7182*CF^2*mt^7*mu^4 - 
      9818*CA^2*mt^8*mu^4 + 11480*CA*CF*mt^8*mu^4 - 2538*CF^2*mt^8*mu^4 + 
      162*CA^2*mu^5 + 486*CA*CF*mu^5 - 540*CF^2*mu^5 + 198*CA^2*mt*mu^5 - 
      2430*CA*CF*mt*mu^5 + 3132*CF^2*mt*mu^5 - 34900*CA^2*mt^2*mu^5 - 
      23696*CA*CF*mt^2*mu^5 + 52812*CF^2*mt^2*mu^5 - 176100*CA^2*mt^3*mu^5 - 
      20676*CA*CF*mt^3*mu^5 + 168912*CF^2*mt^3*mu^5 - 361232*CA^2*mt^4*mu^5 + 
      90104*CA*CF*mt^4*mu^5 + 223992*CF^2*mt^4*mu^5 - 365180*CA^2*mt^5*mu^5 + 
      191126*CA*CF*mt^5*mu^5 + 133326*CF^2*mt^5*mu^5 - 
      176510*CA^2*mt^6*mu^5 + 129734*CA*CF*mt^6*mu^5 + 28836*CF^2*mt^6*mu^5 - 
      31398*CA^2*mt^7*mu^5 + 28608*CA*CF*mt^7*mu^5 - 270*CF^2*mt^7*mu^5 + 
      810*CA^2*mu^6 + 2430*CA*CF*mu^6 - 2700*CF^2*mu^6 - 10088*CA^2*mt*mu^6 + 
      11966*CA*CF*mt*mu^6 - 1782*CF^2*mt*mu^6 - 109584*CA^2*mt^2*mu^6 + 
      51318*CA*CF*mt^2*mu^6 + 44874*CF^2*mt^2*mu^6 - 302780*CA^2*mt^3*mu^6 + 
      138770*CA*CF*mt^3*mu^6 + 126738*CF^2*mt^3*mu^6 - 
      365180*CA^2*mt^4*mu^6 + 191126*CA*CF*mt^4*mu^6 + 
      133326*CF^2*mt^4*mu^6 - 205056*CA^2*mt^5*mu^6 + 
      125964*CA*CF*mt^5*mu^6 + 58644*CF^2*mt^5*mu^6 - 43970*CA^2*mt^6*mu^6 + 
      31826*CA*CF*mt^6*mu^6 + 8100*CF^2*mt^6*mu^6 + 1620*CA^2*mu^7 + 
      4860*CA*CF*mu^7 - 5400*CF^2*mu^7 - 28608*CA^2*mt*mu^7 + 
      41730*CA*CF*mt*mu^7 - 14418*CF^2*mt*mu^7 - 150646*CA^2*mt^2*mu^7 + 
      134962*CA*CF*mt^2*mu^7 - 252958*CA^2*mt^3*mu^7 + 
      196000*CA*CF*mt^3*mu^7 + 29754*CF^2*mt^3*mu^7 - 176510*CA^2*mt^4*mu^7 + 
      129734*CA*CF*mt^4*mu^7 + 28836*CF^2*mt^4*mu^7 - 43970*CA^2*mt^5*mu^7 + 
      31826*CA*CF*mt^5*mu^7 + 8100*CF^2*mt^5*mu^7 + 1620*CA^2*mu^8 + 
      4860*CA*CF*mu^8 - 5400*CF^2*mu^8 - 27096*CA^2*mt*mu^8 + 
      43674*CA*CF*mt*mu^8 - 17442*CF^2*mt*mu^8 - 90450*CA^2*mt^2*mu^8 + 
      101376*CA*CF*mt^2*mu^8 - 18954*CF^2*mt^2*mu^8 - 93132*CA^2*mt^3*mu^8 + 
      91170*CA*CF*mt^3*mu^8 - 7182*CF^2*mt^3*mu^8 - 31398*CA^2*mt^4*mu^8 + 
      28608*CA*CF*mt^4*mu^8 - 270*CF^2*mt^4*mu^8 + 810*CA^2*mu^9 + 
      2430*CA*CF*mu^9 - 2700*CF^2*mu^9 - 8198*CA^2*mt*mu^9 + 
      16340*CA*CF*mt*mu^9 - 7938*CF^2*mt*mu^9 - 18826*CA^2*mt^2*mu^9 + 
      25390*CA*CF*mt^2*mu^9 - 7776*CF^2*mt^2*mu^9 - 9818*CA^2*mt^3*mu^9 + 
      11480*CA*CF*mt^3*mu^9 - 2538*CF^2*mt^3*mu^9 + 162*CA^2*mu^10 + 
      486*CA*CF*mu^10 - 540*CF^2*mu^10 + 324*CA^2*mt*mu^10 + 
      972*CA*CF*mt*mu^10 - 1080*CF^2*mt*mu^10 + 162*CA^2*mt^2*mu^10 + 
      486*CA*CF*mt^2*mu^10 - 540*CF^2*mt^2*mu^10 + (162*I)*CA^2*mt^5*Pi + 
      (486*I)*CA*CF*mt^5*Pi - (540*I)*CF^2*mt^5*Pi + (810*I)*CA^2*mt^6*Pi + 
      (2430*I)*CA*CF*mt^6*Pi - (2700*I)*CF^2*mt^6*Pi + 
      (1620*I)*CA^2*mt^7*Pi + (4860*I)*CA*CF*mt^7*Pi - 
      (5400*I)*CF^2*mt^7*Pi + (1620*I)*CA^2*mt^8*Pi + 
      (4860*I)*CA*CF*mt^8*Pi - (5400*I)*CF^2*mt^8*Pi + (810*I)*CA^2*mt^9*Pi + 
      (2430*I)*CA*CF*mt^9*Pi - (2700*I)*CF^2*mt^9*Pi + 
      (162*I)*CA^2*mt^10*Pi + (486*I)*CA*CF*mt^10*Pi - 
      (540*I)*CF^2*mt^10*Pi - (216*I)*CA*CF*mt^4*mu*Pi + 
      (216*I)*CF^2*mt^4*mu*Pi + (486*I)*CA^2*mt^5*mu*Pi - 
      (594*I)*CA*CF*mt^5*mu*Pi + (108*I)*CF^2*mt^5*mu*Pi + 
      (2268*I)*CA^2*mt^6*mu*Pi + (756*I)*CA*CF*mt^6*mu*Pi - 
      (2808*I)*CF^2*mt^6*mu*Pi + (4212*I)*CA^2*mt^7*mu*Pi + 
      (4644*I)*CA*CF*mt^7*mu*Pi - (7992*I)*CF^2*mt^7*mu*Pi + 
      (3888*I)*CA^2*mt^8*mu*Pi + (6696*I)*CA*CF*mt^8*mu*Pi - 
      (9288*I)*CF^2*mt^8*mu*Pi + (1782*I)*CA^2*mt^9*mu*Pi + 
      (4158*I)*CA*CF*mt^9*mu*Pi - (5076*I)*CF^2*mt^9*mu*Pi + 
      (324*I)*CA^2*mt^10*mu*Pi + (972*I)*CA*CF*mt^10*mu*Pi - 
      (1080*I)*CF^2*mt^10*mu*Pi - (36*I)*CA^2*mt^3*mu^2*Pi - 
      (2160*I)*CA*CF*mt^3*mu^2*Pi + (1944*I)*CF^2*mt^3*mu^2*Pi - 
      (756*I)*CA^2*mt^4*mu^2*Pi - (15876*I)*CA*CF*mt^4*mu^2*Pi + 
      (14688*I)*CF^2*mt^4*mu^2*Pi - (10554*I)*CA^2*mt^5*mu^2*Pi - 
      (32178*I)*CA*CF*mt^5*mu^2*Pi + (37044*I)*CF^2*mt^5*mu^2*Pi - 
      (26838*I)*CA^2*mt^6*mu^2*Pi - (23310*I)*CA*CF*mt^6*mu^2*Pi + 
      (42012*I)*CF^2*mt^6*mu^2*Pi - (24048*I)*CA^2*mt^7*mu^2*Pi - 
      (2736*I)*CA*CF*mt^7*mu^2*Pi + (20952*I)*CF^2*mt^7*mu^2*Pi - 
      (6072*I)*CA^2*mt^8*mu^2*Pi + (2652*I)*CA*CF*mt^8*mu^2*Pi + 
      (1728*I)*CF^2*mt^8*mu^2*Pi + (1134*I)*CA^2*mt^9*mu^2*Pi + 
      (1026*I)*CA*CF*mt^9*mu^2*Pi - (2052*I)*CF^2*mt^9*mu^2*Pi + 
      (162*I)*CA^2*mt^10*mu^2*Pi + (486*I)*CA*CF*mt^10*mu^2*Pi - 
      (540*I)*CF^2*mt^10*mu^2*Pi + (576*I)*CA^2*mt^2*mu^3*Pi - 
      (1728*I)*CA*CF*mt^2*mu^3*Pi + (1080*I)*CF^2*mt^2*mu^3*Pi + 
      (2016*I)*CA^2*mt^3*mu^3*Pi - (22788*I)*CA*CF*mt^3*mu^3*Pi + 
      (19224*I)*CF^2*mt^3*mu^3*Pi - (16500*I)*CA^2*mt^4*mu^3*Pi - 
      (70404*I)*CA*CF*mt^4*mu^3*Pi + (79488*I)*CF^2*mt^4*mu^3*Pi - 
      (82242*I)*CA^2*mt^5*mu^3*Pi - (73062*I)*CA*CF*mt^5*mu^3*Pi + 
      (139860*I)*CF^2*mt^5*mu^3*Pi - (127560*I)*CA^2*mt^6*mu^3*Pi - 
      (11040*I)*CA*CF*mt^6*mu^3*Pi + (121608*I)*CF^2*mt^6*mu^3*Pi - 
      (80856*I)*CA^2*mt^7*mu^3*Pi + (18360*I)*CA*CF*mt^7*mu^3*Pi + 
      (52272*I)*CF^2*mt^7*mu^3*Pi - (17436*I)*CA^2*mt^8*mu^3*Pi + 
      (4980*I)*CA*CF*mt^8*mu^3*Pi + (9504*I)*CF^2*mt^8*mu^3*Pi + 
      (162*I)*CA^2*mt^9*mu^3*Pi - (702*I)*CA*CF*mt^9*mu^3*Pi + 
      (324*I)*CF^2*mt^9*mu^3*Pi + (450*I)*CA^2*mt*mu^4*Pi - 
      (270*I)*CA*CF*mt*mu^4*Pi - (108*I)*CF^2*mt*mu^4*Pi + 
      (4194*I)*CA^2*mt^2*mu^4*Pi - (12474*I)*CA*CF*mt^2*mu^4*Pi + 
      (8316*I)*CF^2*mt^2*mu^4*Pi - (6096*I)*CA^2*mt^3*mu^4*Pi - 
      (60144*I)*CA*CF*mt^3*mu^4*Pi + (64584*I)*CF^2*mt^3*mu^4*Pi - 
      (92628*I)*CA^2*mt^4*mu^4*Pi - (83736*I)*CA*CF*mt^4*mu^4*Pi + 
      (170640*I)*CF^2*mt^4*mu^4*Pi - (215178*I)*CA^2*mt^5*mu^4*Pi - 
      (4386*I)*CA*CF*mt^5*mu^4*Pi + (210060*I)*CF^2*mt^5*mu^4*Pi - 
      (204114*I)*CA^2*mt^6*mu^4*Pi + (66450*I)*CA*CF*mt^6*mu^4*Pi + 
      (128412*I)*CF^2*mt^6*mu^4*Pi - (80820*I)*CA^2*mt^7*mu^4*Pi + 
      (39204*I)*CA*CF*mt^7*mu^4*Pi + (36720*I)*CF^2*mt^7*mu^4*Pi - 
      (9096*I)*CA^2*mt^8*mu^4*Pi + (4164*I)*CA*CF*mt^8*mu^4*Pi + 
      (3888*I)*CF^2*mt^8*mu^4*Pi + (1746*I)*CA^2*mt*mu^5*Pi - 
      (2538*I)*CA*CF*mt*mu^5*Pi + (972*I)*CF^2*mt*mu^5*Pi - 
      (6528*I)*CA^2*mt^2*mu^5*Pi - (12408*I)*CA*CF*mt^2*mu^5*Pi + 
      (20520*I)*CF^2*mt^2*mu^5*Pi - (80388*I)*CA^2*mt^3*mu^5*Pi - 
      (6840*I)*CA*CF*mt^3*mu^5*Pi + (93312*I)*CF^2*mt^3*mu^5*Pi - 
      (220164*I)*CA^2*mt^4*mu^5*Pi + (59676*I)*CA*CF*mt^4*mu^5*Pi + 
      (171288*I)*CF^2*mt^4*mu^5*Pi - (260610*I)*CA^2*mt^5*mu^5*Pi + 
      (121254*I)*CA*CF*mt^5*mu^5*Pi + (147852*I)*CF^2*mt^5*mu^5*Pi - 
      (139164*I)*CA^2*mt^6*mu^5*Pi + (82932*I)*CA*CF*mt^6*mu^5*Pi + 
      (58320*I)*CF^2*mt^6*mu^5*Pi - (26604*I)*CA^2*mt^7*mu^5*Pi + 
      (18324*I)*CA*CF*mt^7*mu^5*Pi + (7992*I)*CF^2*mt^7*mu^5*Pi - 
      (5730*I)*CA^2*mt*mu^6*Pi + (5406*I)*CA*CF*mt*mu^6*Pi + 
      (972*I)*CF^2*mt*mu^6*Pi - (63738*I)*CA^2*mt^2*mu^6*Pi + 
      (55674*I)*CA*CF*mt^2*mu^6*Pi + (13932*I)*CF^2*mt^2*mu^6*Pi - 
      (191544*I)*CA^2*mt^3*mu^6*Pi + (157668*I)*CA*CF*mt^3*mu^6*Pi + 
      (50760*I)*CF^2*mt^3*mu^6*Pi - (249324*I)*CA^2*mt^4*mu^6*Pi + 
      (197664*I)*CA*CF*mt^4*mu^6*Pi + (72576*I)*CF^2*mt^4*mu^6*Pi - 
      (150102*I)*CA^2*mt^5*mu^6*Pi + (117342*I)*CA*CF*mt^5*mu^6*Pi + 
      (44172*I)*CF^2*mt^5*mu^6*Pi - (34314*I)*CA^2*mt^6*mu^6*Pi + 
      (27078*I)*CA*CF*mt^6*mu^6*Pi + (9396*I)*CF^2*mt^6*mu^6*Pi - 
      (23166*I)*CA^2*mt*mu^7*Pi + (28746*I)*CA*CF*mt*mu^7*Pi - 
      (3996*I)*CF^2*mt*mu^7*Pi - (110532*I)*CA^2*mt^2*mu^7*Pi + 
      (130116*I)*CA*CF*mt^2*mu^7*Pi - (11016*I)*CF^2*mt^2*mu^7*Pi - 
      (184872*I)*CA^2*mt^3*mu^7*Pi + (207660*I)*CA*CF*mt^3*mu^7*Pi - 
      (7128*I)*CF^2*mt^3*mu^7*Pi - (130812*I)*CA^2*mt^4*mu^7*Pi + 
      (139956*I)*CA*CF*mt^4*mu^7*Pi + (2808*I)*CF^2*mt^4*mu^7*Pi - 
      (33306*I)*CA^2*mt^5*mu^7*Pi + (33666*I)*CA*CF*mt^5*mu^7*Pi + 
      (2916*I)*CF^2*mt^5*mu^7*Pi - (24408*I)*CA^2*mt*mu^8*Pi + 
      (32472*I)*CA*CF*mt*mu^8*Pi - (6480*I)*CF^2*mt*mu^8*Pi - 
      (73476*I)*CA^2*mt^2*mu^8*Pi + (95580*I)*CA*CF*mt^2*mu^8*Pi - 
      (16848*I)*CF^2*mt^2*mu^8*Pi - (73836*I)*CA^2*mt^3*mu^8*Pi + 
      (94068*I)*CA*CF*mt^3*mu^8*Pi - (14472*I)*CF^2*mt^3*mu^8*Pi - 
      (24768*I)*CA^2*mt^4*mu^8*Pi + (30960*I)*CA*CF*mt^4*mu^8*Pi - 
      (4104*I)*CF^2*mt^4*mu^8*Pi - (8268*I)*CA^2*mt*mu^9*Pi + 
      (11400*I)*CA*CF*mt*mu^9*Pi - (2592*I)*CF^2*mt*mu^9*Pi - 
      (16536*I)*CA^2*mt^2*mu^9*Pi + (22800*I)*CA*CF*mt^2*mu^9*Pi - 
      (5184*I)*CF^2*mt^2*mu^9*Pi - (8268*I)*CA^2*mt^3*mu^9*Pi + 
      (11400*I)*CA*CF*mt^3*mu^9*Pi - (2592*I)*CF^2*mt^3*mu^9*Pi - 
      144*CA*CF*mt^3*mu^2*Pi^2 + 144*CF^2*mt^3*mu^2*Pi^2 - 
      720*CA*CF*mt^4*mu^2*Pi^2 + 720*CF^2*mt^4*mu^2*Pi^2 + 
      2421*CA^2*mt^5*mu^2*Pi^2 - 6417*CA*CF*mt^5*mu^2*Pi^2 + 
      4086*CF^2*mt^5*mu^2*Pi^2 + 7263*CA^2*mt^6*mu^2*Pi^2 - 
      16371*CA*CF*mt^6*mu^2*Pi^2 + 9378*CF^2*mt^6*mu^2*Pi^2 + 
      7263*CA^2*mt^7*mu^2*Pi^2 - 15651*CA*CF*mt^7*mu^2*Pi^2 + 
      8658*CF^2*mt^7*mu^2*Pi^2 + 2421*CA^2*mt^8*mu^2*Pi^2 - 
      5121*CA*CF*mt^8*mu^2*Pi^2 + 2790*CF^2*mt^8*mu^2*Pi^2 - 
      288*CA*CF*mt^2*mu^3*Pi^2 + 288*CF^2*mt^2*mu^3*Pi^2 + 
      324*CA^2*mt^3*mu^3*Pi^2 - 2664*CA*CF*mt^3*mu^3*Pi^2 + 
      2448*CF^2*mt^3*mu^3*Pi^2 + 6138*CA^2*mt^4*mu^3*Pi^2 - 
      18018*CA*CF*mt^4*mu^3*Pi^2 + 12492*CF^2*mt^4*mu^3*Pi^2 + 
      23661*CA^2*mt^5*mu^3*Pi^2 - 55953*CA*CF*mt^5*mu^3*Pi^2 + 
      33750*CF^2*mt^5*mu^3*Pi^2 + 35046*CA^2*mt^6*mu^3*Pi^2 - 
      77310*CA*CF*mt^6*mu^3*Pi^2 + 43956*CF^2*mt^6*mu^3*Pi^2 + 
      22041*CA^2*mt^7*mu^3*Pi^2 - 47241*CA*CF*mt^7*mu^3*Pi^2 + 
      26118*CF^2*mt^7*mu^3*Pi^2 + 4842*CA^2*mt^8*mu^3*Pi^2 - 
      10242*CA*CF*mt^8*mu^3*Pi^2 + 5580*CF^2*mt^8*mu^3*Pi^2 - 
      144*CA*CF*mt*mu^4*Pi^2 + 144*CF^2*mt*mu^4*Pi^2 + 
      648*CA^2*mt^2*mu^4*Pi^2 - 3168*CA*CF*mt^2*mu^4*Pi^2 + 
      2736*CF^2*mt^2*mu^4*Pi^2 + 8730*CA^2*mt^3*mu^4*Pi^2 - 
      25218*CA*CF*mt^3*mu^4*Pi^2 + 17748*CF^2*mt^3*mu^4*Pi^2 + 
      37260*CA^2*mt^4*mu^4*Pi^2 - 90036*CA*CF*mt^4*mu^4*Pi^2 + 
      56016*CF^2*mt^4*mu^4*Pi^2 + 68193*CA^2*mt^5*mu^4*Pi^2 - 
      153117*CA*CF*mt^5*mu^4*Pi^2 + 89334*CF^2*mt^5*mu^4*Pi^2 + 
      58779*CA^2*mt^6*mu^4*Pi^2 - 127359*CA*CF*mt^6*mu^4*Pi^2 + 
      71730*CF^2*mt^6*mu^4*Pi^2 + 22167*CA^2*mt^7*mu^4*Pi^2 - 
      47151*CA*CF*mt^7*mu^4*Pi^2 + 26010*CF^2*mt^7*mu^4*Pi^2 + 
      2403*CA^2*mt^8*mu^4*Pi^2 - 5067*CA*CF*mt^8*mu^4*Pi^2 + 
      2754*CF^2*mt^8*mu^4*Pi^2 + 324*CA^2*mt*mu^5*Pi^2 - 
      1224*CA*CF*mt*mu^5*Pi^2 + 1008*CF^2*mt*mu^5*Pi^2 + 
      8730*CA^2*mt^2*mu^5*Pi^2 - 22050*CA*CF*mt^2*mu^5*Pi^2 + 
      14364*CF^2*mt^2*mu^5*Pi^2 + 41796*CA^2*mt^3*mu^5*Pi^2 - 
      97092*CA*CF*mt^3*mu^5*Pi^2 + 58752*CF^2*mt^3*mu^5*Pi^2 + 
      85356*CA^2*mt^4*mu^5*Pi^2 - 189972*CA*CF*mt^4*mu^5*Pi^2 + 
      110376*CF^2*mt^4*mu^5*Pi^2 + 85995*CA^2*mt^5*mu^5*Pi^2 - 
      186255*CA*CF*mt^5*mu^5*Pi^2 + 105426*CF^2*mt^5*mu^5*Pi^2 + 
      41436*CA^2*mt^6*mu^5*Pi^2 - 88164*CA*CF*mt^6*mu^5*Pi^2 + 
      49032*CF^2*mt^6*mu^5*Pi^2 + 7389*CA^2*mt^7*mu^5*Pi^2 - 
      15561*CA*CF*mt^7*mu^5*Pi^2 + 8550*CF^2*mt^7*mu^5*Pi^2 + 
      3717*CA^2*mt*mu^6*Pi^2 - 8433*CA*CF*mt*mu^6*Pi^2 + 
      5022*CF^2*mt*mu^6*Pi^2 + 30141*CA^2*mt^2*mu^6*Pi^2 - 
      66033*CA*CF*mt^2*mu^6*Pi^2 + 37566*CF^2*mt^2*mu^6*Pi^2 + 
      78561*CA^2*mt^3*mu^6*Pi^2 - 169245*CA*CF*mt^3*mu^6*Pi^2 + 
      94446*CF^2*mt^3*mu^6*Pi^2 + 91827*CA^2*mt^4*mu^6*Pi^2 - 
      195327*CA*CF*mt^4*mu^6*Pi^2 + 107802*CF^2*mt^4*mu^6*Pi^2 + 
      50166*CA^2*mt^5*mu^6*Pi^2 - 105534*CA*CF*mt^5*mu^6*Pi^2 + 
      57852*CF^2*mt^5*mu^6*Pi^2 + 10476*CA^2*mt^6*mu^6*Pi^2 - 
      21852*CA*CF*mt^6*mu^6*Pi^2 + 11952*CF^2*mt^6*mu^6*Pi^2 + 
      9207*CA^2*mt*mu^7*Pi^2 - 19395*CA*CF*mt*mu^7*Pi^2 + 
      10458*CF^2*mt*mu^7*Pi^2 + 42174*CA^2*mt^2*mu^7*Pi^2 - 
      88398*CA*CF*mt^2*mu^7*Pi^2 + 47268*CF^2*mt^2*mu^7*Pi^2 + 
      67851*CA^2*mt^3*mu^7*Pi^2 - 141471*CA*CF*mt^3*mu^7*Pi^2 + 
      75258*CF^2*mt^3*mu^7*Pi^2 + 45972*CA^2*mt^4*mu^7*Pi^2 - 
      95220*CA*CF*mt^4*mu^7*Pi^2 + 50472*CF^2*mt^4*mu^7*Pi^2 + 
      11124*CA^2*mt^5*mu^7*Pi^2 - 22860*CA*CF*mt^5*mu^7*Pi^2 + 
      12096*CF^2*mt^5*mu^7*Pi^2 + 8559*CA^2*mt*mu^8*Pi^2 - 
      17667*CA*CF*mt*mu^8*Pi^2 + 9162*CF^2*mt*mu^8*Pi^2 + 
      25605*CA^2*mt^2*mu^8*Pi^2 - 52785*CA*CF*mt^2*mu^8*Pi^2 + 
      27342*CF^2*mt^2*mu^8*Pi^2 + 25407*CA^2*mt^3*mu^8*Pi^2 - 
      52191*CA*CF*mt^3*mu^8*Pi^2 + 26946*CF^2*mt^3*mu^8*Pi^2 + 
      8361*CA^2*mt^4*mu^8*Pi^2 - 17073*CA*CF*mt^4*mu^8*Pi^2 + 
      8766*CF^2*mt^4*mu^8*Pi^2 + 2745*CA^2*mt*mu^9*Pi^2 - 
      5625*CA*CF*mt*mu^9*Pi^2 + 2862*CF^2*mt*mu^9*Pi^2 + 
      5490*CA^2*mt^2*mu^9*Pi^2 - 11250*CA*CF*mt^2*mu^9*Pi^2 + 
      5724*CF^2*mt^2*mu^9*Pi^2 + 2727*CA^2*mt^3*mu^9*Pi^2 - 
      5571*CA*CF*mt^3*mu^9*Pi^2 + 2826*CF^2*mt^3*mu^9*Pi^2 - 
      (99*I)*CA^2*mt^5*mu^2*Pi^3 + (162*I)*CA*CF*mt^5*mu^2*Pi^3 + 
      (72*I)*CF^2*mt^5*mu^2*Pi^3 - (297*I)*CA^2*mt^6*mu^2*Pi^3 + 
      (486*I)*CA*CF*mt^6*mu^2*Pi^3 + (216*I)*CF^2*mt^6*mu^2*Pi^3 - 
      (297*I)*CA^2*mt^7*mu^2*Pi^3 + (486*I)*CA*CF*mt^7*mu^2*Pi^3 + 
      (216*I)*CF^2*mt^7*mu^2*Pi^3 - (99*I)*CA^2*mt^8*mu^2*Pi^3 + 
      (162*I)*CA*CF*mt^8*mu^2*Pi^3 + (72*I)*CF^2*mt^8*mu^2*Pi^3 - 
      (198*I)*CA^2*mt^4*mu^3*Pi^3 + (324*I)*CA*CF*mt^4*mu^3*Pi^3 + 
      (144*I)*CF^2*mt^4*mu^3*Pi^3 - (891*I)*CA^2*mt^5*mu^3*Pi^3 + 
      (1458*I)*CA*CF*mt^5*mu^3*Pi^3 + (648*I)*CF^2*mt^5*mu^3*Pi^3 - 
      (1386*I)*CA^2*mt^6*mu^3*Pi^3 + (2268*I)*CA*CF*mt^6*mu^3*Pi^3 + 
      (1008*I)*CF^2*mt^6*mu^3*Pi^3 - (891*I)*CA^2*mt^7*mu^3*Pi^3 + 
      (1458*I)*CA*CF*mt^7*mu^3*Pi^3 + (648*I)*CF^2*mt^7*mu^3*Pi^3 - 
      (198*I)*CA^2*mt^8*mu^3*Pi^3 + (324*I)*CA*CF*mt^8*mu^3*Pi^3 + 
      (144*I)*CF^2*mt^8*mu^3*Pi^3 - (198*I)*CA^2*mt^3*mu^4*Pi^3 + 
      (324*I)*CA*CF*mt^3*mu^4*Pi^3 + (144*I)*CF^2*mt^3*mu^4*Pi^3 - 
      (1188*I)*CA^2*mt^4*mu^4*Pi^3 + (1944*I)*CA*CF*mt^4*mu^4*Pi^3 + 
      (864*I)*CF^2*mt^4*mu^4*Pi^3 - (2475*I)*CA^2*mt^5*mu^4*Pi^3 + 
      (4050*I)*CA*CF*mt^5*mu^4*Pi^3 + (1800*I)*CF^2*mt^5*mu^4*Pi^3 - 
      (2277*I)*CA^2*mt^6*mu^4*Pi^3 + (3726*I)*CA*CF*mt^6*mu^4*Pi^3 + 
      (1656*I)*CF^2*mt^6*mu^4*Pi^3 - (891*I)*CA^2*mt^7*mu^4*Pi^3 + 
      (1458*I)*CA*CF*mt^7*mu^4*Pi^3 + (648*I)*CF^2*mt^7*mu^4*Pi^3 - 
      (99*I)*CA^2*mt^8*mu^4*Pi^3 + (162*I)*CA*CF*mt^8*mu^4*Pi^3 + 
      (72*I)*CF^2*mt^8*mu^4*Pi^3 - (198*I)*CA^2*mt^2*mu^5*Pi^3 + 
      (324*I)*CA*CF*mt^2*mu^5*Pi^3 + (144*I)*CF^2*mt^2*mu^5*Pi^3 - 
      (1188*I)*CA^2*mt^3*mu^5*Pi^3 + (1944*I)*CA*CF*mt^3*mu^5*Pi^3 + 
      (864*I)*CF^2*mt^3*mu^5*Pi^3 - (2772*I)*CA^2*mt^4*mu^5*Pi^3 + 
      (4536*I)*CA*CF*mt^4*mu^5*Pi^3 + (2016*I)*CF^2*mt^4*mu^5*Pi^3 - 
      (3069*I)*CA^2*mt^5*mu^5*Pi^3 + (5022*I)*CA*CF*mt^5*mu^5*Pi^3 + 
      (2232*I)*CF^2*mt^5*mu^5*Pi^3 - (1584*I)*CA^2*mt^6*mu^5*Pi^3 + 
      (2592*I)*CA*CF*mt^6*mu^5*Pi^3 + (1152*I)*CF^2*mt^6*mu^5*Pi^3 - 
      (297*I)*CA^2*mt^7*mu^5*Pi^3 + (486*I)*CA*CF*mt^7*mu^5*Pi^3 + 
      (216*I)*CF^2*mt^7*mu^5*Pi^3 - (99*I)*CA^2*mt*mu^6*Pi^3 + 
      (162*I)*CA*CF*mt*mu^6*Pi^3 + (72*I)*CF^2*mt*mu^6*Pi^3 - 
      (891*I)*CA^2*mt^2*mu^6*Pi^3 + (1458*I)*CA*CF*mt^2*mu^6*Pi^3 + 
      (648*I)*CF^2*mt^2*mu^6*Pi^3 - (2475*I)*CA^2*mt^3*mu^6*Pi^3 + 
      (4050*I)*CA*CF*mt^3*mu^6*Pi^3 + (1800*I)*CF^2*mt^3*mu^6*Pi^3 - 
      (3069*I)*CA^2*mt^4*mu^6*Pi^3 + (5022*I)*CA*CF*mt^4*mu^6*Pi^3 + 
      (2232*I)*CF^2*mt^4*mu^6*Pi^3 - (1782*I)*CA^2*mt^5*mu^6*Pi^3 + 
      (2916*I)*CA*CF*mt^5*mu^6*Pi^3 + (1296*I)*CF^2*mt^5*mu^6*Pi^3 - 
      (396*I)*CA^2*mt^6*mu^6*Pi^3 + (648*I)*CA*CF*mt^6*mu^6*Pi^3 + 
      (288*I)*CF^2*mt^6*mu^6*Pi^3 - (297*I)*CA^2*mt*mu^7*Pi^3 + 
      (486*I)*CA*CF*mt*mu^7*Pi^3 + (216*I)*CF^2*mt*mu^7*Pi^3 - 
      (1386*I)*CA^2*mt^2*mu^7*Pi^3 + (2268*I)*CA*CF*mt^2*mu^7*Pi^3 + 
      (1008*I)*CF^2*mt^2*mu^7*Pi^3 - (2277*I)*CA^2*mt^3*mu^7*Pi^3 + 
      (3726*I)*CA*CF*mt^3*mu^7*Pi^3 + (1656*I)*CF^2*mt^3*mu^7*Pi^3 - 
      (1584*I)*CA^2*mt^4*mu^7*Pi^3 + (2592*I)*CA*CF*mt^4*mu^7*Pi^3 + 
      (1152*I)*CF^2*mt^4*mu^7*Pi^3 - (396*I)*CA^2*mt^5*mu^7*Pi^3 + 
      (648*I)*CA*CF*mt^5*mu^7*Pi^3 + (288*I)*CF^2*mt^5*mu^7*Pi^3 - 
      (297*I)*CA^2*mt*mu^8*Pi^3 + (486*I)*CA*CF*mt*mu^8*Pi^3 + 
      (216*I)*CF^2*mt*mu^8*Pi^3 - (891*I)*CA^2*mt^2*mu^8*Pi^3 + 
      (1458*I)*CA*CF*mt^2*mu^8*Pi^3 + (648*I)*CF^2*mt^2*mu^8*Pi^3 - 
      (891*I)*CA^2*mt^3*mu^8*Pi^3 + (1458*I)*CA*CF*mt^3*mu^8*Pi^3 + 
      (648*I)*CF^2*mt^3*mu^8*Pi^3 - (297*I)*CA^2*mt^4*mu^8*Pi^3 + 
      (486*I)*CA*CF*mt^4*mu^8*Pi^3 + (216*I)*CF^2*mt^4*mu^8*Pi^3 - 
      (99*I)*CA^2*mt*mu^9*Pi^3 + (162*I)*CA*CF*mt*mu^9*Pi^3 + 
      (72*I)*CF^2*mt*mu^9*Pi^3 - (198*I)*CA^2*mt^2*mu^9*Pi^3 + 
      (324*I)*CA*CF*mt^2*mu^9*Pi^3 + (144*I)*CF^2*mt^2*mu^9*Pi^3 - 
      (99*I)*CA^2*mt^3*mu^9*Pi^3 + (162*I)*CA*CF*mt^3*mu^9*Pi^3 + 
      (72*I)*CF^2*mt^3*mu^9*Pi^3 + 756*CA^2*mt^5*mu^2*Zeta[3] - 
      5616*CA*CF*mt^5*mu^2*Zeta[3] + 4752*CF^2*mt^5*mu^2*Zeta[3] + 
      2268*CA^2*mt^6*mu^2*Zeta[3] - 16848*CA*CF*mt^6*mu^2*Zeta[3] + 
      14256*CF^2*mt^6*mu^2*Zeta[3] + 2268*CA^2*mt^7*mu^2*Zeta[3] - 
      16848*CA*CF*mt^7*mu^2*Zeta[3] + 14256*CF^2*mt^7*mu^2*Zeta[3] + 
      756*CA^2*mt^8*mu^2*Zeta[3] - 5616*CA*CF*mt^8*mu^2*Zeta[3] + 
      4752*CF^2*mt^8*mu^2*Zeta[3] + 1512*CA^2*mt^4*mu^3*Zeta[3] - 
      11232*CA*CF*mt^4*mu^3*Zeta[3] + 9504*CF^2*mt^4*mu^3*Zeta[3] + 
      6804*CA^2*mt^5*mu^3*Zeta[3] - 50544*CA*CF*mt^5*mu^3*Zeta[3] + 
      42768*CF^2*mt^5*mu^3*Zeta[3] + 10584*CA^2*mt^6*mu^3*Zeta[3] - 
      78624*CA*CF*mt^6*mu^3*Zeta[3] + 66528*CF^2*mt^6*mu^3*Zeta[3] + 
      6804*CA^2*mt^7*mu^3*Zeta[3] - 50544*CA*CF*mt^7*mu^3*Zeta[3] + 
      42768*CF^2*mt^7*mu^3*Zeta[3] + 1512*CA^2*mt^8*mu^3*Zeta[3] - 
      11232*CA*CF*mt^8*mu^3*Zeta[3] + 9504*CF^2*mt^8*mu^3*Zeta[3] + 
      1512*CA^2*mt^3*mu^4*Zeta[3] - 11232*CA*CF*mt^3*mu^4*Zeta[3] + 
      9504*CF^2*mt^3*mu^4*Zeta[3] + 9072*CA^2*mt^4*mu^4*Zeta[3] - 
      67392*CA*CF*mt^4*mu^4*Zeta[3] + 57024*CF^2*mt^4*mu^4*Zeta[3] + 
      18900*CA^2*mt^5*mu^4*Zeta[3] - 140400*CA*CF*mt^5*mu^4*Zeta[3] + 
      118800*CF^2*mt^5*mu^4*Zeta[3] + 17388*CA^2*mt^6*mu^4*Zeta[3] - 
      129168*CA*CF*mt^6*mu^4*Zeta[3] + 109296*CF^2*mt^6*mu^4*Zeta[3] + 
      6804*CA^2*mt^7*mu^4*Zeta[3] - 50544*CA*CF*mt^7*mu^4*Zeta[3] + 
      42768*CF^2*mt^7*mu^4*Zeta[3] + 756*CA^2*mt^8*mu^4*Zeta[3] - 
      5616*CA*CF*mt^8*mu^4*Zeta[3] + 4752*CF^2*mt^8*mu^4*Zeta[3] + 
      1512*CA^2*mt^2*mu^5*Zeta[3] - 11232*CA*CF*mt^2*mu^5*Zeta[3] + 
      9504*CF^2*mt^2*mu^5*Zeta[3] + 9072*CA^2*mt^3*mu^5*Zeta[3] - 
      67392*CA*CF*mt^3*mu^5*Zeta[3] + 57024*CF^2*mt^3*mu^5*Zeta[3] + 
      21168*CA^2*mt^4*mu^5*Zeta[3] - 157248*CA*CF*mt^4*mu^5*Zeta[3] + 
      133056*CF^2*mt^4*mu^5*Zeta[3] + 23436*CA^2*mt^5*mu^5*Zeta[3] - 
      174096*CA*CF*mt^5*mu^5*Zeta[3] + 147312*CF^2*mt^5*mu^5*Zeta[3] + 
      12096*CA^2*mt^6*mu^5*Zeta[3] - 89856*CA*CF*mt^6*mu^5*Zeta[3] + 
      76032*CF^2*mt^6*mu^5*Zeta[3] + 2268*CA^2*mt^7*mu^5*Zeta[3] - 
      16848*CA*CF*mt^7*mu^5*Zeta[3] + 14256*CF^2*mt^7*mu^5*Zeta[3] + 
      756*CA^2*mt*mu^6*Zeta[3] - 5616*CA*CF*mt*mu^6*Zeta[3] + 
      4752*CF^2*mt*mu^6*Zeta[3] + 6804*CA^2*mt^2*mu^6*Zeta[3] - 
      50544*CA*CF*mt^2*mu^6*Zeta[3] + 42768*CF^2*mt^2*mu^6*Zeta[3] + 
      18900*CA^2*mt^3*mu^6*Zeta[3] - 140400*CA*CF*mt^3*mu^6*Zeta[3] + 
      118800*CF^2*mt^3*mu^6*Zeta[3] + 23436*CA^2*mt^4*mu^6*Zeta[3] - 
      174096*CA*CF*mt^4*mu^6*Zeta[3] + 147312*CF^2*mt^4*mu^6*Zeta[3] + 
      13608*CA^2*mt^5*mu^6*Zeta[3] - 101088*CA*CF*mt^5*mu^6*Zeta[3] + 
      85536*CF^2*mt^5*mu^6*Zeta[3] + 3024*CA^2*mt^6*mu^6*Zeta[3] - 
      22464*CA*CF*mt^6*mu^6*Zeta[3] + 19008*CF^2*mt^6*mu^6*Zeta[3] + 
      2268*CA^2*mt*mu^7*Zeta[3] - 16848*CA*CF*mt*mu^7*Zeta[3] + 
      14256*CF^2*mt*mu^7*Zeta[3] + 10584*CA^2*mt^2*mu^7*Zeta[3] - 
      78624*CA*CF*mt^2*mu^7*Zeta[3] + 66528*CF^2*mt^2*mu^7*Zeta[3] + 
      17388*CA^2*mt^3*mu^7*Zeta[3] - 129168*CA*CF*mt^3*mu^7*Zeta[3] + 
      109296*CF^2*mt^3*mu^7*Zeta[3] + 12096*CA^2*mt^4*mu^7*Zeta[3] - 
      89856*CA*CF*mt^4*mu^7*Zeta[3] + 76032*CF^2*mt^4*mu^7*Zeta[3] + 
      3024*CA^2*mt^5*mu^7*Zeta[3] - 22464*CA*CF*mt^5*mu^7*Zeta[3] + 
      19008*CF^2*mt^5*mu^7*Zeta[3] + 2268*CA^2*mt*mu^8*Zeta[3] - 
      16848*CA*CF*mt*mu^8*Zeta[3] + 14256*CF^2*mt*mu^8*Zeta[3] + 
      6804*CA^2*mt^2*mu^8*Zeta[3] - 50544*CA*CF*mt^2*mu^8*Zeta[3] + 
      42768*CF^2*mt^2*mu^8*Zeta[3] + 6804*CA^2*mt^3*mu^8*Zeta[3] - 
      50544*CA*CF*mt^3*mu^8*Zeta[3] + 42768*CF^2*mt^3*mu^8*Zeta[3] + 
      2268*CA^2*mt^4*mu^8*Zeta[3] - 16848*CA*CF*mt^4*mu^8*Zeta[3] + 
      14256*CF^2*mt^4*mu^8*Zeta[3] + 756*CA^2*mt*mu^9*Zeta[3] - 
      5616*CA*CF*mt*mu^9*Zeta[3] + 4752*CF^2*mt*mu^9*Zeta[3] + 
      1512*CA^2*mt^2*mu^9*Zeta[3] - 11232*CA*CF*mt^2*mu^9*Zeta[3] + 
      9504*CF^2*mt^2*mu^9*Zeta[3] + 756*CA^2*mt^3*mu^9*Zeta[3] - 
      5616*CA*CF*mt^3*mu^9*Zeta[3] + 4752*CF^2*mt^3*mu^9*Zeta[3]))/
    (1728*mt*(1 + mt)^2*mu^2*(1 + mu)^2*(mt + mu)^2*(1 + mt + mu)^2))


==> anc/Output/Scattering/Interference_LO_Scattering_hggg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*CA^2*CF*(-1 + eps - 2*mt + 2*eps*mt - 3*mt^2 + 3*eps*mt^2 - 2*mt^3 + 
   2*eps*mt^3 - mt^4 + eps*mt^4 - 2*mu + 2*eps*mu - 6*mt*mu + 8*eps*mt*mu - 
   6*mt^2*mu + 8*eps*mt^2*mu - 2*mt^3*mu + 2*eps*mt^3*mu - 3*mu^2 + 
   3*eps*mu^2 - 6*mt*mu^2 + 8*eps*mt*mu^2 - 3*mt^2*mu^2 + 3*eps*mt^2*mu^2 - 
   2*mu^3 + 2*eps*mu^3 - 2*mt*mu^3 + 2*eps*mt*mu^3 - mu^4 + eps*mu^4)*q2)/
 (mt*mu*(1 + mt + mu))


==> anc/Output/Scattering/Interference_LO_Scattering_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((CA*CF*(-1 + eps - 2*mt + 2*eps*mt - mt^2 + eps*mt^2 - 2*mu - 2*mt*mu - 
    2*mu^2)*q2)/mt)


==> anc/Output/Scattering/Interference_LO_Scattering_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((CA*CF*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + eps*mu^2)*q2)/(1 + mt + mu))


==> anc/Output/Scattering/Interference_NLO_Scattering_hgqqbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/2*(CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
    G[-1, -1, -1, mu]^2)/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[0, 0, 0, 0, -1, mt])/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[0, 0, -1 - mu, -1 - mu, -1, mt])/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[0, -1 - mu, 0, -1 - mu, -1, mt])/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[0, -1 - mu, -1 - mu, 0, -1, mt])/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1 - mu, 0, 0, -1 - mu, -1, mt])/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1 - mu, 0, -1 - mu, 0, -1, mt])/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1 - mu, -1 - mu, 0, 0, -1, mt])/mt + 
 ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1, mt])/mt + 
 (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, -1, -1, -1, mu])/(4*mt) + 
 (CA*CF*(31*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, -1, -1, 0, mu])/(4*mt) + 
 (CA*CF*(15*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, -1, 0, -1, mu])/(4*mt) - 
 (CA*CF*(15*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, -1, 0, 0, mu])/(4*mt) + 
 (CA*CF*(5*CA + 6*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, 0, -1, -1, mu])/(4*mt) - 
 (CA*CF*(15*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, 0, -1, 0, mu])/(4*mt) - 
 (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, 0, 0, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, -1, 0, 0, 0, mu])/(4*mt) - 
 (CA*(3*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, -1, -1, -1, mu])/(4*mt) - 
 (CA*CF*(15*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, -1, -1, 0, mu])/(4*mt) - 
 (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, -1, 0, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, -1, 0, 0, mu])/(4*mt) - 
 (CA*(7*CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, 0, -1, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, 0, -1, 0, mu])/(4*mt) + 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, 0, 0, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, -1, 0, 0, 0, 0, mu])/(4*mt) - 
 (CA*(13*CA - 30*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, -1, -1, -1, mu])/(4*mt) - 
 (CA*CF*(15*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, -1, -1, 0, mu])/(4*mt) - 
 (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, -1, 0, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, -1, 0, 0, mu])/(4*mt) - 
 (CA*(7*CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, 0, -1, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, 0, -1, 0, mu])/(4*mt) + 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, 0, 0, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, -1, 0, 0, 0, mu])/(4*mt) - 
 (CA*(9*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, -1, -1, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, -1, -1, 0, mu])/(4*mt) + 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, -1, 0, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, -1, 0, 0, mu])/(4*mt) - 
 (CA*(CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, 0, -1, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, 0, -1, 0, mu])/(4*mt) - 
 (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, 0, 0, -1, mu])/(4*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, 0, 0, 0, mt])/(2*mt) + 
 (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1, 0, 0, 0, 0, 0, mu])/(4*mt) - 
 (CA*(29*CA - 62*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, -1, -1, -1, mu])/(4*mt) - 
 (CA*CF*(15*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, -1, -1, 0, mu])/(4*mt) - 
 (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, -1, 0, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, -1, 0, 0, mu])/(4*mt) - 
 (CA*(7*CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, 0, -1, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, 0, -1, 0, mu])/(4*mt) + 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, 0, 0, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, -1, 0, 0, 0, mu])/(4*mt) - 
 (CA*(9*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, -1, -1, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, -1, -1, 0, mu])/(4*mt) + 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, -1, 0, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, -1, 0, 0, mu])/(4*mt) - 
 (CA*(CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, 0, -1, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, 0, -1, 0, mu])/(4*mt) - 
 (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, 0, 0, -1, mu])/(4*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, 0, 0, 0, mt])/(2*mt) + 
 (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1, 0, 0, 0, 0, mu])/(4*mt) - 
 (15*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, -1, -1, -1, mu])/(4*mt) + 
 (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, -1, -1, 0, mu])/(4*mt) + 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, -1, 0, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, -1, 0, 0, mu])/(4*mt) - 
 (CA*(CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, 0, -1, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, 0, -1, 0, mu])/(4*mt) - 
 (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, 0, 0, -1, mu])/(4*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, 0, 0, 0, mt])/(2*mt) + 
 (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1, 0, 0, 0, mu])/(4*mt) - 
 (CA*(5*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1, -1, -1, mu])/(4*mt) - 
 (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1, -1, 0, mu])/(4*mt) - 
 (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1, 0, -1, mu])/(4*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1, 0, 0, mt])/(2*mt) + 
 (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1, 0, 0, mu])/(4*mt) - 
 (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, -1, -1, mu])/(4*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, -1, 0, mt])/(2*mt) + 
 (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, -1, 0, mu])/(4*mt) + 
 (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, 0, -1, mu])/(4*mt) + 
 (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, 0, 0, mu])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, 0, -mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, 0, -mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, 0, -mu, -1 - mu, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, -1, 0, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, 0, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, 0, -mu, -1 - mu, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, -1, 0, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, 0, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1, 0, 0, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, -1, 0, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, -mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[0, -mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, 0, -mu, -1 - mu, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, -1, 0, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, 0, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1, 0, 0, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, -1, 0, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, -mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, 0, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1, 0, 0, 0, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1, 0, 0, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, -1, 0, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, -mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, -mu, -1 - mu, mt])/(2*mt) + 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1, 0, mt])/(2*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
 (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
   G[-mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
 (CA*CF*eps^2*(-36*CA - 72*CF + 168*CA*eps - 36*CF*eps + 172*CA*eps^2 - 
    180*CF*eps^2 - 72*CA*mt - 144*CF*mt + 336*CA*eps*mt - 72*CF*eps*mt + 
    380*CA*eps^2*mt - 396*CF*eps^2*mt - 36*CA*mt^2 - 72*CF*mt^2 + 
    168*CA*eps*mt^2 - 36*CF*eps*mt^2 + 208*CA*eps^2*mt^2 - 
    216*CF*eps^2*mt^2 - 72*CA*mu - 144*CF*mu + 264*CA*eps*mu - 
    216*CF*eps*mu + 608*CA*eps^2*mu - 576*CF*eps^2*mu - 72*CA*mt*mu - 
    144*CF*mt*mu + 264*CA*eps*mt*mu - 216*CF*eps*mt*mu + 608*CA*eps^2*mt*mu - 
    576*CF*eps^2*mt*mu - 72*CA*mu^2 - 144*CF*mu^2 + 264*CA*eps*mu^2 - 
    216*CF*eps*mu^2 + 608*CA*eps^2*mu^2 - 576*CF*eps^2*mu^2 - 
    (36*I)*CA*eps*Pi + (36*I)*CA*eps^2*Pi - (72*I)*CA*eps*mt*Pi + 
    (72*I)*CA*eps^2*mt*Pi - (36*I)*CA*eps*mt^2*Pi + (36*I)*CA*eps^2*mt^2*Pi - 
    (72*I)*CA*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
    51*CA*eps^2*Pi^2 + 6*CF*eps^2*Pi^2 + 102*CA*eps^2*mt*Pi^2 + 
    12*CF*eps^2*mt*Pi^2 + 51*CA*eps^2*mt^2*Pi^2 + 6*CF*eps^2*mt^2*Pi^2 + 
    102*CA*eps^2*mu*Pi^2 + 12*CF*eps^2*mu*Pi^2 + 102*CA*eps^2*mt*mu*Pi^2 + 
    12*CF*eps^2*mt*mu*Pi^2 + 102*CA*eps^2*mu^2*Pi^2 + 12*CF*eps^2*mu^2*Pi^2)*
   q2*Log[q2]^4)/(3456*mt) + 
 (CA*CF*eps^3*(3*CA + 6*CF - 14*CA*eps + 3*CF*eps + 6*CA*mt + 12*CF*mt - 
    28*CA*eps*mt + 6*CF*eps*mt + 3*CA*mt^2 + 6*CF*mt^2 - 14*CA*eps*mt^2 + 
    3*CF*eps*mt^2 + 6*CA*mu + 12*CF*mu - 22*CA*eps*mu + 18*CF*eps*mu + 
    6*CA*mt*mu + 12*CF*mt*mu - 22*CA*eps*mt*mu + 18*CF*eps*mt*mu + 
    6*CA*mu^2 + 12*CF*mu^2 - 22*CA*eps*mu^2 + 18*CF*eps*mu^2 + 
    (3*I)*CA*eps*Pi + (6*I)*CA*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi + 
    (6*I)*CA*eps*mu*Pi + (6*I)*CA*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi)*q2*
   Log[q2]^5)/(1440*mt) - (CA*CF*(CA + 2*CF)*eps^4*
   (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^6)/(2880*mt) + 
 G[0, 0, -1 - mu, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, 0, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, -1 - mu, 0, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, 0, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, -1 - mu, 0, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, 0, 0, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, 0, 0, 0, 0, mu]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, 0, 0, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, 0, -1 - mu, 0, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, 0, 0, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, -1 - mu, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, 0, 0, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, -1 - mu, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, 0, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, 0, 0, mt]*
  ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, 0, 0, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, 0, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, 0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, -1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, 0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, -1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, 0, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, 0, 0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, 0, -1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, 0, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, 0, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1, -1, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (61*I)*CA*eps*Pi - 
      (60*I)*CF*eps*Pi + (122*I)*CA*eps*mt*Pi - (120*I)*CF*eps*mt*Pi + 
      (61*I)*CA*eps*mt^2*Pi - (60*I)*CF*eps*mt^2*Pi + (122*I)*CA*eps*mu*Pi - 
      (120*I)*CF*eps*mu*Pi + (122*I)*CA*eps*mt*mu*Pi - 
      (120*I)*CF*eps*mt*mu*Pi + (122*I)*CA*eps*mu^2*Pi - 
      (120*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (4*mt)) + G[-1, 0, 0, 0, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[0, -1, 0, 0, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[0, 0, -1, 0, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[0, 0, 0, -1, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[0, -1 - mu, -1 - mu, -1, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[-1 - mu, 0, -1 - mu, -1, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[-1 - mu, -1 - mu, -1, 0, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[-1 - mu, -1 - mu, 0, -1, 0, mt]*
  ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
    (2*mt)) + G[0, 0, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(9*CA - 14*CF - 9*CA*eps + 14*CF*eps + 18*CA*mt - 28*CF*mt - 
      20*CA*eps*mt + 28*CF*eps*mt + 9*CA*mt^2 - 14*CF*mt^2 - 9*CA*eps*mt^2 + 
      14*CF*eps*mt^2 + 18*CA*mu - 28*CF*mu + 18*CA*mt*mu - 28*CF*mt*mu + 
      18*CA*mu^2 - 28*CF*mu^2 + (21*I)*CA*eps*Pi - (26*I)*CF*eps*Pi + 
      (42*I)*CA*eps*mt*Pi - (52*I)*CF*eps*mt*Pi + (21*I)*CA*eps*mt^2*Pi - 
      (26*I)*CF*eps*mt^2*Pi + (42*I)*CA*eps*mu*Pi - (52*I)*CF*eps*mu*Pi + 
      (42*I)*CA*eps*mt*mu*Pi - (52*I)*CF*eps*mt*mu*Pi + 
      (42*I)*CA*eps*mu^2*Pi - (52*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(9*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, -1, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(5*CA - 6*CF - 5*CA*eps + 6*CF*eps + 10*CA*mt - 12*CF*mt - 
      12*CA*eps*mt + 12*CF*eps*mt + 5*CA*mt^2 - 6*CF*mt^2 - 5*CA*eps*mt^2 + 
      6*CF*eps*mt^2 + 10*CA*mu - 12*CF*mu + 10*CA*mt*mu - 12*CF*mt*mu + 
      10*CA*mu^2 - 12*CF*mu^2 - (9*I)*CA*eps*Pi - (14*I)*CF*eps*Pi - 
      (18*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi - (9*I)*CA*eps*mt^2*Pi - 
      (14*I)*CF*eps*mt^2*Pi - (18*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi - 
      (18*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi - 
      (18*I)*CA*eps*mu^2*Pi - (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(5*CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(15*CA - 30*CF - 15*CA*eps + 30*CF*eps + 30*CA*mt - 
      60*CF*mt - 30*CA*eps*mt + 60*CF*eps*mt + 15*CA*mt^2 - 30*CF*mt^2 - 
      15*CA*eps*mt^2 + 30*CF*eps*mt^2 + 30*CA*mu - 60*CF*mu + 30*CA*mt*mu - 
      60*CF*mt*mu + 30*CA*mu^2 - 60*CF*mu^2 + (15*I)*CA*eps*Pi - 
      (62*I)*CF*eps*Pi + (30*I)*CA*eps*mt*Pi - (124*I)*CF*eps*mt*Pi + 
      (15*I)*CA*eps*mt^2*Pi - (62*I)*CF*eps*mt^2*Pi + (30*I)*CA*eps*mu*Pi - 
      (124*I)*CF*eps*mu*Pi + (30*I)*CA*eps*mt*mu*Pi - 
      (124*I)*CF*eps*mt*mu*Pi + (30*I)*CA*eps*mu^2*Pi - 
      (124*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (15*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(7*CA - 14*CF - 7*CA*eps + 14*CF*eps + 14*CA*mt - 28*CF*mt - 
      14*CA*eps*mt + 28*CF*eps*mt + 7*CA*mt^2 - 14*CF*mt^2 - 7*CA*eps*mt^2 + 
      14*CF*eps*mt^2 + 14*CA*mu - 28*CF*mu + 14*CA*mt*mu - 28*CF*mt*mu + 
      14*CA*mu^2 - 28*CF*mu^2 - I*CA*eps*Pi - (30*I)*CF*eps*Pi - 
      (2*I)*CA*eps*mt*Pi - (60*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
      (30*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (60*I)*CF*eps*mu*Pi - 
      (2*I)*CA*eps*mt*mu*Pi - (60*I)*CF*eps*mt*mu*Pi - (2*I)*CA*eps*mu^2*Pi - 
      (60*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (7*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
      6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
      6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
      6*CA*mu^2 - 12*CF*mu^2 + (13*I)*CA*eps*Pi - (10*I)*CF*eps*Pi + 
      (26*I)*CA*eps*mt*Pi - (20*I)*CF*eps*mt*Pi + (13*I)*CA*eps*mt^2*Pi - 
      (10*I)*CF*eps*mt^2*Pi + (26*I)*CA*eps*mu*Pi - (20*I)*CF*eps*mu*Pi + 
      (26*I)*CA*eps*mt*mu*Pi - (20*I)*CF*eps*mt*mu*Pi + 
      (26*I)*CA*eps*mu^2*Pi - (20*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
      6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
      6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
      6*CA*mu^2 - 12*CF*mu^2 + (13*I)*CA*eps*Pi - (10*I)*CF*eps*Pi + 
      (26*I)*CA*eps*mt*Pi - (20*I)*CF*eps*mt*Pi + (13*I)*CA*eps*mt^2*Pi - 
      (10*I)*CF*eps*mt^2*Pi + (26*I)*CA*eps*mu*Pi - (20*I)*CF*eps*mu*Pi + 
      (26*I)*CA*eps*mt*mu*Pi - (20*I)*CF*eps*mt*mu*Pi + 
      (26*I)*CA*eps*mu^2*Pi - (20*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
      6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
      6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
      6*CA*mu^2 - 12*CF*mu^2 + (3*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (14*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, 0, 0, 0, mu]*
  ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, 0, 0, 0, mu]*
  ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, -1, 0, 0, mu]*
  ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, 0, -1, 0, mu]*
  ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (6*I)*CF*eps*Pi - 
      (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
      (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi - 
      (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi - (2*I)*CA*eps*mu^2*Pi - 
      (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (6*I)*CF*eps*Pi - 
      (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
      (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi - 
      (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi - (2*I)*CA*eps*mu^2*Pi - 
      (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (6*I)*CF*eps*Pi - 
      (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
      (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi - 
      (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi - (2*I)*CA*eps*mu^2*Pi - 
      (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, 0, 0, 0, mt]*
  ((CA*CF*eps^3*(-3*CA + 6*CF - 8*CA*eps + 3*CF*eps - 6*CA*mt + 12*CF*mt - 
      16*CA*eps*mt + 6*CF*eps*mt - 3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 
      3*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 22*CA*eps*mu + 18*CF*eps*mu - 
      6*CA*mt*mu + 12*CF*mt*mu - 22*CA*eps*mt*mu + 18*CF*eps*mt*mu - 
      6*CA*mu^2 + 12*CF*mu^2 - 22*CA*eps*mu^2 + 18*CF*eps*mu^2 - 
      (3*I)*CA*eps*Pi - (6*I)*CA*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - 
      (6*I)*CA*eps*mu*Pi - (6*I)*CA*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi)*q2)/
    (12*mt) + (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2])/(4*mt)) + G[0, 0, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
      8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
      6*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, -1, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(7*CA - 2*CF - 7*CA*eps + 2*CF*eps + 14*CA*mt - 4*CF*mt - 
      20*CA*eps*mt + 4*CF*eps*mt + 7*CA*mt^2 - 2*CF*mt^2 - 7*CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 14*CA*mu - 4*CF*mu + 14*CA*mt*mu - 4*CF*mt*mu + 
      14*CA*mu^2 - 4*CF*mu^2 - (13*I)*CA*eps*Pi - (6*I)*CF*eps*Pi - 
      (26*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi - (13*I)*CA*eps*mt^2*Pi - 
      (6*I)*CF*eps*mt^2*Pi - (26*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi - 
      (26*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi - 
      (26*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*(7*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, 0, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[0, -1 - mu, -1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[0, -1 - mu, -mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[0, -mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1 - mu, 0, -1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1 - mu, 0, -mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, 0, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[0, 0, -1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[0, 0, -mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[0, -1 - mu, 0, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1 - mu, 0, 0, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/
    (4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(2*mt)) + G[-1, -1, 0, 0, 0, mu]*
  ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
      4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
      2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, -1, 0, 0, mu]*
  ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
      4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
      2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, 0, -1, 0, mu]*
  ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
      4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
      2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, -1, 0, 0, mu]*
  ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
      4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
      2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, 0, -1, 0, mu]*
  ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
      4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
      2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, -1, -1, 0, mu]*
  ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
      4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
      2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, -1, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + (9*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (18*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (18*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (18*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + (9*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (18*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (18*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (18*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + (9*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (18*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (18*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (18*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, -1, -1, 0, 0, mu]*
  ((CA*CF*eps^3*(-5*CA - 2*CF + 5*CA*eps + 2*CF*eps - 10*CA*mt - 4*CF*mt + 
      16*CA*eps*mt + 4*CF*eps*mt - 5*CA*mt^2 - 2*CF*mt^2 + 5*CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 10*CA*mu - 4*CF*mu - 10*CA*mt*mu - 4*CF*mt*mu - 
      10*CA*mu^2 - 4*CF*mu^2 + (9*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (18*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (18*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (18*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*CF*(5*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, -1, 0, -1, 0, mu]*
  ((CA*CF*eps^3*(-5*CA - 2*CF + 5*CA*eps + 2*CF*eps - 10*CA*mt - 4*CF*mt + 
      16*CA*eps*mt + 4*CF*eps*mt - 5*CA*mt^2 - 2*CF*mt^2 + 5*CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 10*CA*mu - 4*CF*mu - 10*CA*mt*mu - 4*CF*mt*mu - 
      10*CA*mu^2 - 4*CF*mu^2 + (9*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (18*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (18*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (18*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*CF*(5*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, 0, -1, -1, 0, mu]*
  ((CA*CF*eps^3*(-5*CA - 2*CF + 5*CA*eps + 2*CF*eps - 10*CA*mt - 4*CF*mt + 
      16*CA*eps*mt + 4*CF*eps*mt - 5*CA*mt^2 - 2*CF*mt^2 + 5*CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 10*CA*mu - 4*CF*mu - 10*CA*mt*mu - 4*CF*mt*mu - 
      10*CA*mu^2 - 4*CF*mu^2 + (9*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (18*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (18*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (18*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*CF*(5*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, -1, -1, -1, 0, mu]*
  ((CA*CF*eps^3*(-5*CA - 2*CF + 5*CA*eps + 2*CF*eps - 10*CA*mt - 4*CF*mt + 
      16*CA*eps*mt + 4*CF*eps*mt - 5*CA*mt^2 - 2*CF*mt^2 + 5*CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 10*CA*mu - 4*CF*mu - 10*CA*mt*mu - 4*CF*mt*mu - 
      10*CA*mu^2 - 4*CF*mu^2 + (9*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (18*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (18*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (18*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
   (CA*CF*(5*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[-1, -1, -1, -1, 0, mu]*
  ((CA*CF*eps^3*(13*CA + 2*CF - 13*CA*eps - 2*CF*eps + 26*CA*mt + 4*CF*mt - 
      40*CA*eps*mt - 4*CF*eps*mt + 13*CA*mt^2 + 2*CF*mt^2 - 13*CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 26*CA*mu + 4*CF*mu + 26*CA*mt*mu + 4*CF*mt*mu + 
      26*CA*mu^2 + 4*CF*mu^2 - (17*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (34*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (17*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (34*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (34*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (34*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
   (CA*CF*(13*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2])/(4*mt)) + G[0, 0, 0, -1, mt]*
  ((CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + (6*I)*eps*mt - 
      (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - (4*I)*mu^2 + 
      eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 2*eps*mt*mu*Pi + 
      2*eps*mu^2*Pi)*q2)/(4*mt) + 
   ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2])/mt) + G[0, -1 - mu, -1 - mu, -1, mt]*
  ((CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + (6*I)*eps*mt - 
      (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - (4*I)*mu^2 + 
      eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 2*eps*mt*mu*Pi + 
      2*eps*mu^2*Pi)*q2)/(4*mt) + 
   ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2])/mt) + G[-1 - mu, 0, -1 - mu, -1, mt]*
  ((CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + (6*I)*eps*mt - 
      (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - (4*I)*mu^2 + 
      eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 2*eps*mt*mu*Pi + 
      2*eps*mu^2*Pi)*q2)/(4*mt) + 
   ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2])/mt) + G[-1 - mu, -1 - mu, 0, -1, mt]*
  ((CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + (6*I)*eps*mt - 
      (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - (4*I)*mu^2 + 
      eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 2*eps*mt*mu*Pi + 
      2*eps*mu^2*Pi)*q2)/(4*mt) + 
   ((I/2)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2])/mt) + G[0, -1 - mu, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
      24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - (12*I)*eps^2*Pi + 
      (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + (12*I)*eps*mt^2*Pi - 
      (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + (24*I)*eps*mt*mu*Pi + 
      (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 10*eps^2*mt*Pi^2 + 
      5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 10*eps^2*mt*mu*Pi^2 + 
      10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
      24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - (12*I)*eps^2*Pi + 
      (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + (12*I)*eps*mt^2*Pi - 
      (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + (24*I)*eps*mt*mu*Pi + 
      (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 10*eps^2*mt*Pi^2 + 
      5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 10*eps^2*mt*mu*Pi^2 + 
      10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, 0, 0, mt]*
  ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
      24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - (12*I)*eps^2*Pi + 
      (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + (12*I)*eps*mt^2*Pi - 
      (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + (24*I)*eps*mt*mu*Pi + 
      (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 10*eps^2*mt*Pi^2 + 
      5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 10*eps^2*mt*mu*Pi^2 + 
      10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, 0, 0, mu]*
  ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 24*CA*eps*mt - 
      24*CF*eps^2*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps^2*mt^2 - 
      36*CA*mu + 12*CA*eps*mu - 48*CA*mt*mu + 24*CA*eps*mt*mu - 
      12*CA*eps^2*mt*mu - 12*CF*eps^2*mt*mu - 12*CA*mt^2*mu + 
      12*CA*eps*mt^2*mu - 48*CA*mu^2 - 24*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
      12*CF*eps^2*mt*mu^2 - 24*CA*mu^3 + (12*I)*CA*eps*Pi - 
      (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
      (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + (36*I)*CA*eps*mu*Pi - 
      (12*I)*CA*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*Pi - 
      (36*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (48*I)*CA*eps*mu^2*Pi + 
      (24*I)*CA*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 5*CA*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 15*CA*eps^2*mu*Pi^2 + 
      20*CA*eps^2*mt*mu*Pi^2 + 5*CA*eps^2*mt^2*mu*Pi^2 + 
      20*CA*eps^2*mu^2*Pi^2 + 10*CA*eps^2*mt*mu^2*Pi^2 + 
      10*CA*eps^2*mu^3*Pi^2)*q2)/(48*mt*(1 + mu)) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, -1 - mu, 0, mt]*
  (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
       8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
       (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
       (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
       (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
       2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, -1 - mu, 0, 0, mt]*
  (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
       8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
       (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
       (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
       (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
       2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, 0, 0, mt]*
  (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
       8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
       (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
       (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
       (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
       2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, -1 - mu, 0, mt]*
  (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
       8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
       (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
       (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
       (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
       2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
    (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 12*CA*mt^2 + 
      12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 - 
      (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
      (24*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
      (24*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
      (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
      (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 17*CA*eps^2*Pi^2 - 
      12*CF*eps^2*Pi^2 + 34*CA*eps^2*mt*Pi^2 - 24*CF*eps^2*mt*Pi^2 + 
      17*CA*eps^2*mt^2*Pi^2 - 12*CF*eps^2*mt^2*Pi^2 + 34*CA*eps^2*mu*Pi^2 - 
      24*CF*eps^2*mu*Pi^2 + 34*CA*eps^2*mt*mu*Pi^2 - 24*CF*eps^2*mt*mu*Pi^2 + 
      34*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[0, -1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 12*CA*mt^2 + 
      12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 - 
      (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
      (24*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
      (24*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
      (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
      (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 17*CA*eps^2*Pi^2 - 
      12*CF*eps^2*Pi^2 + 34*CA*eps^2*mt*Pi^2 - 24*CF*eps^2*mt*Pi^2 + 
      17*CA*eps^2*mt^2*Pi^2 - 12*CF*eps^2*mt^2*Pi^2 + 34*CA*eps^2*mu*Pi^2 - 
      24*CF*eps^2*mu*Pi^2 + 34*CA*eps^2*mt*mu*Pi^2 - 24*CF*eps^2*mt*mu*Pi^2 + 
      34*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[-1 - mu, 0, 0, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 12*CA*mt^2 + 
      12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 - 
      (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
      (24*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
      (24*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
      (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
      (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 17*CA*eps^2*Pi^2 - 
      12*CF*eps^2*Pi^2 + 34*CA*eps^2*mt*Pi^2 - 24*CF*eps^2*mt*Pi^2 + 
      17*CA*eps^2*mt^2*Pi^2 - 12*CF*eps^2*mt^2*Pi^2 + 34*CA*eps^2*mu*Pi^2 - 
      24*CF*eps^2*mu*Pi^2 + 34*CA*eps^2*mt*mu*Pi^2 - 24*CF*eps^2*mt*mu*Pi^2 + 
      34*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA*mt + 12*CA*eps*mt - 24*CA*mt^2 + 24*CA*eps*mt^2 + 
      12*CA*eps^2*mt^2 - 12*CF*eps^2*mt^2 - 12*CA*mt^3 + 12*CA*eps*mt^3 + 
      12*CA*eps^2*mt^3 - 12*CF*eps^2*mt^3 - 12*CA*mu + 12*CA*eps*mu - 
      48*CA*mt*mu + 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu - 36*CF*eps^2*mt*mu - 
      36*CA*mt^2*mu + 12*CA*eps*mt^2*mu + 24*CA*eps^2*mt^2*mu - 
      24*CF*eps^2*mt^2*mu - 24*CA*mu^2 - 48*CA*mt*mu^2 + 
      12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 - 24*CA*mu^3 - 
      (12*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + (12*I)*CA*eps^2*mt*Pi - 
      (24*I)*CF*eps^2*mt*Pi - (24*I)*CA*eps*mt^2*Pi + (48*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (48*I)*CF*eps^2*mt^2*Pi - 
      (12*I)*CA*eps*mt^3*Pi + (24*I)*CF*eps*mt^3*Pi + 
      (12*I)*CA*eps^2*mt^3*Pi - (24*I)*CF*eps^2*mt^3*Pi - 
      (12*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (24*I)*CF*eps^2*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
      (96*I)*CF*eps*mt*mu*Pi + (12*I)*CA*eps^2*mt*mu*Pi - 
      (48*I)*CF*eps^2*mt*mu*Pi - (36*I)*CA*eps*mt^2*mu*Pi + 
      (72*I)*CF*eps*mt^2*mu*Pi + (12*I)*CA*eps^2*mt^2*mu*Pi - 
      (24*I)*CF*eps^2*mt^2*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi - (48*I)*CA*eps*mt*mu^2*Pi + 
      (96*I)*CF*eps*mt*mu^2*Pi - (24*I)*CA*eps*mu^3*Pi + 
      (48*I)*CF*eps*mu^3*Pi + 17*CA*eps^2*mt*Pi^2 - 12*CF*eps^2*mt*Pi^2 + 
      34*CA*eps^2*mt^2*Pi^2 - 24*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^2*mt^3*Pi^2 - 
      12*CF*eps^2*mt^3*Pi^2 + 17*CA*eps^2*mu*Pi^2 - 12*CF*eps^2*mu*Pi^2 + 
      68*CA*eps^2*mt*mu*Pi^2 - 48*CF*eps^2*mt*mu*Pi^2 + 
      51*CA*eps^2*mt^2*mu*Pi^2 - 36*CF*eps^2*mt^2*mu*Pi^2 + 
      34*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2 + 
      68*CA*eps^2*mt*mu^2*Pi^2 - 48*CF*eps^2*mt*mu^2*Pi^2 + 
      34*CA*eps^2*mu^3*Pi^2 - 24*CF*eps^2*mu^3*Pi^2)*q2)/(48*mt*(mt + mu)) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[0, 0, 0, -1 - mu, mt]*
  (-1/16*(CA*CF*eps^2*(4*CA - 4*CA*eps + 8*CA*mt - 12*CA*eps*mt + 4*CA*mt^2 - 
       4*CA*eps*mt^2 + 8*CA*mu + 8*CA*mt*mu + 8*CA*mu^2 - (4*I)*CA*eps*Pi + 
       (8*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - (8*I)*CF*eps^2*Pi - 
       (8*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi + (8*I)*CA*eps^2*mt*Pi - 
       (16*I)*CF*eps^2*mt*Pi - (4*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi + 
       (4*I)*CA*eps^2*mt^2*Pi - (8*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + 
       (16*I)*CF*eps*mu*Pi - (8*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*Pi - 
       (8*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
       4*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 8*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 - 4*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
       8*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 8*CF*eps^2*mt*mu*Pi^2 + 
       10*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[0, -1 - mu, -1 - mu, -1 - mu, mt]*
  (-1/16*(CA*CF*eps^2*(4*CA - 4*CA*eps + 8*CA*mt - 12*CA*eps*mt + 4*CA*mt^2 - 
       4*CA*eps*mt^2 + 8*CA*mu + 8*CA*mt*mu + 8*CA*mu^2 - (4*I)*CA*eps*Pi + 
       (8*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - (8*I)*CF*eps^2*Pi - 
       (8*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi + (8*I)*CA*eps^2*mt*Pi - 
       (16*I)*CF*eps^2*mt*Pi - (4*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi + 
       (4*I)*CA*eps^2*mt^2*Pi - (8*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + 
       (16*I)*CF*eps*mu*Pi - (8*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*Pi - 
       (8*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
       4*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 8*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 - 4*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
       8*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 8*CF*eps^2*mt*mu*Pi^2 + 
       10*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[-1 - mu, 0, -1 - mu, -1 - mu, mt]*
  (-1/16*(CA*CF*eps^2*(4*CA - 4*CA*eps + 8*CA*mt - 12*CA*eps*mt + 4*CA*mt^2 - 
       4*CA*eps*mt^2 + 8*CA*mu + 8*CA*mt*mu + 8*CA*mu^2 - (4*I)*CA*eps*Pi + 
       (8*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - (8*I)*CF*eps^2*Pi - 
       (8*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi + (8*I)*CA*eps^2*mt*Pi - 
       (16*I)*CF*eps^2*mt*Pi - (4*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi + 
       (4*I)*CA*eps^2*mt^2*Pi - (8*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + 
       (16*I)*CF*eps*mu*Pi - (8*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*Pi - 
       (8*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
       4*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 8*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 - 4*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
       8*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 8*CF*eps^2*mt*mu*Pi^2 + 
       10*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[-1 - mu, -1 - mu, 0, -1 - mu, mt]*
  (-1/16*(CA*CF*eps^2*(4*CA - 4*CA*eps + 8*CA*mt - 12*CA*eps*mt + 4*CA*mt^2 - 
       4*CA*eps*mt^2 + 8*CA*mu + 8*CA*mt*mu + 8*CA*mu^2 - (4*I)*CA*eps*Pi + 
       (8*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - (8*I)*CF*eps^2*Pi - 
       (8*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi + (8*I)*CA*eps^2*mt*Pi - 
       (16*I)*CF*eps^2*mt*Pi - (4*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi + 
       (4*I)*CA*eps^2*mt^2*Pi - (8*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + 
       (16*I)*CF*eps*mu*Pi - (8*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*Pi - 
       (8*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
       4*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 8*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 - 4*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
       8*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 8*CF*eps^2*mt*mu*Pi^2 + 
       10*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (8*mt)) + G[-1, 0, 0, 0, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
       12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
       2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
       2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2*Log[q2])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (4*mt)) + G[0, -1, 0, 0, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
       12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
       2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
       2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2*Log[q2])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (4*mt)) + G[0, 0, -1, 0, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
       12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
       2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
       2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2*Log[q2])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (4*mt)) + G[-1 - mu, -1 - mu, -1, 0, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
       12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
       2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
       2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2*Log[q2])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
    (4*mt)) + G[0, -1, -1, -1, mu]*
  ((CA*CF*eps^2*(-60*CA + 168*CF + 60*CA*eps - 168*CF*eps + 84*CA*eps^2 - 
      168*CF*eps^2 - 120*CA*mt + 336*CF*mt + 96*CA*eps*mt - 336*CF*eps*mt + 
      84*CA*eps^2*mt - 168*CF*eps^2*mt - 60*CA*mt^2 + 168*CF*mt^2 + 
      60*CA*eps*mt^2 - 168*CF*eps*mt^2 - 120*CA*mu + 336*CF*mu - 
      120*CA*mt*mu + 336*CF*mt*mu - 120*CA*mu^2 + 336*CF*mu^2 - 
      (228*I)*CA*eps*Pi + (312*I)*CF*eps*Pi + (228*I)*CA*eps^2*Pi - 
      (312*I)*CF*eps^2*Pi - (456*I)*CA*eps*mt*Pi + (624*I)*CF*eps*mt*Pi + 
      (528*I)*CA*eps^2*mt*Pi - (624*I)*CF*eps^2*mt*Pi - 
      (228*I)*CA*eps*mt^2*Pi + (312*I)*CF*eps*mt^2*Pi + 
      (228*I)*CA*eps^2*mt^2*Pi - (312*I)*CF*eps^2*mt^2*Pi - 
      (456*I)*CA*eps*mu*Pi + (624*I)*CF*eps*mu*Pi - (456*I)*CA*eps*mt*mu*Pi + 
      (624*I)*CF*eps*mt*mu*Pi - (456*I)*CA*eps*mu^2*Pi + 
      (624*I)*CF*eps*mu^2*Pi + 121*CA*eps^2*Pi^2 - 310*CF*eps^2*Pi^2 + 
      242*CA*eps^2*mt*Pi^2 - 620*CF*eps^2*mt*Pi^2 + 121*CA*eps^2*mt^2*Pi^2 - 
      310*CF*eps^2*mt^2*Pi^2 + 242*CA*eps^2*mu*Pi^2 - 620*CF*eps^2*mu*Pi^2 + 
      242*CA*eps^2*mt*mu*Pi^2 - 620*CF*eps^2*mt*mu*Pi^2 + 
      242*CA*eps^2*mu^2*Pi^2 - 620*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(5*CA - 14*CF - 5*CA*eps + 14*CF*eps + 10*CA*mt - 28*CF*mt - 
      8*CA*eps*mt + 28*CF*eps*mt + 5*CA*mt^2 - 14*CF*mt^2 - 5*CA*eps*mt^2 + 
      14*CF*eps*mt^2 + 10*CA*mu - 28*CF*mu + 10*CA*mt*mu - 28*CF*mt*mu + 
      10*CA*mu^2 - 28*CF*mu^2 + (19*I)*CA*eps*Pi - (26*I)*CF*eps*Pi + 
      (38*I)*CA*eps*mt*Pi - (52*I)*CF*eps*mt*Pi + (19*I)*CA*eps*mt^2*Pi - 
      (26*I)*CF*eps*mt^2*Pi + (38*I)*CA*eps*mu*Pi - (52*I)*CF*eps*mu*Pi + 
      (38*I)*CA*eps*mt*mu*Pi - (52*I)*CF*eps*mt*mu*Pi + 
      (38*I)*CA*eps*mu^2*Pi - (52*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA*(5*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1, 0, -1, -1, mu]*
  ((CA*CF*eps^2*(-12*CA + 72*CF + 12*CA*eps - 72*CF*eps + 36*CA*eps^2 - 
      72*CF*eps^2 - 24*CA*mt + 144*CF*mt - 144*CF*eps*mt + 36*CA*eps^2*mt - 
      72*CF*eps^2*mt - 12*CA*mt^2 + 72*CF*mt^2 + 12*CA*eps*mt^2 - 
      72*CF*eps*mt^2 - 24*CA*mu + 144*CF*mu - 24*CA*mt*mu + 144*CF*mt*mu - 
      24*CA*mu^2 + 144*CF*mu^2 - (132*I)*CA*eps*Pi + (120*I)*CF*eps*Pi + 
      (132*I)*CA*eps^2*Pi - (120*I)*CF*eps^2*Pi - (264*I)*CA*eps*mt*Pi + 
      (240*I)*CF*eps*mt*Pi + (336*I)*CA*eps^2*mt*Pi - 
      (240*I)*CF*eps^2*mt*Pi - (132*I)*CA*eps*mt^2*Pi + 
      (120*I)*CF*eps*mt^2*Pi + (132*I)*CA*eps^2*mt^2*Pi - 
      (120*I)*CF*eps^2*mt^2*Pi - (264*I)*CA*eps*mu*Pi + 
      (240*I)*CF*eps*mu*Pi - (264*I)*CA*eps*mt*mu*Pi + 
      (240*I)*CF*eps*mt*mu*Pi - (264*I)*CA*eps*mu^2*Pi + 
      (240*I)*CF*eps*mu^2*Pi + 21*CA*eps^2*Pi^2 - 110*CF*eps^2*Pi^2 + 
      42*CA*eps^2*mt*Pi^2 - 220*CF*eps^2*mt*Pi^2 + 21*CA*eps^2*mt^2*Pi^2 - 
      110*CF*eps^2*mt^2*Pi^2 + 42*CA*eps^2*mu*Pi^2 - 220*CF*eps^2*mu*Pi^2 + 
      42*CA*eps^2*mt*mu*Pi^2 - 220*CF*eps^2*mt*mu*Pi^2 + 
      42*CA*eps^2*mu^2*Pi^2 - 220*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(CA - 6*CF - CA*eps + 6*CF*eps + 2*CA*mt - 12*CF*mt + 
      12*CF*eps*mt + CA*mt^2 - 6*CF*mt^2 - CA*eps*mt^2 + 6*CF*eps*mt^2 + 
      2*CA*mu - 12*CF*mu + 2*CA*mt*mu - 12*CF*mt*mu + 2*CA*mu^2 - 
      12*CF*mu^2 + (11*I)*CA*eps*Pi - (10*I)*CF*eps*Pi + 
      (22*I)*CA*eps*mt*Pi - (20*I)*CF*eps*mt*Pi + (11*I)*CA*eps*mt^2*Pi - 
      (10*I)*CF*eps*mt^2*Pi + (22*I)*CA*eps*mu*Pi - (20*I)*CF*eps*mu*Pi + 
      (22*I)*CA*eps*mt*mu*Pi - (20*I)*CF*eps*mt*mu*Pi + 
      (22*I)*CA*eps*mu^2*Pi - (20*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA*(CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1, -1, -1, -1, mu]*
  ((CA*CF*eps^2*(108*CA*mt - 144*CF*mt + 156*CA*eps*mt - 72*CF*eps*mt + 
      344*CA*eps^2*mt - 360*CF*eps^2*mt + 432*CA*mt^2 - 576*CF*mt^2 + 
      552*CA*eps*mt^2 - 288*CF*eps*mt^2 + 1268*CA*eps^2*mt^2 - 
      1476*CF*eps^2*mt^2 + 648*CA*mt^3 - 864*CF*mt^3 + 792*CA*eps*mt^3 - 
      432*CF*eps*mt^3 + 1884*CA*eps^2*mt^3 - 2268*CF*eps^2*mt^3 + 
      432*CA*mt^4 - 576*CF*mt^4 + 552*CA*eps*mt^4 - 288*CF*eps*mt^4 + 
      1340*CA*eps^2*mt^4 - 1548*CF*eps^2*mt^4 + 108*CA*mt^5 - 144*CF*mt^5 + 
      156*CA*eps*mt^5 - 72*CF*eps*mt^5 + 380*CA*eps^2*mt^5 - 
      396*CF*eps^2*mt^5 + 108*CA*mu - 144*CF*mu + 156*CA*eps*mu - 
      72*CF*eps*mu + 344*CA*eps^2*mu - 360*CF*eps^2*mu + 648*CA*mt*mu - 
      864*CF*mt*mu + 1080*CA*eps*mt*mu - 720*CF*eps*mt*mu + 
      2484*CA*eps^2*mt*mu - 2700*CF*eps^2*mt*mu + 1296*CA*mt^2*mu - 
      1728*CF*mt^2*mu + 2376*CA*eps*mt^2*mu - 1728*CF*eps*mt^2*mu + 
      5280*CA*eps^2*mt^2*mu - 5904*CF*eps^2*mt^2*mu + 1080*CA*mt^3*mu - 
      1440*CF*mt^3*mu + 2136*CA*eps*mt^3*mu - 1584*CF*eps*mt^3*mu + 
      4772*CA*eps^2*mt^3*mu - 5148*CF*eps^2*mt^3*mu + 324*CA*mt^4*mu - 
      432*CF*mt^4*mu + 684*CA*eps*mt^4*mu - 504*CF*eps*mt^4*mu + 
      1632*CA*eps^2*mt^4*mu - 1584*CF*eps^2*mt^4*mu + 216*CA*mu^2 - 
      288*CF*mu^2 + 528*CA*eps*mu^2 - 432*CF*eps*mu^2 + 1216*CA*eps^2*mu^2 - 
      1152*CF*eps^2*mu^2 + 864*CA*mt*mu^2 - 1152*CF*mt*mu^2 + 
      2112*CA*eps*mt*mu^2 - 1728*CF*eps*mt*mu^2 + 4612*CA*eps^2*mt*mu^2 - 
      4644*CF*eps^2*mt*mu^2 + 1080*CA*mt^2*mu^2 - 1440*CF*mt^2*mu^2 + 
      2640*CA*eps*mt^2*mu^2 - 2160*CF*eps*mt^2*mu^2 + 
      5576*CA*eps^2*mt^2*mu^2 - 5832*CF*eps^2*mt^2*mu^2 + 432*CA*mt^3*mu^2 - 
      576*CF*mt^3*mu^2 + 1056*CA*eps*mt^3*mu^2 - 864*CF*eps*mt^3*mu^2 + 
      2468*CA*eps^2*mt^3*mu^2 - 2340*CF*eps^2*mt^3*mu^2 + 216*CA*mu^3 - 
      288*CF*mu^3 + 528*CA*eps*mu^3 - 432*CF*eps*mu^3 + 1216*CA*eps^2*mu^3 - 
      1152*CF*eps^2*mu^3 + 432*CA*mt*mu^3 - 576*CF*mt*mu^3 + 
      1056*CA*eps*mt*mu^3 - 864*CF*eps*mt*mu^3 + 2144*CA*eps^2*mt*mu^3 - 
      2304*CF*eps^2*mt*mu^3 + 216*CA*mt^2*mu^3 - 288*CF*mt^2*mu^3 + 
      528*CA*eps*mt^2*mu^3 - 432*CF*eps*mt^2*mu^3 + 1216*CA*eps^2*mt^2*mu^3 - 
      1152*CF*eps^2*mt^2*mu^3 + (36*I)*CA*eps*mt*Pi + (1152*I)*CF*eps*mt*Pi - 
      (36*I)*CA*eps^2*mt*Pi - (1152*I)*CF*eps^2*mt*Pi + 
      (144*I)*CA*eps*mt^2*Pi + (4608*I)*CF*eps*mt^2*Pi - 
      (792*I)*CA*eps^2*mt^2*Pi - (4608*I)*CF*eps^2*mt^2*Pi + 
      (216*I)*CA*eps*mt^3*Pi + (6912*I)*CF*eps*mt^3*Pi - 
      (1512*I)*CA*eps^2*mt^3*Pi - (6912*I)*CF*eps^2*mt^3*Pi + 
      (144*I)*CA*eps*mt^4*Pi + (4608*I)*CF*eps*mt^4*Pi - 
      (792*I)*CA*eps^2*mt^4*Pi - (4608*I)*CF*eps^2*mt^4*Pi + 
      (36*I)*CA*eps*mt^5*Pi + (1152*I)*CF*eps*mt^5*Pi - 
      (36*I)*CA*eps^2*mt^5*Pi - (1152*I)*CF*eps^2*mt^5*Pi + 
      (36*I)*CA*eps*mu*Pi + (1152*I)*CF*eps*mu*Pi - (36*I)*CA*eps^2*mu*Pi - 
      (1152*I)*CF*eps^2*mu*Pi + (216*I)*CA*eps*mt*mu*Pi + 
      (6912*I)*CF*eps*mt*mu*Pi - (792*I)*CA*eps^2*mt*mu*Pi - 
      (4608*I)*CF*eps^2*mt*mu*Pi + (432*I)*CA*eps*mt^2*mu*Pi + 
      (13824*I)*CF*eps*mt^2*mu*Pi - (1512*I)*CA*eps^2*mt^2*mu*Pi - 
      (6912*I)*CF*eps^2*mt^2*mu*Pi + (360*I)*CA*eps*mt^3*mu*Pi + 
      (11520*I)*CF*eps*mt^3*mu*Pi - (792*I)*CA*eps^2*mt^3*mu*Pi - 
      (4608*I)*CF*eps^2*mt^3*mu*Pi + (108*I)*CA*eps*mt^4*mu*Pi + 
      (3456*I)*CF*eps*mt^4*mu*Pi - (36*I)*CA*eps^2*mt^4*mu*Pi - 
      (1152*I)*CF*eps^2*mt^4*mu*Pi + (72*I)*CA*eps*mu^2*Pi + 
      (2304*I)*CF*eps*mu^2*Pi + (288*I)*CA*eps*mt*mu^2*Pi + 
      (9216*I)*CF*eps*mt*mu^2*Pi + (360*I)*CA*eps*mt^2*mu^2*Pi + 
      (11520*I)*CF*eps*mt^2*mu^2*Pi + (144*I)*CA*eps*mt^3*mu^2*Pi + 
      (4608*I)*CF*eps*mt^3*mu^2*Pi + (72*I)*CA*eps*mu^3*Pi + 
      (2304*I)*CF*eps*mu^3*Pi + (144*I)*CA*eps*mt*mu^3*Pi + 
      (4608*I)*CF*eps*mt*mu^3*Pi + (72*I)*CA*eps*mt^2*mu^3*Pi + 
      (2304*I)*CF*eps*mt^2*mu^3*Pi + 1155*CA*eps^2*mt*Pi^2 - 
      1908*CF*eps^2*mt*Pi^2 + 4620*CA*eps^2*mt^2*Pi^2 - 
      7632*CF*eps^2*mt^2*Pi^2 + 6930*CA*eps^2*mt^3*Pi^2 - 
      11448*CF*eps^2*mt^3*Pi^2 + 4620*CA*eps^2*mt^4*Pi^2 - 
      7632*CF*eps^2*mt^4*Pi^2 + 1155*CA*eps^2*mt^5*Pi^2 - 
      1908*CF*eps^2*mt^5*Pi^2 + 1155*CA*eps^2*mu*Pi^2 - 
      1908*CF*eps^2*mu*Pi^2 + 6930*CA*eps^2*mt*mu*Pi^2 - 
      11448*CF*eps^2*mt*mu*Pi^2 + 13860*CA*eps^2*mt^2*mu*Pi^2 - 
      22896*CF*eps^2*mt^2*mu*Pi^2 + 11550*CA*eps^2*mt^3*mu*Pi^2 - 
      19080*CF*eps^2*mt^3*mu*Pi^2 + 3465*CA*eps^2*mt^4*mu*Pi^2 - 
      5724*CF*eps^2*mt^4*mu*Pi^2 + 2310*CA*eps^2*mu^2*Pi^2 - 
      3816*CF*eps^2*mu^2*Pi^2 + 9240*CA*eps^2*mt*mu^2*Pi^2 - 
      15264*CF*eps^2*mt*mu^2*Pi^2 + 11550*CA*eps^2*mt^2*mu^2*Pi^2 - 
      19080*CF*eps^2*mt^2*mu^2*Pi^2 + 4620*CA*eps^2*mt^3*mu^2*Pi^2 - 
      7632*CF*eps^2*mt^3*mu^2*Pi^2 + 2310*CA*eps^2*mu^3*Pi^2 - 
      3816*CF*eps^2*mu^3*Pi^2 + 4620*CA*eps^2*mt*mu^3*Pi^2 - 
      7632*CF*eps^2*mt*mu^3*Pi^2 + 2310*CA*eps^2*mt^2*mu^3*Pi^2 - 
      3816*CF*eps^2*mt^2*mu^3*Pi^2)*q2)/(144*mt*(1 + mt)^2*(mt + mu)) + 
   (CA*CF*eps^3*(-9*CA + 12*CF - 13*CA*eps + 6*CF*eps - 18*CA*mt + 24*CF*mt - 
      20*CA*eps*mt + 12*CF*eps*mt - 9*CA*mt^2 + 12*CF*mt^2 - 13*CA*eps*mt^2 + 
      6*CF*eps*mt^2 - 18*CA*mu + 24*CF*mu - 44*CA*eps*mu + 36*CF*eps*mu - 
      18*CA*mt*mu + 24*CF*mt*mu - 44*CA*eps*mt*mu + 36*CF*eps*mt*mu - 
      18*CA*mu^2 + 24*CF*mu^2 - 44*CA*eps*mu^2 + 36*CF*eps*mu^2 - 
      (3*I)*CA*eps*Pi - (96*I)*CF*eps*Pi - (6*I)*CA*eps*mt*Pi - 
      (192*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - (96*I)*CF*eps*mt^2*Pi - 
      (6*I)*CA*eps*mu*Pi - (192*I)*CF*eps*mu*Pi - (6*I)*CA*eps*mt*mu*Pi - 
      (192*I)*CF*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi - 
      (192*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(12*mt) + 
   (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, -1, -1, mu]*
  ((CA*CF*eps^2*(-36*CA + 72*CF + 36*CA*eps - 72*CF*eps + 36*CA*eps^2 - 
      72*CF*eps^2 - 72*CA*mt + 144*CF*mt + 72*CA*eps*mt - 144*CF*eps*mt + 
      36*CA*eps^2*mt - 72*CF*eps^2*mt - 36*CA*mt^2 + 72*CF*mt^2 + 
      36*CA*eps*mt^2 - 72*CF*eps*mt^2 - 72*CA*mu + 144*CF*mu - 72*CA*mt*mu + 
      144*CF*mt*mu - 72*CA*mu^2 + 144*CF*mu^2 - (60*I)*CA*eps*Pi + 
      (168*I)*CF*eps*Pi + (60*I)*CA*eps^2*Pi - (168*I)*CF*eps^2*Pi - 
      (120*I)*CA*eps*mt*Pi + (336*I)*CF*eps*mt*Pi + (96*I)*CA*eps^2*mt*Pi - 
      (336*I)*CF*eps^2*mt*Pi - (60*I)*CA*eps*mt^2*Pi + 
      (168*I)*CF*eps*mt^2*Pi + (60*I)*CA*eps^2*mt^2*Pi - 
      (168*I)*CF*eps^2*mt^2*Pi - (120*I)*CA*eps*mu*Pi + 
      (336*I)*CF*eps*mu*Pi - (120*I)*CA*eps*mt*mu*Pi + 
      (336*I)*CF*eps*mt*mu*Pi - (120*I)*CA*eps*mu^2*Pi + 
      (336*I)*CF*eps*mu^2*Pi + 111*CA*eps^2*Pi^2 - 190*CF*eps^2*Pi^2 + 
      222*CA*eps^2*mt*Pi^2 - 380*CF*eps^2*mt*Pi^2 + 111*CA*eps^2*mt^2*Pi^2 - 
      190*CF*eps^2*mt^2*Pi^2 + 222*CA*eps^2*mu*Pi^2 - 380*CF*eps^2*mu*Pi^2 + 
      222*CA*eps^2*mt*mu*Pi^2 - 380*CF*eps^2*mt*mu*Pi^2 + 
      222*CA*eps^2*mu^2*Pi^2 - 380*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
      6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
      6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
      6*CA*mu^2 - 12*CF*mu^2 + (5*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + 
      (10*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi + (5*I)*CA*eps*mt^2*Pi - 
      (14*I)*CF*eps*mt^2*Pi + (10*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
      (10*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + 
      (10*I)*CA*eps*mu^2*Pi - (28*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, 0, 0, mt]*
  ((CA*CF*eps^2*(36*CA - 72*CF + 96*CA*eps - 36*CF*eps + 172*CA*eps^2 - 
      180*CF*eps^2 + 144*CA*mt - 288*CF*mt + 384*CA*eps*mt - 144*CF*eps*mt + 
      616*CA*eps^2*mt - 720*CF*eps^2*mt + 216*CA*mt^2 - 432*CF*mt^2 + 
      576*CA*eps*mt^2 - 216*CF*eps*mt^2 + 888*CA*eps^2*mt^2 - 
      1080*CF*eps^2*mt^2 + 144*CA*mt^3 - 288*CF*mt^3 + 384*CA*eps*mt^3 - 
      144*CF*eps*mt^3 + 616*CA*eps^2*mt^3 - 720*CF*eps^2*mt^3 + 36*CA*mt^4 - 
      72*CF*mt^4 + 96*CA*eps*mt^4 - 36*CF*eps*mt^4 + 172*CA*eps^2*mt^4 - 
      180*CF*eps^2*mt^4 + 72*CA*mu - 144*CF*mu + 264*CA*eps*mu - 
      216*CF*eps*mu + 608*CA*eps^2*mu - 576*CF*eps^2*mu + 216*CA*mt*mu - 
      432*CF*mt*mu + 792*CA*eps*mt*mu - 648*CF*eps*mt*mu + 
      1680*CA*eps^2*mt*mu - 1728*CF*eps^2*mt*mu + 216*CA*mt^2*mu - 
      432*CF*mt^2*mu + 792*CA*eps*mt^2*mu - 648*CF*eps*mt^2*mu + 
      1680*CA*eps^2*mt^2*mu - 1728*CF*eps^2*mt^2*mu + 72*CA*mt^3*mu - 
      144*CF*mt^3*mu + 264*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu + 
      608*CA*eps^2*mt^3*mu - 576*CF*eps^2*mt^3*mu + 72*CA*mu^2 - 
      144*CF*mu^2 + 264*CA*eps*mu^2 - 216*CF*eps*mu^2 + 608*CA*eps^2*mu^2 - 
      576*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 288*CF*mt*mu^2 + 
      528*CA*eps*mt*mu^2 - 432*CF*eps*mt*mu^2 + 1072*CA*eps^2*mt*mu^2 - 
      1152*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 144*CF*mt^2*mu^2 + 
      264*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 608*CA*eps^2*mt^2*mu^2 - 
      576*CF*eps^2*mt^2*mu^2 + (36*I)*CA*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (144*I)*CA*eps*mt*Pi - (180*I)*CA*eps^2*mt*Pi + 
      (216*I)*CA*eps*mt^2*Pi - (288*I)*CA*eps^2*mt^2*Pi + 
      (144*I)*CA*eps*mt^3*Pi - (180*I)*CA*eps^2*mt^3*Pi + 
      (36*I)*CA*eps*mt^4*Pi - (36*I)*CA*eps^2*mt^4*Pi + (72*I)*CA*eps*mu*Pi + 
      (216*I)*CA*eps*mt*mu*Pi + (216*I)*CA*eps*mt^2*mu*Pi + 
      (72*I)*CA*eps*mt^3*mu*Pi + (72*I)*CA*eps*mu^2*Pi + 
      (144*I)*CA*eps*mt*mu^2*Pi + (72*I)*CA*eps*mt^2*mu^2*Pi + 
      9*CA*eps^2*Pi^2 + 6*CF*eps^2*Pi^2 + 36*CA*eps^2*mt*Pi^2 + 
      24*CF*eps^2*mt*Pi^2 + 54*CA*eps^2*mt^2*Pi^2 + 36*CF*eps^2*mt^2*Pi^2 + 
      36*CA*eps^2*mt^3*Pi^2 + 24*CF*eps^2*mt^3*Pi^2 + 9*CA*eps^2*mt^4*Pi^2 + 
      6*CF*eps^2*mt^4*Pi^2 + 18*CA*eps^2*mu*Pi^2 + 12*CF*eps^2*mu*Pi^2 + 
      54*CA*eps^2*mt*mu*Pi^2 + 36*CF*eps^2*mt*mu*Pi^2 + 
      54*CA*eps^2*mt^2*mu*Pi^2 + 36*CF*eps^2*mt^2*mu*Pi^2 + 
      18*CA*eps^2*mt^3*mu*Pi^2 + 12*CF*eps^2*mt^3*mu*Pi^2 + 
      18*CA*eps^2*mu^2*Pi^2 + 12*CF*eps^2*mu^2*Pi^2 + 
      36*CA*eps^2*mt*mu^2*Pi^2 + 24*CF*eps^2*mt*mu^2*Pi^2 + 
      18*CA*eps^2*mt^2*mu^2*Pi^2 + 12*CF*eps^2*mt^2*mu^2*Pi^2)*q2)/
    (144*mt*(1 + mt)^2) + (CA*CF*eps^3*(-3*CA + 6*CF - 8*CA*eps + 3*CF*eps - 
      6*CA*mt + 12*CF*mt - 16*CA*eps*mt + 6*CF*eps*mt - 3*CA*mt^2 + 
      6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 
      22*CA*eps*mu + 18*CF*eps*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
      22*CA*eps*mt*mu + 18*CF*eps*mt*mu - 6*CA*mu^2 + 12*CF*mu^2 - 
      22*CA*eps*mu^2 + 18*CF*eps*mu^2 - (3*I)*CA*eps*Pi - 
      (6*I)*CA*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi - 
      (6*I)*CA*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(12*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1, 0, 0, -1, mu]*
  ((CA*CF*eps^2*(-12*CA + 8*CF + 12*CA*eps - 8*CF*eps + 4*CA*eps^2 - 
      8*CF*eps^2 - 24*CA*mt + 16*CF*mt + 32*CA*eps*mt - 16*CF*eps*mt + 
      4*CA*eps^2*mt - 8*CF*eps^2*mt - 12*CA*mt^2 + 8*CF*mt^2 + 
      12*CA*eps*mt^2 - 8*CF*eps*mt^2 - 24*CA*mu + 16*CF*mu - 24*CA*mt*mu + 
      16*CF*mt*mu - 24*CA*mu^2 + 16*CF*mu^2 - (4*I)*CA*eps*Pi + 
      (24*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
      (8*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
      (4*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
      (8*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - (8*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi + 21*CA*eps^2*Pi^2 - 30*CF*eps^2*Pi^2 + 
      42*CA*eps^2*mt*Pi^2 - 60*CF*eps^2*mt*Pi^2 + 21*CA*eps^2*mt^2*Pi^2 - 
      30*CF*eps^2*mt^2*Pi^2 + 42*CA*eps^2*mu*Pi^2 - 60*CF*eps^2*mu*Pi^2 + 
      42*CA*eps^2*mt*mu*Pi^2 - 60*CF*eps^2*mt*mu*Pi^2 + 
      42*CA*eps^2*mu^2*Pi^2 - 60*CF*eps^2*mu^2*Pi^2)*q2)/(16*mt) + 
   (CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
      8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
      6*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (6*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (6*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, -1, 0, -1, mu]*
  ((CA*CF*eps^2*(-12*CA + 8*CF + 12*CA*eps - 8*CF*eps + 4*CA*eps^2 - 
      8*CF*eps^2 - 24*CA*mt + 16*CF*mt + 32*CA*eps*mt - 16*CF*eps*mt + 
      4*CA*eps^2*mt - 8*CF*eps^2*mt - 12*CA*mt^2 + 8*CF*mt^2 + 
      12*CA*eps*mt^2 - 8*CF*eps*mt^2 - 24*CA*mu + 16*CF*mu - 24*CA*mt*mu + 
      16*CF*mt*mu - 24*CA*mu^2 + 16*CF*mu^2 - (4*I)*CA*eps*Pi + 
      (24*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
      (8*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
      (4*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
      (8*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - (8*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi + 21*CA*eps^2*Pi^2 - 30*CF*eps^2*Pi^2 + 
      42*CA*eps^2*mt*Pi^2 - 60*CF*eps^2*mt*Pi^2 + 21*CA*eps^2*mt^2*Pi^2 - 
      30*CF*eps^2*mt^2*Pi^2 + 42*CA*eps^2*mu*Pi^2 - 60*CF*eps^2*mu*Pi^2 + 
      42*CA*eps^2*mt*mu*Pi^2 - 60*CF*eps^2*mt*mu*Pi^2 + 
      42*CA*eps^2*mu^2*Pi^2 - 60*CF*eps^2*mu^2*Pi^2)*q2)/(16*mt) + 
   (CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
      8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
      6*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (6*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (6*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, -1 - mu, -mu, -1 - mu, mt]*
  (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
       12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
       6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
       12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 24*CA*mt*mu + 
       24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - (12*I)*CA*eps*Pi + 
       (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (12*I)*CF*eps^2*Pi - 
       (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + (30*I)*CA*eps^2*mt*Pi - 
       (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
       (12*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
       (12*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - 
       (24*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*Pi - 
       (24*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 
       7*CF*eps^2*Pi^2 + 14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 
       7*CA*eps^2*mt^2*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 
       14*CF*eps^2*mu*Pi^2 + 14*CA*eps^2*mt*mu*Pi^2 - 
       14*CF*eps^2*mt*mu*Pi^2 + 14*CA*eps^2*mu^2*Pi^2 - 
       14*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(4*mt)) + G[0, -mu, -1 - mu, -1 - mu, mt]*
  (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
       12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
       6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
       12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 24*CA*mt*mu + 
       24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - (12*I)*CA*eps*Pi + 
       (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (12*I)*CF*eps^2*Pi - 
       (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + (30*I)*CA*eps^2*mt*Pi - 
       (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
       (12*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
       (12*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - 
       (24*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*Pi - 
       (24*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 
       7*CF*eps^2*Pi^2 + 14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 
       7*CA*eps^2*mt^2*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 
       14*CF*eps^2*mu*Pi^2 + 14*CA*eps^2*mt*mu*Pi^2 - 
       14*CF*eps^2*mt*mu*Pi^2 + 14*CA*eps^2*mu^2*Pi^2 - 
       14*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(4*mt)) + G[-1 - mu, 0, -mu, -1 - mu, mt]*
  (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
       12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
       6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
       12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 24*CA*mt*mu + 
       24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - (12*I)*CA*eps*Pi + 
       (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (12*I)*CF*eps^2*Pi - 
       (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + (30*I)*CA*eps^2*mt*Pi - 
       (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
       (12*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
       (12*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - 
       (24*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*Pi - 
       (24*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 
       7*CF*eps^2*Pi^2 + 14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 
       7*CA*eps^2*mt^2*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 
       14*CF*eps^2*mu*Pi^2 + 14*CA*eps^2*mt*mu*Pi^2 - 
       14*CF*eps^2*mt*mu*Pi^2 + 14*CA*eps^2*mu^2*Pi^2 - 
       14*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(4*mt)) + G[-1, -1, mu]^2*
  ((CA*CF*eps^2*(36*CA - 36*CF + 30*CA*eps - 18*CF*eps + 86*CA*eps^2 - 
      90*CF*eps^2 + 144*CA*mt - 144*CF*mt + 102*CA*eps*mt - 72*CF*eps*mt + 
      308*CA*eps^2*mt - 360*CF*eps^2*mt + 216*CA*mt^2 - 216*CF*mt^2 + 
      144*CA*eps*mt^2 - 108*CF*eps*mt^2 + 444*CA*eps^2*mt^2 - 
      540*CF*eps^2*mt^2 + 144*CA*mt^3 - 144*CF*mt^3 + 102*CA*eps*mt^3 - 
      72*CF*eps*mt^3 + 308*CA*eps^2*mt^3 - 360*CF*eps^2*mt^3 + 36*CA*mt^4 - 
      36*CF*mt^4 + 30*CA*eps*mt^4 - 18*CF*eps*mt^4 + 86*CA*eps^2*mt^4 - 
      90*CF*eps^2*mt^4 + 72*CA*mu - 72*CF*mu + 132*CA*eps*mu - 
      108*CF*eps*mu + 304*CA*eps^2*mu - 288*CF*eps^2*mu + 216*CA*mt*mu - 
      216*CF*mt*mu + 396*CA*eps*mt*mu - 324*CF*eps*mt*mu + 
      840*CA*eps^2*mt*mu - 864*CF*eps^2*mt*mu + 216*CA*mt^2*mu - 
      216*CF*mt^2*mu + 396*CA*eps*mt^2*mu - 324*CF*eps*mt^2*mu + 
      840*CA*eps^2*mt^2*mu - 864*CF*eps^2*mt^2*mu + 72*CA*mt^3*mu - 
      72*CF*mt^3*mu + 132*CA*eps*mt^3*mu - 108*CF*eps*mt^3*mu + 
      304*CA*eps^2*mt^3*mu - 288*CF*eps^2*mt^3*mu + 72*CA*mu^2 - 72*CF*mu^2 + 
      132*CA*eps*mu^2 - 108*CF*eps*mu^2 + 304*CA*eps^2*mu^2 - 
      288*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 144*CF*mt*mu^2 + 
      264*CA*eps*mt*mu^2 - 216*CF*eps*mt*mu^2 + 536*CA*eps^2*mt*mu^2 - 
      576*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 72*CF*mt^2*mu^2 + 
      132*CA*eps*mt^2*mu^2 - 108*CF*eps*mt^2*mu^2 + 304*CA*eps^2*mt^2*mu^2 - 
      288*CF*eps^2*mt^2*mu^2 + (144*I)*CF*eps*Pi - (144*I)*CF*eps^2*Pi + 
      (576*I)*CF*eps*mt*Pi - (72*I)*CA*eps^2*mt*Pi - (576*I)*CF*eps^2*mt*Pi + 
      (864*I)*CF*eps*mt^2*Pi - (144*I)*CA*eps^2*mt^2*Pi - 
      (864*I)*CF*eps^2*mt^2*Pi + (576*I)*CF*eps*mt^3*Pi - 
      (72*I)*CA*eps^2*mt^3*Pi - (576*I)*CF*eps^2*mt^3*Pi + 
      (144*I)*CF*eps*mt^4*Pi - (144*I)*CF*eps^2*mt^4*Pi + 
      (288*I)*CF*eps*mu*Pi + (864*I)*CF*eps*mt*mu*Pi + 
      (864*I)*CF*eps*mt^2*mu*Pi + (288*I)*CF*eps*mt^3*mu*Pi + 
      (288*I)*CF*eps*mu^2*Pi + (576*I)*CF*eps*mt*mu^2*Pi + 
      (288*I)*CF*eps*mt^2*mu^2*Pi + 141*CA*eps^2*Pi^2 - 237*CF*eps^2*Pi^2 + 
      564*CA*eps^2*mt*Pi^2 - 948*CF*eps^2*mt*Pi^2 + 846*CA*eps^2*mt^2*Pi^2 - 
      1422*CF*eps^2*mt^2*Pi^2 + 564*CA*eps^2*mt^3*Pi^2 - 
      948*CF*eps^2*mt^3*Pi^2 + 141*CA*eps^2*mt^4*Pi^2 - 
      237*CF*eps^2*mt^4*Pi^2 + 282*CA*eps^2*mu*Pi^2 - 474*CF*eps^2*mu*Pi^2 + 
      846*CA*eps^2*mt*mu*Pi^2 - 1422*CF*eps^2*mt*mu*Pi^2 + 
      846*CA*eps^2*mt^2*mu*Pi^2 - 1422*CF*eps^2*mt^2*mu*Pi^2 + 
      282*CA*eps^2*mt^3*mu*Pi^2 - 474*CF*eps^2*mt^3*mu*Pi^2 + 
      282*CA*eps^2*mu^2*Pi^2 - 474*CF*eps^2*mu^2*Pi^2 + 
      564*CA*eps^2*mt*mu^2*Pi^2 - 948*CF*eps^2*mt*mu^2*Pi^2 + 
      282*CA*eps^2*mt^2*mu^2*Pi^2 - 474*CF*eps^2*mt^2*mu^2*Pi^2)*q2)/
    (72*mt*(1 + mt)^2) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, 0, mt])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, mt])/(2*mt) + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[0, 0, mt])/(2*mt) - 
   (CA*CF*eps^3*(6*CA - 6*CF + 5*CA*eps - 3*CF*eps + 12*CA*mt - 12*CF*mt + 
      7*CA*eps*mt - 6*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 + 5*CA*eps*mt^2 - 
      3*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 22*CA*eps*mu - 18*CF*eps*mu + 
      12*CA*mt*mu - 12*CF*mt*mu + 22*CA*eps*mt*mu - 18*CF*eps*mt*mu + 
      12*CA*mu^2 - 12*CF*mu^2 + 22*CA*eps*mu^2 - 18*CF*eps*mu^2 + 
      (24*I)*CF*eps*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + (48*I)*CF*eps*mu^2*Pi)*
     q2*Log[q2])/(12*mt) + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
 G[0, 0, -mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
      6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
      12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
      (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
      (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*Pi - 
      (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
      (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 
      14*CF*eps^2*mt*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 
      14*CF*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
   (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-1 - mu, -1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
      6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
      12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
      (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
      (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*Pi - 
      (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
      (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 
      14*CF*eps^2*mt*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 
      14*CF*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
   (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-1 - mu, -mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
      6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
      12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
      (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
      (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*Pi - 
      (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
      (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 
      14*CF*eps^2*mt*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 
      14*CF*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
   (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
      6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
      12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
      (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
      (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*Pi - 
      (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
      (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 
      14*CF*eps^2*mt*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 
      14*CF*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
   (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-1, 0, 0, 0, mu]*
  (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
       24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 
       12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 
       12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 
       48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
       (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
       (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
       (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
       (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
       (24*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + 
       (24*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*Pi + 
       (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 
       10*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 
       20*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 + 
       20*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 + 
       20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, -1, 0, 0, mu]*
  (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
       24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 
       12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 
       12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 
       48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
       (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
       (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
       (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
       (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
       (24*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + 
       (24*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*Pi + 
       (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 
       10*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 
       20*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 + 
       20*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 + 
       20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, -1, 0, mu]*
  (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
       24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 
       12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 
       12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 
       48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
       (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
       (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
       (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
       (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
       (24*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + 
       (24*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*Pi + 
       (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 
       10*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 
       20*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 + 
       20*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 + 
       20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, 0, -1, mu]*
  (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
       24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 
       12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 
       12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 
       48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
       (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
       (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
       (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
       (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
       (24*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + 
       (24*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*Pi + 
       (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 
       10*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 
       5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 
       20*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 + 
       20*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 + 
       20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1, -1, 0, 0, mu]*
  ((CA*CF*eps^2*(-36*CA - 24*CF + 36*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
      24*CF*eps^2 - 72*CA*mt - 48*CF*mt + 120*CA*eps*mt + 48*CF*eps*mt - 
      12*CA*eps^2*mt + 24*CF*eps^2*mt - 36*CA*mt^2 - 24*CF*mt^2 + 
      36*CA*eps*mt^2 + 24*CF*eps*mt^2 - 72*CA*mu - 48*CF*mu - 72*CA*mt*mu - 
      48*CF*mt*mu - 72*CA*mu^2 - 48*CF*mu^2 + (36*I)*CA*eps*Pi - 
      (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
      (72*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (96*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi + (36*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (36*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (72*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (72*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (72*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      30*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 15*CA*eps^2*mt^2*Pi^2 + 
      10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      30*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      30*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(3*CA + 2*CF - 3*CA*eps - 2*CF*eps + 6*CA*mt + 4*CF*mt - 
      10*CA*eps*mt - 4*CF*eps*mt + 3*CA*mt^2 + 2*CF*mt^2 - 3*CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 6*CA*mu + 4*CF*mu + 6*CA*mt*mu + 4*CF*mt*mu + 
      6*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1, 0, -1, 0, mu]*
  ((CA*CF*eps^2*(-36*CA - 24*CF + 36*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
      24*CF*eps^2 - 72*CA*mt - 48*CF*mt + 120*CA*eps*mt + 48*CF*eps*mt - 
      12*CA*eps^2*mt + 24*CF*eps^2*mt - 36*CA*mt^2 - 24*CF*mt^2 + 
      36*CA*eps*mt^2 + 24*CF*eps*mt^2 - 72*CA*mu - 48*CF*mu - 72*CA*mt*mu - 
      48*CF*mt*mu - 72*CA*mu^2 - 48*CF*mu^2 + (36*I)*CA*eps*Pi - 
      (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
      (72*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (96*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi + (36*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (36*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (72*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (72*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (72*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      30*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 15*CA*eps^2*mt^2*Pi^2 + 
      10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      30*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      30*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(3*CA + 2*CF - 3*CA*eps - 2*CF*eps + 6*CA*mt + 4*CF*mt - 
      10*CA*eps*mt - 4*CF*eps*mt + 3*CA*mt^2 + 2*CF*mt^2 - 3*CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 6*CA*mu + 4*CF*mu + 6*CA*mt*mu + 4*CF*mt*mu + 
      6*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, -1, -1, 0, mu]*
  ((CA*CF*eps^2*(-36*CA - 24*CF + 36*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
      24*CF*eps^2 - 72*CA*mt - 48*CF*mt + 120*CA*eps*mt + 48*CF*eps*mt - 
      12*CA*eps^2*mt + 24*CF*eps^2*mt - 36*CA*mt^2 - 24*CF*mt^2 + 
      36*CA*eps*mt^2 + 24*CF*eps*mt^2 - 72*CA*mu - 48*CF*mu - 72*CA*mt*mu - 
      48*CF*mt*mu - 72*CA*mu^2 - 48*CF*mu^2 + (36*I)*CA*eps*Pi - 
      (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
      (72*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (96*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi + (36*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (36*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (72*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (72*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (72*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      30*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 15*CA*eps^2*mt^2*Pi^2 + 
      10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      30*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      30*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
   (CA*CF*eps^3*(3*CA + 2*CF - 3*CA*eps - 2*CF*eps + 6*CA*mt + 4*CF*mt - 
      10*CA*eps*mt - 4*CF*eps*mt + 3*CA*mt^2 + 2*CF*mt^2 - 3*CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 6*CA*mu + 4*CF*mu + 6*CA*mt*mu + 4*CF*mt*mu + 
      6*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1, -1, 0, -1, mu]*
  (-1/48*(CA*CF*eps^2*(-36*CA - 24*CF + 36*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
       24*CF*eps^2 - 72*CA*mt - 48*CF*mt + 120*CA*eps*mt + 48*CF*eps*mt - 
       12*CA*eps^2*mt + 24*CF*eps^2*mt - 36*CA*mt^2 - 24*CF*mt^2 + 
       36*CA*eps*mt^2 + 24*CF*eps*mt^2 - 72*CA*mu - 48*CF*mu - 72*CA*mt*mu - 
       48*CF*mt*mu - 72*CA*mu^2 - 48*CF*mu^2 + (84*I)*CA*eps*Pi - 
       (24*I)*CF*eps*Pi - (84*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
       (168*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (240*I)*CA*eps^2*mt*Pi + 
       (48*I)*CF*eps^2*mt*Pi + (84*I)*CA*eps*mt^2*Pi - 
       (24*I)*CF*eps*mt^2*Pi - (84*I)*CA*eps^2*mt^2*Pi + 
       (24*I)*CF*eps^2*mt^2*Pi + (168*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + 
       (168*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*Pi + 
       (168*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 31*CA*eps^2*Pi^2 + 
       10*CF*eps^2*Pi^2 + 62*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 
       31*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 62*CA*eps^2*mu*Pi^2 + 
       20*CF*eps^2*mu*Pi^2 + 62*CA*eps^2*mt*mu*Pi^2 + 
       20*CF*eps^2*mt*mu*Pi^2 + 62*CA*eps^2*mu^2*Pi^2 + 
       20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-3*CA - 2*CF + 3*CA*eps + 2*CF*eps - 6*CA*mt - 4*CF*mt + 
      10*CA*eps*mt + 4*CF*eps*mt - 3*CA*mt^2 - 2*CF*mt^2 + 3*CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 6*CA*mu - 4*CF*mu - 6*CA*mt*mu - 4*CF*mt*mu - 
      6*CA*mu^2 - 4*CF*mu^2 + (7*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (14*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (7*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (14*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (14*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (14*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[-1, -1, -1, 0, mu]*
  (-1/48*(CA*CF*eps^2*(-84*CA - 24*CF + 84*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
       24*CF*eps^2 - 168*CA*mt - 48*CF*mt + 264*CA*eps*mt + 48*CF*eps*mt - 
       12*CA*eps^2*mt + 24*CF*eps^2*mt - 84*CA*mt^2 - 24*CF*mt^2 + 
       84*CA*eps*mt^2 + 24*CF*eps*mt^2 - 168*CA*mu - 48*CF*mu - 
       168*CA*mt*mu - 48*CF*mt*mu - 168*CA*mu^2 - 48*CF*mu^2 + 
       (84*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (84*I)*CA*eps^2*Pi + 
       (24*I)*CF*eps^2*Pi + (168*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
       (240*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + 
       (84*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (84*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
       (168*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (168*I)*CA*eps*mt*mu*Pi - 
       (48*I)*CF*eps*mt*mu*Pi + (168*I)*CA*eps*mu^2*Pi - 
       (48*I)*CF*eps*mu^2*Pi + 35*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
       70*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 35*CA*eps^2*mt^2*Pi^2 + 
       10*CF*eps^2*mt^2*Pi^2 + 70*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
       70*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
       70*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
   (CA*CF*eps^3*(-7*CA - 2*CF + 7*CA*eps + 2*CF*eps - 14*CA*mt - 4*CF*mt + 
      22*CA*eps*mt + 4*CF*eps*mt - 7*CA*mt^2 - 2*CF*mt^2 + 7*CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 14*CA*mu - 4*CF*mu - 14*CA*mt*mu - 4*CF*mt*mu - 
      14*CA*mu^2 - 4*CF*mu^2 + (7*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (14*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (7*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (14*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (14*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (14*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^2)/(8*mt)) + G[0, 0, -1, mt]*
  ((CA^2*CF*eps^2*Pi*(4*I - (4*I)*eps + (8*I)*mt - (12*I)*eps*mt + 
      (4*I)*mt^2 - (4*I)*eps*mt^2 + (8*I)*mu + (8*I)*mt*mu + (8*I)*mu^2 - 
      2*eps*Pi + 2*eps^2*Pi - 4*eps*mt*Pi + 6*eps^2*mt*Pi - 2*eps*mt^2*Pi + 
      2*eps^2*mt^2*Pi - 4*eps*mu*Pi - 4*eps*mt*mu*Pi - 4*eps*mu^2*Pi - 
      I*eps^2*Pi^2 - (2*I)*eps^2*mt*Pi^2 - I*eps^2*mt^2*Pi^2 - 
      (2*I)*eps^2*mu*Pi^2 - (2*I)*eps^2*mt*mu*Pi^2 - (2*I)*eps^2*mu^2*Pi^2)*
     q2)/(8*mt) + (CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + 
      (6*I)*eps*mt - (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - 
      (4*I)*mu^2 + eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 
      2*eps*mt*mu*Pi + 2*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   ((I/4)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2]^2)/mt) + G[-1 - mu, -1 - mu, -1, mt]*
  ((CA^2*CF*eps^2*Pi*(4*I - (4*I)*eps + (8*I)*mt - (12*I)*eps*mt + 
      (4*I)*mt^2 - (4*I)*eps*mt^2 + (8*I)*mu + (8*I)*mt*mu + (8*I)*mu^2 - 
      2*eps*Pi + 2*eps^2*Pi - 4*eps*mt*Pi + 6*eps^2*mt*Pi - 2*eps*mt^2*Pi + 
      2*eps^2*mt^2*Pi - 4*eps*mu*Pi - 4*eps*mt*mu*Pi - 4*eps*mu^2*Pi - 
      I*eps^2*Pi^2 - (2*I)*eps^2*mt*Pi^2 - I*eps^2*mt^2*Pi^2 - 
      (2*I)*eps^2*mu*Pi^2 - (2*I)*eps^2*mt*mu*Pi^2 - (2*I)*eps^2*mu^2*Pi^2)*
     q2)/(8*mt) + (CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + 
      (6*I)*eps*mt - (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - 
      (4*I)*mu^2 + eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 
      2*eps*mt*mu*Pi + 2*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
   ((I/4)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2]^2)/mt) + G[0, -mu, mt]*
  ((CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, mu])/(2*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt))) + G[-1 - mu, -mu, mt]*
  ((CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, mu])/(2*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt))) + 
 (CA*CF*eps*q2*Log[q2]^3*(108*CA + 216*CF - 504*CA*eps + 108*CF*eps - 
    516*CA*eps^2 + 540*CF*eps^2 - 704*CA*eps^3 + 864*CF*eps^3 + 432*CA*mt + 
    864*CF*mt - 2016*CA*eps*mt + 432*CF*eps*mt - 2172*CA*eps^2*mt + 
    2268*CF*eps^2*mt - 3032*CA*eps^3*mt + 3456*CF*eps^3*mt + 648*CA*mt^2 + 
    1296*CF*mt^2 - 3024*CA*eps*mt^2 + 648*CF*eps*mt^2 - 3420*CA*eps^2*mt^2 + 
    3564*CF*eps^2*mt^2 - 4872*CA*eps^3*mt^2 + 5184*CF*eps^3*mt^2 + 
    432*CA*mt^3 + 864*CF*mt^3 - 2016*CA*eps*mt^3 + 432*CF*eps*mt^3 - 
    2388*CA*eps^2*mt^3 + 2484*CF*eps^2*mt^3 - 3464*CA*eps^3*mt^3 + 
    3456*CF*eps^3*mt^3 + 108*CA*mt^4 + 216*CF*mt^4 - 504*CA*eps*mt^4 + 
    108*CF*eps*mt^4 - 624*CA*eps^2*mt^4 + 648*CF*eps^2*mt^4 - 
    920*CA*eps^3*mt^4 + 864*CF*eps^3*mt^4 + 324*CA*mu + 648*CF*mu - 
    1296*CA*eps*mu + 756*CF*eps*mu - 2340*CA*eps^2*mu + 2268*CF*eps^2*mu - 
    3936*CA*eps^3*mu + 4320*CF*eps^3*mu + 1080*CA*mt*mu + 2160*CF*mt*mu - 
    4392*CA*eps*mt*mu + 2376*CF*eps*mt*mu - 7644*CA*eps^2*mt*mu + 
    7452*CF*eps^2*mt*mu - 13160*CA*eps^3*mt*mu + 13824*CF*eps^3*mt*mu + 
    1296*CA*mt^2*mu + 2592*CF*mt^2*mu - 5400*CA*eps*mt^2*mu + 
    2592*CF*eps*mt^2*mu - 8892*CA*eps^2*mt^2*mu + 8748*CF*eps^2*mt^2*mu - 
    15432*CA*eps^3*mt^2*mu + 15552*CF*eps^3*mt^2*mu + 648*CA*mt^3*mu + 
    1296*CF*mt^3*mu - 2808*CA*eps*mt^3*mu + 1080*CF*eps*mt^3*mu - 
    4212*CA*eps^2*mt^3*mu + 4212*CF*eps^2*mt^3*mu - 7128*CA*eps^3*mt^3*mu + 
    6912*CF*eps^3*mt^3*mu + 108*CA*mt^4*mu + 216*CF*mt^4*mu - 
    504*CA*eps*mt^4*mu + 108*CF*eps*mt^4*mu - 624*CA*eps^2*mt^4*mu + 
    648*CF*eps^2*mt^4*mu - 920*CA*eps^3*mt^4*mu + 864*CF*eps^3*mt^4*mu + 
    432*CA*mu^2 + 864*CF*mu^2 - 1584*CA*eps*mu^2 + 1296*CF*eps*mu^2 - 
    3648*CA*eps^2*mu^2 + 3456*CF*eps^2*mu^2 - 6464*CA*eps^3*mu^2 + 
    6912*CF*eps^3*mu^2 + 1080*CA*mt*mu^2 + 2160*CF*mt*mu^2 - 
    3960*CA*eps*mt*mu^2 + 3240*CF*eps*mt*mu^2 - 9120*CA*eps^2*mt*mu^2 + 
    8640*CF*eps^2*mt*mu^2 - 17024*CA*eps^3*mt*mu^2 + 17280*CF*eps^3*mt*mu^2 + 
    864*CA*mt^2*mu^2 + 1728*CF*mt^2*mu^2 - 3168*CA*eps*mt^2*mu^2 + 
    2592*CF*eps*mt^2*mu^2 - 7296*CA*eps^2*mt^2*mu^2 + 
    6912*CF*eps^2*mt^2*mu^2 - 14224*CA*eps^3*mt^2*mu^2 + 
    13824*CF*eps^3*mt^2*mu^2 + 216*CA*mt^3*mu^2 + 432*CF*mt^3*mu^2 - 
    792*CA*eps*mt^3*mu^2 + 648*CF*eps*mt^3*mu^2 - 1824*CA*eps^2*mt^3*mu^2 + 
    1728*CF*eps^2*mt^3*mu^2 - 3664*CA*eps^3*mt^3*mu^2 + 
    3456*CF*eps^3*mt^3*mu^2 + 216*CA*mu^3 + 432*CF*mu^3 - 792*CA*eps*mu^3 + 
    648*CF*eps*mu^3 - 1824*CA*eps^2*mu^3 + 1728*CF*eps^2*mu^3 - 
    3232*CA*eps^3*mu^3 + 3456*CF*eps^3*mu^3 + 432*CA*mt*mu^3 + 
    864*CF*mt*mu^3 - 1584*CA*eps*mt*mu^3 + 1296*CF*eps*mt*mu^3 - 
    3648*CA*eps^2*mt*mu^3 + 3456*CF*eps^2*mt*mu^3 - 6896*CA*eps^3*mt*mu^3 + 
    6912*CF*eps^3*mt*mu^3 + 216*CA*mt^2*mu^3 + 432*CF*mt^2*mu^3 - 
    792*CA*eps*mt^2*mu^3 + 648*CF*eps*mt^2*mu^3 - 1824*CA*eps^2*mt^2*mu^3 + 
    1728*CF*eps^2*mt^2*mu^3 - 3664*CA*eps^3*mt^2*mu^3 + 
    3456*CF*eps^3*mt^2*mu^3 + (108*I)*CA*eps*Pi - (108*I)*CA*eps^2*Pi + 
    (432*I)*CA*eps*mt*Pi - (432*I)*CA*eps^2*mt*Pi - (324*I)*CA*eps^3*mt*Pi - 
    (108*I)*CF*eps^3*mt*Pi + (648*I)*CA*eps*mt^2*Pi - 
    (648*I)*CA*eps^2*mt^2*Pi - (756*I)*CA*eps^3*mt^2*Pi - 
    (324*I)*CF*eps^3*mt^2*Pi + (432*I)*CA*eps*mt^3*Pi - 
    (432*I)*CA*eps^2*mt^3*Pi - (540*I)*CA*eps^3*mt^3*Pi - 
    (324*I)*CF*eps^3*mt^3*Pi + (108*I)*CA*eps*mt^4*Pi - 
    (108*I)*CA*eps^2*mt^4*Pi - (108*I)*CA*eps^3*mt^4*Pi - 
    (108*I)*CF*eps^3*mt^4*Pi + (324*I)*CA*eps*mu*Pi - 
    (108*I)*CA*eps^2*mu*Pi + (1080*I)*CA*eps*mt*mu*Pi - 
    (432*I)*CA*eps^2*mt*mu*Pi - (864*I)*CA*eps^3*mt*mu*Pi + 
    (1296*I)*CA*eps*mt^2*mu*Pi - (648*I)*CA*eps^2*mt^2*mu*Pi - 
    (1404*I)*CA*eps^3*mt^2*mu*Pi + (108*I)*CF*eps^3*mt^2*mu*Pi + 
    (648*I)*CA*eps*mt^3*mu*Pi - (432*I)*CA*eps^2*mt^3*mu*Pi - 
    (648*I)*CA*eps^3*mt^3*mu*Pi + (216*I)*CF*eps^3*mt^3*mu*Pi + 
    (108*I)*CA*eps*mt^4*mu*Pi - (108*I)*CA*eps^2*mt^4*mu*Pi - 
    (108*I)*CA*eps^3*mt^4*mu*Pi + (108*I)*CF*eps^3*mt^4*mu*Pi + 
    (432*I)*CA*eps*mu^2*Pi + (1080*I)*CA*eps*mt*mu^2*Pi - 
    (972*I)*CA*eps^3*mt*mu^2*Pi + (108*I)*CF*eps^3*mt*mu^2*Pi + 
    (864*I)*CA*eps*mt^2*mu^2*Pi - (648*I)*CA*eps^3*mt^2*mu^2*Pi + 
    (216*I)*CF*eps^3*mt^2*mu^2*Pi + (216*I)*CA*eps*mt^3*mu^2*Pi - 
    (108*I)*CA*eps^3*mt^3*mu^2*Pi + (108*I)*CF*eps^3*mt^3*mu^2*Pi + 
    (216*I)*CA*eps*mu^3*Pi + (432*I)*CA*eps*mt*mu^3*Pi - 
    (432*I)*CA*eps^3*mt*mu^3*Pi + (216*I)*CA*eps*mt^2*mu^3*Pi - 
    153*CA*eps^2*Pi^2 - 18*CF*eps^2*Pi^2 + 186*CA*eps^3*Pi^2 - 
    9*CF*eps^3*Pi^2 - 612*CA*eps^2*mt*Pi^2 - 72*CF*eps^2*mt*Pi^2 + 
    834*CA*eps^3*mt*Pi^2 - 36*CF*eps^3*mt*Pi^2 - 918*CA*eps^2*mt^2*Pi^2 - 
    108*CF*eps^2*mt^2*Pi^2 + 1296*CA*eps^3*mt^2*Pi^2 - 
    54*CF*eps^3*mt^2*Pi^2 - 612*CA*eps^2*mt^3*Pi^2 - 72*CF*eps^2*mt^3*Pi^2 + 
    834*CA*eps^3*mt^3*Pi^2 - 36*CF*eps^3*mt^3*Pi^2 - 153*CA*eps^2*mt^4*Pi^2 - 
    18*CF*eps^2*mt^4*Pi^2 + 186*CA*eps^3*mt^4*Pi^2 - 9*CF*eps^3*mt^4*Pi^2 - 
    459*CA*eps^2*mu*Pi^2 - 54*CF*eps^2*mu*Pi^2 + 252*CA*eps^3*mu*Pi^2 - 
    63*CF*eps^3*mu*Pi^2 - 1530*CA*eps^2*mt*mu*Pi^2 - 
    180*CF*eps^2*mt*mu*Pi^2 + 1032*CA*eps^3*mt*mu*Pi^2 - 
    198*CF*eps^3*mt*mu*Pi^2 - 1836*CA*eps^2*mt^2*mu*Pi^2 - 
    216*CF*eps^2*mt^2*mu*Pi^2 + 1494*CA*eps^3*mt^2*mu*Pi^2 - 
    216*CF*eps^3*mt^2*mu*Pi^2 - 918*CA*eps^2*mt^3*mu*Pi^2 - 
    108*CF*eps^2*mt^3*mu*Pi^2 + 900*CA*eps^3*mt^3*mu*Pi^2 - 
    90*CF*eps^3*mt^3*mu*Pi^2 - 153*CA*eps^2*mt^4*mu*Pi^2 - 
    18*CF*eps^2*mt^4*mu*Pi^2 + 186*CA*eps^3*mt^4*mu*Pi^2 - 
    9*CF*eps^3*mt^4*mu*Pi^2 - 612*CA*eps^2*mu^2*Pi^2 - 
    72*CF*eps^2*mu^2*Pi^2 + 132*CA*eps^3*mu^2*Pi^2 - 108*CF*eps^3*mu^2*Pi^2 - 
    1530*CA*eps^2*mt*mu^2*Pi^2 - 180*CF*eps^2*mt*mu^2*Pi^2 + 
    330*CA*eps^3*mt*mu^2*Pi^2 - 270*CF*eps^3*mt*mu^2*Pi^2 - 
    1224*CA*eps^2*mt^2*mu^2*Pi^2 - 144*CF*eps^2*mt^2*mu^2*Pi^2 + 
    264*CA*eps^3*mt^2*mu^2*Pi^2 - 216*CF*eps^3*mt^2*mu^2*Pi^2 - 
    306*CA*eps^2*mt^3*mu^2*Pi^2 - 36*CF*eps^2*mt^3*mu^2*Pi^2 + 
    66*CA*eps^3*mt^3*mu^2*Pi^2 - 54*CF*eps^3*mt^3*mu^2*Pi^2 - 
    306*CA*eps^2*mu^3*Pi^2 - 36*CF*eps^2*mu^3*Pi^2 + 66*CA*eps^3*mu^3*Pi^2 - 
    54*CF*eps^3*mu^3*Pi^2 - 612*CA*eps^2*mt*mu^3*Pi^2 - 
    72*CF*eps^2*mt*mu^3*Pi^2 + 132*CA*eps^3*mt*mu^3*Pi^2 - 
    108*CF*eps^3*mt*mu^3*Pi^2 - 306*CA*eps^2*mt^2*mu^3*Pi^2 - 
    36*CF*eps^2*mt^2*mu^3*Pi^2 + 66*CA*eps^3*mt^2*mu^3*Pi^2 - 
    54*CF*eps^3*mt^2*mu^3*Pi^2 - (45*I)*CA*eps^3*Pi^3 - 
    (180*I)*CA*eps^3*mt*Pi^3 - (270*I)*CA*eps^3*mt^2*Pi^3 - 
    (180*I)*CA*eps^3*mt^3*Pi^3 - (45*I)*CA*eps^3*mt^4*Pi^3 - 
    (135*I)*CA*eps^3*mu*Pi^3 - (450*I)*CA*eps^3*mt*mu*Pi^3 - 
    (540*I)*CA*eps^3*mt^2*mu*Pi^3 - (270*I)*CA*eps^3*mt^3*mu*Pi^3 - 
    (45*I)*CA*eps^3*mt^4*mu*Pi^3 - (180*I)*CA*eps^3*mu^2*Pi^3 - 
    (450*I)*CA*eps^3*mt*mu^2*Pi^3 - (360*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
    (90*I)*CA*eps^3*mt^3*mu^2*Pi^3 - (90*I)*CA*eps^3*mu^3*Pi^3 - 
    (180*I)*CA*eps^3*mt*mu^3*Pi^3 - (90*I)*CA*eps^3*mt^2*mu^3*Pi^3 - 
    252*CA*eps^3*Zeta[3] - 504*CF*eps^3*Zeta[3] - 1008*CA*eps^3*mt*Zeta[3] - 
    2016*CF*eps^3*mt*Zeta[3] - 1512*CA*eps^3*mt^2*Zeta[3] - 
    3024*CF*eps^3*mt^2*Zeta[3] - 1008*CA*eps^3*mt^3*Zeta[3] - 
    2016*CF*eps^3*mt^3*Zeta[3] - 252*CA*eps^3*mt^4*Zeta[3] - 
    504*CF*eps^3*mt^4*Zeta[3] - 756*CA*eps^3*mu*Zeta[3] - 
    1512*CF*eps^3*mu*Zeta[3] - 2520*CA*eps^3*mt*mu*Zeta[3] - 
    5040*CF*eps^3*mt*mu*Zeta[3] - 3024*CA*eps^3*mt^2*mu*Zeta[3] - 
    6048*CF*eps^3*mt^2*mu*Zeta[3] - 1512*CA*eps^3*mt^3*mu*Zeta[3] - 
    3024*CF*eps^3*mt^3*mu*Zeta[3] - 252*CA*eps^3*mt^4*mu*Zeta[3] - 
    504*CF*eps^3*mt^4*mu*Zeta[3] - 1008*CA*eps^3*mu^2*Zeta[3] - 
    2016*CF*eps^3*mu^2*Zeta[3] - 2520*CA*eps^3*mt*mu^2*Zeta[3] - 
    5040*CF*eps^3*mt*mu^2*Zeta[3] - 2016*CA*eps^3*mt^2*mu^2*Zeta[3] - 
    4032*CF*eps^3*mt^2*mu^2*Zeta[3] - 504*CA*eps^3*mt^3*mu^2*Zeta[3] - 
    1008*CF*eps^3*mt^3*mu^2*Zeta[3] - 504*CA*eps^3*mu^3*Zeta[3] - 
    1008*CF*eps^3*mu^3*Zeta[3] - 1008*CA*eps^3*mt*mu^3*Zeta[3] - 
    2016*CF*eps^3*mt*mu^3*Zeta[3] - 504*CA*eps^3*mt^2*mu^3*Zeta[3] - 
    1008*CF*eps^3*mt^2*mu^3*Zeta[3]))/(2592*mt*(1 + mt)^2*(1 + mu)) - 
 (CA*CF*q2*Log[q2]^2*(12960*CA + 25920*CF - 60480*CA*eps + 12960*CF*eps - 
    61920*CA*eps^2 + 64800*CF*eps^2 - 84480*CA*eps^3 + 103680*CF*eps^3 - 
    168640*CA*eps^4 + 207360*CF*eps^4 + 51840*CA*mt + 103680*CF*mt - 
    241920*CA*eps*mt + 51840*CF*eps*mt - 260640*CA*eps^2*mt + 
    272160*CF*eps^2*mt - 363840*CA*eps^3*mt + 414720*CF*eps^3*mt - 
    726400*CA*eps^4*mt + 829440*CF*eps^4*mt + 77760*CA*mt^2 + 
    155520*CF*mt^2 - 362880*CA*eps*mt^2 + 77760*CF*eps*mt^2 - 
    410400*CA*eps^2*mt^2 + 427680*CF*eps^2*mt^2 - 584640*CA*eps^3*mt^2 + 
    622080*CF*eps^3*mt^2 - 1167360*CA*eps^4*mt^2 + 1244160*CF*eps^4*mt^2 + 
    51840*CA*mt^3 + 103680*CF*mt^3 - 241920*CA*eps*mt^3 + 51840*CF*eps*mt^3 - 
    286560*CA*eps^2*mt^3 + 298080*CF*eps^2*mt^3 - 415680*CA*eps^3*mt^3 + 
    414720*CF*eps^3*mt^3 - 830080*CA*eps^4*mt^3 + 829440*CF*eps^4*mt^3 + 
    12960*CA*mt^4 + 25920*CF*mt^4 - 60480*CA*eps*mt^4 + 12960*CF*eps*mt^4 - 
    74880*CA*eps^2*mt^4 + 77760*CF*eps^2*mt^4 - 110400*CA*eps^3*mt^4 + 
    103680*CF*eps^3*mt^4 - 220480*CA*eps^4*mt^4 + 207360*CF*eps^4*mt^4 + 
    38880*CA*mu + 77760*CF*mu - 155520*CA*eps*mu + 90720*CF*eps*mu - 
    280800*CA*eps^2*mu + 272160*CF*eps^2*mu - 472320*CA*eps^3*mu + 
    518400*CF*eps^3*mu - 893760*CA*eps^4*mu + 1036800*CF*eps^4*mu + 
    129600*CA*mt*mu + 259200*CF*mt*mu - 527040*CA*eps*mt*mu + 
    285120*CF*eps*mt*mu - 917280*CA*eps^2*mt*mu + 894240*CF*eps^2*mt*mu - 
    1579200*CA*eps^3*mt*mu + 1658880*CF*eps^3*mt*mu - 
    3057280*CA*eps^4*mt*mu + 3317760*CF*eps^4*mt*mu + 155520*CA*mt^2*mu + 
    311040*CF*mt^2*mu - 648000*CA*eps*mt^2*mu + 311040*CF*eps*mt^2*mu - 
    1067040*CA*eps^2*mt^2*mu + 1049760*CF*eps^2*mt^2*mu - 
    1851840*CA*eps^3*mt^2*mu + 1866240*CF*eps^3*mt^2*mu - 
    3653760*CA*eps^4*mt^2*mu + 3732480*CF*eps^4*mt^2*mu + 77760*CA*mt^3*mu + 
    155520*CF*mt^3*mu - 336960*CA*eps*mt^3*mu + 129600*CF*eps*mt^3*mu - 
    505440*CA*eps^2*mt^3*mu + 505440*CF*eps^2*mt^3*mu - 
    855360*CA*eps^3*mt^3*mu + 829440*CF*eps^3*mt^3*mu - 
    1710720*CA*eps^4*mt^3*mu + 1658880*CF*eps^4*mt^3*mu + 12960*CA*mt^4*mu + 
    25920*CF*mt^4*mu - 60480*CA*eps*mt^4*mu + 12960*CF*eps*mt^4*mu - 
    74880*CA*eps^2*mt^4*mu + 77760*CF*eps^2*mt^4*mu - 
    110400*CA*eps^3*mt^4*mu + 103680*CF*eps^3*mt^4*mu - 
    220480*CA*eps^4*mt^4*mu + 207360*CF*eps^4*mt^4*mu + 51840*CA*mu^2 + 
    103680*CF*mu^2 - 190080*CA*eps*mu^2 + 155520*CF*eps*mu^2 - 
    437760*CA*eps^2*mu^2 + 414720*CF*eps^2*mu^2 - 775680*CA*eps^3*mu^2 + 
    829440*CF*eps^3*mu^2 - 1450240*CA*eps^4*mu^2 + 1658880*CF*eps^4*mu^2 + 
    129600*CA*mt*mu^2 + 259200*CF*mt*mu^2 - 475200*CA*eps*mt*mu^2 + 
    388800*CF*eps*mt*mu^2 - 1094400*CA*eps^2*mt*mu^2 + 
    1036800*CF*eps^2*mt*mu^2 - 2042880*CA*eps^3*mt*mu^2 + 
    2073600*CF*eps^3*mt*mu^2 - 3936640*CA*eps^4*mt*mu^2 + 
    4147200*CF*eps^4*mt*mu^2 + 103680*CA*mt^2*mu^2 + 207360*CF*mt^2*mu^2 - 
    380160*CA*eps*mt^2*mu^2 + 311040*CF*eps*mt^2*mu^2 - 
    875520*CA*eps^2*mt^2*mu^2 + 829440*CF*eps^2*mt^2*mu^2 - 
    1706880*CA*eps^3*mt^2*mu^2 + 1658880*CF*eps^3*mt^2*mu^2 - 
    3367040*CA*eps^4*mt^2*mu^2 + 3317760*CF*eps^4*mt^2*mu^2 + 
    25920*CA*mt^3*mu^2 + 51840*CF*mt^3*mu^2 - 95040*CA*eps*mt^3*mu^2 + 
    77760*CF*eps*mt^3*mu^2 - 218880*CA*eps^2*mt^3*mu^2 + 
    207360*CF*eps^2*mt^3*mu^2 - 439680*CA*eps^3*mt^3*mu^2 + 
    414720*CF*eps^3*mt^3*mu^2 - 880640*CA*eps^4*mt^3*mu^2 + 
    829440*CF*eps^4*mt^3*mu^2 + 25920*CA*mu^3 + 51840*CF*mu^3 - 
    95040*CA*eps*mu^3 + 77760*CF*eps*mu^3 - 218880*CA*eps^2*mu^3 + 
    207360*CF*eps^2*mu^3 - 387840*CA*eps^3*mu^3 + 414720*CF*eps^3*mu^3 - 
    725120*CA*eps^4*mu^3 + 829440*CF*eps^4*mu^3 + 51840*CA*mt*mu^3 + 
    103680*CF*mt*mu^3 - 190080*CA*eps*mt*mu^3 + 155520*CF*eps*mt*mu^3 - 
    437760*CA*eps^2*mt*mu^3 + 414720*CF*eps^2*mt*mu^3 - 
    827520*CA*eps^3*mt*mu^3 + 829440*CF*eps^3*mt*mu^3 - 
    1605760*CA*eps^4*mt*mu^3 + 1658880*CF*eps^4*mt*mu^3 + 
    25920*CA*mt^2*mu^3 + 51840*CF*mt^2*mu^3 - 95040*CA*eps*mt^2*mu^3 + 
    77760*CF*eps*mt^2*mu^3 - 218880*CA*eps^2*mt^2*mu^3 + 
    207360*CF*eps^2*mt^2*mu^3 - 439680*CA*eps^3*mt^2*mu^3 + 
    414720*CF*eps^3*mt^2*mu^3 - 880640*CA*eps^4*mt^2*mu^3 + 
    829440*CF*eps^4*mt^2*mu^3 + (12960*I)*CA*eps*Pi - (12960*I)*CA*eps^2*Pi + 
    (25920*I)*CA*eps^4*Pi + (51840*I)*CA*eps*mt*Pi - 
    (51840*I)*CA*eps^2*mt*Pi - (38880*I)*CA*eps^3*mt*Pi - 
    (12960*I)*CF*eps^3*mt*Pi + (12960*I)*CA*eps^4*mt*Pi - 
    (12960*I)*CF*eps^4*mt*Pi + (77760*I)*CA*eps*mt^2*Pi - 
    (77760*I)*CA*eps^2*mt^2*Pi - (90720*I)*CA*eps^3*mt^2*Pi - 
    (38880*I)*CF*eps^3*mt^2*Pi - (64800*I)*CA*eps^4*mt^2*Pi - 
    (38880*I)*CF*eps^4*mt^2*Pi + (51840*I)*CA*eps*mt^3*Pi - 
    (51840*I)*CA*eps^2*mt^3*Pi - (64800*I)*CA*eps^3*mt^3*Pi - 
    (38880*I)*CF*eps^3*mt^3*Pi - (64800*I)*CA*eps^4*mt^3*Pi - 
    (38880*I)*CF*eps^4*mt^3*Pi + (12960*I)*CA*eps*mt^4*Pi - 
    (12960*I)*CA*eps^2*mt^4*Pi - (12960*I)*CA*eps^3*mt^4*Pi - 
    (12960*I)*CF*eps^3*mt^4*Pi - (12960*I)*CA*eps^4*mt^4*Pi - 
    (12960*I)*CF*eps^4*mt^4*Pi + (38880*I)*CA*eps*mu*Pi - 
    (12960*I)*CA*eps^2*mu*Pi + (77760*I)*CA*eps^4*mu*Pi + 
    (129600*I)*CA*eps*mt*mu*Pi - (51840*I)*CA*eps^2*mt*mu*Pi - 
    (103680*I)*CA*eps^3*mt*mu*Pi - (64800*I)*CA*eps^4*mt*mu*Pi - 
    (12960*I)*CF*eps^4*mt*mu*Pi + (155520*I)*CA*eps*mt^2*mu*Pi - 
    (77760*I)*CA*eps^2*mt^2*mu*Pi - (168480*I)*CA*eps^3*mt^2*mu*Pi + 
    (12960*I)*CF*eps^3*mt^2*mu*Pi - (220320*I)*CA*eps^4*mt^2*mu*Pi - 
    (12960*I)*CF*eps^4*mt^2*mu*Pi + (77760*I)*CA*eps*mt^3*mu*Pi - 
    (51840*I)*CA*eps^2*mt^3*mu*Pi - (77760*I)*CA*eps^3*mt^3*mu*Pi + 
    (25920*I)*CF*eps^3*mt^3*mu*Pi - (90720*I)*CA*eps^4*mt^3*mu*Pi + 
    (12960*I)*CF*eps^4*mt^3*mu*Pi + (12960*I)*CA*eps*mt^4*mu*Pi - 
    (12960*I)*CA*eps^2*mt^4*mu*Pi - (12960*I)*CA*eps^3*mt^4*mu*Pi + 
    (12960*I)*CF*eps^3*mt^4*mu*Pi - (12960*I)*CA*eps^4*mt^4*mu*Pi + 
    (12960*I)*CF*eps^4*mt^4*mu*Pi + (51840*I)*CA*eps*mu^2*Pi + 
    (103680*I)*CA*eps^4*mu^2*Pi + (129600*I)*CA*eps*mt*mu^2*Pi - 
    (116640*I)*CA*eps^3*mt*mu^2*Pi + (12960*I)*CF*eps^3*mt*mu^2*Pi - 
    (181440*I)*CA*eps^4*mt*mu^2*Pi + (25920*I)*CF*eps^4*mt*mu^2*Pi + 
    (103680*I)*CA*eps*mt^2*mu^2*Pi - (77760*I)*CA*eps^3*mt^2*mu^2*Pi + 
    (25920*I)*CF*eps^3*mt^2*mu^2*Pi - (155520*I)*CA*eps^4*mt^2*mu^2*Pi + 
    (51840*I)*CF*eps^4*mt^2*mu^2*Pi + (25920*I)*CA*eps*mt^3*mu^2*Pi - 
    (12960*I)*CA*eps^3*mt^3*mu^2*Pi + (12960*I)*CF*eps^3*mt^3*mu^2*Pi - 
    (25920*I)*CA*eps^4*mt^3*mu^2*Pi + (25920*I)*CF*eps^4*mt^3*mu^2*Pi + 
    (25920*I)*CA*eps*mu^3*Pi + (51840*I)*CA*eps^4*mu^3*Pi + 
    (51840*I)*CA*eps*mt*mu^3*Pi - (51840*I)*CA*eps^3*mt*mu^3*Pi - 
    (103680*I)*CA*eps^4*mt*mu^3*Pi + (25920*I)*CA*eps*mt^2*mu^3*Pi - 
    18360*CA*eps^2*Pi^2 - 2160*CF*eps^2*Pi^2 + 22320*CA*eps^3*Pi^2 - 
    1080*CF*eps^3*Pi^2 + 5160*CA*eps^4*Pi^2 - 5400*CF*eps^4*Pi^2 - 
    73440*CA*eps^2*mt*Pi^2 - 8640*CF*eps^2*mt*Pi^2 + 
    100080*CA*eps^3*mt*Pi^2 - 4320*CF*eps^3*mt*Pi^2 + 
    41160*CA*eps^4*mt*Pi^2 - 16200*CF*eps^4*mt*Pi^2 - 
    110160*CA*eps^2*mt^2*Pi^2 - 12960*CF*eps^2*mt^2*Pi^2 + 
    155520*CA*eps^3*mt^2*Pi^2 - 6480*CF*eps^3*mt^2*Pi^2 + 
    79560*CA*eps^4*mt^2*Pi^2 - 16200*CF*eps^4*mt^2*Pi^2 - 
    73440*CA*eps^2*mt^3*Pi^2 - 8640*CF*eps^2*mt^3*Pi^2 + 
    100080*CA*eps^3*mt^3*Pi^2 - 4320*CF*eps^3*mt^3*Pi^2 + 
    56280*CA*eps^4*mt^3*Pi^2 - 5400*CF*eps^4*mt^3*Pi^2 - 
    18360*CA*eps^2*mt^4*Pi^2 - 2160*CF*eps^2*mt^4*Pi^2 + 
    22320*CA*eps^3*mt^4*Pi^2 - 1080*CF*eps^3*mt^4*Pi^2 + 
    12720*CA*eps^4*mt^4*Pi^2 - 55080*CA*eps^2*mu*Pi^2 - 
    6480*CF*eps^2*mu*Pi^2 + 30240*CA*eps^3*mu*Pi^2 - 7560*CF*eps^3*mu*Pi^2 + 
    23400*CA*eps^4*mu*Pi^2 - 22680*CF*eps^4*mu*Pi^2 - 
    183600*CA*eps^2*mt*mu*Pi^2 - 21600*CF*eps^2*mt*mu*Pi^2 + 
    123840*CA*eps^3*mt*mu*Pi^2 - 23760*CF*eps^3*mt*mu*Pi^2 + 
    128280*CA*eps^4*mt*mu*Pi^2 - 74520*CF*eps^4*mt*mu*Pi^2 - 
    220320*CA*eps^2*mt^2*mu*Pi^2 - 25920*CF*eps^2*mt^2*mu*Pi^2 + 
    179280*CA*eps^3*mt^2*mu*Pi^2 - 25920*CF*eps^3*mt^2*mu*Pi^2 + 
    173160*CA*eps^4*mt^2*mu*Pi^2 - 93960*CF*eps^4*mt^2*mu*Pi^2 - 
    110160*CA*eps^2*mt^3*mu*Pi^2 - 12960*CF*eps^2*mt^3*mu*Pi^2 + 
    108000*CA*eps^3*mt^3*mu*Pi^2 - 10800*CF*eps^3*mt^3*mu*Pi^2 + 
    81000*CA*eps^4*mt^3*mu*Pi^2 - 55080*CF*eps^4*mt^3*mu*Pi^2 - 
    18360*CA*eps^2*mt^4*mu*Pi^2 - 2160*CF*eps^2*mt^4*mu*Pi^2 + 
    22320*CA*eps^3*mt^4*mu*Pi^2 - 1080*CF*eps^3*mt^4*mu*Pi^2 + 
    12720*CA*eps^4*mt^4*mu*Pi^2 - 12960*CF*eps^4*mt^4*mu*Pi^2 - 
    73440*CA*eps^2*mu^2*Pi^2 - 8640*CF*eps^2*mu^2*Pi^2 + 
    15840*CA*eps^3*mu^2*Pi^2 - 12960*CF*eps^3*mu^2*Pi^2 + 
    36480*CA*eps^4*mu^2*Pi^2 - 34560*CF*eps^4*mu^2*Pi^2 - 
    183600*CA*eps^2*mt*mu^2*Pi^2 - 21600*CF*eps^2*mt*mu^2*Pi^2 + 
    39600*CA*eps^3*mt*mu^2*Pi^2 - 32400*CF*eps^3*mt*mu^2*Pi^2 + 
    149520*CA*eps^4*mt*mu^2*Pi^2 - 92880*CF*eps^4*mt*mu^2*Pi^2 - 
    146880*CA*eps^2*mt^2*mu^2*Pi^2 - 17280*CF*eps^2*mt^2*mu^2*Pi^2 + 
    31680*CA*eps^3*mt^2*mu^2*Pi^2 - 25920*CF*eps^3*mt^2*mu^2*Pi^2 + 
    111840*CA*eps^4*mt^2*mu^2*Pi^2 - 82080*CF*eps^4*mt^2*mu^2*Pi^2 - 
    36720*CA*eps^2*mt^3*mu^2*Pi^2 - 4320*CF*eps^2*mt^3*mu^2*Pi^2 + 
    7920*CA*eps^3*mt^3*mu^2*Pi^2 - 6480*CF*eps^3*mt^3*mu^2*Pi^2 + 
    24720*CA*eps^4*mt^3*mu^2*Pi^2 - 23760*CF*eps^4*mt^3*mu^2*Pi^2 - 
    36720*CA*eps^2*mu^3*Pi^2 - 4320*CF*eps^2*mu^3*Pi^2 + 
    7920*CA*eps^3*mu^3*Pi^2 - 6480*CF*eps^3*mu^3*Pi^2 + 
    18240*CA*eps^4*mu^3*Pi^2 - 17280*CF*eps^4*mu^3*Pi^2 - 
    73440*CA*eps^2*mt*mu^3*Pi^2 - 8640*CF*eps^2*mt*mu^3*Pi^2 + 
    15840*CA*eps^3*mt*mu^3*Pi^2 - 12960*CF*eps^3*mt*mu^3*Pi^2 + 
    62400*CA*eps^4*mt*mu^3*Pi^2 - 34560*CF*eps^4*mt*mu^3*Pi^2 - 
    36720*CA*eps^2*mt^2*mu^3*Pi^2 - 4320*CF*eps^2*mt^2*mu^3*Pi^2 + 
    7920*CA*eps^3*mt^2*mu^3*Pi^2 - 6480*CF*eps^3*mt^2*mu^3*Pi^2 + 
    18240*CA*eps^4*mt^2*mu^3*Pi^2 - 17280*CF*eps^4*mt^2*mu^3*Pi^2 - 
    (5400*I)*CA*eps^3*Pi^3 + (5400*I)*CA*eps^4*Pi^3 - 
    (21600*I)*CA*eps^3*mt*Pi^3 + (23760*I)*CA*eps^4*mt*Pi^3 - 
    (32400*I)*CA*eps^3*mt^2*Pi^3 + (36720*I)*CA*eps^4*mt^2*Pi^3 - 
    (21600*I)*CA*eps^3*mt^3*Pi^3 + (23760*I)*CA*eps^4*mt^3*Pi^3 - 
    (5400*I)*CA*eps^3*mt^4*Pi^3 + (5400*I)*CA*eps^4*mt^4*Pi^3 - 
    (16200*I)*CA*eps^3*mu*Pi^3 + (5400*I)*CA*eps^4*mu*Pi^3 - 
    (54000*I)*CA*eps^3*mt*mu*Pi^3 + (23760*I)*CA*eps^4*mt*mu*Pi^3 - 
    (64800*I)*CA*eps^3*mt^2*mu*Pi^3 + (36720*I)*CA*eps^4*mt^2*mu*Pi^3 - 
    (32400*I)*CA*eps^3*mt^3*mu*Pi^3 + (23760*I)*CA*eps^4*mt^3*mu*Pi^3 - 
    (5400*I)*CA*eps^3*mt^4*mu*Pi^3 + (5400*I)*CA*eps^4*mt^4*mu*Pi^3 - 
    (21600*I)*CA*eps^3*mu^2*Pi^3 - (54000*I)*CA*eps^3*mt*mu^2*Pi^3 - 
    (43200*I)*CA*eps^3*mt^2*mu^2*Pi^3 - (10800*I)*CA*eps^3*mt^3*mu^2*Pi^3 - 
    (10800*I)*CA*eps^3*mu^3*Pi^3 - (21600*I)*CA*eps^3*mt*mu^3*Pi^3 - 
    (10800*I)*CA*eps^3*mt^2*mu^3*Pi^3 + 1809*CA*eps^4*Pi^4 - 
    846*CF*eps^4*Pi^4 + 7236*CA*eps^4*mt*Pi^4 - 3384*CF*eps^4*mt*Pi^4 + 
    10854*CA*eps^4*mt^2*Pi^4 - 5076*CF*eps^4*mt^2*Pi^4 + 
    7236*CA*eps^4*mt^3*Pi^4 - 3384*CF*eps^4*mt^3*Pi^4 + 
    1809*CA*eps^4*mt^4*Pi^4 - 846*CF*eps^4*mt^4*Pi^4 + 
    5427*CA*eps^4*mu*Pi^4 - 2538*CF*eps^4*mu*Pi^4 + 
    18090*CA*eps^4*mt*mu*Pi^4 - 8460*CF*eps^4*mt*mu*Pi^4 + 
    21708*CA*eps^4*mt^2*mu*Pi^4 - 10152*CF*eps^4*mt^2*mu*Pi^4 + 
    10854*CA*eps^4*mt^3*mu*Pi^4 - 5076*CF*eps^4*mt^3*mu*Pi^4 + 
    1809*CA*eps^4*mt^4*mu*Pi^4 - 846*CF*eps^4*mt^4*mu*Pi^4 + 
    7236*CA*eps^4*mu^2*Pi^4 - 3384*CF*eps^4*mu^2*Pi^4 + 
    18090*CA*eps^4*mt*mu^2*Pi^4 - 8460*CF*eps^4*mt*mu^2*Pi^4 + 
    14472*CA*eps^4*mt^2*mu^2*Pi^4 - 6768*CF*eps^4*mt^2*mu^2*Pi^4 + 
    3618*CA*eps^4*mt^3*mu^2*Pi^4 - 1692*CF*eps^4*mt^3*mu^2*Pi^4 + 
    3618*CA*eps^4*mu^3*Pi^4 - 1692*CF*eps^4*mu^3*Pi^4 + 
    7236*CA*eps^4*mt*mu^3*Pi^4 - 3384*CF*eps^4*mt*mu^3*Pi^4 + 
    3618*CA*eps^4*mt^2*mu^3*Pi^4 - 1692*CF*eps^4*mt^2*mu^3*Pi^4 - 
    30240*CA*eps^3*Zeta[3] - 60480*CF*eps^3*Zeta[3] + 
    141120*CA*eps^4*Zeta[3] - 30240*CF*eps^4*Zeta[3] - 
    120960*CA*eps^3*mt*Zeta[3] - 241920*CF*eps^3*mt*Zeta[3] + 
    564480*CA*eps^4*mt*Zeta[3] - 120960*CF*eps^4*mt*Zeta[3] - 
    181440*CA*eps^3*mt^2*Zeta[3] - 362880*CF*eps^3*mt^2*Zeta[3] + 
    846720*CA*eps^4*mt^2*Zeta[3] - 181440*CF*eps^4*mt^2*Zeta[3] - 
    120960*CA*eps^3*mt^3*Zeta[3] - 241920*CF*eps^3*mt^3*Zeta[3] + 
    564480*CA*eps^4*mt^3*Zeta[3] - 120960*CF*eps^4*mt^3*Zeta[3] - 
    30240*CA*eps^3*mt^4*Zeta[3] - 60480*CF*eps^3*mt^4*Zeta[3] + 
    141120*CA*eps^4*mt^4*Zeta[3] - 30240*CF*eps^4*mt^4*Zeta[3] - 
    90720*CA*eps^3*mu*Zeta[3] - 181440*CF*eps^3*mu*Zeta[3] + 
    362880*CA*eps^4*mu*Zeta[3] - 211680*CF*eps^4*mu*Zeta[3] - 
    302400*CA*eps^3*mt*mu*Zeta[3] - 604800*CF*eps^3*mt*mu*Zeta[3] + 
    1229760*CA*eps^4*mt*mu*Zeta[3] - 665280*CF*eps^4*mt*mu*Zeta[3] - 
    362880*CA*eps^3*mt^2*mu*Zeta[3] - 725760*CF*eps^3*mt^2*mu*Zeta[3] + 
    1512000*CA*eps^4*mt^2*mu*Zeta[3] - 725760*CF*eps^4*mt^2*mu*Zeta[3] - 
    181440*CA*eps^3*mt^3*mu*Zeta[3] - 362880*CF*eps^3*mt^3*mu*Zeta[3] + 
    786240*CA*eps^4*mt^3*mu*Zeta[3] - 302400*CF*eps^4*mt^3*mu*Zeta[3] - 
    30240*CA*eps^3*mt^4*mu*Zeta[3] - 60480*CF*eps^3*mt^4*mu*Zeta[3] + 
    141120*CA*eps^4*mt^4*mu*Zeta[3] - 30240*CF*eps^4*mt^4*mu*Zeta[3] - 
    120960*CA*eps^3*mu^2*Zeta[3] - 241920*CF*eps^3*mu^2*Zeta[3] + 
    443520*CA*eps^4*mu^2*Zeta[3] - 362880*CF*eps^4*mu^2*Zeta[3] - 
    302400*CA*eps^3*mt*mu^2*Zeta[3] - 604800*CF*eps^3*mt*mu^2*Zeta[3] + 
    1108800*CA*eps^4*mt*mu^2*Zeta[3] - 907200*CF*eps^4*mt*mu^2*Zeta[3] - 
    241920*CA*eps^3*mt^2*mu^2*Zeta[3] - 483840*CF*eps^3*mt^2*mu^2*Zeta[3] + 
    887040*CA*eps^4*mt^2*mu^2*Zeta[3] - 725760*CF*eps^4*mt^2*mu^2*Zeta[3] - 
    60480*CA*eps^3*mt^3*mu^2*Zeta[3] - 120960*CF*eps^3*mt^3*mu^2*Zeta[3] + 
    221760*CA*eps^4*mt^3*mu^2*Zeta[3] - 181440*CF*eps^4*mt^3*mu^2*Zeta[3] - 
    60480*CA*eps^3*mu^3*Zeta[3] - 120960*CF*eps^3*mu^3*Zeta[3] + 
    221760*CA*eps^4*mu^3*Zeta[3] - 181440*CF*eps^4*mu^3*Zeta[3] - 
    120960*CA*eps^3*mt*mu^3*Zeta[3] - 241920*CF*eps^3*mt*mu^3*Zeta[3] + 
    443520*CA*eps^4*mt*mu^3*Zeta[3] - 362880*CF*eps^4*mt*mu^3*Zeta[3] - 
    60480*CA*eps^3*mt^2*mu^3*Zeta[3] - 120960*CF*eps^3*mt^2*mu^3*Zeta[3] + 
    221760*CA*eps^4*mt^2*mu^3*Zeta[3] - 181440*CF*eps^4*mt^2*mu^3*Zeta[3] - 
    (30240*I)*CA*eps^4*Pi*Zeta[3] - (120960*I)*CA*eps^4*mt*Pi*Zeta[3] - 
    (181440*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (120960*I)*CA*eps^4*mt^3*Pi*
     Zeta[3] - (30240*I)*CA*eps^4*mt^4*Pi*Zeta[3] - 
    (90720*I)*CA*eps^4*mu*Pi*Zeta[3] - (302400*I)*CA*eps^4*mt*mu*Pi*Zeta[3] - 
    (362880*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] - (181440*I)*CA*eps^4*mt^3*mu*Pi*
     Zeta[3] - (30240*I)*CA*eps^4*mt^4*mu*Pi*Zeta[3] - 
    (120960*I)*CA*eps^4*mu^2*Pi*Zeta[3] - (302400*I)*CA*eps^4*mt*mu^2*Pi*
     Zeta[3] - (241920*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] - 
    (60480*I)*CA*eps^4*mt^3*mu^2*Pi*Zeta[3] - (60480*I)*CA*eps^4*mu^3*Pi*
     Zeta[3] - (120960*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] - 
    (60480*I)*CA*eps^4*mt^2*mu^3*Pi*Zeta[3]))/(103680*mt*(1 + mt)^2*
   (1 + mu)) + G[-1, 0, 0, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
       12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
       2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
       2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2])/mt + 
   (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2*Log[q2]^2)/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
    (12*mt) - (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
      12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - eps^2*Pi^2 + eps^3*Pi^2 - 
      2*eps^2*mt*Pi^2 + 3*eps^3*mt*Pi^2 - eps^2*mt^2*Pi^2 + eps^3*mt^2*Pi^2 - 
      2*eps^2*mu*Pi^2 - 2*eps^2*mt*mu*Pi^2 - 2*eps^2*mu^2*Pi^2 - 
      28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 
      56*eps^3*mu*Zeta[3] - 56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/
    (24*mt)) + G[0, -1, 0, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
       12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
       2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
       2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2])/mt + 
   (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2*Log[q2]^2)/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
    (12*mt) - (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
      12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - eps^2*Pi^2 + eps^3*Pi^2 - 
      2*eps^2*mt*Pi^2 + 3*eps^3*mt*Pi^2 - eps^2*mt^2*Pi^2 + eps^3*mt^2*Pi^2 - 
      2*eps^2*mu*Pi^2 - 2*eps^2*mt*mu*Pi^2 - 2*eps^2*mu^2*Pi^2 - 
      28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 
      56*eps^3*mu*Zeta[3] - 56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/
    (24*mt)) + G[0, -1 - mu, 0, mt]*
  (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
       8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
       (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
       (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
       (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
       2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2])/
     mt + (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 
      2*mu + 2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 
      12*mt^2 - 12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 + (12*I)*eps*Pi - 
      (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
      (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 3*eps^2*Pi^2 - 
      3*eps^3*Pi^2 + 6*eps^2*mt*Pi^2 - 9*eps^3*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 - 
      3*eps^3*mt^2*Pi^2 + 6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 
      6*eps^2*mu^2*Pi^2 - I*eps^3*Pi^3 - (2*I)*eps^3*mt*Pi^3 - 
      I*eps^3*mt^2*Pi^3 - (2*I)*eps^3*mu*Pi^3 - (2*I)*eps^3*mt*mu*Pi^3 - 
      (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 
      28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 56*eps^3*mt*mu*Zeta[3] - 
      56*eps^3*mu^2*Zeta[3]))/(48*mt)) + G[-1 - mu, 0, 0, mt]*
  (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
       8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
       (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
       (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
       (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
       2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2])/
     mt + (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 
      2*mu + 2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 
      12*mt^2 - 12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 + (12*I)*eps*Pi - 
      (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
      (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 3*eps^2*Pi^2 - 
      3*eps^3*Pi^2 + 6*eps^2*mt*Pi^2 - 9*eps^3*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 - 
      3*eps^3*mt^2*Pi^2 + 6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 
      6*eps^2*mu^2*Pi^2 - I*eps^3*Pi^3 - (2*I)*eps^3*mt*Pi^3 - 
      I*eps^3*mt^2*Pi^3 - (2*I)*eps^3*mu*Pi^3 - (2*I)*eps^3*mt*mu*Pi^3 - 
      (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 
      28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 56*eps^3*mt*mu*Zeta[3] - 
      56*eps^3*mu^2*Zeta[3]))/(48*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
  ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
      24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - (12*I)*eps^2*Pi + 
      (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + (12*I)*eps*mt^2*Pi - 
      (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + (24*I)*eps*mt*mu*Pi + 
      (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 10*eps^2*mt*Pi^2 + 
      5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 10*eps^2*mt*mu*Pi^2 + 
      10*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 
      12*mt^2 - 12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - (12*I)*eps*Pi + 
      (12*I)*eps^2*Pi - (24*I)*eps*mt*Pi + (36*I)*eps^2*mt*Pi - 
      (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (24*I)*eps*mu*Pi - 
      (24*I)*eps*mt*mu*Pi - (24*I)*eps*mu^2*Pi - 5*eps^2*Pi^2 + 
      5*eps^3*Pi^2 - 10*eps^2*mt*Pi^2 + 15*eps^3*mt*Pi^2 - 
      5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 - 10*eps^2*mu*Pi^2 - 
      10*eps^2*mt*mu*Pi^2 - 10*eps^2*mu^2*Pi^2 + I*eps^3*Pi^3 + 
      (2*I)*eps^3*mt*Pi^3 + I*eps^3*mt^2*Pi^3 + (2*I)*eps^3*mu*Pi^3 + 
      (2*I)*eps^3*mt*mu*Pi^3 + (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
      56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
      56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[0, -1, mt]*((CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, mu])/mt + 
   (CA^2*CF*eps^2*Pi*(4*I - (4*I)*eps + (8*I)*mt - (12*I)*eps*mt + 
      (4*I)*mt^2 - (4*I)*eps*mt^2 + (8*I)*mu + (8*I)*mt*mu + (8*I)*mu^2 - 
      2*eps*Pi + 2*eps^2*Pi - 4*eps*mt*Pi + 6*eps^2*mt*Pi - 2*eps*mt^2*Pi + 
      2*eps^2*mt^2*Pi - 4*eps*mu*Pi - 4*eps*mt*mu*Pi - 4*eps*mu^2*Pi - 
      I*eps^2*Pi^2 - (2*I)*eps^2*mt*Pi^2 - I*eps^2*mt^2*Pi^2 - 
      (2*I)*eps^2*mu*Pi^2 - (2*I)*eps^2*mt*mu*Pi^2 - (2*I)*eps^2*mu^2*Pi^2)*
     q2*Log[q2])/(8*mt) + (CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + 
      (6*I)*eps*mt - (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - 
      (4*I)*mu^2 + eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 
      2*eps*mt*mu*Pi + 2*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
   ((I/12)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2]^3)/mt - (CA^2*CF*eps*Pi*q2*(12*I - (12*I)*eps + (24*I)*mt - 
      (36*I)*eps*mt + (12*I)*mt^2 - (12*I)*eps*mt^2 + (24*I)*mu + 
      (24*I)*mt*mu + (24*I)*mu^2 - 6*eps*Pi + 6*eps^2*Pi - 12*eps*mt*Pi + 
      18*eps^2*mt*Pi - 6*eps*mt^2*Pi + 6*eps^2*mt^2*Pi - 12*eps*mu*Pi - 
      12*eps*mt*mu*Pi - 12*eps*mu^2*Pi - (3*I)*eps^2*Pi^2 + 
      (3*I)*eps^3*Pi^2 - (6*I)*eps^2*mt*Pi^2 + (9*I)*eps^3*mt*Pi^2 - 
      (3*I)*eps^2*mt^2*Pi^2 + (3*I)*eps^3*mt^2*Pi^2 - (6*I)*eps^2*mu*Pi^2 - 
      (6*I)*eps^2*mt*mu*Pi^2 - (6*I)*eps^2*mu^2*Pi^2 + eps^3*Pi^3 + 
      2*eps^3*mt*Pi^3 + eps^3*mt^2*Pi^3 + 2*eps^3*mu*Pi^3 + 
      2*eps^3*mt*mu*Pi^3 + 2*eps^3*mu^2*Pi^3 - (28*I)*eps^3*Zeta[3] - 
      (56*I)*eps^3*mt*Zeta[3] - (28*I)*eps^3*mt^2*Zeta[3] - 
      (56*I)*eps^3*mu*Zeta[3] - (56*I)*eps^3*mt*mu*Zeta[3] - 
      (56*I)*eps^3*mu^2*Zeta[3]))/(24*mt)) + 
 G[-1, 0, mt]*((CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, mu])/mt - 
   (CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
      24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + 
      eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 
      2*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(48*mt) + 
   (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
      2*mt*mu - 2*mu^2)*q2*Log[q2]^3)/(12*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/
    (48*mt) - (CA^2*CF*eps*q2*Log[q2]*(12 - 12*eps + 24*mt - 36*eps*mt + 
      12*mt^2 - 12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - eps^2*Pi^2 + 
      eps^3*Pi^2 - 2*eps^2*mt*Pi^2 + 3*eps^3*mt*Pi^2 - eps^2*mt^2*Pi^2 + 
      eps^3*mt^2*Pi^2 - 2*eps^2*mu*Pi^2 - 2*eps^2*mt*mu*Pi^2 - 
      2*eps^2*mu^2*Pi^2 - 28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 
      28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 56*eps^3*mt*mu*Zeta[3] - 
      56*eps^3*mu^2*Zeta[3]))/(24*mt) - 
   (CA^2*CF*q2*(-1440 + 1440*eps - 2880*mt + 4320*eps*mt - 1440*mt^2 + 
      1440*eps*mt^2 - 2880*mu - 2880*mt*mu - 2880*mu^2 + 120*eps^2*Pi^2 - 
      120*eps^3*Pi^2 + 240*eps^2*mt*Pi^2 - 360*eps^3*mt*Pi^2 + 
      120*eps^2*mt^2*Pi^2 - 120*eps^3*mt^2*Pi^2 + 240*eps^2*mu*Pi^2 + 
      240*eps^2*mt*mu*Pi^2 + 240*eps^2*mu^2*Pi^2 + 47*eps^4*Pi^4 + 
      94*eps^4*mt*Pi^4 + 47*eps^4*mt^2*Pi^4 + 94*eps^4*mu*Pi^4 + 
      94*eps^4*mt*mu*Pi^4 + 94*eps^4*mu^2*Pi^4 + 3360*eps^3*Zeta[3] - 
      3360*eps^4*Zeta[3] + 6720*eps^3*mt*Zeta[3] - 10080*eps^4*mt*Zeta[3] + 
      3360*eps^3*mt^2*Zeta[3] - 3360*eps^4*mt^2*Zeta[3] + 
      6720*eps^3*mu*Zeta[3] + 6720*eps^3*mt*mu*Zeta[3] + 
      6720*eps^3*mu^2*Zeta[3]))/(2880*mt)) + G[0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 12*CA*mt^2 + 
      12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 + 
      (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + 
      (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
      (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + 
      (24*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*Pi + 
      (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 
      12*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 24*CF*eps^2*mt*Pi^2 + 
      5*CA*eps^2*mt^2*Pi^2 + 12*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 
      24*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 + 24*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 + 24*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
    (24*mt) + (CA*CF*eps*q2*(12*CA - 12*CA*eps + 24*CA*mt - 36*CA*eps*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CA*mu + 24*CA*mt*mu + 24*CA*mu^2 - 
      (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
      (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi - 
      (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
      (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi - 5*CA*eps^2*Pi^2 - 12*CF*eps^2*Pi^2 + 
      5*CA*eps^3*Pi^2 + 12*CF*eps^3*Pi^2 - 10*CA*eps^2*mt*Pi^2 - 
      24*CF*eps^2*mt*Pi^2 + 21*CA*eps^3*mt*Pi^2 + 24*CF*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 - 12*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 + 
      12*CF*eps^3*mt^2*Pi^2 - 10*CA*eps^2*mu*Pi^2 - 24*CF*eps^2*mu*Pi^2 - 
      10*CA*eps^2*mt*mu*Pi^2 - 24*CF*eps^2*mt*mu*Pi^2 - 
      10*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2 + I*CA*eps^3*Pi^3 - 
      (6*I)*CF*eps^3*Pi^3 + (2*I)*CA*eps^3*mt*Pi^3 - 
      (12*I)*CF*eps^3*mt*Pi^3 + I*CA*eps^3*mt^2*Pi^3 - 
      (6*I)*CF*eps^3*mt^2*Pi^3 + (2*I)*CA*eps^3*mu*Pi^3 - 
      (12*I)*CF*eps^3*mu*Pi^3 + (2*I)*CA*eps^3*mt*mu*Pi^3 - 
      (12*I)*CF*eps^3*mt*mu*Pi^3 + (2*I)*CA*eps^3*mu^2*Pi^3 - 
      (12*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*Zeta[3] - 
      56*CA*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] - 
      56*CA*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3]))/(48*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 12*CA*mt^2 + 
      12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 + 
      (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + 
      (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
      (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + 
      (24*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*Pi + 
      (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 
      12*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 24*CF*eps^2*mt*Pi^2 + 
      5*CA*eps^2*mt^2*Pi^2 + 12*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 
      24*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 + 24*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 + 24*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
    (24*mt) + (CA*CF*eps*q2*(12*CA - 12*CA*eps + 24*CA*mt - 36*CA*eps*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CA*mu + 24*CA*mt*mu + 24*CA*mu^2 - 
      (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
      (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi - 
      (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
      (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi - 5*CA*eps^2*Pi^2 - 12*CF*eps^2*Pi^2 + 
      5*CA*eps^3*Pi^2 + 12*CF*eps^3*Pi^2 - 10*CA*eps^2*mt*Pi^2 - 
      24*CF*eps^2*mt*Pi^2 + 21*CA*eps^3*mt*Pi^2 + 24*CF*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 - 12*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 + 
      12*CF*eps^3*mt^2*Pi^2 - 10*CA*eps^2*mu*Pi^2 - 24*CF*eps^2*mu*Pi^2 - 
      10*CA*eps^2*mt*mu*Pi^2 - 24*CF*eps^2*mt*mu*Pi^2 - 
      10*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2 + I*CA*eps^3*Pi^3 - 
      (6*I)*CF*eps^3*Pi^3 + (2*I)*CA*eps^3*mt*Pi^3 - 
      (12*I)*CF*eps^3*mt*Pi^3 + I*CA*eps^3*mt^2*Pi^3 - 
      (6*I)*CF*eps^3*mt^2*Pi^3 + (2*I)*CA*eps^3*mu*Pi^3 - 
      (12*I)*CF*eps^3*mu*Pi^3 + (2*I)*CA*eps^3*mt*mu*Pi^3 - 
      (12*I)*CF*eps^3*mt*mu*Pi^3 + (2*I)*CA*eps^3*mu^2*Pi^3 - 
      (12*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*Zeta[3] - 
      56*CA*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] - 
      56*CA*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[0, 0, -1 - mu, mt]*
  (-1/16*(CA*CF*eps^2*(4*CA - 4*CA*eps + 8*CA*mt - 12*CA*eps*mt + 4*CA*mt^2 - 
       4*CA*eps*mt^2 + 8*CA*mu + 8*CA*mt*mu + 8*CA*mu^2 + (4*I)*CA*eps*Pi - 
       (8*I)*CF*eps*Pi - (4*I)*CA*eps^2*Pi + (8*I)*CF*eps^2*Pi + 
       (8*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi - (8*I)*CA*eps^2*mt*Pi + 
       (16*I)*CF*eps^2*mt*Pi + (4*I)*CA*eps*mt^2*Pi - (8*I)*CF*eps*mt^2*Pi - 
       (4*I)*CA*eps^2*mt^2*Pi + (8*I)*CF*eps^2*mt^2*Pi + (8*I)*CA*eps*mu*Pi - 
       (16*I)*CF*eps*mu*Pi + (8*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*Pi + 
       (8*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi + CA*eps^2*Pi^2 + 
       4*CF*eps^2*Pi^2 + 2*CA*eps^2*mt*Pi^2 + 8*CF*eps^2*mt*Pi^2 + 
       CA*eps^2*mt^2*Pi^2 + 4*CF*eps^2*mt^2*Pi^2 + 2*CA*eps^2*mu*Pi^2 + 
       8*CF*eps^2*mu*Pi^2 + 2*CA*eps^2*mt*mu*Pi^2 + 8*CF*eps^2*mt*mu*Pi^2 + 
       2*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/mt + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
    (24*mt) + (CA*CF*eps*q2*(12*CA - 12*CA*eps + 24*CA*mt - 36*CA*eps*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CA*mu + 24*CA*mt*mu + 24*CA*mu^2 + 
      (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + 
      (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + (24*I)*CF*eps^3*Pi + 
      (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 + 12*CF*eps^2*Pi^2 - 
      3*CA*eps^3*Pi^2 - 12*CF*eps^3*Pi^2 + 6*CA*eps^2*mt*Pi^2 + 
      24*CF*eps^2*mt*Pi^2 - 15*CA*eps^3*mt*Pi^2 - 24*CF*eps^3*mt*Pi^2 + 
      3*CA*eps^2*mt^2*Pi^2 + 12*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 - 
      12*CF*eps^3*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 + 24*CF*eps^2*mu*Pi^2 + 
      6*CA*eps^2*mt*mu*Pi^2 + 24*CF*eps^2*mt*mu*Pi^2 + 6*CA*eps^2*mu^2*Pi^2 + 
      24*CF*eps^2*mu^2*Pi^2 - I*CA*eps^3*Pi^3 + (6*I)*CF*eps^3*Pi^3 - 
      (2*I)*CA*eps^3*mt*Pi^3 + (12*I)*CF*eps^3*mt*Pi^3 - 
      I*CA*eps^3*mt^2*Pi^3 + (6*I)*CF*eps^3*mt^2*Pi^3 - 
      (2*I)*CA*eps^3*mu*Pi^3 + (12*I)*CF*eps^3*mu*Pi^3 - 
      (2*I)*CA*eps^3*mt*mu*Pi^3 + (12*I)*CF*eps^3*mt*mu*Pi^3 - 
      (2*I)*CA*eps^3*mu^2*Pi^3 + (12*I)*CF*eps^3*mu^2*Pi^3 - 
      28*CA*eps^3*Zeta[3] - 56*CA*eps^3*mt*Zeta[3] - 
      28*CA*eps^3*mt^2*Zeta[3] - 56*CA*eps^3*mu*Zeta[3] - 
      56*CA*eps^3*mt*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[-1 - mu, -mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
      6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
      12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
      (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
      (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*Pi - 
      (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
      (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 
      14*CF*eps^2*mt*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 
      14*CF*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) + 
   (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^2)/(8*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^3)/(12*mt) - 
   (CA*CF*eps*q2*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 48*CF*mt - 
      12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt + 
      24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 48*CF*mt*mu + 48*CF*mu^2 + 
      (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - 
      (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
      (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + (48*I)*CF*eps*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi + (48*I)*CF*eps*mu^2*Pi - 14*CF*eps^2*Pi^2 + 
      14*CF*eps^3*Pi^2 - 28*CF*eps^2*mt*Pi^2 + 7*CA*eps^3*mt*Pi^2 + 
      28*CF*eps^3*mt*Pi^2 - 14*CF*eps^2*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 - 
      28*CF*eps^2*mu*Pi^2 - 28*CF*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 - 
      (6*I)*CF*eps^3*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 - 
      (6*I)*CF*eps^3*mt^2*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 - 
      (12*I)*CF*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 - 
      56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
      56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
      112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[-mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
      6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
      12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
      (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
      (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*Pi - 
      (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
      (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 
      14*CF*eps^2*mt*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 
      14*CF*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) + 
   (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^2)/(8*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^3)/(12*mt) - 
   (CA*CF*eps*q2*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 48*CF*mt - 
      12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt + 
      24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 48*CF*mt*mu + 48*CF*mu^2 + 
      (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - 
      (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
      (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + (48*I)*CF*eps*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi + (48*I)*CF*eps*mu^2*Pi - 14*CF*eps^2*Pi^2 + 
      14*CF*eps^3*Pi^2 - 28*CF*eps^2*mt*Pi^2 + 7*CA*eps^3*mt*Pi^2 + 
      28*CF*eps^3*mt*Pi^2 - 14*CF*eps^2*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 - 
      28*CF*eps^2*mu*Pi^2 - 28*CF*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 - 
      (6*I)*CF*eps^3*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 - 
      (6*I)*CF*eps^3*mt^2*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 - 
      (12*I)*CF*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 - 
      56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
      56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
      112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[-1, -1, 0, mu]*
  (-1/4*(CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
       2*mu^2)*q2*G[0, 0, 0, mt])/mt + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
      24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 
      12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 
      12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 
      48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + (60*I)*CA*eps*Pi - 
      (24*I)*CF*eps*Pi - (60*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
      (120*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (168*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi + (60*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (60*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (120*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (120*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (120*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
      10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
      4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
      2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
      2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(12*CA + 24*CF - 12*CA*eps - 
      24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 24*CA*mt + 48*CF*mt - 
      48*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt + 
      12*CA*mt^2 + 24*CF*mt^2 - 12*CA*eps*mt^2 - 24*CF*eps*mt^2 + 24*CA*mu + 
      48*CF*mu + 24*CA*mt*mu + 48*CF*mt*mu + 24*CA*mu^2 + 48*CF*mu^2 - 
      (60*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (60*I)*CA*eps^2*Pi - 
      (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi - 
      (120*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (168*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
      (60*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (60*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (120*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (120*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (120*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi - 5*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
      5*CA*eps^3*Pi^2 + 10*CF*eps^3*Pi^2 - 10*CA*eps^2*mt*Pi^2 - 
      20*CF*eps^2*mt*Pi^2 + 20*CA*eps^3*mt*Pi^2 + 20*CF*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 + 
      10*CF*eps^3*mt^2*Pi^2 - 10*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 - 
      10*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 - 
      10*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2 + (5*I)*CA*eps^3*Pi^3 - 
      (2*I)*CF*eps^3*Pi^3 + (10*I)*CA*eps^3*mt*Pi^3 - 
      (4*I)*CF*eps^3*mt*Pi^3 + (5*I)*CA*eps^3*mt^2*Pi^3 - 
      (2*I)*CF*eps^3*mt^2*Pi^3 + (10*I)*CA*eps^3*mu*Pi^3 - 
      (4*I)*CF*eps^3*mu*Pi^3 + (10*I)*CA*eps^3*mt*mu*Pi^3 - 
      (4*I)*CF*eps^3*mt*mu*Pi^3 + (10*I)*CA*eps^3*mu^2*Pi^3 - 
      (4*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*Zeta[3] - 56*CF*eps^3*Zeta[3] - 
      56*CA*eps^3*mt*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
      28*CA*eps^3*mt^2*Zeta[3] - 56*CF*eps^3*mt^2*Zeta[3] - 
      56*CA*eps^3*mu*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
      56*CA*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mt*mu*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[0, -mu, -1 - mu, mt]*
  (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
       12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
       6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
       12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 24*CA*mt*mu + 
       24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - (12*I)*CA*eps*Pi + 
       (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (12*I)*CF*eps^2*Pi - 
       (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + (30*I)*CA*eps^2*mt*Pi - 
       (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
       (12*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
       (12*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - 
       (24*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*Pi - 
       (24*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 
       7*CF*eps^2*Pi^2 + 14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 
       7*CA*eps^2*mt^2*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 
       14*CF*eps^2*mu*Pi^2 + 14*CA*eps^2*mt*mu*Pi^2 - 
       14*CF*eps^2*mt*mu*Pi^2 + 14*CA*eps^2*mu^2*Pi^2 - 
       14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/mt + 
   (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
      5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
      2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
      4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
      (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
      (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(12*mt) + (CA*CF*eps*q2*(-24*CA + 24*CF + 24*CA*eps - 
      24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 - 48*CA*mt + 48*CF*mt + 
      60*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 
      24*CA*mt^2 + 24*CF*mt^2 + 24*CA*eps*mt^2 - 24*CF*eps*mt^2 - 48*CA*mu + 
      48*CF*mu - 48*CA*mt*mu + 48*CF*mt*mu - 48*CA*mu^2 + 48*CF*mu^2 - 
      (24*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (24*I)*CA*eps^2*Pi - 
      (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi - 
      (48*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (60*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
      (24*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (24*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (48*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (48*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi + 14*CA*eps^2*Pi^2 - 14*CF*eps^2*Pi^2 - 
      14*CA*eps^3*Pi^2 + 14*CF*eps^3*Pi^2 + 28*CA*eps^2*mt*Pi^2 - 
      28*CF*eps^2*mt*Pi^2 - 35*CA*eps^3*mt*Pi^2 + 28*CF*eps^3*mt*Pi^2 + 
      14*CA*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mt^2*Pi^2 - 14*CA*eps^3*mt^2*Pi^2 + 
      14*CF*eps^3*mt^2*Pi^2 + 28*CA*eps^2*mu*Pi^2 - 28*CF*eps^2*mu*Pi^2 + 
      28*CA*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mt*mu*Pi^2 + 
      28*CA*eps^2*mu^2*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 + (6*I)*CA*eps^3*Pi^3 - 
      (6*I)*CF*eps^3*Pi^3 + (12*I)*CA*eps^3*mt*Pi^3 - 
      (12*I)*CF*eps^3*mt*Pi^3 + (6*I)*CA*eps^3*mt^2*Pi^3 - 
      (6*I)*CF*eps^3*mt^2*Pi^3 + (12*I)*CA*eps^3*mu*Pi^3 - 
      (12*I)*CF*eps^3*mu*Pi^3 + (12*I)*CA*eps^3*mt*mu*Pi^3 - 
      (12*I)*CF*eps^3*mt*mu*Pi^3 + (12*I)*CA*eps^3*mu^2*Pi^3 - 
      (12*I)*CF*eps^3*mu^2*Pi^3 + 56*CA*eps^3*Zeta[3] - 56*CF*eps^3*Zeta[3] + 
      112*CA*eps^3*mt*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] + 
      56*CA*eps^3*mt^2*Zeta[3] - 56*CF*eps^3*mt^2*Zeta[3] + 
      112*CA*eps^3*mu*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] + 
      112*CA*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mt*mu*Zeta[3] + 
      112*CA*eps^3*mu^2*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[0, 0, -1, mu]*
  (-1/4*(CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
      q2*G[0, 0, 0, mt])/mt - (CA*(3*CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (4*mt) - (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1 - mu, 0, mt])/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
      24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 48*CF*eps*mt + 
      12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 24*CF*mt^2 + 
      36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 
      48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - (36*I)*CA*eps*Pi + 
      (24*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
      (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (96*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi - (36*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (36*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
      14*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
      10*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
      14*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
      14*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
      8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
      6*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(36*CA - 24*CF - 36*CA*eps + 
      24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 + 72*CA*mt - 48*CF*mt - 
      96*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt + 
      36*CA*mt^2 - 24*CF*mt^2 - 36*CA*eps*mt^2 + 24*CF*eps*mt^2 + 72*CA*mu - 
      48*CF*mu + 72*CA*mt*mu - 48*CF*mt*mu + 72*CA*mu^2 - 48*CF*mu^2 + 
      (36*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + (24*I)*CF*eps^3*Pi + 
      (72*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (96*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
      (36*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (36*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (72*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (72*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (72*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi - 7*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      7*CA*eps^3*Pi^2 - 10*CF*eps^3*Pi^2 - 14*CA*eps^2*mt*Pi^2 + 
      20*CF*eps^2*mt*Pi^2 + 16*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 - 
      7*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 7*CA*eps^3*mt^2*Pi^2 - 
      10*CF*eps^3*mt^2*Pi^2 - 14*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 - 
      14*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 - 
      14*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 - (3*I)*CA*eps^3*Pi^3 + 
      (2*I)*CF*eps^3*Pi^3 - (6*I)*CA*eps^3*mt*Pi^3 + (4*I)*CF*eps^3*mt*Pi^3 - 
      (3*I)*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      (6*I)*CA*eps^3*mu*Pi^3 + (4*I)*CF*eps^3*mu*Pi^3 - 
      (6*I)*CA*eps^3*mt*mu*Pi^3 + (4*I)*CF*eps^3*mt*mu*Pi^3 - 
      (6*I)*CA*eps^3*mu^2*Pi^3 + (4*I)*CF*eps^3*mu^2*Pi^3 - 
      84*CA*eps^3*Zeta[3] + 56*CF*eps^3*Zeta[3] - 168*CA*eps^3*mt*Zeta[3] + 
      112*CF*eps^3*mt*Zeta[3] - 84*CA*eps^3*mt^2*Zeta[3] + 
      56*CF*eps^3*mt^2*Zeta[3] - 168*CA*eps^3*mu*Zeta[3] + 
      112*CF*eps^3*mu*Zeta[3] - 168*CA*eps^3*mt*mu*Zeta[3] + 
      112*CF*eps^3*mt*mu*Zeta[3] - 168*CA*eps^3*mu^2*Zeta[3] + 
      112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[-1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
      24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
      12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
      12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
      48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 - (36*I)*CA*eps*Pi + 
      (24*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
      (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (96*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi - (36*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (36*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
      10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
      10*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(12*CA - 24*CF - 12*CA*eps + 
      24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 
      24*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt + 
      12*CA*mt^2 - 24*CF*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 24*CA*mu - 
      48*CF*mu + 24*CA*mt*mu - 48*CF*mt*mu + 24*CA*mu^2 - 48*CF*mu^2 + 
      (36*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + (24*I)*CF*eps^3*Pi + 
      (72*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (96*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
      (36*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (36*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (72*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (72*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (72*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi - 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      5*CA*eps^3*Pi^2 - 10*CF*eps^3*Pi^2 - 10*CA*eps^2*mt*Pi^2 + 
      20*CF*eps^2*mt*Pi^2 + 10*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 
      10*CF*eps^3*mt^2*Pi^2 - 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 - 
      10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 - 
      10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 - (3*I)*CA*eps^3*Pi^3 + 
      (2*I)*CF*eps^3*Pi^3 - (6*I)*CA*eps^3*mt*Pi^3 + (4*I)*CF*eps^3*mt*Pi^3 - 
      (3*I)*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      (6*I)*CA*eps^3*mu*Pi^3 + (4*I)*CF*eps^3*mu*Pi^3 - 
      (6*I)*CA*eps^3*mt*mu*Pi^3 + (4*I)*CF*eps^3*mt*mu*Pi^3 - 
      (6*I)*CA*eps^3*mu^2*Pi^3 + (4*I)*CF*eps^3*mu^2*Pi^3 - 
      28*CA*eps^3*Zeta[3] + 56*CF*eps^3*Zeta[3] - 56*CA*eps^3*mt*Zeta[3] + 
      112*CF*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] + 
      56*CF*eps^3*mt^2*Zeta[3] - 56*CA*eps^3*mu*Zeta[3] + 
      112*CF*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] + 
      112*CF*eps^3*mt*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] + 
      112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[0, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
      24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
      12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
      12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
      48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 - (36*I)*CA*eps*Pi + 
      (24*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
      (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (96*I)*CA*eps^2*mt*Pi - 
      (48*I)*CF*eps^2*mt*Pi - (36*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (36*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
      10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
      10*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(12*CA - 24*CF - 12*CA*eps + 
      24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 
      24*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt + 
      12*CA*mt^2 - 24*CF*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 24*CA*mu - 
      48*CF*mu + 24*CA*mt*mu - 48*CF*mt*mu + 24*CA*mu^2 - 48*CF*mu^2 + 
      (36*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + (24*I)*CF*eps^3*Pi + 
      (72*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (96*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
      (36*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (36*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (72*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (72*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (72*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi - 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      5*CA*eps^3*Pi^2 - 10*CF*eps^3*Pi^2 - 10*CA*eps^2*mt*Pi^2 + 
      20*CF*eps^2*mt*Pi^2 + 10*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 
      10*CF*eps^3*mt^2*Pi^2 - 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 - 
      10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 - 
      10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 - (3*I)*CA*eps^3*Pi^3 + 
      (2*I)*CF*eps^3*Pi^3 - (6*I)*CA*eps^3*mt*Pi^3 + (4*I)*CF*eps^3*mt*Pi^3 - 
      (3*I)*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      (6*I)*CA*eps^3*mu*Pi^3 + (4*I)*CF*eps^3*mu*Pi^3 - 
      (6*I)*CA*eps^3*mt*mu*Pi^3 + (4*I)*CF*eps^3*mt*mu*Pi^3 - 
      (6*I)*CA*eps^3*mu^2*Pi^3 + (4*I)*CF*eps^3*mu^2*Pi^3 - 
      28*CA*eps^3*Zeta[3] + 56*CF*eps^3*Zeta[3] - 56*CA*eps^3*mt*Zeta[3] + 
      112*CF*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] + 
      56*CF*eps^3*mt^2*Zeta[3] - 56*CA*eps^3*mu*Zeta[3] + 
      112*CF*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] + 
      112*CF*eps^3*mt*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] + 
      112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[-1, 0, -1, mu]*((CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
      24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
      12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
      12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
      48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + (12*I)*CA*eps*Pi + 
      (72*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - (72*I)*CF*eps^2*Pi + 
      (24*I)*CA*eps*mt*Pi + (144*I)*CF*eps*mt*Pi - (72*I)*CA*eps^2*mt*Pi - 
      (144*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi + 
      (72*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi - 
      (72*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + (144*I)*CF*eps*mu*Pi + 
      (24*I)*CA*eps*mt*mu*Pi + (144*I)*CF*eps*mt*mu*Pi + 
      (24*I)*CA*eps*mu^2*Pi + (144*I)*CF*eps*mu^2*Pi + 53*CA*eps^2*Pi^2 - 
      90*CF*eps^2*Pi^2 + 106*CA*eps^2*mt*Pi^2 - 180*CF*eps^2*mt*Pi^2 + 
      53*CA*eps^2*mt^2*Pi^2 - 90*CF*eps^2*mt^2*Pi^2 + 106*CA*eps^2*mu*Pi^2 - 
      180*CF*eps^2*mu*Pi^2 + 106*CA*eps^2*mt*mu*Pi^2 - 
      180*CF*eps^2*mt*mu*Pi^2 + 106*CA*eps^2*mu^2*Pi^2 - 
      180*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
      2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
      2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
      2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (6*I)*CF*eps*Pi - 
      (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
      (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi - 
      (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi - (2*I)*CA*eps*mu^2*Pi - 
      (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(12*CA - 24*CF - 12*CA*eps + 
      24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 
      24*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt + 
      12*CA*mt^2 - 24*CF*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 24*CA*mu - 
      48*CF*mu + 24*CA*mt*mu - 48*CF*mt*mu + 24*CA*mu^2 - 48*CF*mu^2 - 
      (12*I)*CA*eps*Pi - (72*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi + 
      (72*I)*CF*eps^2*Pi - (36*I)*CA*eps^3*Pi + (72*I)*CF*eps^3*Pi - 
      (24*I)*CA*eps*mt*Pi - (144*I)*CF*eps*mt*Pi + (72*I)*CA*eps^2*mt*Pi + 
      (144*I)*CF*eps^2*mt*Pi - (36*I)*CA*eps^3*mt*Pi + 
      (72*I)*CF*eps^3*mt*Pi - (12*I)*CA*eps*mt^2*Pi - (72*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi + (72*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps*mu*Pi - (144*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi - 
      (144*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi - 
      (144*I)*CF*eps*mu^2*Pi - 53*CA*eps^2*Pi^2 + 90*CF*eps^2*Pi^2 + 
      53*CA*eps^3*Pi^2 - 90*CF*eps^3*Pi^2 - 106*CA*eps^2*mt*Pi^2 + 
      180*CF*eps^2*mt*Pi^2 + 114*CA*eps^3*mt*Pi^2 - 180*CF*eps^3*mt*Pi^2 - 
      53*CA*eps^2*mt^2*Pi^2 + 90*CF*eps^2*mt^2*Pi^2 + 53*CA*eps^3*mt^2*Pi^2 - 
      90*CF*eps^3*mt^2*Pi^2 - 106*CA*eps^2*mu*Pi^2 + 180*CF*eps^2*mu*Pi^2 - 
      106*CA*eps^2*mt*mu*Pi^2 + 180*CF*eps^2*mt*mu*Pi^2 - 
      106*CA*eps^2*mu^2*Pi^2 + 180*CF*eps^2*mu^2*Pi^2 - 
      (31*I)*CA*eps^3*Pi^3 + (70*I)*CF*eps^3*Pi^3 - (62*I)*CA*eps^3*mt*Pi^3 + 
      (140*I)*CF*eps^3*mt*Pi^3 - (31*I)*CA*eps^3*mt^2*Pi^3 + 
      (70*I)*CF*eps^3*mt^2*Pi^3 - (62*I)*CA*eps^3*mu*Pi^3 + 
      (140*I)*CF*eps^3*mu*Pi^3 - (62*I)*CA*eps^3*mt*mu*Pi^3 + 
      (140*I)*CF*eps^3*mt*mu*Pi^3 - (62*I)*CA*eps^3*mu^2*Pi^3 + 
      (140*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*Zeta[3] + 
      56*CF*eps^3*Zeta[3] - 56*CA*eps^3*mt*Zeta[3] + 
      112*CF*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] + 
      56*CF*eps^3*mt^2*Zeta[3] - 56*CA*eps^3*mu*Zeta[3] + 
      112*CF*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] + 
      112*CF*eps^3*mt*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] + 
      112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[0, -1, -1, mu]*((3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mt])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(4*mt) + 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) + 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-36*CA + 72*CF + 36*CA*eps - 72*CF*eps + 36*CA*eps^2 - 
      72*CF*eps^2 - 72*CA*mt + 144*CF*mt + 72*CA*eps*mt - 144*CF*eps*mt + 
      36*CA*eps^2*mt - 72*CF*eps^2*mt - 36*CA*mt^2 + 72*CF*mt^2 + 
      36*CA*eps*mt^2 - 72*CF*eps*mt^2 - 72*CA*mu + 144*CF*mu - 72*CA*mt*mu + 
      144*CF*mt*mu - 72*CA*mu^2 + 144*CF*mu^2 - (36*I)*CA*eps*Pi + 
      (168*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - (168*I)*CF*eps^2*Pi - 
      (72*I)*CA*eps*mt*Pi + (336*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
      (336*I)*CF*eps^2*mt*Pi - (36*I)*CA*eps*mt^2*Pi + 
      (168*I)*CF*eps*mt^2*Pi + (36*I)*CA*eps^2*mt^2*Pi - 
      (168*I)*CF*eps^2*mt^2*Pi - (72*I)*CA*eps*mu*Pi + (336*I)*CF*eps*mu*Pi - 
      (72*I)*CA*eps*mt*mu*Pi + (336*I)*CF*eps*mt*mu*Pi - 
      (72*I)*CA*eps*mu^2*Pi + (336*I)*CF*eps*mu^2*Pi + 103*CA*eps^2*Pi^2 - 
      190*CF*eps^2*Pi^2 + 206*CA*eps^2*mt*Pi^2 - 380*CF*eps^2*mt*Pi^2 + 
      103*CA*eps^2*mt^2*Pi^2 - 190*CF*eps^2*mt^2*Pi^2 + 
      206*CA*eps^2*mu*Pi^2 - 380*CF*eps^2*mu*Pi^2 + 206*CA*eps^2*mt*mu*Pi^2 - 
      380*CF*eps^2*mt*mu*Pi^2 + 206*CA*eps^2*mu^2*Pi^2 - 
      380*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
   (CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
      6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
      6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
      6*CA*mu^2 - 12*CF*mu^2 + (3*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + 
      (6*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
      (14*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
      (6*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - 
      (28*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(8*mt) + (CA*CF*eps*q2*(36*CA - 72*CF - 36*CA*eps + 
      72*CF*eps - 36*CA*eps^2 + 72*CF*eps^2 + 72*CA*mt - 144*CF*mt - 
      72*CA*eps*mt + 144*CF*eps*mt - 36*CA*eps^2*mt + 72*CF*eps^2*mt + 
      36*CA*mt^2 - 72*CF*mt^2 - 36*CA*eps*mt^2 + 72*CF*eps*mt^2 + 72*CA*mu - 
      144*CF*mu + 72*CA*mt*mu - 144*CF*mt*mu + 72*CA*mu^2 - 144*CF*mu^2 + 
      (36*I)*CA*eps*Pi - (168*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (168*I)*CF*eps^2*Pi - (84*I)*CA*eps^3*Pi + (168*I)*CF*eps^3*Pi + 
      (72*I)*CA*eps*mt*Pi - (336*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
      (336*I)*CF*eps^2*mt*Pi - (84*I)*CA*eps^3*mt*Pi + 
      (168*I)*CF*eps^3*mt*Pi + (36*I)*CA*eps*mt^2*Pi - 
      (168*I)*CF*eps*mt^2*Pi - (36*I)*CA*eps^2*mt^2*Pi + 
      (168*I)*CF*eps^2*mt^2*Pi + (72*I)*CA*eps*mu*Pi - (336*I)*CF*eps*mu*Pi + 
      (72*I)*CA*eps*mt*mu*Pi - (336*I)*CF*eps*mt*mu*Pi + 
      (72*I)*CA*eps*mu^2*Pi - (336*I)*CF*eps*mu^2*Pi - 103*CA*eps^2*Pi^2 + 
      190*CF*eps^2*Pi^2 + 103*CA*eps^3*Pi^2 - 190*CF*eps^3*Pi^2 - 
      206*CA*eps^2*mt*Pi^2 + 380*CF*eps^2*mt*Pi^2 + 214*CA*eps^3*mt*Pi^2 - 
      380*CF*eps^3*mt*Pi^2 - 103*CA*eps^2*mt^2*Pi^2 + 
      190*CF*eps^2*mt^2*Pi^2 + 103*CA*eps^3*mt^2*Pi^2 - 
      190*CF*eps^3*mt^2*Pi^2 - 206*CA*eps^2*mu*Pi^2 + 380*CF*eps^2*mu*Pi^2 - 
      206*CA*eps^2*mt*mu*Pi^2 + 380*CF*eps^2*mt*mu*Pi^2 - 
      206*CA*eps^2*mu^2*Pi^2 + 380*CF*eps^2*mu^2*Pi^2 - 
      (67*I)*CA*eps^3*Pi^3 + (142*I)*CF*eps^3*Pi^3 - 
      (134*I)*CA*eps^3*mt*Pi^3 + (284*I)*CF*eps^3*mt*Pi^3 - 
      (67*I)*CA*eps^3*mt^2*Pi^3 + (142*I)*CF*eps^3*mt^2*Pi^3 - 
      (134*I)*CA*eps^3*mu*Pi^3 + (284*I)*CF*eps^3*mu*Pi^3 - 
      (134*I)*CA*eps^3*mt*mu*Pi^3 + (284*I)*CF*eps^3*mt*mu*Pi^3 - 
      (134*I)*CA*eps^3*mu^2*Pi^3 + (284*I)*CF*eps^3*mu^2*Pi^3 - 
      84*CA*eps^3*Zeta[3] + 168*CF*eps^3*Zeta[3] - 168*CA*eps^3*mt*Zeta[3] + 
      336*CF*eps^3*mt*Zeta[3] - 84*CA*eps^3*mt^2*Zeta[3] + 
      168*CF*eps^3*mt^2*Zeta[3] - 168*CA*eps^3*mu*Zeta[3] + 
      336*CF*eps^3*mu*Zeta[3] - 168*CA*eps^3*mt*mu*Zeta[3] + 
      336*CF*eps^3*mt*mu*Zeta[3] - 168*CA*eps^3*mu^2*Zeta[3] + 
      336*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
 G[0, 0, 0, mt]*(-1/4*(CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
       2*mu^2)*q2*G[0, 0, 0, mu])/mt + 
   (CA*CF*eps^2*(36*CA - 72*CF + 96*CA*eps - 36*CF*eps + 172*CA*eps^2 - 
      180*CF*eps^2 + 144*CA*mt - 288*CF*mt + 384*CA*eps*mt - 144*CF*eps*mt + 
      616*CA*eps^2*mt - 720*CF*eps^2*mt + 216*CA*mt^2 - 432*CF*mt^2 + 
      576*CA*eps*mt^2 - 216*CF*eps*mt^2 + 888*CA*eps^2*mt^2 - 
      1080*CF*eps^2*mt^2 + 144*CA*mt^3 - 288*CF*mt^3 + 384*CA*eps*mt^3 - 
      144*CF*eps*mt^3 + 616*CA*eps^2*mt^3 - 720*CF*eps^2*mt^3 + 36*CA*mt^4 - 
      72*CF*mt^4 + 96*CA*eps*mt^4 - 36*CF*eps*mt^4 + 172*CA*eps^2*mt^4 - 
      180*CF*eps^2*mt^4 + 72*CA*mu - 144*CF*mu + 264*CA*eps*mu - 
      216*CF*eps*mu + 608*CA*eps^2*mu - 576*CF*eps^2*mu + 216*CA*mt*mu - 
      432*CF*mt*mu + 792*CA*eps*mt*mu - 648*CF*eps*mt*mu + 
      1680*CA*eps^2*mt*mu - 1728*CF*eps^2*mt*mu + 216*CA*mt^2*mu - 
      432*CF*mt^2*mu + 792*CA*eps*mt^2*mu - 648*CF*eps*mt^2*mu + 
      1680*CA*eps^2*mt^2*mu - 1728*CF*eps^2*mt^2*mu + 72*CA*mt^3*mu - 
      144*CF*mt^3*mu + 264*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu + 
      608*CA*eps^2*mt^3*mu - 576*CF*eps^2*mt^3*mu + 72*CA*mu^2 - 
      144*CF*mu^2 + 264*CA*eps*mu^2 - 216*CF*eps*mu^2 + 608*CA*eps^2*mu^2 - 
      576*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 288*CF*mt*mu^2 + 
      528*CA*eps*mt*mu^2 - 432*CF*eps*mt*mu^2 + 1072*CA*eps^2*mt*mu^2 - 
      1152*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 144*CF*mt^2*mu^2 + 
      264*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 608*CA*eps^2*mt^2*mu^2 - 
      576*CF*eps^2*mt^2*mu^2 + (36*I)*CA*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (144*I)*CA*eps*mt*Pi - (180*I)*CA*eps^2*mt*Pi + 
      (216*I)*CA*eps*mt^2*Pi - (288*I)*CA*eps^2*mt^2*Pi + 
      (144*I)*CA*eps*mt^3*Pi - (180*I)*CA*eps^2*mt^3*Pi + 
      (36*I)*CA*eps*mt^4*Pi - (36*I)*CA*eps^2*mt^4*Pi + (72*I)*CA*eps*mu*Pi + 
      (216*I)*CA*eps*mt*mu*Pi + (216*I)*CA*eps*mt^2*mu*Pi + 
      (72*I)*CA*eps*mt^3*mu*Pi + (72*I)*CA*eps*mu^2*Pi + 
      (144*I)*CA*eps*mt*mu^2*Pi + (72*I)*CA*eps*mt^2*mu^2*Pi + 
      9*CA*eps^2*Pi^2 + 6*CF*eps^2*Pi^2 + 36*CA*eps^2*mt*Pi^2 + 
      24*CF*eps^2*mt*Pi^2 + 54*CA*eps^2*mt^2*Pi^2 + 36*CF*eps^2*mt^2*Pi^2 + 
      36*CA*eps^2*mt^3*Pi^2 + 24*CF*eps^2*mt^3*Pi^2 + 9*CA*eps^2*mt^4*Pi^2 + 
      6*CF*eps^2*mt^4*Pi^2 + 18*CA*eps^2*mu*Pi^2 + 12*CF*eps^2*mu*Pi^2 + 
      54*CA*eps^2*mt*mu*Pi^2 + 36*CF*eps^2*mt*mu*Pi^2 + 
      54*CA*eps^2*mt^2*mu*Pi^2 + 36*CF*eps^2*mt^2*mu*Pi^2 + 
      18*CA*eps^2*mt^3*mu*Pi^2 + 12*CF*eps^2*mt^3*mu*Pi^2 + 
      18*CA*eps^2*mu^2*Pi^2 + 12*CF*eps^2*mu^2*Pi^2 + 
      36*CA*eps^2*mt*mu^2*Pi^2 + 24*CF*eps^2*mt*mu^2*Pi^2 + 
      18*CA*eps^2*mt^2*mu^2*Pi^2 + 12*CF*eps^2*mt^2*mu^2*Pi^2)*q2*Log[q2])/
    (144*mt*(1 + mt)^2) + (CA*CF*eps^3*(-3*CA + 6*CF - 8*CA*eps + 3*CF*eps - 
      6*CA*mt + 12*CF*mt - 16*CA*eps*mt + 6*CF*eps*mt - 3*CA*mt^2 + 
      6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 
      22*CA*eps*mu + 18*CF*eps*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
      22*CA*eps*mt*mu + 18*CF*eps*mt*mu - 6*CA*mu^2 + 12*CF*mu^2 - 
      22*CA*eps*mu^2 + 18*CF*eps*mu^2 - (3*I)*CA*eps*Pi - 
      (6*I)*CA*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi - 
      (6*I)*CA*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^2)/(24*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(-108*CA + 216*CF - 288*CA*eps + 
      108*CF*eps - 516*CA*eps^2 + 540*CF*eps^2 - 920*CA*eps^3 + 
      864*CF*eps^3 - 432*CA*mt + 864*CF*mt - 1152*CA*eps*mt + 432*CF*eps*mt - 
      1848*CA*eps^2*mt + 2160*CF*eps^2*mt - 3248*CA*eps^3*mt + 
      3456*CF*eps^3*mt - 648*CA*mt^2 + 1296*CF*mt^2 - 1728*CA*eps*mt^2 + 
      648*CF*eps*mt^2 - 2664*CA*eps^2*mt^2 + 3240*CF*eps^2*mt^2 - 
      4656*CA*eps^3*mt^2 + 5184*CF*eps^3*mt^2 - 432*CA*mt^3 + 864*CF*mt^3 - 
      1152*CA*eps*mt^3 + 432*CF*eps*mt^3 - 1848*CA*eps^2*mt^3 + 
      2160*CF*eps^2*mt^3 - 3248*CA*eps^3*mt^3 + 3456*CF*eps^3*mt^3 - 
      108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
      516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
      864*CF*eps^3*mt^4 - 216*CA*mu + 432*CF*mu - 792*CA*eps*mu + 
      648*CF*eps*mu - 1824*CA*eps^2*mu + 1728*CF*eps^2*mu - 
      3664*CA*eps^3*mu + 3456*CF*eps^3*mu - 648*CA*mt*mu + 1296*CF*mt*mu - 
      2376*CA*eps*mt*mu + 1944*CF*eps*mt*mu - 5040*CA*eps^2*mt*mu + 
      5184*CF*eps^2*mt*mu - 9696*CA*eps^3*mt*mu + 10368*CF*eps^3*mt*mu - 
      648*CA*mt^2*mu + 1296*CF*mt^2*mu - 2376*CA*eps*mt^2*mu + 
      1944*CF*eps*mt^2*mu - 5040*CA*eps^2*mt^2*mu + 5184*CF*eps^2*mt^2*mu - 
      9696*CA*eps^3*mt^2*mu + 10368*CF*eps^3*mt^2*mu - 216*CA*mt^3*mu + 
      432*CF*mt^3*mu - 792*CA*eps*mt^3*mu + 648*CF*eps*mt^3*mu - 
      1824*CA*eps^2*mt^3*mu + 1728*CF*eps^2*mt^3*mu - 3664*CA*eps^3*mt^3*mu + 
      3456*CF*eps^3*mt^3*mu - 216*CA*mu^2 + 432*CF*mu^2 - 792*CA*eps*mu^2 + 
      648*CF*eps*mu^2 - 1824*CA*eps^2*mu^2 + 1728*CF*eps^2*mu^2 - 
      3664*CA*eps^3*mu^2 + 3456*CF*eps^3*mu^2 - 432*CA*mt*mu^2 + 
      864*CF*mt*mu^2 - 1584*CA*eps*mt*mu^2 + 1296*CF*eps*mt*mu^2 - 
      3216*CA*eps^2*mt*mu^2 + 3456*CF*eps^2*mt*mu^2 - 6032*CA*eps^3*mt*mu^2 + 
      6912*CF*eps^3*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
      792*CA*eps*mt^2*mu^2 + 648*CF*eps*mt^2*mu^2 - 1824*CA*eps^2*mt^2*mu^2 + 
      1728*CF*eps^2*mt^2*mu^2 - 3664*CA*eps^3*mt^2*mu^2 + 
      3456*CF*eps^3*mt^2*mu^2 - (108*I)*CA*eps*Pi + (108*I)*CA*eps^2*Pi - 
      (432*I)*CA*eps*mt*Pi + (540*I)*CA*eps^2*mt*Pi - 
      (648*I)*CA*eps*mt^2*Pi + (864*I)*CA*eps^2*mt^2*Pi - 
      (432*I)*CA*eps*mt^3*Pi + (540*I)*CA*eps^2*mt^3*Pi - 
      (108*I)*CA*eps*mt^4*Pi + (108*I)*CA*eps^2*mt^4*Pi - 
      (216*I)*CA*eps*mu*Pi - (648*I)*CA*eps*mt*mu*Pi - 
      (648*I)*CA*eps*mt^2*mu*Pi - (216*I)*CA*eps*mt^3*mu*Pi - 
      (216*I)*CA*eps*mu^2*Pi - (432*I)*CA*eps*mt*mu^2*Pi - 
      (216*I)*CA*eps*mt^2*mu^2*Pi - 27*CA*eps^2*Pi^2 - 18*CF*eps^2*Pi^2 + 
      60*CA*eps^3*Pi^2 - 9*CF*eps^3*Pi^2 - 108*CA*eps^2*mt*Pi^2 - 
      72*CF*eps^2*mt*Pi^2 + 276*CA*eps^3*mt*Pi^2 - 36*CF*eps^3*mt*Pi^2 - 
      162*CA*eps^2*mt^2*Pi^2 - 108*CF*eps^2*mt^2*Pi^2 + 
      432*CA*eps^3*mt^2*Pi^2 - 54*CF*eps^3*mt^2*Pi^2 - 
      108*CA*eps^2*mt^3*Pi^2 - 72*CF*eps^2*mt^3*Pi^2 + 
      276*CA*eps^3*mt^3*Pi^2 - 36*CF*eps^3*mt^3*Pi^2 - 
      27*CA*eps^2*mt^4*Pi^2 - 18*CF*eps^2*mt^4*Pi^2 + 60*CA*eps^3*mt^4*Pi^2 - 
      9*CF*eps^3*mt^4*Pi^2 - 54*CA*eps^2*mu*Pi^2 - 36*CF*eps^2*mu*Pi^2 + 
      66*CA*eps^3*mu*Pi^2 - 54*CF*eps^3*mu*Pi^2 - 162*CA*eps^2*mt*mu*Pi^2 - 
      108*CF*eps^2*mt*mu*Pi^2 + 198*CA*eps^3*mt*mu*Pi^2 - 
      162*CF*eps^3*mt*mu*Pi^2 - 162*CA*eps^2*mt^2*mu*Pi^2 - 
      108*CF*eps^2*mt^2*mu*Pi^2 + 198*CA*eps^3*mt^2*mu*Pi^2 - 
      162*CF*eps^3*mt^2*mu*Pi^2 - 54*CA*eps^2*mt^3*mu*Pi^2 - 
      36*CF*eps^2*mt^3*mu*Pi^2 + 66*CA*eps^3*mt^3*mu*Pi^2 - 
      54*CF*eps^3*mt^3*mu*Pi^2 - 54*CA*eps^2*mu^2*Pi^2 - 
      36*CF*eps^2*mu^2*Pi^2 + 66*CA*eps^3*mu^2*Pi^2 - 54*CF*eps^3*mu^2*Pi^2 - 
      108*CA*eps^2*mt*mu^2*Pi^2 - 72*CF*eps^2*mt*mu^2*Pi^2 + 
      132*CA*eps^3*mt*mu^2*Pi^2 - 108*CF*eps^3*mt*mu^2*Pi^2 - 
      54*CA*eps^2*mt^2*mu^2*Pi^2 - 36*CF*eps^2*mt^2*mu^2*Pi^2 + 
      66*CA*eps^3*mt^2*mu^2*Pi^2 - 54*CF*eps^3*mt^2*mu^2*Pi^2 + 
      (9*I)*CA*eps^3*Pi^3 + (36*I)*CA*eps^3*mt*Pi^3 + 
      (54*I)*CA*eps^3*mt^2*Pi^3 + (36*I)*CA*eps^3*mt^3*Pi^3 + 
      (9*I)*CA*eps^3*mt^4*Pi^3 + (18*I)*CA*eps^3*mu*Pi^3 + 
      (54*I)*CA*eps^3*mt*mu*Pi^3 + (54*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (18*I)*CA*eps^3*mt^3*mu*Pi^3 + (18*I)*CA*eps^3*mu^2*Pi^3 + 
      (36*I)*CA*eps^3*mt*mu^2*Pi^3 + (18*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      252*CA*eps^3*Zeta[3] - 504*CF*eps^3*Zeta[3] + 
      1008*CA*eps^3*mt*Zeta[3] - 2016*CF*eps^3*mt*Zeta[3] + 
      1512*CA*eps^3*mt^2*Zeta[3] - 3024*CF*eps^3*mt^2*Zeta[3] + 
      1008*CA*eps^3*mt^3*Zeta[3] - 2016*CF*eps^3*mt^3*Zeta[3] + 
      252*CA*eps^3*mt^4*Zeta[3] - 504*CF*eps^3*mt^4*Zeta[3] + 
      504*CA*eps^3*mu*Zeta[3] - 1008*CF*eps^3*mu*Zeta[3] + 
      1512*CA*eps^3*mt*mu*Zeta[3] - 3024*CF*eps^3*mt*mu*Zeta[3] + 
      1512*CA*eps^3*mt^2*mu*Zeta[3] - 3024*CF*eps^3*mt^2*mu*Zeta[3] + 
      504*CA*eps^3*mt^3*mu*Zeta[3] - 1008*CF*eps^3*mt^3*mu*Zeta[3] + 
      504*CA*eps^3*mu^2*Zeta[3] - 1008*CF*eps^3*mu^2*Zeta[3] + 
      1008*CA*eps^3*mt*mu^2*Zeta[3] - 2016*CF*eps^3*mt*mu^2*Zeta[3] + 
      504*CA*eps^3*mt^2*mu^2*Zeta[3] - 1008*CF*eps^3*mt^2*mu^2*Zeta[3]))/
    (432*mt*(1 + mt)^2)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
  (-1/16*(CA*CF*eps^2*(4*CA*mt - 4*CA*eps*mt + 8*CA*mt^2 - 8*CA*eps*mt^2 - 
       4*CA*eps^2*mt^2 + 4*CF*eps^2*mt^2 + 4*CA*mt^3 - 4*CA*eps*mt^3 - 
       4*CA*eps^2*mt^3 + 4*CF*eps^2*mt^3 + 4*CA*mu - 4*CA*eps*mu + 
       16*CA*mt*mu - 8*CA*eps*mt*mu - 4*CA*eps^2*mt*mu + 12*CF*eps^2*mt*mu + 
       12*CA*mt^2*mu - 4*CA*eps*mt^2*mu - 8*CA*eps^2*mt^2*mu + 
       8*CF*eps^2*mt^2*mu + 8*CA*mu^2 + 16*CA*mt*mu^2 - 4*CA*eps^2*mt*mu^2 + 
       4*CF*eps^2*mt*mu^2 + 8*CA*mu^3 + (4*I)*CA*eps*mt*Pi - 
       (8*I)*CF*eps*mt*Pi - (4*I)*CA*eps^2*mt*Pi + (8*I)*CF*eps^2*mt*Pi + 
       (8*I)*CA*eps*mt^2*Pi - (16*I)*CF*eps*mt^2*Pi - 
       (4*I)*CA*eps^2*mt^2*Pi + (16*I)*CF*eps^2*mt^2*Pi + 
       (4*I)*CA*eps*mt^3*Pi - (8*I)*CF*eps*mt^3*Pi - (4*I)*CA*eps^2*mt^3*Pi + 
       (8*I)*CF*eps^2*mt^3*Pi + (4*I)*CA*eps*mu*Pi - (8*I)*CF*eps*mu*Pi - 
       (4*I)*CA*eps^2*mu*Pi + (8*I)*CF*eps^2*mu*Pi + (16*I)*CA*eps*mt*mu*Pi - 
       (32*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps^2*mt*mu*Pi + 
       (16*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mt^2*mu*Pi - 
       (24*I)*CF*eps*mt^2*mu*Pi - (4*I)*CA*eps^2*mt^2*mu*Pi + 
       (8*I)*CF*eps^2*mt^2*mu*Pi + (8*I)*CA*eps*mu^2*Pi - 
       (16*I)*CF*eps*mu^2*Pi + (16*I)*CA*eps*mt*mu^2*Pi - 
       (32*I)*CF*eps*mt*mu^2*Pi + (8*I)*CA*eps*mu^3*Pi - 
       (16*I)*CF*eps*mu^3*Pi + CA*eps^2*mt*Pi^2 + 4*CF*eps^2*mt*Pi^2 + 
       2*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + CA*eps^2*mt^3*Pi^2 + 
       4*CF*eps^2*mt^3*Pi^2 + CA*eps^2*mu*Pi^2 + 4*CF*eps^2*mu*Pi^2 + 
       4*CA*eps^2*mt*mu*Pi^2 + 16*CF*eps^2*mt*mu*Pi^2 + 
       3*CA*eps^2*mt^2*mu*Pi^2 + 12*CF*eps^2*mt^2*mu*Pi^2 + 
       2*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 4*CA*eps^2*mt*mu^2*
        Pi^2 + 16*CF*eps^2*mt*mu^2*Pi^2 + 2*CA*eps^2*mu^3*Pi^2 + 
       8*CF*eps^2*mu^3*Pi^2)*q2*Log[q2])/(mt*(mt + mu)) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
    (24*mt) + (CA*CF*eps*q2*(12*CA*mt - 12*CA*eps*mt + 24*CF*eps^3*mt + 
      24*CA*mt^2 - 24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 12*CF*eps^2*mt^2 - 
      12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 12*CA*eps*mt^3 - 
      12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 12*CA*eps^3*mt^3 + 
      12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 48*CA*mt*mu - 
      24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu - 
      12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 36*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 24*CF*eps^2*mt^2*mu - 
      36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 24*CA*mu^2 + 
      48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 - 
      24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 + 
      (12*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi + 
      (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
      (24*I)*CA*eps*mt^2*Pi - (48*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (48*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^3*mt^2*Pi + (36*I)*CF*eps^3*mt^2*Pi + 
      (12*I)*CA*eps*mt^3*Pi - (24*I)*CF*eps*mt^3*Pi - 
      (12*I)*CA*eps^2*mt^3*Pi + (24*I)*CF*eps^2*mt^3*Pi - 
      (12*I)*CA*eps^3*mt^3*Pi + (12*I)*CF*eps^3*mt^3*Pi + 
      (12*I)*CA*eps*mu*Pi - (24*I)*CF*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CF*eps^2*mu*Pi - (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
      (48*I)*CA*eps*mt*mu*Pi - (96*I)*CF*eps*mt*mu*Pi - 
      (12*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi - 
      (24*I)*CA*eps^3*mt*mu*Pi + (60*I)*CF*eps^3*mt*mu*Pi + 
      (36*I)*CA*eps*mt^2*mu*Pi - (72*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi - 
      (24*I)*CA*eps^3*mt^2*mu*Pi + (24*I)*CF*eps^3*mt^2*mu*Pi + 
      (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 
      (48*I)*CA*eps*mt*mu^2*Pi - (96*I)*CF*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^3*mt*mu^2*Pi + (12*I)*CF*eps^3*mt*mu^2*Pi + 
      (24*I)*CA*eps*mu^3*Pi - (48*I)*CF*eps*mu^3*Pi + 3*CA*eps^2*mt*Pi^2 + 
      12*CF*eps^2*mt*Pi^2 - 3*CA*eps^3*mt*Pi^2 - 12*CF*eps^3*mt*Pi^2 + 
      6*CA*eps^2*mt^2*Pi^2 + 24*CF*eps^2*mt^2*Pi^2 - 22*CA*eps^3*mt^2*Pi^2 - 
      24*CF*eps^3*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 + 12*CF*eps^2*mt^3*Pi^2 - 
      3*CA*eps^3*mt^3*Pi^2 - 12*CF*eps^3*mt^3*Pi^2 + 3*CA*eps^2*mu*Pi^2 + 
      12*CF*eps^2*mu*Pi^2 - 3*CA*eps^3*mu*Pi^2 - 12*CF*eps^3*mu*Pi^2 + 
      12*CA*eps^2*mt*mu*Pi^2 + 48*CF*eps^2*mt*mu*Pi^2 - 
      22*CA*eps^3*mt*mu*Pi^2 - 24*CF*eps^3*mt*mu*Pi^2 + 
      9*CA*eps^2*mt^2*mu*Pi^2 + 36*CF*eps^2*mt^2*mu*Pi^2 - 
      3*CA*eps^3*mt^2*mu*Pi^2 - 12*CF*eps^3*mt^2*mu*Pi^2 + 
      6*CA*eps^2*mu^2*Pi^2 + 24*CF*eps^2*mu^2*Pi^2 + 
      12*CA*eps^2*mt*mu^2*Pi^2 + 48*CF*eps^2*mt*mu^2*Pi^2 + 
      6*CA*eps^2*mu^3*Pi^2 + 24*CF*eps^2*mu^3*Pi^2 - I*CA*eps^3*mt*Pi^3 + 
      (6*I)*CF*eps^3*mt*Pi^3 - (2*I)*CA*eps^3*mt^2*Pi^3 + 
      (12*I)*CF*eps^3*mt^2*Pi^3 - I*CA*eps^3*mt^3*Pi^3 + 
      (6*I)*CF*eps^3*mt^3*Pi^3 - I*CA*eps^3*mu*Pi^3 + 
      (6*I)*CF*eps^3*mu*Pi^3 - (4*I)*CA*eps^3*mt*mu*Pi^3 + 
      (24*I)*CF*eps^3*mt*mu*Pi^3 - (3*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (18*I)*CF*eps^3*mt^2*mu*Pi^3 - (2*I)*CA*eps^3*mu^2*Pi^3 + 
      (12*I)*CF*eps^3*mu^2*Pi^3 - (4*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (24*I)*CF*eps^3*mt*mu^2*Pi^3 - (2*I)*CA*eps^3*mu^3*Pi^3 + 
      (12*I)*CF*eps^3*mu^3*Pi^3 - 28*CA*eps^3*mt*Zeta[3] - 
      56*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^3*Zeta[3] - 
      28*CA*eps^3*mu*Zeta[3] - 112*CA*eps^3*mt*mu*Zeta[3] - 
      84*CA*eps^3*mt^2*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] - 
      112*CA*eps^3*mt*mu^2*Zeta[3] - 56*CA*eps^3*mu^3*Zeta[3]))/
    (48*mt*(mt + mu))) + G[-1, -1, -1, mu]*
  ((CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, mu])/mt - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, mu])/(2*mt) - 
   (CA*(3*CA - 8*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, mu])/(2*mt) - (CA*(3*CA - 8*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, mt])/(4*mt) + (CA*(3*CA - 7*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF*eps^2*(-4*CA*mt + 4*CA*eps*mt - 8*CA*mt^2 + 8*CA*eps*mt^2 + 
      4*CA*eps^2*mt^2 - 4*CF*eps^2*mt^2 - 4*CA*mt^3 + 4*CA*eps*mt^3 + 
      4*CA*eps^2*mt^3 - 4*CF*eps^2*mt^3 - 4*CA*mu + 4*CA*eps*mu - 
      16*CA*mt*mu + 8*CA*eps*mt*mu + 4*CA*eps^2*mt*mu - 12*CF*eps^2*mt*mu - 
      12*CA*mt^2*mu + 4*CA*eps*mt^2*mu + 8*CA*eps^2*mt^2*mu - 
      8*CF*eps^2*mt^2*mu - 8*CA*mu^2 - 16*CA*mt*mu^2 + 4*CA*eps^2*mt*mu^2 - 
      4*CF*eps^2*mt*mu^2 - 8*CA*mu^3 - (52*I)*CA*eps*mt*Pi + 
      (48*I)*CF*eps*mt*Pi + (52*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
      (104*I)*CA*eps*mt^2*Pi + (96*I)*CF*eps*mt^2*Pi + 
      (128*I)*CA*eps^2*mt^2*Pi - (96*I)*CF*eps^2*mt^2*Pi - 
      (52*I)*CA*eps*mt^3*Pi + (48*I)*CF*eps*mt^3*Pi + 
      (52*I)*CA*eps^2*mt^3*Pi - (48*I)*CF*eps^2*mt^3*Pi - 
      (52*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (52*I)*CA*eps^2*mu*Pi - 
      (48*I)*CF*eps^2*mu*Pi - (208*I)*CA*eps*mt*mu*Pi + 
      (192*I)*CF*eps*mt*mu*Pi + (128*I)*CA*eps^2*mt*mu*Pi - 
      (96*I)*CF*eps^2*mt*mu*Pi - (156*I)*CA*eps*mt^2*mu*Pi + 
      (144*I)*CF*eps*mt^2*mu*Pi + (52*I)*CA*eps^2*mt^2*mu*Pi - 
      (48*I)*CF*eps^2*mt^2*mu*Pi - (104*I)*CA*eps*mu^2*Pi + 
      (96*I)*CF*eps*mu^2*Pi - (208*I)*CA*eps*mt*mu^2*Pi + 
      (192*I)*CF*eps*mt*mu^2*Pi - (104*I)*CA*eps*mu^3*Pi + 
      (96*I)*CF*eps*mu^3*Pi + 31*CA*eps^2*mt*Pi^2 - 80*CF*eps^2*mt*Pi^2 + 
      62*CA*eps^2*mt^2*Pi^2 - 160*CF*eps^2*mt^2*Pi^2 + 
      31*CA*eps^2*mt^3*Pi^2 - 80*CF*eps^2*mt^3*Pi^2 + 31*CA*eps^2*mu*Pi^2 - 
      80*CF*eps^2*mu*Pi^2 + 124*CA*eps^2*mt*mu*Pi^2 - 
      320*CF*eps^2*mt*mu*Pi^2 + 93*CA*eps^2*mt^2*mu*Pi^2 - 
      240*CF*eps^2*mt^2*mu*Pi^2 + 62*CA*eps^2*mu^2*Pi^2 - 
      160*CF*eps^2*mu^2*Pi^2 + 124*CA*eps^2*mt*mu^2*Pi^2 - 
      320*CF*eps^2*mt*mu^2*Pi^2 + 62*CA*eps^2*mu^3*Pi^2 - 
      160*CF*eps^2*mu^3*Pi^2)*q2*Log[q2])/(16*mt*(mt + mu)) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (13*I)*CA*eps*Pi - 
      (12*I)*CF*eps*Pi + (26*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi + 
      (13*I)*CA*eps*mt^2*Pi - (12*I)*CF*eps*mt^2*Pi + (26*I)*CA*eps*mu*Pi - 
      (24*I)*CF*eps*mu*Pi + (26*I)*CA*eps*mt*mu*Pi - (24*I)*CF*eps*mt*mu*Pi + 
      (26*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
    (24*mt) + (CA*CF*eps*q2*(12*CA*mt - 12*CA*eps*mt + 24*CF*eps^3*mt + 
      24*CA*mt^2 - 24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 12*CF*eps^2*mt^2 - 
      12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 12*CA*eps*mt^3 - 
      12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 12*CA*eps^3*mt^3 + 
      12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 48*CA*mt*mu - 
      24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu - 
      12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 36*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 24*CF*eps^2*mt^2*mu - 
      36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 24*CA*mu^2 + 
      48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 - 
      24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 + 
      (156*I)*CA*eps*mt*Pi - (144*I)*CF*eps*mt*Pi - (156*I)*CA*eps^2*mt*Pi + 
      (144*I)*CF*eps^2*mt*Pi - (72*I)*CA*eps^3*mt*Pi + 
      (144*I)*CF*eps^3*mt*Pi + (312*I)*CA*eps*mt^2*Pi - 
      (288*I)*CF*eps*mt^2*Pi - (384*I)*CA*eps^2*mt^2*Pi + 
      (288*I)*CF*eps^2*mt^2*Pi - (84*I)*CA*eps^3*mt^2*Pi + 
      (156*I)*CF*eps^3*mt^2*Pi + (156*I)*CA*eps*mt^3*Pi - 
      (144*I)*CF*eps*mt^3*Pi - (156*I)*CA*eps^2*mt^3*Pi + 
      (144*I)*CF*eps^2*mt^3*Pi - (12*I)*CA*eps^3*mt^3*Pi + 
      (12*I)*CF*eps^3*mt^3*Pi + (156*I)*CA*eps*mu*Pi - (144*I)*CF*eps*mu*Pi - 
      (156*I)*CA*eps^2*mu*Pi + (144*I)*CF*eps^2*mu*Pi - 
      (72*I)*CA*eps^3*mu*Pi + (144*I)*CF*eps^3*mu*Pi + 
      (624*I)*CA*eps*mt*mu*Pi - (576*I)*CF*eps*mt*mu*Pi - 
      (384*I)*CA*eps^2*mt*mu*Pi + (288*I)*CF*eps^2*mt*mu*Pi - 
      (84*I)*CA*eps^3*mt*mu*Pi + (180*I)*CF*eps^3*mt*mu*Pi + 
      (468*I)*CA*eps*mt^2*mu*Pi - (432*I)*CF*eps*mt^2*mu*Pi - 
      (156*I)*CA*eps^2*mt^2*mu*Pi + (144*I)*CF*eps^2*mt^2*mu*Pi - 
      (24*I)*CA*eps^3*mt^2*mu*Pi + (24*I)*CF*eps^3*mt^2*mu*Pi + 
      (312*I)*CA*eps*mu^2*Pi - (288*I)*CF*eps*mu^2*Pi + 
      (624*I)*CA*eps*mt*mu^2*Pi - (576*I)*CF*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^3*mt*mu^2*Pi + (12*I)*CF*eps^3*mt*mu^2*Pi + 
      (312*I)*CA*eps*mu^3*Pi - (288*I)*CF*eps*mu^3*Pi - 93*CA*eps^2*mt*Pi^2 + 
      240*CF*eps^2*mt*Pi^2 + 93*CA*eps^3*mt*Pi^2 - 240*CF*eps^3*mt*Pi^2 - 
      186*CA*eps^2*mt^2*Pi^2 + 480*CF*eps^2*mt^2*Pi^2 + 
      152*CA*eps^3*mt^2*Pi^2 - 480*CF*eps^3*mt^2*Pi^2 - 
      93*CA*eps^2*mt^3*Pi^2 + 240*CF*eps^2*mt^3*Pi^2 + 
      93*CA*eps^3*mt^3*Pi^2 - 240*CF*eps^3*mt^3*Pi^2 - 93*CA*eps^2*mu*Pi^2 + 
      240*CF*eps^2*mu*Pi^2 + 93*CA*eps^3*mu*Pi^2 - 240*CF*eps^3*mu*Pi^2 - 
      372*CA*eps^2*mt*mu*Pi^2 + 960*CF*eps^2*mt*mu*Pi^2 + 
      152*CA*eps^3*mt*mu*Pi^2 - 480*CF*eps^3*mt*mu*Pi^2 - 
      279*CA*eps^2*mt^2*mu*Pi^2 + 720*CF*eps^2*mt^2*mu*Pi^2 + 
      93*CA*eps^3*mt^2*mu*Pi^2 - 240*CF*eps^3*mt^2*mu*Pi^2 - 
      186*CA*eps^2*mu^2*Pi^2 + 480*CF*eps^2*mu^2*Pi^2 - 
      372*CA*eps^2*mt*mu^2*Pi^2 + 960*CF*eps^2*mt*mu^2*Pi^2 - 
      186*CA*eps^2*mu^3*Pi^2 + 480*CF*eps^2*mu^3*Pi^2 - 
      (109*I)*CA*eps^3*mt*Pi^3 + (204*I)*CF*eps^3*mt*Pi^3 - 
      (218*I)*CA*eps^3*mt^2*Pi^3 + (408*I)*CF*eps^3*mt^2*Pi^3 - 
      (109*I)*CA*eps^3*mt^3*Pi^3 + (204*I)*CF*eps^3*mt^3*Pi^3 - 
      (109*I)*CA*eps^3*mu*Pi^3 + (204*I)*CF*eps^3*mu*Pi^3 - 
      (436*I)*CA*eps^3*mt*mu*Pi^3 + (816*I)*CF*eps^3*mt*mu*Pi^3 - 
      (327*I)*CA*eps^3*mt^2*mu*Pi^3 + (612*I)*CF*eps^3*mt^2*mu*Pi^3 - 
      (218*I)*CA*eps^3*mu^2*Pi^3 + (408*I)*CF*eps^3*mu^2*Pi^3 - 
      (436*I)*CA*eps^3*mt*mu^2*Pi^3 + (816*I)*CF*eps^3*mt*mu^2*Pi^3 - 
      (218*I)*CA*eps^3*mu^3*Pi^3 + (408*I)*CF*eps^3*mu^3*Pi^3 - 
      28*CA*eps^3*mt*Zeta[3] - 56*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mt^3*Zeta[3] - 28*CA*eps^3*mu*Zeta[3] - 
      112*CA*eps^3*mt*mu*Zeta[3] - 84*CA*eps^3*mt^2*mu*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3] - 112*CA*eps^3*mt*mu^2*Zeta[3] - 
      56*CA*eps^3*mu^3*Zeta[3]))/(48*mt*(mt + mu))) + 
 G[0, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 24*CA*eps*mt - 
      24*CF*eps^2*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps^2*mt^2 - 
      36*CA*mu + 12*CA*eps*mu - 48*CA*mt*mu + 24*CA*eps*mt*mu - 
      12*CA*eps^2*mt*mu - 12*CF*eps^2*mt*mu - 12*CA*mt^2*mu + 
      12*CA*eps*mt^2*mu - 48*CA*mu^2 - 24*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
      12*CF*eps^2*mt*mu^2 - 24*CA*mu^3 + (12*I)*CA*eps*Pi - 
      (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
      (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + (36*I)*CA*eps*mu*Pi - 
      (12*I)*CA*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*Pi - 
      (36*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (48*I)*CA*eps*mu^2*Pi + 
      (24*I)*CA*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 5*CA*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 15*CA*eps^2*mu*Pi^2 + 
      20*CA*eps^2*mt*mu*Pi^2 + 5*CA*eps^2*mt^2*mu*Pi^2 + 
      20*CA*eps^2*mu^2*Pi^2 + 10*CA*eps^2*mt*mu^2*Pi^2 + 
      10*CA*eps^2*mu^3*Pi^2)*q2*Log[q2])/(48*mt*(1 + mu)) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(12*CA - 12*CA*eps + 24*CA*mt - 
      24*CA*eps*mt + 24*CF*eps^2*mt + 12*CA*eps^3*mt + 12*CF*eps^3*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps^2*mt^2 + 12*CA*eps^3*mt^2 + 
      12*CF*eps^3*mt^2 + 36*CA*mu - 12*CA*eps*mu + 48*CA*mt*mu - 
      24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu + 12*CF*eps^2*mt*mu + 
      36*CA*eps^3*mt*mu + 12*CF*eps^3*mt*mu + 12*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu + 12*CA*eps^3*mt^2*mu - 12*CF*eps^3*mt^2*mu + 
      48*CA*mu^2 + 24*CA*mt*mu^2 + 12*CA*eps^2*mt*mu^2 - 
      12*CF*eps^2*mt*mu^2 + 24*CA*eps^3*mt*mu^2 - 24*CF*eps^3*mt*mu^2 + 
      24*CA*mu^3 - (12*I)*CA*eps*Pi + (12*I)*CA*eps^2*Pi - 
      (24*I)*CA*eps*mt*Pi + (36*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps*mu*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (48*I)*CA*eps*mt*mu*Pi + (36*I)*CA*eps^2*mt*mu*Pi - 
      (12*I)*CA*eps*mt^2*mu*Pi + (12*I)*CA*eps^2*mt^2*mu*Pi - 
      (48*I)*CA*eps*mu^2*Pi - (24*I)*CA*eps*mt*mu^2*Pi - 
      (24*I)*CA*eps*mu^3*Pi - 5*CA*eps^2*Pi^2 + 5*CA*eps^3*Pi^2 - 
      10*CA*eps^2*mt*Pi^2 + 14*CA*eps^3*mt*Pi^2 - 5*CA*eps^2*mt^2*Pi^2 + 
      5*CA*eps^3*mt^2*Pi^2 - 15*CA*eps^2*mu*Pi^2 + 5*CA*eps^3*mu*Pi^2 - 
      20*CA*eps^2*mt*mu*Pi^2 + 14*CA*eps^3*mt*mu*Pi^2 - 
      5*CA*eps^2*mt^2*mu*Pi^2 + 5*CA*eps^3*mt^2*mu*Pi^2 - 
      20*CA*eps^2*mu^2*Pi^2 - 10*CA*eps^2*mt*mu^2*Pi^2 - 
      10*CA*eps^2*mu^3*Pi^2 + I*CA*eps^3*Pi^3 + (2*I)*CA*eps^3*mt*Pi^3 + 
      I*CA*eps^3*mt^2*Pi^3 + (3*I)*CA*eps^3*mu*Pi^3 + 
      (4*I)*CA*eps^3*mt*mu*Pi^3 + I*CA*eps^3*mt^2*mu*Pi^3 + 
      (4*I)*CA*eps^3*mu^2*Pi^3 + (2*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (2*I)*CA*eps^3*mu^3*Pi^3 - 28*CA*eps^3*Zeta[3] - 
      56*CA*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] - 
      84*CA*eps^3*mu*Zeta[3] - 112*CA*eps^3*mt*mu*Zeta[3] - 
      28*CA*eps^3*mt^2*mu*Zeta[3] - 112*CA*eps^3*mu^2*Zeta[3] - 
      56*CA*eps^3*mt*mu^2*Zeta[3] - 56*CA*eps^3*mu^3*Zeta[3]))/
    (48*mt*(1 + mu))) + G[-1 - mu, 0, mt]*
  (-1/4*(CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
      G[-1, -1, -1, -1, mu])/mt - (CA*CF*(5*CA + 2*CF)*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, 0, mu])/
    (4*mt) - (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, 0, -1, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, mu])/(4*mt) + (3*CA*(CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, 0, -1, 0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, mu])/(4*mt) + (CA*(9*CA - 14*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, -1, 0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, mu])/(4*mt) + (3*CA*(CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, -1, mu])/
    (4*mt) + (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, -1, 0, mu])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, mu])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mu])/(4*mt) - 
   (CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
      8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
      (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
      (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
      (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
      2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/
    (32*mt) + (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 
      2*mu + 2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (24*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^4)/(96*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - (13*I)*CA*eps*Pi + 
        (12*I)*CF*eps*Pi - (26*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi - 
        (13*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi - (26*I)*CA*eps*mu*Pi + 
        (24*I)*CF*eps*mu*Pi - (26*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*
         Pi - (26*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[0, 0, 0, mu]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, -1, mu]*
    ((CA*CF*eps^3*(-3*CA + 6*CF + 3*CA*eps - 6*CF*eps - 6*CA*mt + 12*CF*mt + 
        6*CA*eps*mt - 12*CF*eps*mt - 3*CA*mt^2 + 6*CF*mt^2 + 3*CA*eps*mt^2 - 
        6*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
        6*CA*mu^2 + 12*CF*mu^2 - (5*I)*CA*eps*Pi + (14*I)*CF*eps*Pi - 
        (10*I)*CA*eps*mt*Pi + (28*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
        (14*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (28*I)*CF*eps*mu*Pi - 
        (10*I)*CA*eps*mt*mu*Pi + (28*I)*CF*eps*mt*mu*Pi - 
        (10*I)*CA*eps*mu^2*Pi + (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (6*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, -1, 0, mu]*
    ((CA*CF*eps^3*(-3*CA - 2*CF + 3*CA*eps + 2*CF*eps - 6*CA*mt - 4*CF*mt + 
        10*CA*eps*mt + 4*CF*eps*mt - 3*CA*mt^2 - 2*CF*mt^2 + 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 6*CA*mu - 4*CF*mu - 6*CA*mt*mu - 4*CF*mt*mu - 
        6*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + (CA^2*CF*eps*q2*Log[q2]*
     (12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 12*eps*mt^2 + 24*mu + 
      24*mt*mu + 24*mu^2 + (12*I)*eps*Pi - (12*I)*eps^2*Pi + 
      (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + (12*I)*eps*mt^2*Pi - 
      (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + (24*I)*eps*mt*mu*Pi + 
      (24*I)*eps*mu^2*Pi + 3*eps^2*Pi^2 - 3*eps^3*Pi^2 + 6*eps^2*mt*Pi^2 - 
      9*eps^3*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 - 3*eps^3*mt^2*Pi^2 + 
      6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2 - 
      I*eps^3*Pi^3 - (2*I)*eps^3*mt*Pi^3 - I*eps^3*mt^2*Pi^3 - 
      (2*I)*eps^3*mu*Pi^3 - (2*I)*eps^3*mt*mu*Pi^3 - (2*I)*eps^3*mu^2*Pi^3 - 
      28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 
      56*eps^3*mu*Zeta[3] - 56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/
    (48*mt) + (CA^2*CF*q2*(-288 + 288*eps - 576*mt + 864*eps*mt - 288*mt^2 + 
      288*eps*mt^2 - 576*mu - 576*mt*mu - 576*mu^2 - (288*I)*eps*Pi + 
      (288*I)*eps^2*Pi - (576*I)*eps*mt*Pi + (864*I)*eps^2*mt*Pi - 
      (288*I)*eps*mt^2*Pi + (288*I)*eps^2*mt^2*Pi - (576*I)*eps*mu*Pi - 
      (576*I)*eps*mt*mu*Pi - (576*I)*eps*mu^2*Pi - 72*eps^2*Pi^2 + 
      72*eps^3*Pi^2 - 144*eps^2*mt*Pi^2 + 216*eps^3*mt*Pi^2 - 
      72*eps^2*mt^2*Pi^2 + 72*eps^3*mt^2*Pi^2 - 144*eps^2*mu*Pi^2 - 
      144*eps^2*mt*mu*Pi^2 - 144*eps^2*mu^2*Pi^2 + (24*I)*eps^3*Pi^3 - 
      (24*I)*eps^4*Pi^3 + (48*I)*eps^3*mt*Pi^3 - (72*I)*eps^4*mt*Pi^3 + 
      (24*I)*eps^3*mt^2*Pi^3 - (24*I)*eps^4*mt^2*Pi^3 + 
      (48*I)*eps^3*mu*Pi^3 + (48*I)*eps^3*mt*mu*Pi^3 + 
      (48*I)*eps^3*mu^2*Pi^3 + 11*eps^4*Pi^4 + 22*eps^4*mt*Pi^4 + 
      11*eps^4*mt^2*Pi^4 + 22*eps^4*mu*Pi^4 + 22*eps^4*mt*mu*Pi^4 + 
      22*eps^4*mu^2*Pi^4 + 672*eps^3*Zeta[3] - 672*eps^4*Zeta[3] + 
      1344*eps^3*mt*Zeta[3] - 2016*eps^4*mt*Zeta[3] + 
      672*eps^3*mt^2*Zeta[3] - 672*eps^4*mt^2*Zeta[3] + 
      1344*eps^3*mu*Zeta[3] + 1344*eps^3*mt*mu*Zeta[3] + 
      1344*eps^3*mu^2*Zeta[3] + (672*I)*eps^4*Pi*Zeta[3] + 
      (1344*I)*eps^4*mt*Pi*Zeta[3] + (672*I)*eps^4*mt^2*Pi*Zeta[3] + 
      (1344*I)*eps^4*mu*Pi*Zeta[3] + (1344*I)*eps^4*mt*mu*Pi*Zeta[3] + 
      (1344*I)*eps^4*mu^2*Pi*Zeta[3]))/(1152*mt)) + 
 G[0, -1 - mu, mt]*
  (-1/4*(CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
      G[-1, -1, -1, -1, mu])/mt - (CA*CF*(5*CA + 2*CF)*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, 0, mu])/
    (4*mt) - (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, 0, -1, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, mu])/(4*mt) + (3*CA*(CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, 0, -1, 0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, mu])/(4*mt) + (CA*(9*CA - 14*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, -1, 0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, mu])/(4*mt) + (3*CA*(CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, -1, mu])/
    (4*mt) + (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, -1, 0, mu])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, mu])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mu])/(4*mt) - 
   (CA*CF*eps^2*(4*CA - 4*CA*eps + 8*CA*mt - 12*CA*eps*mt + 4*CA*mt^2 - 
      4*CA*eps*mt^2 + 8*CA*mu + 8*CA*mt*mu + 8*CA*mu^2 - (4*I)*CA*eps*Pi + 
      (8*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - (8*I)*CF*eps^2*Pi - 
      (8*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi + (8*I)*CA*eps^2*mt*Pi - 
      (16*I)*CF*eps^2*mt*Pi - (4*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi + 
      (4*I)*CA*eps^2*mt^2*Pi - (8*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + 
      (16*I)*CF*eps*mu*Pi - (8*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*Pi - 
      (8*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
      4*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 8*CF*eps^2*mt*Pi^2 + 
      5*CA*eps^2*mt^2*Pi^2 - 4*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
      8*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 8*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(32*mt) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi + 
      (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
      (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
      (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^3)/(24*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/
    (96*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - (13*I)*CA*eps*Pi + 
        (12*I)*CF*eps*Pi - (26*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi - 
        (13*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi - (26*I)*CA*eps*mu*Pi + 
        (24*I)*CF*eps*mu*Pi - (26*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*
         Pi - (26*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[0, 0, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, -1, mu]*
    ((CA*CF*eps^3*(-3*CA + 6*CF + 3*CA*eps - 6*CF*eps - 6*CA*mt + 12*CF*mt + 
        6*CA*eps*mt - 12*CF*eps*mt - 3*CA*mt^2 + 6*CF*mt^2 + 3*CA*eps*mt^2 - 
        6*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
        6*CA*mu^2 + 12*CF*mu^2 - (5*I)*CA*eps*Pi + (14*I)*CF*eps*Pi - 
        (10*I)*CA*eps*mt*Pi + (28*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
        (14*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (28*I)*CF*eps*mu*Pi - 
        (10*I)*CA*eps*mt*mu*Pi + (28*I)*CF*eps*mt*mu*Pi - 
        (10*I)*CA*eps*mu^2*Pi + (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (6*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, -1, 0, mu]*
    ((CA*CF*eps^3*(-3*CA - 2*CF + 3*CA*eps + 2*CF*eps - 6*CA*mt - 4*CF*mt + 
        10*CA*eps*mt + 4*CF*eps*mt - 3*CA*mt^2 - 2*CF*mt^2 + 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 6*CA*mu - 4*CF*mu - 6*CA*mt*mu - 4*CF*mt*mu - 
        6*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + (CA*CF*eps*q2*Log[q2]*(12*CA - 12*CA*eps + 
      24*CA*mt - 36*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CA*mu + 
      24*CA*mt*mu + 24*CA*mu^2 - (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + 
      (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - 
      (24*I)*CF*eps^3*Pi - (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
      (24*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi - (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 12*CF*eps^2*Pi^2 - 
      15*CA*eps^3*Pi^2 + 12*CF*eps^3*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 
      24*CF*eps^2*mt*Pi^2 - 39*CA*eps^3*mt*Pi^2 + 24*CF*eps^3*mt*Pi^2 + 
      15*CA*eps^2*mt^2*Pi^2 - 12*CF*eps^2*mt^2*Pi^2 - 15*CA*eps^3*mt^2*Pi^2 + 
      12*CF*eps^3*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 24*CF*eps^2*mu*Pi^2 + 
      30*CA*eps^2*mt*mu*Pi^2 - 24*CF*eps^2*mt*mu*Pi^2 + 
      30*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2 + (5*I)*CA*eps^3*Pi^3 - 
      (6*I)*CF*eps^3*Pi^3 + (10*I)*CA*eps^3*mt*Pi^3 - 
      (12*I)*CF*eps^3*mt*Pi^3 + (5*I)*CA*eps^3*mt^2*Pi^3 - 
      (6*I)*CF*eps^3*mt^2*Pi^3 + (10*I)*CA*eps^3*mu*Pi^3 - 
      (12*I)*CF*eps^3*mu*Pi^3 + (10*I)*CA*eps^3*mt*mu*Pi^3 - 
      (12*I)*CF*eps^3*mt*mu*Pi^3 + (10*I)*CA*eps^3*mu^2*Pi^3 - 
      (12*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*Zeta[3] - 
      56*CA*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] - 
      56*CA*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3]))/(48*mt) + 
   (CA*CF*q2*(-288*CA + 288*CA*eps - 576*CA*mt + 864*CA*eps*mt - 
      288*CA*mt^2 + 288*CA*eps*mt^2 - 576*CA*mu - 576*CA*mt*mu - 
      576*CA*mu^2 + (288*I)*CA*eps*Pi - (576*I)*CF*eps*Pi - 
      (288*I)*CA*eps^2*Pi + (576*I)*CF*eps^2*Pi - (288*I)*CA*eps^3*Pi + 
      (576*I)*CF*eps^3*Pi + (576*I)*CA*eps*mt*Pi - (1152*I)*CF*eps*mt*Pi - 
      (576*I)*CA*eps^2*mt*Pi + (1152*I)*CF*eps^2*mt*Pi - 
      (288*I)*CA*eps^3*mt*Pi + (576*I)*CF*eps^3*mt*Pi + 
      (288*I)*CA*eps*mt^2*Pi - (576*I)*CF*eps*mt^2*Pi - 
      (288*I)*CA*eps^2*mt^2*Pi + (576*I)*CF*eps^2*mt^2*Pi + 
      (576*I)*CA*eps*mu*Pi - (1152*I)*CF*eps*mu*Pi + 
      (576*I)*CA*eps*mt*mu*Pi - (1152*I)*CF*eps*mt*mu*Pi + 
      (576*I)*CA*eps*mu^2*Pi - (1152*I)*CF*eps*mu^2*Pi - 360*CA*eps^2*Pi^2 + 
      288*CF*eps^2*Pi^2 + 360*CA*eps^3*Pi^2 - 288*CF*eps^3*Pi^2 + 
      144*CA*eps^4*Pi^2 - 288*CF*eps^4*Pi^2 - 720*CA*eps^2*mt*Pi^2 + 
      576*CF*eps^2*mt*Pi^2 + 936*CA*eps^3*mt*Pi^2 - 576*CF*eps^3*mt*Pi^2 + 
      144*CA*eps^4*mt*Pi^2 - 288*CF*eps^4*mt*Pi^2 - 360*CA*eps^2*mt^2*Pi^2 + 
      288*CF*eps^2*mt^2*Pi^2 + 360*CA*eps^3*mt^2*Pi^2 - 
      288*CF*eps^3*mt^2*Pi^2 - 720*CA*eps^2*mu*Pi^2 + 576*CF*eps^2*mu*Pi^2 - 
      720*CA*eps^2*mt*mu*Pi^2 + 576*CF*eps^2*mt*mu*Pi^2 - 
      720*CA*eps^2*mu^2*Pi^2 + 576*CF*eps^2*mu^2*Pi^2 - 
      (120*I)*CA*eps^3*Pi^3 + (144*I)*CF*eps^3*Pi^3 + (120*I)*CA*eps^4*Pi^3 - 
      (144*I)*CF*eps^4*Pi^3 - (240*I)*CA*eps^3*mt*Pi^3 + 
      (288*I)*CF*eps^3*mt*Pi^3 + (288*I)*CA*eps^4*mt*Pi^3 - 
      (288*I)*CF*eps^4*mt*Pi^3 - (120*I)*CA*eps^3*mt^2*Pi^3 + 
      (144*I)*CF*eps^3*mt^2*Pi^3 + (120*I)*CA*eps^4*mt^2*Pi^3 - 
      (144*I)*CF*eps^4*mt^2*Pi^3 - (240*I)*CA*eps^3*mu*Pi^3 + 
      (288*I)*CF*eps^3*mu*Pi^3 - (240*I)*CA*eps^3*mt*mu*Pi^3 + 
      (288*I)*CF*eps^3*mt*mu*Pi^3 - (240*I)*CA*eps^3*mu^2*Pi^3 + 
      (288*I)*CF*eps^3*mu^2*Pi^3 + 59*CA*eps^4*Pi^4 - 48*CF*eps^4*Pi^4 + 
      118*CA*eps^4*mt*Pi^4 - 96*CF*eps^4*mt*Pi^4 + 59*CA*eps^4*mt^2*Pi^4 - 
      48*CF*eps^4*mt^2*Pi^4 + 118*CA*eps^4*mu*Pi^4 - 96*CF*eps^4*mu*Pi^4 + 
      118*CA*eps^4*mt*mu*Pi^4 - 96*CF*eps^4*mt*mu*Pi^4 + 
      118*CA*eps^4*mu^2*Pi^4 - 96*CF*eps^4*mu^2*Pi^4 + 672*CA*eps^3*Zeta[3] - 
      672*CA*eps^4*Zeta[3] + 1344*CA*eps^3*mt*Zeta[3] - 
      2016*CA*eps^4*mt*Zeta[3] + 672*CA*eps^3*mt^2*Zeta[3] - 
      672*CA*eps^4*mt^2*Zeta[3] + 1344*CA*eps^3*mu*Zeta[3] + 
      1344*CA*eps^3*mt*mu*Zeta[3] + 1344*CA*eps^3*mu^2*Zeta[3] - 
      (672*I)*CA*eps^4*Pi*Zeta[3] + (1344*I)*CF*eps^4*Pi*Zeta[3] - 
      (1344*I)*CA*eps^4*mt*Pi*Zeta[3] + (2688*I)*CF*eps^4*mt*Pi*Zeta[3] - 
      (672*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (1344*I)*CF*eps^4*mt^2*Pi*Zeta[3] - 
      (1344*I)*CA*eps^4*mu*Pi*Zeta[3] + (2688*I)*CF*eps^4*mu*Pi*Zeta[3] - 
      (1344*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + (2688*I)*CF*eps^4*mt*mu*Pi*
       Zeta[3] - (1344*I)*CA*eps^4*mu^2*Pi*Zeta[3] + 
      (2688*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/(1152*mt)) + 
 G[-1, 0, mu]*(-1/2*(CA*(7*CA - 16*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
       2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, -1, mu])/mt + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mt])/(4*mt) + (CA*(CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, -1 - mu, mt])/
    (4*mt) + (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
      24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 
      12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 
      12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 
      48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
      (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
      (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
      10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*mt) + 
   (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^3)/(24*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^4)/(96*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 8*CF - 3*CA*eps + 8*CF*eps + 6*CA*mt - 16*CF*mt - 
        5*CA*eps*mt + 16*CF*eps*mt + 3*CA*mt^2 - 8*CF*mt^2 - 3*CA*eps*mt^2 + 
        8*CF*eps*mt^2 + 6*CA*mu - 16*CF*mu + 6*CA*mt*mu - 16*CF*mt*mu + 
        6*CA*mu^2 - 16*CF*mu^2 + (5*I)*CA*eps*Pi - (8*I)*CF*eps*Pi + 
        (10*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi + (5*I)*CA*eps*mt^2*Pi - 
        (8*I)*CF*eps*mt^2*Pi + (10*I)*CA*eps*mu*Pi - (16*I)*CF*eps*mu*Pi + 
        (10*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*Pi + 
        (10*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA*(3*CA - 8*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(2*mt)) + G[0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, 0, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, 0, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 - 
         (36*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi - (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
         (96*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
         (36*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
         (36*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
         (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 - 
         (36*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi - (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
         (96*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
         (36*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
         (36*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
         (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, 0, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 
         12*CA*eps^2 + 24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 
         48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 
         24*CF*mt^2 + 12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 
         24*CA*mt*mu - 48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
         (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 
         12*CA*eps^2 + 24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 
         48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 
         24*CF*mt^2 + 12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 
         24*CA*mt*mu - 48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
         (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + (CA*CF*eps*q2*Log[q2]*
     (-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 - 
      24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 
      24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 12*CA*eps*mt^2 + 
      24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 48*CF*mt*mu - 
      24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - 
      (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + 
      (24*I)*CF*eps^3*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
      (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 - 
      5*CA*eps^3*Pi^2 - 10*CF*eps^3*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 
      20*CF*eps^2*mt*Pi^2 - 20*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 + 
      5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 - 5*CA*eps^3*mt^2*Pi^2 - 
      10*CF*eps^3*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 - I*CA*eps^3*Pi^3 + 
      (2*I)*CF*eps^3*Pi^3 - (2*I)*CA*eps^3*mt*Pi^3 + (4*I)*CF*eps^3*mt*Pi^3 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      (2*I)*CA*eps^3*mu*Pi^3 + (4*I)*CF*eps^3*mu*Pi^3 - 
      (2*I)*CA*eps^3*mt*mu*Pi^3 + (4*I)*CF*eps^3*mt*mu*Pi^3 - 
      (2*I)*CA*eps^3*mu^2*Pi^3 + (4*I)*CF*eps^3*mu^2*Pi^3 + 
      28*CA*eps^3*Zeta[3] + 56*CF*eps^3*Zeta[3] + 56*CA*eps^3*mt*Zeta[3] + 
      112*CF*eps^3*mt*Zeta[3] + 28*CA*eps^3*mt^2*Zeta[3] + 
      56*CF*eps^3*mt^2*Zeta[3] + 56*CA*eps^3*mu*Zeta[3] + 
      112*CF*eps^3*mu*Zeta[3] + 56*CA*eps^3*mt*mu*Zeta[3] + 
      112*CF*eps^3*mt*mu*Zeta[3] + 56*CA*eps^3*mu^2*Zeta[3] + 
      112*CF*eps^3*mu^2*Zeta[3]))/(48*mt) - 
   (CA*CF*q2*(-480*CA - 960*CF + 480*CA*eps + 960*CF*eps - 480*CA*eps^2 + 
      960*CF*eps^2 - 960*CA*mt - 1920*CF*mt + 1920*CA*eps*mt + 
      1920*CF*eps*mt - 480*CA*eps^2*mt + 960*CF*eps^2*mt - 480*CA*mt^2 - 
      960*CF*mt^2 + 480*CA*eps*mt^2 + 960*CF*eps*mt^2 - 960*CA*mu - 
      1920*CF*mu - 960*CA*mt*mu - 1920*CF*mt*mu - 960*CA*mu^2 - 
      1920*CF*mu^2 + (480*I)*CA*eps*Pi - (960*I)*CF*eps*Pi - 
      (480*I)*CA*eps^2*Pi + (960*I)*CF*eps^2*Pi - (480*I)*CA*eps^3*Pi + 
      (960*I)*CF*eps^3*Pi + (960*I)*CA*eps*mt*Pi - (1920*I)*CF*eps*mt*Pi - 
      (960*I)*CA*eps^2*mt*Pi + (1920*I)*CF*eps^2*mt*Pi - 
      (480*I)*CA*eps^3*mt*Pi + (960*I)*CF*eps^3*mt*Pi + 
      (480*I)*CA*eps*mt^2*Pi - (960*I)*CF*eps*mt^2*Pi - 
      (480*I)*CA*eps^2*mt^2*Pi + (960*I)*CF*eps^2*mt^2*Pi + 
      (960*I)*CA*eps*mu*Pi - (1920*I)*CF*eps*mu*Pi + 
      (960*I)*CA*eps*mt*mu*Pi - (1920*I)*CF*eps*mt*mu*Pi + 
      (960*I)*CA*eps*mu^2*Pi - (1920*I)*CF*eps*mu^2*Pi + 200*CA*eps^2*Pi^2 + 
      400*CF*eps^2*Pi^2 - 200*CA*eps^3*Pi^2 - 400*CF*eps^3*Pi^2 + 
      200*CA*eps^4*Pi^2 - 400*CF*eps^4*Pi^2 + 400*CA*eps^2*mt*Pi^2 + 
      800*CF*eps^2*mt*Pi^2 - 800*CA*eps^3*mt*Pi^2 - 800*CF*eps^3*mt*Pi^2 + 
      200*CA*eps^4*mt*Pi^2 - 400*CF*eps^4*mt*Pi^2 + 200*CA*eps^2*mt^2*Pi^2 + 
      400*CF*eps^2*mt^2*Pi^2 - 200*CA*eps^3*mt^2*Pi^2 - 
      400*CF*eps^3*mt^2*Pi^2 + 400*CA*eps^2*mu*Pi^2 + 800*CF*eps^2*mu*Pi^2 + 
      400*CA*eps^2*mt*mu*Pi^2 + 800*CF*eps^2*mt*mu*Pi^2 + 
      400*CA*eps^2*mu^2*Pi^2 + 800*CF*eps^2*mu^2*Pi^2 - 
      (40*I)*CA*eps^3*Pi^3 + (80*I)*CF*eps^3*Pi^3 + (40*I)*CA*eps^4*Pi^3 - 
      (80*I)*CF*eps^4*Pi^3 - (80*I)*CA*eps^3*mt*Pi^3 + 
      (160*I)*CF*eps^3*mt*Pi^3 + (80*I)*CA*eps^4*mt*Pi^3 - 
      (160*I)*CF*eps^4*mt*Pi^3 - (40*I)*CA*eps^3*mt^2*Pi^3 + 
      (80*I)*CF*eps^3*mt^2*Pi^3 + (40*I)*CA*eps^4*mt^2*Pi^3 - 
      (80*I)*CF*eps^4*mt^2*Pi^3 - (80*I)*CA*eps^3*mu*Pi^3 + 
      (160*I)*CF*eps^3*mu*Pi^3 - (80*I)*CA*eps^3*mt*mu*Pi^3 + 
      (160*I)*CF*eps^3*mt*mu*Pi^3 - (80*I)*CA*eps^3*mu^2*Pi^3 + 
      (160*I)*CF*eps^3*mu^2*Pi^3 + 13*CA*eps^4*Pi^4 + 26*CF*eps^4*Pi^4 + 
      26*CA*eps^4*mt*Pi^4 + 52*CF*eps^4*mt*Pi^4 + 13*CA*eps^4*mt^2*Pi^4 + 
      26*CF*eps^4*mt^2*Pi^4 + 26*CA*eps^4*mu*Pi^4 + 52*CF*eps^4*mu*Pi^4 + 
      26*CA*eps^4*mt*mu*Pi^4 + 52*CF*eps^4*mt*mu*Pi^4 + 
      26*CA*eps^4*mu^2*Pi^4 + 52*CF*eps^4*mu^2*Pi^4 + 1120*CA*eps^3*Zeta[3] + 
      2240*CF*eps^3*Zeta[3] - 1120*CA*eps^4*Zeta[3] - 2240*CF*eps^4*Zeta[3] + 
      2240*CA*eps^3*mt*Zeta[3] + 4480*CF*eps^3*mt*Zeta[3] - 
      4480*CA*eps^4*mt*Zeta[3] - 4480*CF*eps^4*mt*Zeta[3] + 
      1120*CA*eps^3*mt^2*Zeta[3] + 2240*CF*eps^3*mt^2*Zeta[3] - 
      1120*CA*eps^4*mt^2*Zeta[3] - 2240*CF*eps^4*mt^2*Zeta[3] + 
      2240*CA*eps^3*mu*Zeta[3] + 4480*CF*eps^3*mu*Zeta[3] + 
      2240*CA*eps^3*mt*mu*Zeta[3] + 4480*CF*eps^3*mt*mu*Zeta[3] + 
      2240*CA*eps^3*mu^2*Zeta[3] + 4480*CF*eps^3*mu^2*Zeta[3] - 
      (1120*I)*CA*eps^4*Pi*Zeta[3] + (2240*I)*CF*eps^4*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mt*Pi*Zeta[3] + (4480*I)*CF*eps^4*mt*Pi*Zeta[3] - 
      (1120*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (2240*I)*CF*eps^4*mt^2*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mu*Pi*Zeta[3] + (4480*I)*CF*eps^4*mu*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + (4480*I)*CF*eps^4*mt*mu*Pi*
       Zeta[3] - (2240*I)*CA*eps^4*mu^2*Pi*Zeta[3] + 
      (4480*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/(1920*mt)) + 
 G[0, -1, mu]*((CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, mu])/(2*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mt])/(4*mt) + (CA*(3*CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, -1 - mu, mt])/
    (4*mt) + (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
      24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 
      12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 
      12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 
      48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
      (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi + 
      (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps^2*mt*Pi + 
      (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
      10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*mt) + 
   (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
      4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
      2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
      2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
      (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
      (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - 
      (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^3)/(24*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^4)/(96*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 - (3*I)*CA*eps*Pi + 
        (8*I)*CF*eps*Pi - (6*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi - 
        (3*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + 
        (16*I)*CF*eps*mu*Pi - (6*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*
         Pi - (6*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, 0, 0, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, 0, mt]*
    ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 
         24*CF*mt^2 + 36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 
         72*CA*mt*mu + 48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - 
         (36*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi - (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
         (96*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
         (36*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
         (36*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
         (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         14*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         14*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         14*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, mt]*
    (-1/48*(CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 
         24*CF*mt^2 + 36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 
         72*CA*mt*mu + 48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - 
         (36*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi - (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
         (96*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
         (36*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
         (36*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
         (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         14*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         14*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         14*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[0, 0, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 
         12*CA*eps^2 + 24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 
         48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 
         24*CF*mt^2 + 12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 
         24*CA*mt*mu - 48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
         (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 
         12*CA*eps^2 + 24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 
         48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 
         24*CF*mt^2 + 12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 
         24*CA*mt*mu - 48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi + 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
         (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + (CA*CF*eps*q2*Log[q2]*
     (-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 - 
      24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 
      24*CF*eps^2*mt - 12*CA*mt^2 - 24*CF*mt^2 + 12*CA*eps*mt^2 + 
      24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 48*CF*mt*mu - 
      24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - 
      (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + 
      (24*I)*CF*eps^3*Pi + (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
      (24*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
      (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 - 
      5*CA*eps^3*Pi^2 - 10*CF*eps^3*Pi^2 + 10*CA*eps^2*mt*Pi^2 + 
      20*CF*eps^2*mt*Pi^2 - 20*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 + 
      5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 - 5*CA*eps^3*mt^2*Pi^2 - 
      10*CF*eps^3*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
      10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
      10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 - I*CA*eps^3*Pi^3 + 
      (2*I)*CF*eps^3*Pi^3 - (2*I)*CA*eps^3*mt*Pi^3 + (4*I)*CF*eps^3*mt*Pi^3 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      (2*I)*CA*eps^3*mu*Pi^3 + (4*I)*CF*eps^3*mu*Pi^3 - 
      (2*I)*CA*eps^3*mt*mu*Pi^3 + (4*I)*CF*eps^3*mt*mu*Pi^3 - 
      (2*I)*CA*eps^3*mu^2*Pi^3 + (4*I)*CF*eps^3*mu^2*Pi^3 + 
      28*CA*eps^3*Zeta[3] + 56*CF*eps^3*Zeta[3] + 56*CA*eps^3*mt*Zeta[3] + 
      112*CF*eps^3*mt*Zeta[3] + 28*CA*eps^3*mt^2*Zeta[3] + 
      56*CF*eps^3*mt^2*Zeta[3] + 56*CA*eps^3*mu*Zeta[3] + 
      112*CF*eps^3*mu*Zeta[3] + 56*CA*eps^3*mt*mu*Zeta[3] + 
      112*CF*eps^3*mt*mu*Zeta[3] + 56*CA*eps^3*mu^2*Zeta[3] + 
      112*CF*eps^3*mu^2*Zeta[3]))/(48*mt) - 
   (CA*CF*q2*(-480*CA - 960*CF + 480*CA*eps + 960*CF*eps - 480*CA*eps^2 + 
      960*CF*eps^2 - 960*CA*mt - 1920*CF*mt + 1920*CA*eps*mt + 
      1920*CF*eps*mt - 480*CA*eps^2*mt + 960*CF*eps^2*mt - 480*CA*mt^2 - 
      960*CF*mt^2 + 480*CA*eps*mt^2 + 960*CF*eps*mt^2 - 960*CA*mu - 
      1920*CF*mu - 960*CA*mt*mu - 1920*CF*mt*mu - 960*CA*mu^2 - 
      1920*CF*mu^2 + (480*I)*CA*eps*Pi - (960*I)*CF*eps*Pi - 
      (480*I)*CA*eps^2*Pi + (960*I)*CF*eps^2*Pi - (480*I)*CA*eps^3*Pi + 
      (960*I)*CF*eps^3*Pi + (960*I)*CA*eps*mt*Pi - (1920*I)*CF*eps*mt*Pi - 
      (960*I)*CA*eps^2*mt*Pi + (1920*I)*CF*eps^2*mt*Pi - 
      (480*I)*CA*eps^3*mt*Pi + (960*I)*CF*eps^3*mt*Pi + 
      (480*I)*CA*eps*mt^2*Pi - (960*I)*CF*eps*mt^2*Pi - 
      (480*I)*CA*eps^2*mt^2*Pi + (960*I)*CF*eps^2*mt^2*Pi + 
      (960*I)*CA*eps*mu*Pi - (1920*I)*CF*eps*mu*Pi + 
      (960*I)*CA*eps*mt*mu*Pi - (1920*I)*CF*eps*mt*mu*Pi + 
      (960*I)*CA*eps*mu^2*Pi - (1920*I)*CF*eps*mu^2*Pi + 200*CA*eps^2*Pi^2 + 
      400*CF*eps^2*Pi^2 - 200*CA*eps^3*Pi^2 - 400*CF*eps^3*Pi^2 + 
      200*CA*eps^4*Pi^2 - 400*CF*eps^4*Pi^2 + 400*CA*eps^2*mt*Pi^2 + 
      800*CF*eps^2*mt*Pi^2 - 800*CA*eps^3*mt*Pi^2 - 800*CF*eps^3*mt*Pi^2 + 
      200*CA*eps^4*mt*Pi^2 - 400*CF*eps^4*mt*Pi^2 + 200*CA*eps^2*mt^2*Pi^2 + 
      400*CF*eps^2*mt^2*Pi^2 - 200*CA*eps^3*mt^2*Pi^2 - 
      400*CF*eps^3*mt^2*Pi^2 + 400*CA*eps^2*mu*Pi^2 + 800*CF*eps^2*mu*Pi^2 + 
      400*CA*eps^2*mt*mu*Pi^2 + 800*CF*eps^2*mt*mu*Pi^2 + 
      400*CA*eps^2*mu^2*Pi^2 + 800*CF*eps^2*mu^2*Pi^2 - 
      (40*I)*CA*eps^3*Pi^3 + (80*I)*CF*eps^3*Pi^3 + (40*I)*CA*eps^4*Pi^3 - 
      (80*I)*CF*eps^4*Pi^3 - (80*I)*CA*eps^3*mt*Pi^3 + 
      (160*I)*CF*eps^3*mt*Pi^3 + (80*I)*CA*eps^4*mt*Pi^3 - 
      (160*I)*CF*eps^4*mt*Pi^3 - (40*I)*CA*eps^3*mt^2*Pi^3 + 
      (80*I)*CF*eps^3*mt^2*Pi^3 + (40*I)*CA*eps^4*mt^2*Pi^3 - 
      (80*I)*CF*eps^4*mt^2*Pi^3 - (80*I)*CA*eps^3*mu*Pi^3 + 
      (160*I)*CF*eps^3*mu*Pi^3 - (80*I)*CA*eps^3*mt*mu*Pi^3 + 
      (160*I)*CF*eps^3*mt*mu*Pi^3 - (80*I)*CA*eps^3*mu^2*Pi^3 + 
      (160*I)*CF*eps^3*mu^2*Pi^3 + 13*CA*eps^4*Pi^4 + 26*CF*eps^4*Pi^4 + 
      26*CA*eps^4*mt*Pi^4 + 52*CF*eps^4*mt*Pi^4 + 13*CA*eps^4*mt^2*Pi^4 + 
      26*CF*eps^4*mt^2*Pi^4 + 26*CA*eps^4*mu*Pi^4 + 52*CF*eps^4*mu*Pi^4 + 
      26*CA*eps^4*mt*mu*Pi^4 + 52*CF*eps^4*mt*mu*Pi^4 + 
      26*CA*eps^4*mu^2*Pi^4 + 52*CF*eps^4*mu^2*Pi^4 + 1120*CA*eps^3*Zeta[3] + 
      2240*CF*eps^3*Zeta[3] - 1120*CA*eps^4*Zeta[3] - 2240*CF*eps^4*Zeta[3] + 
      2240*CA*eps^3*mt*Zeta[3] + 4480*CF*eps^3*mt*Zeta[3] - 
      4480*CA*eps^4*mt*Zeta[3] - 4480*CF*eps^4*mt*Zeta[3] + 
      1120*CA*eps^3*mt^2*Zeta[3] + 2240*CF*eps^3*mt^2*Zeta[3] - 
      1120*CA*eps^4*mt^2*Zeta[3] - 2240*CF*eps^4*mt^2*Zeta[3] + 
      2240*CA*eps^3*mu*Zeta[3] + 4480*CF*eps^3*mu*Zeta[3] + 
      2240*CA*eps^3*mt*mu*Zeta[3] + 4480*CF*eps^3*mt*mu*Zeta[3] + 
      2240*CA*eps^3*mu^2*Zeta[3] + 4480*CF*eps^3*mu^2*Zeta[3] - 
      (1120*I)*CA*eps^4*Pi*Zeta[3] + (2240*I)*CF*eps^4*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mt*Pi*Zeta[3] + (4480*I)*CF*eps^4*mt*Pi*Zeta[3] - 
      (1120*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (2240*I)*CF*eps^4*mt^2*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mu*Pi*Zeta[3] + (4480*I)*CF*eps^4*mu*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + (4480*I)*CF*eps^4*mt*mu*Pi*
       Zeta[3] - (2240*I)*CA*eps^4*mu^2*Pi*Zeta[3] + 
      (4480*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/(1920*mt)) + 
 G[-mu, -1 - mu, mt]*((CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, -1, -1, mu])/(2*mt) + 
   (CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
      6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
      12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
      (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
      (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*Pi - 
      (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
      (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 
      14*CF*eps^2*mt*Pi^2 - 7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 
      14*CF*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(48*mt) + 
   (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
      2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
      (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
      (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^3)/(24*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^4)/(48*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) - 
   (CA*CF*eps*q2*Log[q2]*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 
      48*CF*mt - 12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 
      24*CF*eps^2*mt + 24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 48*CF*mt*mu + 
      48*CF*mu^2 + (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + 
      (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - 
      (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi + (24*I)*CF*eps*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi + (48*I)*CF*eps*mu*Pi + 
      (48*I)*CF*eps*mt*mu*Pi + (48*I)*CF*eps*mu^2*Pi - 14*CF*eps^2*Pi^2 + 
      14*CF*eps^3*Pi^2 - 28*CF*eps^2*mt*Pi^2 + 7*CA*eps^3*mt*Pi^2 + 
      28*CF*eps^3*mt*Pi^2 - 14*CF*eps^2*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 - 
      28*CF*eps^2*mu*Pi^2 - 28*CF*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 - 
      (6*I)*CF*eps^3*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 - 
      (6*I)*CF*eps^3*mt^2*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 - 
      (12*I)*CF*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 - 
      56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
      56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
      112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt) + 
   (CA*CF*q2*(1440*CF - 1440*CF*eps + 720*CA*eps^2 - 1440*CF*eps^2 + 
      2880*CF*mt - 720*CA*eps*mt - 2880*CF*eps*mt + 720*CA*eps^2*mt - 
      1440*CF*eps^2*mt + 1440*CF*mt^2 - 1440*CF*eps*mt^2 + 2880*CF*mu + 
      2880*CF*mt*mu + 2880*CF*mu^2 + (1440*I)*CF*eps*Pi - 
      (1440*I)*CF*eps^2*Pi + (720*I)*CA*eps^3*Pi - (1440*I)*CF*eps^3*Pi + 
      (2880*I)*CF*eps*mt*Pi - (720*I)*CA*eps^2*mt*Pi - 
      (2880*I)*CF*eps^2*mt*Pi + (720*I)*CA*eps^3*mt*Pi - 
      (1440*I)*CF*eps^3*mt*Pi + (1440*I)*CF*eps*mt^2*Pi - 
      (1440*I)*CF*eps^2*mt^2*Pi + (2880*I)*CF*eps*mu*Pi + 
      (2880*I)*CF*eps*mt*mu*Pi + (2880*I)*CF*eps*mu^2*Pi - 
      840*CF*eps^2*Pi^2 + 840*CF*eps^3*Pi^2 - 420*CA*eps^4*Pi^2 + 
      840*CF*eps^4*Pi^2 - 1680*CF*eps^2*mt*Pi^2 + 420*CA*eps^3*mt*Pi^2 + 
      1680*CF*eps^3*mt*Pi^2 - 420*CA*eps^4*mt*Pi^2 + 840*CF*eps^4*mt*Pi^2 - 
      840*CF*eps^2*mt^2*Pi^2 + 840*CF*eps^3*mt^2*Pi^2 - 
      1680*CF*eps^2*mu*Pi^2 - 1680*CF*eps^2*mt*mu*Pi^2 - 
      1680*CF*eps^2*mu^2*Pi^2 - (360*I)*CF*eps^3*Pi^3 + 
      (360*I)*CF*eps^4*Pi^3 - (720*I)*CF*eps^3*mt*Pi^3 + 
      (180*I)*CA*eps^4*mt*Pi^3 + (720*I)*CF*eps^4*mt*Pi^3 - 
      (360*I)*CF*eps^3*mt^2*Pi^3 + (360*I)*CF*eps^4*mt^2*Pi^3 - 
      (720*I)*CF*eps^3*mu*Pi^3 - (720*I)*CF*eps^3*mt*mu*Pi^3 - 
      (720*I)*CF*eps^3*mu^2*Pi^3 + 73*CF*eps^4*Pi^4 + 146*CF*eps^4*mt*Pi^4 + 
      73*CF*eps^4*mt^2*Pi^4 + 146*CF*eps^4*mu*Pi^4 + 
      146*CF*eps^4*mt*mu*Pi^4 + 146*CF*eps^4*mu^2*Pi^4 - 
      3360*CF*eps^3*Zeta[3] + 3360*CF*eps^4*Zeta[3] - 
      6720*CF*eps^3*mt*Zeta[3] + 1680*CA*eps^4*mt*Zeta[3] + 
      6720*CF*eps^4*mt*Zeta[3] - 3360*CF*eps^3*mt^2*Zeta[3] + 
      3360*CF*eps^4*mt^2*Zeta[3] - 6720*CF*eps^3*mu*Zeta[3] - 
      6720*CF*eps^3*mt*mu*Zeta[3] - 6720*CF*eps^3*mu^2*Zeta[3] - 
      (3360*I)*CF*eps^4*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt*Pi*Zeta[3] - 
      (3360*I)*CF*eps^4*mt^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu*Pi*Zeta[3] - 
      (6720*I)*CF*eps^4*mt*mu*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^2*Pi*
       Zeta[3]))/(2880*mt)) + G[0, 0, mt]*
  ((CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, mu])/(4*mt) + 
   (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, 0, mu])/(4*mt) + 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, mu])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, mu])/(4*mt) - 
   (CA*(CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, mu])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, mu])/(4*mt) - (CA*(3*CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, 0, 0, 0, mu])/(4*mt) - 
   (CA*(5*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, mu])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, mu])/(4*mt) - (CA*(3*CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, 0, 0, mu])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, -1, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, mu])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mu])/(4*mt) + 
   (CA*CF*eps^2*(36*CA - 72*CF + 96*CA*eps - 36*CF*eps + 172*CA*eps^2 - 
      180*CF*eps^2 + 144*CA*mt - 288*CF*mt + 384*CA*eps*mt - 144*CF*eps*mt + 
      616*CA*eps^2*mt - 720*CF*eps^2*mt + 216*CA*mt^2 - 432*CF*mt^2 + 
      576*CA*eps*mt^2 - 216*CF*eps*mt^2 + 888*CA*eps^2*mt^2 - 
      1080*CF*eps^2*mt^2 + 144*CA*mt^3 - 288*CF*mt^3 + 384*CA*eps*mt^3 - 
      144*CF*eps*mt^3 + 616*CA*eps^2*mt^3 - 720*CF*eps^2*mt^3 + 36*CA*mt^4 - 
      72*CF*mt^4 + 96*CA*eps*mt^4 - 36*CF*eps*mt^4 + 172*CA*eps^2*mt^4 - 
      180*CF*eps^2*mt^4 + 72*CA*mu - 144*CF*mu + 264*CA*eps*mu - 
      216*CF*eps*mu + 608*CA*eps^2*mu - 576*CF*eps^2*mu + 216*CA*mt*mu - 
      432*CF*mt*mu + 792*CA*eps*mt*mu - 648*CF*eps*mt*mu + 
      1680*CA*eps^2*mt*mu - 1728*CF*eps^2*mt*mu + 216*CA*mt^2*mu - 
      432*CF*mt^2*mu + 792*CA*eps*mt^2*mu - 648*CF*eps*mt^2*mu + 
      1680*CA*eps^2*mt^2*mu - 1728*CF*eps^2*mt^2*mu + 72*CA*mt^3*mu - 
      144*CF*mt^3*mu + 264*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu + 
      608*CA*eps^2*mt^3*mu - 576*CF*eps^2*mt^3*mu + 72*CA*mu^2 - 
      144*CF*mu^2 + 264*CA*eps*mu^2 - 216*CF*eps*mu^2 + 608*CA*eps^2*mu^2 - 
      576*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 288*CF*mt*mu^2 + 
      528*CA*eps*mt*mu^2 - 432*CF*eps*mt*mu^2 + 1072*CA*eps^2*mt*mu^2 - 
      1152*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 144*CF*mt^2*mu^2 + 
      264*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 608*CA*eps^2*mt^2*mu^2 - 
      576*CF*eps^2*mt^2*mu^2 + (36*I)*CA*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (144*I)*CA*eps*mt*Pi - (180*I)*CA*eps^2*mt*Pi + 
      (216*I)*CA*eps*mt^2*Pi - (288*I)*CA*eps^2*mt^2*Pi + 
      (144*I)*CA*eps*mt^3*Pi - (180*I)*CA*eps^2*mt^3*Pi + 
      (36*I)*CA*eps*mt^4*Pi - (36*I)*CA*eps^2*mt^4*Pi + (72*I)*CA*eps*mu*Pi + 
      (216*I)*CA*eps*mt*mu*Pi + (216*I)*CA*eps*mt^2*mu*Pi + 
      (72*I)*CA*eps*mt^3*mu*Pi + (72*I)*CA*eps*mu^2*Pi + 
      (144*I)*CA*eps*mt*mu^2*Pi + (72*I)*CA*eps*mt^2*mu^2*Pi + 
      9*CA*eps^2*Pi^2 + 6*CF*eps^2*Pi^2 + 36*CA*eps^2*mt*Pi^2 + 
      24*CF*eps^2*mt*Pi^2 + 54*CA*eps^2*mt^2*Pi^2 + 36*CF*eps^2*mt^2*Pi^2 + 
      36*CA*eps^2*mt^3*Pi^2 + 24*CF*eps^2*mt^3*Pi^2 + 9*CA*eps^2*mt^4*Pi^2 + 
      6*CF*eps^2*mt^4*Pi^2 + 18*CA*eps^2*mu*Pi^2 + 12*CF*eps^2*mu*Pi^2 + 
      54*CA*eps^2*mt*mu*Pi^2 + 36*CF*eps^2*mt*mu*Pi^2 + 
      54*CA*eps^2*mt^2*mu*Pi^2 + 36*CF*eps^2*mt^2*mu*Pi^2 + 
      18*CA*eps^2*mt^3*mu*Pi^2 + 12*CF*eps^2*mt^3*mu*Pi^2 + 
      18*CA*eps^2*mu^2*Pi^2 + 12*CF*eps^2*mu^2*Pi^2 + 
      36*CA*eps^2*mt*mu^2*Pi^2 + 24*CF*eps^2*mt*mu^2*Pi^2 + 
      18*CA*eps^2*mt^2*mu^2*Pi^2 + 12*CF*eps^2*mt^2*mu^2*Pi^2)*q2*Log[q2]^2)/
    (288*mt*(1 + mt)^2) + (CA*CF*eps^3*(-3*CA + 6*CF - 8*CA*eps + 3*CF*eps - 
      6*CA*mt + 12*CF*mt - 16*CA*eps*mt + 6*CF*eps*mt - 3*CA*mt^2 + 
      6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 
      22*CA*eps*mu + 18*CF*eps*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
      22*CA*eps*mt*mu + 18*CF*eps*mt*mu - 6*CA*mu^2 + 12*CF*mu^2 - 
      22*CA*eps*mu^2 + 18*CF*eps*mu^2 - (3*I)*CA*eps*Pi - 
      (6*I)*CA*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi - 
      (6*I)*CA*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^3)/(72*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^4)/(96*mt) + G[0, 0, 0, mu]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (13*I)*CA*eps*Pi - 
        (12*I)*CF*eps*Pi + (26*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi + 
        (13*I)*CA*eps*mt^2*Pi - (12*I)*CF*eps*mt^2*Pi + (26*I)*CA*eps*mu*Pi - 
        (24*I)*CF*eps*mu*Pi + (26*I)*CA*eps*mt*mu*Pi - (24*I)*CF*eps*mt*mu*
         Pi + (26*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[0, -1, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
        6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
        6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
        6*CA*mu^2 - 12*CF*mu^2 + (3*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (14*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (6*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
        8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
        6*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, mu]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + (CA*CF*eps*q2*Log[q2]*(-108*CA + 216*CF - 
      288*CA*eps + 108*CF*eps - 516*CA*eps^2 + 540*CF*eps^2 - 920*CA*eps^3 + 
      864*CF*eps^3 - 432*CA*mt + 864*CF*mt - 1152*CA*eps*mt + 432*CF*eps*mt - 
      1848*CA*eps^2*mt + 2160*CF*eps^2*mt - 3248*CA*eps^3*mt + 
      3456*CF*eps^3*mt - 648*CA*mt^2 + 1296*CF*mt^2 - 1728*CA*eps*mt^2 + 
      648*CF*eps*mt^2 - 2664*CA*eps^2*mt^2 + 3240*CF*eps^2*mt^2 - 
      4656*CA*eps^3*mt^2 + 5184*CF*eps^3*mt^2 - 432*CA*mt^3 + 864*CF*mt^3 - 
      1152*CA*eps*mt^3 + 432*CF*eps*mt^3 - 1848*CA*eps^2*mt^3 + 
      2160*CF*eps^2*mt^3 - 3248*CA*eps^3*mt^3 + 3456*CF*eps^3*mt^3 - 
      108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
      516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
      864*CF*eps^3*mt^4 - 216*CA*mu + 432*CF*mu - 792*CA*eps*mu + 
      648*CF*eps*mu - 1824*CA*eps^2*mu + 1728*CF*eps^2*mu - 
      3664*CA*eps^3*mu + 3456*CF*eps^3*mu - 648*CA*mt*mu + 1296*CF*mt*mu - 
      2376*CA*eps*mt*mu + 1944*CF*eps*mt*mu - 5040*CA*eps^2*mt*mu + 
      5184*CF*eps^2*mt*mu - 9696*CA*eps^3*mt*mu + 10368*CF*eps^3*mt*mu - 
      648*CA*mt^2*mu + 1296*CF*mt^2*mu - 2376*CA*eps*mt^2*mu + 
      1944*CF*eps*mt^2*mu - 5040*CA*eps^2*mt^2*mu + 5184*CF*eps^2*mt^2*mu - 
      9696*CA*eps^3*mt^2*mu + 10368*CF*eps^3*mt^2*mu - 216*CA*mt^3*mu + 
      432*CF*mt^3*mu - 792*CA*eps*mt^3*mu + 648*CF*eps*mt^3*mu - 
      1824*CA*eps^2*mt^3*mu + 1728*CF*eps^2*mt^3*mu - 3664*CA*eps^3*mt^3*mu + 
      3456*CF*eps^3*mt^3*mu - 216*CA*mu^2 + 432*CF*mu^2 - 792*CA*eps*mu^2 + 
      648*CF*eps*mu^2 - 1824*CA*eps^2*mu^2 + 1728*CF*eps^2*mu^2 - 
      3664*CA*eps^3*mu^2 + 3456*CF*eps^3*mu^2 - 432*CA*mt*mu^2 + 
      864*CF*mt*mu^2 - 1584*CA*eps*mt*mu^2 + 1296*CF*eps*mt*mu^2 - 
      3216*CA*eps^2*mt*mu^2 + 3456*CF*eps^2*mt*mu^2 - 6032*CA*eps^3*mt*mu^2 + 
      6912*CF*eps^3*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
      792*CA*eps*mt^2*mu^2 + 648*CF*eps*mt^2*mu^2 - 1824*CA*eps^2*mt^2*mu^2 + 
      1728*CF*eps^2*mt^2*mu^2 - 3664*CA*eps^3*mt^2*mu^2 + 
      3456*CF*eps^3*mt^2*mu^2 - (108*I)*CA*eps*Pi + (108*I)*CA*eps^2*Pi - 
      (432*I)*CA*eps*mt*Pi + (540*I)*CA*eps^2*mt*Pi - 
      (648*I)*CA*eps*mt^2*Pi + (864*I)*CA*eps^2*mt^2*Pi - 
      (432*I)*CA*eps*mt^3*Pi + (540*I)*CA*eps^2*mt^3*Pi - 
      (108*I)*CA*eps*mt^4*Pi + (108*I)*CA*eps^2*mt^4*Pi - 
      (216*I)*CA*eps*mu*Pi - (648*I)*CA*eps*mt*mu*Pi - 
      (648*I)*CA*eps*mt^2*mu*Pi - (216*I)*CA*eps*mt^3*mu*Pi - 
      (216*I)*CA*eps*mu^2*Pi - (432*I)*CA*eps*mt*mu^2*Pi - 
      (216*I)*CA*eps*mt^2*mu^2*Pi - 27*CA*eps^2*Pi^2 - 18*CF*eps^2*Pi^2 + 
      60*CA*eps^3*Pi^2 - 9*CF*eps^3*Pi^2 - 108*CA*eps^2*mt*Pi^2 - 
      72*CF*eps^2*mt*Pi^2 + 276*CA*eps^3*mt*Pi^2 - 36*CF*eps^3*mt*Pi^2 - 
      162*CA*eps^2*mt^2*Pi^2 - 108*CF*eps^2*mt^2*Pi^2 + 
      432*CA*eps^3*mt^2*Pi^2 - 54*CF*eps^3*mt^2*Pi^2 - 
      108*CA*eps^2*mt^3*Pi^2 - 72*CF*eps^2*mt^3*Pi^2 + 
      276*CA*eps^3*mt^3*Pi^2 - 36*CF*eps^3*mt^3*Pi^2 - 
      27*CA*eps^2*mt^4*Pi^2 - 18*CF*eps^2*mt^4*Pi^2 + 60*CA*eps^3*mt^4*Pi^2 - 
      9*CF*eps^3*mt^4*Pi^2 - 54*CA*eps^2*mu*Pi^2 - 36*CF*eps^2*mu*Pi^2 + 
      66*CA*eps^3*mu*Pi^2 - 54*CF*eps^3*mu*Pi^2 - 162*CA*eps^2*mt*mu*Pi^2 - 
      108*CF*eps^2*mt*mu*Pi^2 + 198*CA*eps^3*mt*mu*Pi^2 - 
      162*CF*eps^3*mt*mu*Pi^2 - 162*CA*eps^2*mt^2*mu*Pi^2 - 
      108*CF*eps^2*mt^2*mu*Pi^2 + 198*CA*eps^3*mt^2*mu*Pi^2 - 
      162*CF*eps^3*mt^2*mu*Pi^2 - 54*CA*eps^2*mt^3*mu*Pi^2 - 
      36*CF*eps^2*mt^3*mu*Pi^2 + 66*CA*eps^3*mt^3*mu*Pi^2 - 
      54*CF*eps^3*mt^3*mu*Pi^2 - 54*CA*eps^2*mu^2*Pi^2 - 
      36*CF*eps^2*mu^2*Pi^2 + 66*CA*eps^3*mu^2*Pi^2 - 54*CF*eps^3*mu^2*Pi^2 - 
      108*CA*eps^2*mt*mu^2*Pi^2 - 72*CF*eps^2*mt*mu^2*Pi^2 + 
      132*CA*eps^3*mt*mu^2*Pi^2 - 108*CF*eps^3*mt*mu^2*Pi^2 - 
      54*CA*eps^2*mt^2*mu^2*Pi^2 - 36*CF*eps^2*mt^2*mu^2*Pi^2 + 
      66*CA*eps^3*mt^2*mu^2*Pi^2 - 54*CF*eps^3*mt^2*mu^2*Pi^2 + 
      (9*I)*CA*eps^3*Pi^3 + (36*I)*CA*eps^3*mt*Pi^3 + 
      (54*I)*CA*eps^3*mt^2*Pi^3 + (36*I)*CA*eps^3*mt^3*Pi^3 + 
      (9*I)*CA*eps^3*mt^4*Pi^3 + (18*I)*CA*eps^3*mu*Pi^3 + 
      (54*I)*CA*eps^3*mt*mu*Pi^3 + (54*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (18*I)*CA*eps^3*mt^3*mu*Pi^3 + (18*I)*CA*eps^3*mu^2*Pi^3 + 
      (36*I)*CA*eps^3*mt*mu^2*Pi^3 + (18*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      252*CA*eps^3*Zeta[3] - 504*CF*eps^3*Zeta[3] + 
      1008*CA*eps^3*mt*Zeta[3] - 2016*CF*eps^3*mt*Zeta[3] + 
      1512*CA*eps^3*mt^2*Zeta[3] - 3024*CF*eps^3*mt^2*Zeta[3] + 
      1008*CA*eps^3*mt^3*Zeta[3] - 2016*CF*eps^3*mt^3*Zeta[3] + 
      252*CA*eps^3*mt^4*Zeta[3] - 504*CF*eps^3*mt^4*Zeta[3] + 
      504*CA*eps^3*mu*Zeta[3] - 1008*CF*eps^3*mu*Zeta[3] + 
      1512*CA*eps^3*mt*mu*Zeta[3] - 3024*CF*eps^3*mt*mu*Zeta[3] + 
      1512*CA*eps^3*mt^2*mu*Zeta[3] - 3024*CF*eps^3*mt^2*mu*Zeta[3] + 
      504*CA*eps^3*mt^3*mu*Zeta[3] - 1008*CF*eps^3*mt^3*mu*Zeta[3] + 
      504*CA*eps^3*mu^2*Zeta[3] - 1008*CF*eps^3*mu^2*Zeta[3] + 
      1008*CA*eps^3*mt*mu^2*Zeta[3] - 2016*CF*eps^3*mt*mu^2*Zeta[3] + 
      504*CA*eps^3*mt^2*mu^2*Zeta[3] - 1008*CF*eps^3*mt^2*mu^2*Zeta[3]))/
    (432*mt*(1 + mt)^2) - (CA*CF*q2*(-12960*CA + 25920*CF - 34560*CA*eps + 
      12960*CF*eps - 61920*CA*eps^2 + 64800*CF*eps^2 - 110400*CA*eps^3 + 
      103680*CF*eps^3 - 220480*CA*eps^4 + 207360*CF*eps^4 - 51840*CA*mt + 
      103680*CF*mt - 138240*CA*eps*mt + 51840*CF*eps*mt - 
      221760*CA*eps^2*mt + 259200*CF*eps^2*mt - 389760*CA*eps^3*mt + 
      414720*CF*eps^3*mt - 778240*CA*eps^4*mt + 829440*CF*eps^4*mt - 
      77760*CA*mt^2 + 155520*CF*mt^2 - 207360*CA*eps*mt^2 + 
      77760*CF*eps*mt^2 - 319680*CA*eps^2*mt^2 + 388800*CF*eps^2*mt^2 - 
      558720*CA*eps^3*mt^2 + 622080*CF*eps^3*mt^2 - 1115520*CA*eps^4*mt^2 + 
      1244160*CF*eps^4*mt^2 - 51840*CA*mt^3 + 103680*CF*mt^3 - 
      138240*CA*eps*mt^3 + 51840*CF*eps*mt^3 - 221760*CA*eps^2*mt^3 + 
      259200*CF*eps^2*mt^3 - 389760*CA*eps^3*mt^3 + 414720*CF*eps^3*mt^3 - 
      778240*CA*eps^4*mt^3 + 829440*CF*eps^4*mt^3 - 12960*CA*mt^4 + 
      25920*CF*mt^4 - 34560*CA*eps*mt^4 + 12960*CF*eps*mt^4 - 
      61920*CA*eps^2*mt^4 + 64800*CF*eps^2*mt^4 - 110400*CA*eps^3*mt^4 + 
      103680*CF*eps^3*mt^4 - 220480*CA*eps^4*mt^4 + 207360*CF*eps^4*mt^4 - 
      25920*CA*mu + 51840*CF*mu - 95040*CA*eps*mu + 77760*CF*eps*mu - 
      218880*CA*eps^2*mu + 207360*CF*eps^2*mu - 439680*CA*eps^3*mu + 
      414720*CF*eps^3*mu - 880640*CA*eps^4*mu + 829440*CF*eps^4*mu - 
      77760*CA*mt*mu + 155520*CF*mt*mu - 285120*CA*eps*mt*mu + 
      233280*CF*eps*mt*mu - 604800*CA*eps^2*mt*mu + 622080*CF*eps^2*mt*mu - 
      1163520*CA*eps^3*mt*mu + 1244160*CF*eps^3*mt*mu - 
      2279040*CA*eps^4*mt*mu + 2488320*CF*eps^4*mt*mu - 77760*CA*mt^2*mu + 
      155520*CF*mt^2*mu - 285120*CA*eps*mt^2*mu + 233280*CF*eps*mt^2*mu - 
      604800*CA*eps^2*mt^2*mu + 622080*CF*eps^2*mt^2*mu - 
      1163520*CA*eps^3*mt^2*mu + 1244160*CF*eps^3*mt^2*mu - 
      2279040*CA*eps^4*mt^2*mu + 2488320*CF*eps^4*mt^2*mu - 
      25920*CA*mt^3*mu + 51840*CF*mt^3*mu - 95040*CA*eps*mt^3*mu + 
      77760*CF*eps*mt^3*mu - 218880*CA*eps^2*mt^3*mu + 
      207360*CF*eps^2*mt^3*mu - 439680*CA*eps^3*mt^3*mu + 
      414720*CF*eps^3*mt^3*mu - 880640*CA*eps^4*mt^3*mu + 
      829440*CF*eps^4*mt^3*mu - 25920*CA*mu^2 + 51840*CF*mu^2 - 
      95040*CA*eps*mu^2 + 77760*CF*eps*mu^2 - 218880*CA*eps^2*mu^2 + 
      207360*CF*eps^2*mu^2 - 439680*CA*eps^3*mu^2 + 414720*CF*eps^3*mu^2 - 
      880640*CA*eps^4*mu^2 + 829440*CF*eps^4*mu^2 - 51840*CA*mt*mu^2 + 
      103680*CF*mt*mu^2 - 190080*CA*eps*mt*mu^2 + 155520*CF*eps*mt*mu^2 - 
      385920*CA*eps^2*mt*mu^2 + 414720*CF*eps^2*mt*mu^2 - 
      723840*CA*eps^3*mt*mu^2 + 829440*CF*eps^3*mt*mu^2 - 
      1398400*CA*eps^4*mt*mu^2 + 1658880*CF*eps^4*mt*mu^2 - 
      25920*CA*mt^2*mu^2 + 51840*CF*mt^2*mu^2 - 95040*CA*eps*mt^2*mu^2 + 
      77760*CF*eps*mt^2*mu^2 - 218880*CA*eps^2*mt^2*mu^2 + 
      207360*CF*eps^2*mt^2*mu^2 - 439680*CA*eps^3*mt^2*mu^2 + 
      414720*CF*eps^3*mt^2*mu^2 - 880640*CA*eps^4*mt^2*mu^2 + 
      829440*CF*eps^4*mt^2*mu^2 - (12960*I)*CA*eps*Pi + 
      (12960*I)*CA*eps^2*Pi - (51840*I)*CA*eps*mt*Pi + 
      (64800*I)*CA*eps^2*mt*Pi - (77760*I)*CA*eps*mt^2*Pi + 
      (103680*I)*CA*eps^2*mt^2*Pi - (51840*I)*CA*eps*mt^3*Pi + 
      (64800*I)*CA*eps^2*mt^3*Pi - (12960*I)*CA*eps*mt^4*Pi + 
      (12960*I)*CA*eps^2*mt^4*Pi - (25920*I)*CA*eps*mu*Pi - 
      (77760*I)*CA*eps*mt*mu*Pi - (77760*I)*CA*eps*mt^2*mu*Pi - 
      (25920*I)*CA*eps*mt^3*mu*Pi - (25920*I)*CA*eps*mu^2*Pi - 
      (51840*I)*CA*eps*mt*mu^2*Pi - (25920*I)*CA*eps*mt^2*mu^2*Pi - 
      3240*CA*eps^2*Pi^2 - 2160*CF*eps^2*Pi^2 + 7200*CA*eps^3*Pi^2 - 
      1080*CF*eps^3*Pi^2 + 5160*CA*eps^4*Pi^2 - 5400*CF*eps^4*Pi^2 - 
      12960*CA*eps^2*mt*Pi^2 - 8640*CF*eps^2*mt*Pi^2 + 
      33120*CA*eps^3*mt*Pi^2 - 4320*CF*eps^3*mt*Pi^2 + 
      18480*CA*eps^4*mt*Pi^2 - 21600*CF*eps^4*mt*Pi^2 - 
      19440*CA*eps^2*mt^2*Pi^2 - 12960*CF*eps^2*mt^2*Pi^2 + 
      51840*CA*eps^3*mt^2*Pi^2 - 6480*CF*eps^3*mt^2*Pi^2 + 
      26640*CA*eps^4*mt^2*Pi^2 - 32400*CF*eps^4*mt^2*Pi^2 - 
      12960*CA*eps^2*mt^3*Pi^2 - 8640*CF*eps^2*mt^3*Pi^2 + 
      33120*CA*eps^3*mt^3*Pi^2 - 4320*CF*eps^3*mt^3*Pi^2 + 
      18480*CA*eps^4*mt^3*Pi^2 - 21600*CF*eps^4*mt^3*Pi^2 - 
      3240*CA*eps^2*mt^4*Pi^2 - 2160*CF*eps^2*mt^4*Pi^2 + 
      7200*CA*eps^3*mt^4*Pi^2 - 1080*CF*eps^3*mt^4*Pi^2 + 
      5160*CA*eps^4*mt^4*Pi^2 - 5400*CF*eps^4*mt^4*Pi^2 - 
      6480*CA*eps^2*mu*Pi^2 - 4320*CF*eps^2*mu*Pi^2 + 7920*CA*eps^3*mu*Pi^2 - 
      6480*CF*eps^3*mu*Pi^2 + 18240*CA*eps^4*mu*Pi^2 - 
      17280*CF*eps^4*mu*Pi^2 - 19440*CA*eps^2*mt*mu*Pi^2 - 
      12960*CF*eps^2*mt*mu*Pi^2 + 23760*CA*eps^3*mt*mu*Pi^2 - 
      19440*CF*eps^3*mt*mu*Pi^2 + 50400*CA*eps^4*mt*mu*Pi^2 - 
      51840*CF*eps^4*mt*mu*Pi^2 - 19440*CA*eps^2*mt^2*mu*Pi^2 - 
      12960*CF*eps^2*mt^2*mu*Pi^2 + 23760*CA*eps^3*mt^2*mu*Pi^2 - 
      19440*CF*eps^3*mt^2*mu*Pi^2 + 50400*CA*eps^4*mt^2*mu*Pi^2 - 
      51840*CF*eps^4*mt^2*mu*Pi^2 - 6480*CA*eps^2*mt^3*mu*Pi^2 - 
      4320*CF*eps^2*mt^3*mu*Pi^2 + 7920*CA*eps^3*mt^3*mu*Pi^2 - 
      6480*CF*eps^3*mt^3*mu*Pi^2 + 18240*CA*eps^4*mt^3*mu*Pi^2 - 
      17280*CF*eps^4*mt^3*mu*Pi^2 - 6480*CA*eps^2*mu^2*Pi^2 - 
      4320*CF*eps^2*mu^2*Pi^2 + 7920*CA*eps^3*mu^2*Pi^2 - 
      6480*CF*eps^3*mu^2*Pi^2 + 18240*CA*eps^4*mu^2*Pi^2 - 
      17280*CF*eps^4*mu^2*Pi^2 - 12960*CA*eps^2*mt*mu^2*Pi^2 - 
      8640*CF*eps^2*mt*mu^2*Pi^2 + 15840*CA*eps^3*mt*mu^2*Pi^2 - 
      12960*CF*eps^3*mt*mu^2*Pi^2 + 32160*CA*eps^4*mt*mu^2*Pi^2 - 
      34560*CF*eps^4*mt*mu^2*Pi^2 - 6480*CA*eps^2*mt^2*mu^2*Pi^2 - 
      4320*CF*eps^2*mt^2*mu^2*Pi^2 + 7920*CA*eps^3*mt^2*mu^2*Pi^2 - 
      6480*CF*eps^3*mt^2*mu^2*Pi^2 + 18240*CA*eps^4*mt^2*mu^2*Pi^2 - 
      17280*CF*eps^4*mt^2*mu^2*Pi^2 + (1080*I)*CA*eps^3*Pi^3 - 
      (1080*I)*CA*eps^4*Pi^3 + (4320*I)*CA*eps^3*mt*Pi^3 - 
      (5400*I)*CA*eps^4*mt*Pi^3 + (6480*I)*CA*eps^3*mt^2*Pi^3 - 
      (8640*I)*CA*eps^4*mt^2*Pi^3 + (4320*I)*CA*eps^3*mt^3*Pi^3 - 
      (5400*I)*CA*eps^4*mt^3*Pi^3 + (1080*I)*CA*eps^3*mt^4*Pi^3 - 
      (1080*I)*CA*eps^4*mt^4*Pi^3 + (2160*I)*CA*eps^3*mu*Pi^3 + 
      (6480*I)*CA*eps^3*mt*mu*Pi^3 + (6480*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (2160*I)*CA*eps^3*mt^3*mu*Pi^3 + (2160*I)*CA*eps^3*mu^2*Pi^3 + 
      (4320*I)*CA*eps^3*mt*mu^2*Pi^3 + (2160*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      495*CA*eps^4*Pi^4 - 846*CF*eps^4*Pi^4 + 1980*CA*eps^4*mt*Pi^4 - 
      3384*CF*eps^4*mt*Pi^4 + 2970*CA*eps^4*mt^2*Pi^4 - 
      5076*CF*eps^4*mt^2*Pi^4 + 1980*CA*eps^4*mt^3*Pi^4 - 
      3384*CF*eps^4*mt^3*Pi^4 + 495*CA*eps^4*mt^4*Pi^4 - 
      846*CF*eps^4*mt^4*Pi^4 + 990*CA*eps^4*mu*Pi^4 - 1692*CF*eps^4*mu*Pi^4 + 
      2970*CA*eps^4*mt*mu*Pi^4 - 5076*CF*eps^4*mt*mu*Pi^4 + 
      2970*CA*eps^4*mt^2*mu*Pi^4 - 5076*CF*eps^4*mt^2*mu*Pi^4 + 
      990*CA*eps^4*mt^3*mu*Pi^4 - 1692*CF*eps^4*mt^3*mu*Pi^4 + 
      990*CA*eps^4*mu^2*Pi^4 - 1692*CF*eps^4*mu^2*Pi^4 + 
      1980*CA*eps^4*mt*mu^2*Pi^4 - 3384*CF*eps^4*mt*mu^2*Pi^4 + 
      990*CA*eps^4*mt^2*mu^2*Pi^4 - 1692*CF*eps^4*mt^2*mu^2*Pi^4 + 
      30240*CA*eps^3*Zeta[3] - 60480*CF*eps^3*Zeta[3] + 
      80640*CA*eps^4*Zeta[3] - 30240*CF*eps^4*Zeta[3] + 
      120960*CA*eps^3*mt*Zeta[3] - 241920*CF*eps^3*mt*Zeta[3] + 
      322560*CA*eps^4*mt*Zeta[3] - 120960*CF*eps^4*mt*Zeta[3] + 
      181440*CA*eps^3*mt^2*Zeta[3] - 362880*CF*eps^3*mt^2*Zeta[3] + 
      483840*CA*eps^4*mt^2*Zeta[3] - 181440*CF*eps^4*mt^2*Zeta[3] + 
      120960*CA*eps^3*mt^3*Zeta[3] - 241920*CF*eps^3*mt^3*Zeta[3] + 
      322560*CA*eps^4*mt^3*Zeta[3] - 120960*CF*eps^4*mt^3*Zeta[3] + 
      30240*CA*eps^3*mt^4*Zeta[3] - 60480*CF*eps^3*mt^4*Zeta[3] + 
      80640*CA*eps^4*mt^4*Zeta[3] - 30240*CF*eps^4*mt^4*Zeta[3] + 
      60480*CA*eps^3*mu*Zeta[3] - 120960*CF*eps^3*mu*Zeta[3] + 
      221760*CA*eps^4*mu*Zeta[3] - 181440*CF*eps^4*mu*Zeta[3] + 
      181440*CA*eps^3*mt*mu*Zeta[3] - 362880*CF*eps^3*mt*mu*Zeta[3] + 
      665280*CA*eps^4*mt*mu*Zeta[3] - 544320*CF*eps^4*mt*mu*Zeta[3] + 
      181440*CA*eps^3*mt^2*mu*Zeta[3] - 362880*CF*eps^3*mt^2*mu*Zeta[3] + 
      665280*CA*eps^4*mt^2*mu*Zeta[3] - 544320*CF*eps^4*mt^2*mu*Zeta[3] + 
      60480*CA*eps^3*mt^3*mu*Zeta[3] - 120960*CF*eps^3*mt^3*mu*Zeta[3] + 
      221760*CA*eps^4*mt^3*mu*Zeta[3] - 181440*CF*eps^4*mt^3*mu*Zeta[3] + 
      60480*CA*eps^3*mu^2*Zeta[3] - 120960*CF*eps^3*mu^2*Zeta[3] + 
      221760*CA*eps^4*mu^2*Zeta[3] - 181440*CF*eps^4*mu^2*Zeta[3] + 
      120960*CA*eps^3*mt*mu^2*Zeta[3] - 241920*CF*eps^3*mt*mu^2*Zeta[3] + 
      443520*CA*eps^4*mt*mu^2*Zeta[3] - 362880*CF*eps^4*mt*mu^2*Zeta[3] + 
      60480*CA*eps^3*mt^2*mu^2*Zeta[3] - 120960*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      221760*CA*eps^4*mt^2*mu^2*Zeta[3] - 181440*CF*eps^4*mt^2*mu^2*Zeta[3] + 
      (30240*I)*CA*eps^4*Pi*Zeta[3] + (120960*I)*CA*eps^4*mt*Pi*Zeta[3] + 
      (181440*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (120960*I)*CA*eps^4*mt^3*Pi*
       Zeta[3] + (30240*I)*CA*eps^4*mt^4*Pi*Zeta[3] + 
      (60480*I)*CA*eps^4*mu*Pi*Zeta[3] + (181440*I)*CA*eps^4*mt*mu*Pi*
       Zeta[3] + (181440*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (60480*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + (60480*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (120960*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + 
      (60480*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3]))/(51840*mt*(1 + mt)^2)) + 
 G[0, 0, mu]*((CA*(7*CA - 15*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, -1, -1, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mt])/(4*mt) - (CA*(CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, -1 - mu, mt])/
    (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 24*CA*eps*mt - 
      24*CF*eps^2*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps^2*mt^2 - 
      36*CA*mu + 12*CA*eps*mu - 48*CA*mt*mu + 24*CA*eps*mt*mu - 
      12*CA*eps^2*mt*mu - 12*CF*eps^2*mt*mu - 12*CA*mt^2*mu + 
      12*CA*eps*mt^2*mu - 48*CA*mu^2 - 24*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
      12*CF*eps^2*mt*mu^2 - 24*CA*mu^3 + (12*I)*CA*eps*Pi - 
      (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
      (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + (36*I)*CA*eps*mu*Pi - 
      (12*I)*CA*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*Pi - 
      (36*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (48*I)*CA*eps*mu^2*Pi + 
      (24*I)*CA*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 5*CA*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 15*CA*eps^2*mu*Pi^2 + 
      20*CA*eps^2*mt*mu*Pi^2 + 5*CA*eps^2*mt^2*mu*Pi^2 + 
      20*CA*eps^2*mu^2*Pi^2 + 10*CA*eps^2*mt*mu^2*Pi^2 + 
      10*CA*eps^2*mu^3*Pi^2)*q2*Log[q2]^2)/(96*mt*(1 + mu)) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (24*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^4)/(96*mt) + G[0, 0, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(-8*CA + 14*CF + 8*CA*eps - 14*CF*eps - 16*CA*mt + 
        28*CF*mt + 17*CA*eps*mt - 28*CF*eps*mt - 8*CA*mt^2 + 14*CF*mt^2 + 
        8*CA*eps*mt^2 - 14*CF*eps*mt^2 - 16*CA*mu + 28*CF*mu - 16*CA*mt*mu + 
        28*CF*mt*mu - 16*CA*mu^2 + 28*CF*mu^2 - (8*I)*CA*eps*Pi + 
        (14*I)*CF*eps*Pi - (16*I)*CA*eps*mt*Pi + (28*I)*CF*eps*mt*Pi - 
        (8*I)*CA*eps*mt^2*Pi + (14*I)*CF*eps*mt^2*Pi - (16*I)*CA*eps*mu*Pi + 
        (28*I)*CF*eps*mu*Pi - (16*I)*CA*eps*mt*mu*Pi + (28*I)*CF*eps*mt*mu*
         Pi - (16*I)*CA*eps*mu^2*Pi + (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(4*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(2*mt)) + G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, mt]*
    (-1/48*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
         12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
         (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
         (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
         10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
         10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA - 24*CF - 12*CA*eps + 24*CF*eps - 
         12*CA*eps^2 + 24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 24*CA*eps*mt + 
         48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt + 12*CA*mt^2 - 
         24*CF*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 24*CA*mu - 48*CF*mu + 
         24*CA*mt*mu - 48*CF*mt*mu + 24*CA*mu^2 - 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - 
         (36*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + 
         (24*I)*CA*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 + 
         2*CF*eps^2*Pi^2 + 6*CA*eps^2*mt*Pi^2 + 4*CF*eps^2*mt*Pi^2 + 
         3*CA*eps^2*mt^2*Pi^2 + 2*CF*eps^2*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 + 
         4*CF*eps^2*mu*Pi^2 + 6*CA*eps^2*mt*mu*Pi^2 + 4*CF*eps^2*mt*mu*Pi^2 + 
         6*CA*eps^2*mu^2*Pi^2 + 4*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(12*CA - 24*CF - 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
        24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 24*CA*eps*mt + 48*CF*eps*mt - 
        12*CA*eps^2*mt + 24*CF*eps^2*mt + 12*CA*mt^2 - 24*CF*mt^2 - 
        12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 24*CA*mu - 48*CF*mu + 24*CA*mt*mu - 
        48*CF*mt*mu + 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
        (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 + 2*CF*eps^2*Pi^2 + 
        6*CA*eps^2*mt*Pi^2 + 4*CF*eps^2*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 + 
        2*CF*eps^2*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 + 4*CF*eps^2*mu*Pi^2 + 
        6*CA*eps^2*mt*mu*Pi^2 + 4*CF*eps^2*mt*mu*Pi^2 + 
        6*CA*eps^2*mu^2*Pi^2 + 4*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + (CA*CF*eps*q2*Log[q2]*(12*CA - 12*CA*eps + 
      24*CA*mt - 24*CA*eps*mt + 24*CF*eps^2*mt + 12*CA*eps^3*mt + 
      12*CF*eps^3*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps^2*mt^2 + 
      12*CA*eps^3*mt^2 + 12*CF*eps^3*mt^2 + 36*CA*mu - 12*CA*eps*mu + 
      48*CA*mt*mu - 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu + 12*CF*eps^2*mt*mu + 
      36*CA*eps^3*mt*mu + 12*CF*eps^3*mt*mu + 12*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu + 12*CA*eps^3*mt^2*mu - 12*CF*eps^3*mt^2*mu + 
      48*CA*mu^2 + 24*CA*mt*mu^2 + 12*CA*eps^2*mt*mu^2 - 
      12*CF*eps^2*mt*mu^2 + 24*CA*eps^3*mt*mu^2 - 24*CF*eps^3*mt*mu^2 + 
      24*CA*mu^3 - (12*I)*CA*eps*Pi + (12*I)*CA*eps^2*Pi - 
      (24*I)*CA*eps*mt*Pi + (36*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps*mu*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (48*I)*CA*eps*mt*mu*Pi + (36*I)*CA*eps^2*mt*mu*Pi - 
      (12*I)*CA*eps*mt^2*mu*Pi + (12*I)*CA*eps^2*mt^2*mu*Pi - 
      (48*I)*CA*eps*mu^2*Pi - (24*I)*CA*eps*mt*mu^2*Pi - 
      (24*I)*CA*eps*mu^3*Pi - 5*CA*eps^2*Pi^2 + 5*CA*eps^3*Pi^2 - 
      10*CA*eps^2*mt*Pi^2 + 14*CA*eps^3*mt*Pi^2 - 5*CA*eps^2*mt^2*Pi^2 + 
      5*CA*eps^3*mt^2*Pi^2 - 15*CA*eps^2*mu*Pi^2 + 5*CA*eps^3*mu*Pi^2 - 
      20*CA*eps^2*mt*mu*Pi^2 + 14*CA*eps^3*mt*mu*Pi^2 - 
      5*CA*eps^2*mt^2*mu*Pi^2 + 5*CA*eps^3*mt^2*mu*Pi^2 - 
      20*CA*eps^2*mu^2*Pi^2 - 10*CA*eps^2*mt*mu^2*Pi^2 - 
      10*CA*eps^2*mu^3*Pi^2 + I*CA*eps^3*Pi^3 + (2*I)*CA*eps^3*mt*Pi^3 + 
      I*CA*eps^3*mt^2*Pi^3 + (3*I)*CA*eps^3*mu*Pi^3 + 
      (4*I)*CA*eps^3*mt*mu*Pi^3 + I*CA*eps^3*mt^2*mu*Pi^3 + 
      (4*I)*CA*eps^3*mu^2*Pi^3 + (2*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (2*I)*CA*eps^3*mu^3*Pi^3 - 28*CA*eps^3*Zeta[3] - 
      56*CA*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] - 
      84*CA*eps^3*mu*Zeta[3] - 112*CA*eps^3*mt*mu*Zeta[3] - 
      28*CA*eps^3*mt^2*mu*Zeta[3] - 112*CA*eps^3*mu^2*Zeta[3] - 
      56*CA*eps^3*mt*mu^2*Zeta[3] - 56*CA*eps^3*mu^3*Zeta[3]))/
    (48*mt*(1 + mu)) + (CA*CF*q2*(-480*CA + 480*CA*eps - 960*CA*mt + 
      960*CA*eps*mt - 960*CF*eps^2*mt - 480*CA*eps^3*mt - 480*CF*eps^3*mt - 
      960*CA*eps^4*mt - 960*CF*eps^4*mt - 480*CA*mt^2 + 480*CA*eps*mt^2 - 
      960*CF*eps^2*mt^2 - 480*CA*eps^3*mt^2 - 480*CF*eps^3*mt^2 - 
      960*CA*eps^4*mt^2 - 960*CF*eps^4*mt^2 - 1440*CA*mu + 480*CA*eps*mu - 
      1920*CA*mt*mu + 960*CA*eps*mt*mu - 480*CA*eps^2*mt*mu - 
      480*CF*eps^2*mt*mu - 1440*CA*eps^3*mt*mu - 480*CF*eps^3*mt*mu - 
      2880*CA*eps^4*mt*mu - 960*CF*eps^4*mt*mu - 480*CA*mt^2*mu + 
      480*CA*eps*mt^2*mu - 480*CA*eps^3*mt^2*mu + 480*CF*eps^3*mt^2*mu - 
      960*CA*eps^4*mt^2*mu + 960*CF*eps^4*mt^2*mu - 1920*CA*mu^2 - 
      960*CA*mt*mu^2 - 480*CA*eps^2*mt*mu^2 + 480*CF*eps^2*mt*mu^2 - 
      960*CA*eps^3*mt*mu^2 + 960*CF*eps^3*mt*mu^2 - 1920*CA*eps^4*mt*mu^2 + 
      1920*CF*eps^4*mt*mu^2 - 960*CA*mu^3 + (480*I)*CA*eps*Pi - 
      (480*I)*CA*eps^2*Pi + (960*I)*CA*eps*mt*Pi - (1440*I)*CA*eps^2*mt*Pi + 
      (480*I)*CA*eps*mt^2*Pi - (480*I)*CA*eps^2*mt^2*Pi + 
      (1440*I)*CA*eps*mu*Pi - (480*I)*CA*eps^2*mu*Pi + 
      (1920*I)*CA*eps*mt*mu*Pi - (1440*I)*CA*eps^2*mt*mu*Pi + 
      (480*I)*CA*eps*mt^2*mu*Pi - (480*I)*CA*eps^2*mt^2*mu*Pi + 
      (1920*I)*CA*eps*mu^2*Pi + (960*I)*CA*eps*mt*mu^2*Pi + 
      (960*I)*CA*eps*mu^3*Pi + 200*CA*eps^2*Pi^2 - 200*CA*eps^3*Pi^2 + 
      400*CA*eps^2*mt*Pi^2 - 560*CA*eps^3*mt*Pi^2 + 80*CF*eps^4*mt*Pi^2 + 
      200*CA*eps^2*mt^2*Pi^2 - 200*CA*eps^3*mt^2*Pi^2 + 
      80*CF*eps^4*mt^2*Pi^2 + 600*CA*eps^2*mu*Pi^2 - 200*CA*eps^3*mu*Pi^2 + 
      800*CA*eps^2*mt*mu*Pi^2 - 560*CA*eps^3*mt*mu*Pi^2 + 
      40*CA*eps^4*mt*mu*Pi^2 + 40*CF*eps^4*mt*mu*Pi^2 + 
      200*CA*eps^2*mt^2*mu*Pi^2 - 200*CA*eps^3*mt^2*mu*Pi^2 + 
      800*CA*eps^2*mu^2*Pi^2 + 400*CA*eps^2*mt*mu^2*Pi^2 + 
      40*CA*eps^4*mt*mu^2*Pi^2 - 40*CF*eps^4*mt*mu^2*Pi^2 + 
      400*CA*eps^2*mu^3*Pi^2 - (40*I)*CA*eps^3*Pi^3 + (40*I)*CA*eps^4*Pi^3 - 
      (80*I)*CA*eps^3*mt*Pi^3 + (120*I)*CA*eps^4*mt*Pi^3 - 
      (40*I)*CA*eps^3*mt^2*Pi^3 + (40*I)*CA*eps^4*mt^2*Pi^3 - 
      (120*I)*CA*eps^3*mu*Pi^3 + (40*I)*CA*eps^4*mu*Pi^3 - 
      (160*I)*CA*eps^3*mt*mu*Pi^3 + (120*I)*CA*eps^4*mt*mu*Pi^3 - 
      (40*I)*CA*eps^3*mt^2*mu*Pi^3 + (40*I)*CA*eps^4*mt^2*mu*Pi^3 - 
      (160*I)*CA*eps^3*mu^2*Pi^3 - (80*I)*CA*eps^3*mt*mu^2*Pi^3 - 
      (80*I)*CA*eps^3*mu^3*Pi^3 + 13*CA*eps^4*Pi^4 + 26*CA*eps^4*mt*Pi^4 + 
      13*CA*eps^4*mt^2*Pi^4 + 39*CA*eps^4*mu*Pi^4 + 52*CA*eps^4*mt*mu*Pi^4 + 
      13*CA*eps^4*mt^2*mu*Pi^4 + 52*CA*eps^4*mu^2*Pi^4 + 
      26*CA*eps^4*mt*mu^2*Pi^4 + 26*CA*eps^4*mu^3*Pi^4 + 
      1120*CA*eps^3*Zeta[3] - 1120*CA*eps^4*Zeta[3] + 
      2240*CA*eps^3*mt*Zeta[3] - 2240*CA*eps^4*mt*Zeta[3] + 
      1120*CA*eps^3*mt^2*Zeta[3] - 1120*CA*eps^4*mt^2*Zeta[3] + 
      3360*CA*eps^3*mu*Zeta[3] - 1120*CA*eps^4*mu*Zeta[3] + 
      4480*CA*eps^3*mt*mu*Zeta[3] - 2240*CA*eps^4*mt*mu*Zeta[3] + 
      1120*CA*eps^3*mt^2*mu*Zeta[3] - 1120*CA*eps^4*mt^2*mu*Zeta[3] + 
      4480*CA*eps^3*mu^2*Zeta[3] + 2240*CA*eps^3*mt*mu^2*Zeta[3] + 
      2240*CA*eps^3*mu^3*Zeta[3] - (1120*I)*CA*eps^4*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mt*Pi*Zeta[3] - (1120*I)*CA*eps^4*mt^2*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mu*Pi*Zeta[3] - (4480*I)*CA*eps^4*mt*mu*Pi*Zeta[3] - 
      (1120*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] - (4480*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] - (2240*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mu^3*Pi*Zeta[3]))/(1920*mt*(1 + mu))) + 
 G[-1 - mu, -1 - mu, mt]*
  (-1/4*(CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
      G[-1, -1, -1, -1, mu])/mt + (CA*CF*(7*CA + 2*CF)*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, 0, mu])/
    (4*mt) + (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, 0, -1, mu])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, mu])/(4*mt) - 
   (CA*(CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, mu])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, mu])/(4*mt) - (CA*(3*CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, 0, 0, 0, mu])/(4*mt) - 
   (CA*(5*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, mu])/(4*mt) - 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, mu])/(4*mt) - (CA*(3*CA - 2*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, -1, mu])/
    (4*mt) + (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, -1, 0, 0, mu])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, -1, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mu])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA*mt + 12*CA*eps*mt - 24*CA*mt^2 + 24*CA*eps*mt^2 + 
      12*CA*eps^2*mt^2 - 12*CF*eps^2*mt^2 - 12*CA*mt^3 + 12*CA*eps*mt^3 + 
      12*CA*eps^2*mt^3 - 12*CF*eps^2*mt^3 - 12*CA*mu + 12*CA*eps*mu - 
      48*CA*mt*mu + 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu - 36*CF*eps^2*mt*mu - 
      36*CA*mt^2*mu + 12*CA*eps*mt^2*mu + 24*CA*eps^2*mt^2*mu - 
      24*CF*eps^2*mt^2*mu - 24*CA*mu^2 - 48*CA*mt*mu^2 + 
      12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 - 24*CA*mu^3 - 
      (12*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + (12*I)*CA*eps^2*mt*Pi - 
      (24*I)*CF*eps^2*mt*Pi - (24*I)*CA*eps*mt^2*Pi + (48*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (48*I)*CF*eps^2*mt^2*Pi - 
      (12*I)*CA*eps*mt^3*Pi + (24*I)*CF*eps*mt^3*Pi + 
      (12*I)*CA*eps^2*mt^3*Pi - (24*I)*CF*eps^2*mt^3*Pi - 
      (12*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (24*I)*CF*eps^2*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
      (96*I)*CF*eps*mt*mu*Pi + (12*I)*CA*eps^2*mt*mu*Pi - 
      (48*I)*CF*eps^2*mt*mu*Pi - (36*I)*CA*eps*mt^2*mu*Pi + 
      (72*I)*CF*eps*mt^2*mu*Pi + (12*I)*CA*eps^2*mt^2*mu*Pi - 
      (24*I)*CF*eps^2*mt^2*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
      (48*I)*CF*eps*mu^2*Pi - (48*I)*CA*eps*mt*mu^2*Pi + 
      (96*I)*CF*eps*mt*mu^2*Pi - (24*I)*CA*eps*mu^3*Pi + 
      (48*I)*CF*eps*mu^3*Pi + 17*CA*eps^2*mt*Pi^2 - 12*CF*eps^2*mt*Pi^2 + 
      34*CA*eps^2*mt^2*Pi^2 - 24*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^2*mt^3*Pi^2 - 
      12*CF*eps^2*mt^3*Pi^2 + 17*CA*eps^2*mu*Pi^2 - 12*CF*eps^2*mu*Pi^2 + 
      68*CA*eps^2*mt*mu*Pi^2 - 48*CF*eps^2*mt*mu*Pi^2 + 
      51*CA*eps^2*mt^2*mu*Pi^2 - 36*CF*eps^2*mt^2*mu*Pi^2 + 
      34*CA*eps^2*mu^2*Pi^2 - 24*CF*eps^2*mu^2*Pi^2 + 
      68*CA*eps^2*mt*mu^2*Pi^2 - 48*CF*eps^2*mt*mu^2*Pi^2 + 
      34*CA*eps^2*mu^3*Pi^2 - 24*CF*eps^2*mu^3*Pi^2)*q2*Log[q2]^2)/
    (96*mt*(mt + mu)) + (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + 
      CA*mt^2 - CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + 
      I*CA*eps*Pi - (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - 
      (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - 
      (4*I)*CF*eps*mt*mu*Pi + (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^3)/(24*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^4)/(96*mt) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (13*I)*CA*eps*Pi - 
        (12*I)*CF*eps*Pi + (26*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi + 
        (13*I)*CA*eps*mt^2*Pi - (12*I)*CF*eps*mt^2*Pi + (26*I)*CA*eps*mu*Pi - 
        (24*I)*CF*eps*mu*Pi + (26*I)*CA*eps*mt*mu*Pi - (24*I)*CF*eps*mt*mu*
         Pi + (26*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[0, -1, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
        6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
        6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
        6*CA*mu^2 - 12*CF*mu^2 + (3*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (14*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (6*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (6*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, 0, mu]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
        8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
        6*CA*mu^2 - 4*CF*mu^2 + (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + (CA*CF*eps*q2*Log[q2]*(12*CA*mt - 12*CA*eps*mt + 
      24*CF*eps^3*mt + 24*CA*mt^2 - 24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 
      12*CF*eps^2*mt^2 - 12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 
      12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 
      12*CA*eps^3*mt^3 + 12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 
      48*CA*mt*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu - 
      12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 36*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 24*CF*eps^2*mt^2*mu - 
      36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 24*CA*mu^2 + 
      48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 - 
      24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 + 
      (12*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi + 
      (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
      (24*I)*CA*eps*mt^2*Pi - (48*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (48*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^3*mt^2*Pi + (36*I)*CF*eps^3*mt^2*Pi + 
      (12*I)*CA*eps*mt^3*Pi - (24*I)*CF*eps*mt^3*Pi - 
      (12*I)*CA*eps^2*mt^3*Pi + (24*I)*CF*eps^2*mt^3*Pi - 
      (12*I)*CA*eps^3*mt^3*Pi + (12*I)*CF*eps^3*mt^3*Pi + 
      (12*I)*CA*eps*mu*Pi - (24*I)*CF*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CF*eps^2*mu*Pi - (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
      (48*I)*CA*eps*mt*mu*Pi - (96*I)*CF*eps*mt*mu*Pi - 
      (12*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi - 
      (24*I)*CA*eps^3*mt*mu*Pi + (60*I)*CF*eps^3*mt*mu*Pi + 
      (36*I)*CA*eps*mt^2*mu*Pi - (72*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi - 
      (24*I)*CA*eps^3*mt^2*mu*Pi + (24*I)*CF*eps^3*mt^2*mu*Pi + 
      (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 
      (48*I)*CA*eps*mt*mu^2*Pi - (96*I)*CF*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^3*mt*mu^2*Pi + (12*I)*CF*eps^3*mt*mu^2*Pi + 
      (24*I)*CA*eps*mu^3*Pi - (48*I)*CF*eps*mu^3*Pi - 17*CA*eps^2*mt*Pi^2 + 
      12*CF*eps^2*mt*Pi^2 + 17*CA*eps^3*mt*Pi^2 - 12*CF*eps^3*mt*Pi^2 - 
      34*CA*eps^2*mt^2*Pi^2 + 24*CF*eps^2*mt^2*Pi^2 + 38*CA*eps^3*mt^2*Pi^2 - 
      24*CF*eps^3*mt^2*Pi^2 - 17*CA*eps^2*mt^3*Pi^2 + 12*CF*eps^2*mt^3*Pi^2 + 
      17*CA*eps^3*mt^3*Pi^2 - 12*CF*eps^3*mt^3*Pi^2 - 17*CA*eps^2*mu*Pi^2 + 
      12*CF*eps^2*mu*Pi^2 + 17*CA*eps^3*mu*Pi^2 - 12*CF*eps^3*mu*Pi^2 - 
      68*CA*eps^2*mt*mu*Pi^2 + 48*CF*eps^2*mt*mu*Pi^2 + 
      38*CA*eps^3*mt*mu*Pi^2 - 24*CF*eps^3*mt*mu*Pi^2 - 
      51*CA*eps^2*mt^2*mu*Pi^2 + 36*CF*eps^2*mt^2*mu*Pi^2 + 
      17*CA*eps^3*mt^2*mu*Pi^2 - 12*CF*eps^3*mt^2*mu*Pi^2 - 
      34*CA*eps^2*mu^2*Pi^2 + 24*CF*eps^2*mu^2*Pi^2 - 
      68*CA*eps^2*mt*mu^2*Pi^2 + 48*CF*eps^2*mt*mu^2*Pi^2 - 
      34*CA*eps^2*mu^3*Pi^2 + 24*CF*eps^2*mu^3*Pi^2 - 
      (5*I)*CA*eps^3*mt*Pi^3 + (6*I)*CF*eps^3*mt*Pi^3 - 
      (10*I)*CA*eps^3*mt^2*Pi^3 + (12*I)*CF*eps^3*mt^2*Pi^3 - 
      (5*I)*CA*eps^3*mt^3*Pi^3 + (6*I)*CF*eps^3*mt^3*Pi^3 - 
      (5*I)*CA*eps^3*mu*Pi^3 + (6*I)*CF*eps^3*mu*Pi^3 - 
      (20*I)*CA*eps^3*mt*mu*Pi^3 + (24*I)*CF*eps^3*mt*mu*Pi^3 - 
      (15*I)*CA*eps^3*mt^2*mu*Pi^3 + (18*I)*CF*eps^3*mt^2*mu*Pi^3 - 
      (10*I)*CA*eps^3*mu^2*Pi^3 + (12*I)*CF*eps^3*mu^2*Pi^3 - 
      (20*I)*CA*eps^3*mt*mu^2*Pi^3 + (24*I)*CF*eps^3*mt*mu^2*Pi^3 - 
      (10*I)*CA*eps^3*mu^3*Pi^3 + (12*I)*CF*eps^3*mu^3*Pi^3 - 
      28*CA*eps^3*mt*Zeta[3] - 56*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mt^3*Zeta[3] - 28*CA*eps^3*mu*Zeta[3] - 
      112*CA*eps^3*mt*mu*Zeta[3] - 84*CA*eps^3*mt^2*mu*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3] - 112*CA*eps^3*mt*mu^2*Zeta[3] - 
      56*CA*eps^3*mu^3*Zeta[3]))/(48*mt*(mt + mu)) - 
   (CA*CF*q2*(480*CA*mt - 480*CA*eps*mt + 960*CF*eps^3*mt + 
      1920*CF*eps^4*mt + 960*CA*mt^2 - 960*CA*eps*mt^2 - 480*CA*eps^2*mt^2 + 
      480*CF*eps^2*mt^2 - 480*CA*eps^3*mt^2 + 1440*CF*eps^3*mt^2 - 
      960*CA*eps^4*mt^2 + 2880*CF*eps^4*mt^2 + 480*CA*mt^3 - 
      480*CA*eps*mt^3 - 480*CA*eps^2*mt^3 + 480*CF*eps^2*mt^3 - 
      480*CA*eps^3*mt^3 + 480*CF*eps^3*mt^3 - 960*CA*eps^4*mt^3 + 
      960*CF*eps^4*mt^3 + 480*CA*mu - 480*CA*eps*mu + 1920*CA*mt*mu - 
      960*CA*eps*mt*mu - 480*CA*eps^2*mt*mu + 1440*CF*eps^2*mt*mu - 
      480*CA*eps^3*mt*mu + 2400*CF*eps^3*mt*mu - 960*CA*eps^4*mt*mu + 
      4800*CF*eps^4*mt*mu + 1440*CA*mt^2*mu - 480*CA*eps*mt^2*mu - 
      960*CA*eps^2*mt^2*mu + 960*CF*eps^2*mt^2*mu - 1440*CA*eps^3*mt^2*mu + 
      1440*CF*eps^3*mt^2*mu - 2880*CA*eps^4*mt^2*mu + 2880*CF*eps^4*mt^2*mu + 
      960*CA*mu^2 + 1920*CA*mt*mu^2 - 480*CA*eps^2*mt*mu^2 + 
      480*CF*eps^2*mt*mu^2 - 960*CA*eps^3*mt*mu^2 + 960*CF*eps^3*mt*mu^2 - 
      1920*CA*eps^4*mt*mu^2 + 1920*CF*eps^4*mt*mu^2 + 960*CA*mu^3 + 
      (480*I)*CA*eps*mt*Pi - (960*I)*CF*eps*mt*Pi - (480*I)*CA*eps^2*mt*Pi + 
      (960*I)*CF*eps^2*mt*Pi - (480*I)*CA*eps^3*mt*Pi + 
      (960*I)*CF*eps^3*mt*Pi + (960*I)*CF*eps^4*mt*Pi + 
      (960*I)*CA*eps*mt^2*Pi - (1920*I)*CF*eps*mt^2*Pi - 
      (480*I)*CA*eps^2*mt^2*Pi + (1920*I)*CF*eps^2*mt^2*Pi - 
      (960*I)*CA*eps^3*mt^2*Pi + (1440*I)*CF*eps^3*mt^2*Pi - 
      (480*I)*CA*eps^4*mt^2*Pi + (1440*I)*CF*eps^4*mt^2*Pi + 
      (480*I)*CA*eps*mt^3*Pi - (960*I)*CF*eps*mt^3*Pi - 
      (480*I)*CA*eps^2*mt^3*Pi + (960*I)*CF*eps^2*mt^3*Pi - 
      (480*I)*CA*eps^3*mt^3*Pi + (480*I)*CF*eps^3*mt^3*Pi - 
      (480*I)*CA*eps^4*mt^3*Pi + (480*I)*CF*eps^4*mt^3*Pi + 
      (480*I)*CA*eps*mu*Pi - (960*I)*CF*eps*mu*Pi - (480*I)*CA*eps^2*mu*Pi + 
      (960*I)*CF*eps^2*mu*Pi - (480*I)*CA*eps^3*mu*Pi + 
      (960*I)*CF*eps^3*mu*Pi + (1920*I)*CA*eps*mt*mu*Pi - 
      (3840*I)*CF*eps*mt*mu*Pi - (480*I)*CA*eps^2*mt*mu*Pi + 
      (1920*I)*CF*eps^2*mt*mu*Pi - (960*I)*CA*eps^3*mt*mu*Pi + 
      (2400*I)*CF*eps^3*mt*mu*Pi - (480*I)*CA*eps^4*mt*mu*Pi + 
      (2400*I)*CF*eps^4*mt*mu*Pi + (1440*I)*CA*eps*mt^2*mu*Pi - 
      (2880*I)*CF*eps*mt^2*mu*Pi - (480*I)*CA*eps^2*mt^2*mu*Pi + 
      (960*I)*CF*eps^2*mt^2*mu*Pi - (960*I)*CA*eps^3*mt^2*mu*Pi + 
      (960*I)*CF*eps^3*mt^2*mu*Pi - (1440*I)*CA*eps^4*mt^2*mu*Pi + 
      (1440*I)*CF*eps^4*mt^2*mu*Pi + (960*I)*CA*eps*mu^2*Pi - 
      (1920*I)*CF*eps*mu^2*Pi + (1920*I)*CA*eps*mt*mu^2*Pi - 
      (3840*I)*CF*eps*mt*mu^2*Pi - (480*I)*CA*eps^3*mt*mu^2*Pi + 
      (480*I)*CF*eps^3*mt*mu^2*Pi - (960*I)*CA*eps^4*mt*mu^2*Pi + 
      (960*I)*CF*eps^4*mt*mu^2*Pi + (960*I)*CA*eps*mu^3*Pi - 
      (1920*I)*CF*eps*mu^3*Pi - 680*CA*eps^2*mt*Pi^2 + 480*CF*eps^2*mt*Pi^2 + 
      680*CA*eps^3*mt*Pi^2 - 480*CF*eps^3*mt*Pi^2 + 240*CA*eps^4*mt*Pi^2 - 
      480*CF*eps^4*mt*Pi^2 - 1360*CA*eps^2*mt^2*Pi^2 + 
      960*CF*eps^2*mt^2*Pi^2 + 1520*CA*eps^3*mt^2*Pi^2 - 
      960*CF*eps^3*mt^2*Pi^2 + 520*CA*eps^4*mt^2*Pi^2 - 
      760*CF*eps^4*mt^2*Pi^2 - 680*CA*eps^2*mt^3*Pi^2 + 
      480*CF*eps^2*mt^3*Pi^2 + 680*CA*eps^3*mt^3*Pi^2 - 
      480*CF*eps^3*mt^3*Pi^2 + 280*CA*eps^4*mt^3*Pi^2 - 
      280*CF*eps^4*mt^3*Pi^2 - 680*CA*eps^2*mu*Pi^2 + 480*CF*eps^2*mu*Pi^2 + 
      680*CA*eps^3*mu*Pi^2 - 480*CF*eps^3*mu*Pi^2 + 240*CA*eps^4*mu*Pi^2 - 
      480*CF*eps^4*mu*Pi^2 - 2720*CA*eps^2*mt*mu*Pi^2 + 
      1920*CF*eps^2*mt*mu*Pi^2 + 1520*CA*eps^3*mt*mu*Pi^2 - 
      960*CF*eps^3*mt*mu*Pi^2 + 520*CA*eps^4*mt*mu*Pi^2 - 
      1320*CF*eps^4*mt*mu*Pi^2 - 2040*CA*eps^2*mt^2*mu*Pi^2 + 
      1440*CF*eps^2*mt^2*mu*Pi^2 + 680*CA*eps^3*mt^2*mu*Pi^2 - 
      480*CF*eps^3*mt^2*mu*Pi^2 + 560*CA*eps^4*mt^2*mu*Pi^2 - 
      560*CF*eps^4*mt^2*mu*Pi^2 - 1360*CA*eps^2*mu^2*Pi^2 + 
      960*CF*eps^2*mu^2*Pi^2 - 2720*CA*eps^2*mt*mu^2*Pi^2 + 
      1920*CF*eps^2*mt*mu^2*Pi^2 + 280*CA*eps^4*mt*mu^2*Pi^2 - 
      280*CF*eps^4*mt*mu^2*Pi^2 - 1360*CA*eps^2*mu^3*Pi^2 + 
      960*CF*eps^2*mu^3*Pi^2 - (200*I)*CA*eps^3*mt*Pi^3 + 
      (240*I)*CF*eps^3*mt*Pi^3 + (200*I)*CA*eps^4*mt*Pi^3 - 
      (240*I)*CF*eps^4*mt*Pi^3 - (400*I)*CA*eps^3*mt^2*Pi^3 + 
      (480*I)*CF*eps^3*mt^2*Pi^3 + (360*I)*CA*eps^4*mt^2*Pi^3 - 
      (480*I)*CF*eps^4*mt^2*Pi^3 - (200*I)*CA*eps^3*mt^3*Pi^3 + 
      (240*I)*CF*eps^3*mt^3*Pi^3 + (200*I)*CA*eps^4*mt^3*Pi^3 - 
      (240*I)*CF*eps^4*mt^3*Pi^3 - (200*I)*CA*eps^3*mu*Pi^3 + 
      (240*I)*CF*eps^3*mu*Pi^3 + (200*I)*CA*eps^4*mu*Pi^3 - 
      (240*I)*CF*eps^4*mu*Pi^3 - (800*I)*CA*eps^3*mt*mu*Pi^3 + 
      (960*I)*CF*eps^3*mt*mu*Pi^3 + (360*I)*CA*eps^4*mt*mu*Pi^3 - 
      (480*I)*CF*eps^4*mt*mu*Pi^3 - (600*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (720*I)*CF*eps^3*mt^2*mu*Pi^3 + (200*I)*CA*eps^4*mt^2*mu*Pi^3 - 
      (240*I)*CF*eps^4*mt^2*mu*Pi^3 - (400*I)*CA*eps^3*mu^2*Pi^3 + 
      (480*I)*CF*eps^3*mu^2*Pi^3 - (800*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (960*I)*CF*eps^3*mt*mu^2*Pi^3 - (400*I)*CA*eps^3*mu^3*Pi^3 + 
      (480*I)*CF*eps^3*mu^3*Pi^3 + 67*CA*eps^4*mt*Pi^4 - 
      80*CF*eps^4*mt*Pi^4 + 134*CA*eps^4*mt^2*Pi^4 - 160*CF*eps^4*mt^2*Pi^4 + 
      67*CA*eps^4*mt^3*Pi^4 - 80*CF*eps^4*mt^3*Pi^4 + 67*CA*eps^4*mu*Pi^4 - 
      80*CF*eps^4*mu*Pi^4 + 268*CA*eps^4*mt*mu*Pi^4 - 
      320*CF*eps^4*mt*mu*Pi^4 + 201*CA*eps^4*mt^2*mu*Pi^4 - 
      240*CF*eps^4*mt^2*mu*Pi^4 + 134*CA*eps^4*mu^2*Pi^4 - 
      160*CF*eps^4*mu^2*Pi^4 + 268*CA*eps^4*mt*mu^2*Pi^4 - 
      320*CF*eps^4*mt*mu^2*Pi^4 + 134*CA*eps^4*mu^3*Pi^4 - 
      160*CF*eps^4*mu^3*Pi^4 - 1120*CA*eps^3*mt*Zeta[3] + 
      1120*CA*eps^4*mt*Zeta[3] - 2240*CA*eps^3*mt^2*Zeta[3] + 
      2240*CA*eps^4*mt^2*Zeta[3] - 1120*CA*eps^3*mt^3*Zeta[3] + 
      1120*CA*eps^4*mt^3*Zeta[3] - 1120*CA*eps^3*mu*Zeta[3] + 
      1120*CA*eps^4*mu*Zeta[3] - 4480*CA*eps^3*mt*mu*Zeta[3] + 
      2240*CA*eps^4*mt*mu*Zeta[3] - 3360*CA*eps^3*mt^2*mu*Zeta[3] + 
      1120*CA*eps^4*mt^2*mu*Zeta[3] - 2240*CA*eps^3*mu^2*Zeta[3] - 
      4480*CA*eps^3*mt*mu^2*Zeta[3] - 2240*CA*eps^3*mu^3*Zeta[3] - 
      (1120*I)*CA*eps^4*mt*Pi*Zeta[3] + (2240*I)*CF*eps^4*mt*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (4480*I)*CF*eps^4*mt^2*Pi*Zeta[3] - 
      (1120*I)*CA*eps^4*mt^3*Pi*Zeta[3] + (2240*I)*CF*eps^4*mt^3*Pi*Zeta[3] - 
      (1120*I)*CA*eps^4*mu*Pi*Zeta[3] + (2240*I)*CF*eps^4*mu*Pi*Zeta[3] - 
      (4480*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + (8960*I)*CF*eps^4*mt*mu*Pi*
       Zeta[3] - (3360*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (6720*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] - (2240*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (4480*I)*CF*eps^4*mu^2*Pi*Zeta[3] - 
      (4480*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + (8960*I)*CF*eps^4*mt*mu^2*Pi*
       Zeta[3] - (2240*I)*CA*eps^4*mu^3*Pi*Zeta[3] + 
      (4480*I)*CF*eps^4*mu^3*Pi*Zeta[3]))/(1920*mt*(mt + mu))) + 
 G[-1, -1, mu]*(((2*I)*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*Pi*q2*G[-1, -1, -1, mu])/mt - 
   ((I/2)*CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
     Pi*q2*G[0, 0, -1, mu])/mt + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, mu])/mt + (CA*CF*(CA + 2*CF)*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, 0, mu])/
    mt + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, mu])/mt - 
   (2*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, mu])/mt + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, mu])/(2*mt) - 
   (2*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, mu])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, mu])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, mt])/mt - (CA*(CA - 4*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, 0, mu])/
    (2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, mu])/(2*mt) - 
   (2*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, mu])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, mu])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, mt])/mt - (CA*(CA - 4*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, 0, mu])/
    (2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, mt])/mt - (CA*(CA - 4*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, 0, mu])/
    (2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, mt])/mt + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, mu])/(2*mt) + (CA*(3*CA - 4*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, 0, mt])/
    (4*mt) + (CA*(CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[0, 0, 0, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -mu, mt])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1, mt])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -mu, mt])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1, mt])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -mu, -1 - mu, mt])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1, 0, mt])/mt + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1, mt])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF*eps^2*(108*CA*mt - 144*CF*mt + 156*CA*eps*mt - 72*CF*eps*mt + 
      344*CA*eps^2*mt - 360*CF*eps^2*mt + 432*CA*mt^2 - 576*CF*mt^2 + 
      552*CA*eps*mt^2 - 288*CF*eps*mt^2 + 1268*CA*eps^2*mt^2 - 
      1476*CF*eps^2*mt^2 + 648*CA*mt^3 - 864*CF*mt^3 + 792*CA*eps*mt^3 - 
      432*CF*eps*mt^3 + 1884*CA*eps^2*mt^3 - 2268*CF*eps^2*mt^3 + 
      432*CA*mt^4 - 576*CF*mt^4 + 552*CA*eps*mt^4 - 288*CF*eps*mt^4 + 
      1340*CA*eps^2*mt^4 - 1548*CF*eps^2*mt^4 + 108*CA*mt^5 - 144*CF*mt^5 + 
      156*CA*eps*mt^5 - 72*CF*eps*mt^5 + 380*CA*eps^2*mt^5 - 
      396*CF*eps^2*mt^5 + 108*CA*mu - 144*CF*mu + 156*CA*eps*mu - 
      72*CF*eps*mu + 344*CA*eps^2*mu - 360*CF*eps^2*mu + 648*CA*mt*mu - 
      864*CF*mt*mu + 1080*CA*eps*mt*mu - 720*CF*eps*mt*mu + 
      2484*CA*eps^2*mt*mu - 2700*CF*eps^2*mt*mu + 1296*CA*mt^2*mu - 
      1728*CF*mt^2*mu + 2376*CA*eps*mt^2*mu - 1728*CF*eps*mt^2*mu + 
      5280*CA*eps^2*mt^2*mu - 5904*CF*eps^2*mt^2*mu + 1080*CA*mt^3*mu - 
      1440*CF*mt^3*mu + 2136*CA*eps*mt^3*mu - 1584*CF*eps*mt^3*mu + 
      4772*CA*eps^2*mt^3*mu - 5148*CF*eps^2*mt^3*mu + 324*CA*mt^4*mu - 
      432*CF*mt^4*mu + 684*CA*eps*mt^4*mu - 504*CF*eps*mt^4*mu + 
      1632*CA*eps^2*mt^4*mu - 1584*CF*eps^2*mt^4*mu + 216*CA*mu^2 - 
      288*CF*mu^2 + 528*CA*eps*mu^2 - 432*CF*eps*mu^2 + 1216*CA*eps^2*mu^2 - 
      1152*CF*eps^2*mu^2 + 864*CA*mt*mu^2 - 1152*CF*mt*mu^2 + 
      2112*CA*eps*mt*mu^2 - 1728*CF*eps*mt*mu^2 + 4612*CA*eps^2*mt*mu^2 - 
      4644*CF*eps^2*mt*mu^2 + 1080*CA*mt^2*mu^2 - 1440*CF*mt^2*mu^2 + 
      2640*CA*eps*mt^2*mu^2 - 2160*CF*eps*mt^2*mu^2 + 
      5576*CA*eps^2*mt^2*mu^2 - 5832*CF*eps^2*mt^2*mu^2 + 432*CA*mt^3*mu^2 - 
      576*CF*mt^3*mu^2 + 1056*CA*eps*mt^3*mu^2 - 864*CF*eps*mt^3*mu^2 + 
      2468*CA*eps^2*mt^3*mu^2 - 2340*CF*eps^2*mt^3*mu^2 + 216*CA*mu^3 - 
      288*CF*mu^3 + 528*CA*eps*mu^3 - 432*CF*eps*mu^3 + 1216*CA*eps^2*mu^3 - 
      1152*CF*eps^2*mu^3 + 432*CA*mt*mu^3 - 576*CF*mt*mu^3 + 
      1056*CA*eps*mt*mu^3 - 864*CF*eps*mt*mu^3 + 2144*CA*eps^2*mt*mu^3 - 
      2304*CF*eps^2*mt*mu^3 + 216*CA*mt^2*mu^3 - 288*CF*mt^2*mu^3 + 
      528*CA*eps*mt^2*mu^3 - 432*CF*eps*mt^2*mu^3 + 1216*CA*eps^2*mt^2*mu^3 - 
      1152*CF*eps^2*mt^2*mu^3 + (36*I)*CA*eps*mt*Pi + (288*I)*CF*eps*mt*Pi - 
      (36*I)*CA*eps^2*mt*Pi - (288*I)*CF*eps^2*mt*Pi + 
      (144*I)*CA*eps*mt^2*Pi + (1152*I)*CF*eps*mt^2*Pi - 
      (360*I)*CA*eps^2*mt^2*Pi - (1152*I)*CF*eps^2*mt^2*Pi + 
      (216*I)*CA*eps*mt^3*Pi + (1728*I)*CF*eps*mt^3*Pi - 
      (648*I)*CA*eps^2*mt^3*Pi - (1728*I)*CF*eps^2*mt^3*Pi + 
      (144*I)*CA*eps*mt^4*Pi + (1152*I)*CF*eps*mt^4*Pi - 
      (360*I)*CA*eps^2*mt^4*Pi - (1152*I)*CF*eps^2*mt^4*Pi + 
      (36*I)*CA*eps*mt^5*Pi + (288*I)*CF*eps*mt^5*Pi - 
      (36*I)*CA*eps^2*mt^5*Pi - (288*I)*CF*eps^2*mt^5*Pi + 
      (36*I)*CA*eps*mu*Pi + (288*I)*CF*eps*mu*Pi - (36*I)*CA*eps^2*mu*Pi - 
      (288*I)*CF*eps^2*mu*Pi + (216*I)*CA*eps*mt*mu*Pi + 
      (1728*I)*CF*eps*mt*mu*Pi - (360*I)*CA*eps^2*mt*mu*Pi - 
      (1152*I)*CF*eps^2*mt*mu*Pi + (432*I)*CA*eps*mt^2*mu*Pi + 
      (3456*I)*CF*eps*mt^2*mu*Pi - (648*I)*CA*eps^2*mt^2*mu*Pi - 
      (1728*I)*CF*eps^2*mt^2*mu*Pi + (360*I)*CA*eps*mt^3*mu*Pi + 
      (2880*I)*CF*eps*mt^3*mu*Pi - (360*I)*CA*eps^2*mt^3*mu*Pi - 
      (1152*I)*CF*eps^2*mt^3*mu*Pi + (108*I)*CA*eps*mt^4*mu*Pi + 
      (864*I)*CF*eps*mt^4*mu*Pi - (36*I)*CA*eps^2*mt^4*mu*Pi - 
      (288*I)*CF*eps^2*mt^4*mu*Pi + (72*I)*CA*eps*mu^2*Pi + 
      (576*I)*CF*eps*mu^2*Pi + (288*I)*CA*eps*mt*mu^2*Pi + 
      (2304*I)*CF*eps*mt*mu^2*Pi + (360*I)*CA*eps*mt^2*mu^2*Pi + 
      (2880*I)*CF*eps*mt^2*mu^2*Pi + (144*I)*CA*eps*mt^3*mu^2*Pi + 
      (1152*I)*CF*eps*mt^3*mu^2*Pi + (72*I)*CA*eps*mu^3*Pi + 
      (576*I)*CF*eps*mu^3*Pi + (144*I)*CA*eps*mt*mu^3*Pi + 
      (1152*I)*CF*eps*mt*mu^3*Pi + (72*I)*CA*eps*mt^2*mu^3*Pi + 
      (576*I)*CF*eps*mt^2*mu^3*Pi + 291*CA*eps^2*mt*Pi^2 - 
      468*CF*eps^2*mt*Pi^2 + 1164*CA*eps^2*mt^2*Pi^2 - 
      1872*CF*eps^2*mt^2*Pi^2 + 1746*CA*eps^2*mt^3*Pi^2 - 
      2808*CF*eps^2*mt^3*Pi^2 + 1164*CA*eps^2*mt^4*Pi^2 - 
      1872*CF*eps^2*mt^4*Pi^2 + 291*CA*eps^2*mt^5*Pi^2 - 
      468*CF*eps^2*mt^5*Pi^2 + 291*CA*eps^2*mu*Pi^2 - 468*CF*eps^2*mu*Pi^2 + 
      1746*CA*eps^2*mt*mu*Pi^2 - 2808*CF*eps^2*mt*mu*Pi^2 + 
      3492*CA*eps^2*mt^2*mu*Pi^2 - 5616*CF*eps^2*mt^2*mu*Pi^2 + 
      2910*CA*eps^2*mt^3*mu*Pi^2 - 4680*CF*eps^2*mt^3*mu*Pi^2 + 
      873*CA*eps^2*mt^4*mu*Pi^2 - 1404*CF*eps^2*mt^4*mu*Pi^2 + 
      582*CA*eps^2*mu^2*Pi^2 - 936*CF*eps^2*mu^2*Pi^2 + 
      2328*CA*eps^2*mt*mu^2*Pi^2 - 3744*CF*eps^2*mt*mu^2*Pi^2 + 
      2910*CA*eps^2*mt^2*mu^2*Pi^2 - 4680*CF*eps^2*mt^2*mu^2*Pi^2 + 
      1164*CA*eps^2*mt^3*mu^2*Pi^2 - 1872*CF*eps^2*mt^3*mu^2*Pi^2 + 
      582*CA*eps^2*mu^3*Pi^2 - 936*CF*eps^2*mu^3*Pi^2 + 
      1164*CA*eps^2*mt*mu^3*Pi^2 - 1872*CF*eps^2*mt*mu^3*Pi^2 + 
      582*CA*eps^2*mt^2*mu^3*Pi^2 - 936*CF*eps^2*mt^2*mu^3*Pi^2)*q2*
     Log[q2]^2)/(288*mt*(1 + mt)^2*(mt + mu)) + 
   (CA*CF*eps^3*(-9*CA + 12*CF - 13*CA*eps + 6*CF*eps - 18*CA*mt + 24*CF*mt - 
      20*CA*eps*mt + 12*CF*eps*mt - 9*CA*mt^2 + 12*CF*mt^2 - 13*CA*eps*mt^2 + 
      6*CF*eps*mt^2 - 18*CA*mu + 24*CF*mu - 44*CA*eps*mu + 36*CF*eps*mu - 
      18*CA*mt*mu + 24*CF*mt*mu - 44*CA*eps*mt*mu + 36*CF*eps*mt*mu - 
      18*CA*mu^2 + 24*CF*mu^2 - 44*CA*eps*mu^2 + 36*CF*eps*mu^2 - 
      (3*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (6*I)*CA*eps*mt*Pi - 
      (48*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (6*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi - (6*I)*CA*eps*mt*mu*Pi - 
      (48*I)*CF*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi)*
     q2*Log[q2]^3)/(72*mt) + (CA*(3*CA - 4*CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/(96*mt) + 
   G[-1, 0, -1, mu]*(-1/2*(CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 
         3*CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 
         2*CA*mu^2 + (4*I)*CF*eps*Pi + (8*I)*CF*eps*mt*Pi + 
         (4*I)*CF*eps*mt^2*Pi + (8*I)*CF*eps*mu*Pi + (8*I)*CF*eps*mt*mu*Pi + 
         (8*I)*CF*eps*mu^2*Pi)*q2)/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, -1, -1, mu]*
    (-1/2*(CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
         CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + (4*I)*CF*eps*Pi + 
         (8*I)*CF*eps*mt*Pi + (4*I)*CF*eps*mt^2*Pi + (8*I)*CF*eps*mu*Pi + 
         (8*I)*CF*eps*mt*mu*Pi + (8*I)*CF*eps*mu^2*Pi)*q2)/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (9*I)*CA*eps*Pi - 
        (8*I)*CF*eps*Pi + (18*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi + 
        (9*I)*CA*eps*mt^2*Pi - (8*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - 
        (16*I)*CF*eps*mu*Pi + (18*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*
         Pi + (18*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[0, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (9*I)*CA*eps*Pi - 
        (8*I)*CF*eps*Pi + (18*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi + 
        (9*I)*CA*eps*mt^2*Pi - (8*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - 
        (16*I)*CF*eps*mu*Pi + (18*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*
         Pi + (18*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[-1 - mu, 0, 0, mt]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (9*I)*CA*eps*Pi - 
        (8*I)*CF*eps*Pi + (18*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi + 
        (9*I)*CA*eps*mt^2*Pi - (8*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - 
        (16*I)*CF*eps*mu*Pi + (18*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*
         Pi + (18*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (9*I)*CA*eps*Pi - 
        (8*I)*CF*eps*Pi + (18*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi + 
        (9*I)*CA*eps*mt^2*Pi - (8*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - 
        (16*I)*CF*eps*mu*Pi + (18*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*
         Pi + (18*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - (9*I)*CA*eps*Pi + 
        (8*I)*CF*eps*Pi - (18*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi - 
        (9*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi - (18*I)*CA*eps*mu*Pi + 
        (16*I)*CF*eps*mu*Pi - (18*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*
         Pi - (18*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - (9*I)*CA*eps*Pi + 
        (8*I)*CF*eps*Pi - (18*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi - 
        (9*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi - (18*I)*CA*eps*mu*Pi + 
        (16*I)*CF*eps*mu*Pi - (18*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*
         Pi - (18*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - (9*I)*CA*eps*Pi + 
        (8*I)*CF*eps*Pi - (18*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi - 
        (9*I)*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi - (18*I)*CA*eps*mu*Pi + 
        (16*I)*CF*eps*mu*Pi - (18*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*
         Pi - (18*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[-1, 0, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2)/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      mt) + G[0, -1, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2)/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      mt) + G[0, 0, -1, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2)/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      mt) + G[-1 - mu, -1 - mu, -1, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2)/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      mt) + G[-1, 0, 0, mu]*
    ((CA*CF*eps^3*(CA - 4*CF - CA*eps + 4*CF*eps + 2*CA*mt - 8*CF*mt - 
        CA*eps*mt + 8*CF*eps*mt + CA*mt^2 - 4*CF*mt^2 - CA*eps*mt^2 + 
        4*CF*eps*mt^2 + 2*CA*mu - 8*CF*mu + 2*CA*mt*mu - 8*CF*mt*mu + 
        2*CA*mu^2 - 8*CF*mu^2 + (3*I)*CA*eps*Pi - (4*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (8*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (4*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (8*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (8*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (8*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, -1, 0, mu]*
    ((CA*CF*eps^3*(CA - 4*CF - CA*eps + 4*CF*eps + 2*CA*mt - 8*CF*mt - 
        CA*eps*mt + 8*CF*eps*mt + CA*mt^2 - 4*CF*mt^2 - CA*eps*mt^2 + 
        4*CF*eps*mt^2 + 2*CA*mu - 8*CF*mu + 2*CA*mt*mu - 8*CF*mt*mu + 
        2*CA*mu^2 - 8*CF*mu^2 + (3*I)*CA*eps*Pi - (4*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (8*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (4*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (8*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (8*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (8*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, 0, 0, mt]*
    ((CA*CF*eps^3*(-9*CA + 12*CF - 13*CA*eps + 6*CF*eps - 18*CA*mt + 
        24*CF*mt - 23*CA*eps*mt + 12*CF*eps*mt - 9*CA*mt^2 + 12*CF*mt^2 - 
        13*CA*eps*mt^2 + 6*CF*eps*mt^2 - 18*CA*mu + 24*CF*mu - 44*CA*eps*mu + 
        36*CF*eps*mu - 18*CA*mt*mu + 24*CF*mt*mu - 44*CA*eps*mt*mu + 
        36*CF*eps*mt*mu - 18*CA*mu^2 + 24*CF*mu^2 - 44*CA*eps*mu^2 + 
        36*CF*eps*mu^2 - (27*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - 
        (54*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - (27*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (54*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (54*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (54*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi)*q2)/(12*mt) + 
     (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, -1 - mu, -mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, -mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1 - mu, 0, -mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1, -1, 0, mu]*
    ((CA*CF*eps^3*(2*CF - 2*CF*eps + 4*CF*mt - CA*eps*mt - 4*CF*eps*mt + 
        2*CF*mt^2 - 2*CF*eps*mt^2 + 4*CF*mu + 4*CF*mt*mu + 4*CF*mu^2 - 
        (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - (4*I)*CA*eps*mt*Pi + 
        (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - (4*I)*CA*eps*mt*mu*Pi + 
        (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*
       q2)/mt - (2*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/mt) + G[0, 0, 0, mu]*
    ((CA*CF*eps^3*(6*CF - 6*CF*eps + 12*CF*mt - 3*CA*eps*mt - 12*CF*eps*mt + 
        6*CF*mt^2 - 6*CF*eps*mt^2 + 12*CF*mu + 12*CF*mt*mu + 12*CF*mu^2 - 
        (4*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - (8*I)*CA*eps*mt*Pi + 
        (12*I)*CF*eps*mt*Pi - (4*I)*CA*eps*mt^2*Pi + (6*I)*CF*eps*mt^2*Pi - 
        (8*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - (8*I)*CA*eps*mt*mu*Pi + 
        (12*I)*CF*eps*mt*mu*Pi - (8*I)*CA*eps*mu^2*Pi + 
        (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (3*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, 0, -mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, -mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, -mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA*mt + 12*CA*eps*mt - 24*CA*mt^2 + 24*CA*eps*mt^2 + 
        12*CA*eps^2*mt^2 - 12*CF*eps^2*mt^2 - 12*CA*mt^3 + 12*CA*eps*mt^3 + 
        12*CA*eps^2*mt^3 - 12*CF*eps^2*mt^3 - 12*CA*mu + 12*CA*eps*mu - 
        48*CA*mt*mu + 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu - 
        36*CF*eps^2*mt*mu - 36*CA*mt^2*mu + 12*CA*eps*mt^2*mu + 
        24*CA*eps^2*mt^2*mu - 24*CF*eps^2*mt^2*mu - 24*CA*mu^2 - 
        48*CA*mt*mu^2 + 12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 - 
        24*CA*mu^3 + (12*I)*CA*eps*mt*Pi + (96*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (96*I)*CF*eps^2*mt*Pi + 
        (24*I)*CA*eps*mt^2*Pi + (192*I)*CF*eps*mt^2*Pi - 
        (96*I)*CA*eps^2*mt^2*Pi - (192*I)*CF*eps^2*mt^2*Pi + 
        (12*I)*CA*eps*mt^3*Pi + (96*I)*CF*eps*mt^3*Pi - 
        (12*I)*CA*eps^2*mt^3*Pi - (96*I)*CF*eps^2*mt^3*Pi + 
        (12*I)*CA*eps*mu*Pi + (96*I)*CF*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi - 
        (96*I)*CF*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*Pi + 
        (384*I)*CF*eps*mt*mu*Pi - (96*I)*CA*eps^2*mt*mu*Pi - 
        (192*I)*CF*eps^2*mt*mu*Pi + (36*I)*CA*eps*mt^2*mu*Pi + 
        (288*I)*CF*eps*mt^2*mu*Pi - (12*I)*CA*eps^2*mt^2*mu*Pi - 
        (96*I)*CF*eps^2*mt^2*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (192*I)*CF*eps*mu^2*Pi + (48*I)*CA*eps*mt*mu^2*Pi + 
        (384*I)*CF*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 
        (192*I)*CF*eps*mu^3*Pi + 101*CA*eps^2*mt*Pi^2 - 
        160*CF*eps^2*mt*Pi^2 + 202*CA*eps^2*mt^2*Pi^2 - 
        320*CF*eps^2*mt^2*Pi^2 + 101*CA*eps^2*mt^3*Pi^2 - 
        160*CF*eps^2*mt^3*Pi^2 + 101*CA*eps^2*mu*Pi^2 - 
        160*CF*eps^2*mu*Pi^2 + 404*CA*eps^2*mt*mu*Pi^2 - 
        640*CF*eps^2*mt*mu*Pi^2 + 303*CA*eps^2*mt^2*mu*Pi^2 - 
        480*CF*eps^2*mt^2*mu*Pi^2 + 202*CA*eps^2*mu^2*Pi^2 - 
        320*CF*eps^2*mu^2*Pi^2 + 404*CA*eps^2*mt*mu^2*Pi^2 - 
        640*CF*eps^2*mt*mu^2*Pi^2 + 202*CA*eps^2*mu^3*Pi^2 - 
        320*CF*eps^2*mu^3*Pi^2)*q2)/(48*mt*(mt + mu)) + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi - 
        (8*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (8*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - 
        (16*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*
         Pi - (2*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA - 12*CA*eps + 24*CA*mt - 36*CA*eps*mt + 
         12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CA*mu + 24*CA*mt*mu + 24*CA*mu^2 + 
         (12*I)*CA*eps*Pi + (96*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
         (96*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (192*I)*CF*eps*mt*Pi - 
         (84*I)*CA*eps^2*mt*Pi - (192*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi + (96*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi - (96*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi + (192*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*
          Pi + (192*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
         (192*I)*CF*eps*mu^2*Pi + 99*CA*eps^2*Pi^2 - 160*CF*eps^2*Pi^2 + 
         198*CA*eps^2*mt*Pi^2 - 320*CF*eps^2*mt*Pi^2 + 99*CA*eps^2*mt^2*
          Pi^2 - 160*CF*eps^2*mt^2*Pi^2 + 198*CA*eps^2*mu*Pi^2 - 
         320*CF*eps^2*mu*Pi^2 + 198*CA*eps^2*mt*mu*Pi^2 - 
         320*CF*eps^2*mt*mu*Pi^2 + 198*CA*eps^2*mu^2*Pi^2 - 
         320*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi + 
        (8*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + 
        (16*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*
         Pi + (2*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA - 12*CA*eps + 24*CA*mt - 36*CA*eps*mt + 
         12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CA*mu + 24*CA*mt*mu + 24*CA*mu^2 + 
         (12*I)*CA*eps*Pi + (96*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
         (96*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (192*I)*CF*eps*mt*Pi - 
         (84*I)*CA*eps^2*mt*Pi - (192*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi + (96*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi - (96*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi + (192*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*
          Pi + (192*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
         (192*I)*CF*eps*mu^2*Pi + 99*CA*eps^2*Pi^2 - 160*CF*eps^2*Pi^2 + 
         198*CA*eps^2*mt*Pi^2 - 320*CF*eps^2*mt*Pi^2 + 99*CA*eps^2*mt^2*
          Pi^2 - 160*CF*eps^2*mt^2*Pi^2 + 198*CA*eps^2*mu*Pi^2 - 
         320*CF*eps^2*mu*Pi^2 + 198*CA*eps^2*mt*mu*Pi^2 - 
         320*CF*eps^2*mt*mu*Pi^2 + 198*CA*eps^2*mu^2*Pi^2 - 
         320*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi + 
        (8*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi + (16*I)*CF*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (8*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + 
        (16*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + (16*I)*CF*eps*mt*mu*
         Pi + (2*I)*CA*eps*mu^2*Pi + (16*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1, mu]*
    (-1/24*(CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 
         12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 - 
         (12*I)*CA*eps*Pi + (48*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
         (48*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (96*I)*CF*eps*mt*Pi + 
         (12*I)*CA*eps^2*mt*Pi - (96*I)*CF*eps^2*mt*Pi - 
         (12*I)*CA*eps*mt^2*Pi + (48*I)*CF*eps*mt^2*Pi + 
         (12*I)*CA*eps^2*mt^2*Pi - (48*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps*mu*Pi + (96*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
         (96*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
         (96*I)*CF*eps*mu^2*Pi + 45*CA*eps^2*Pi^2 - 80*CF*eps^2*Pi^2 + 
         90*CA*eps^2*mt*Pi^2 - 160*CF*eps^2*mt*Pi^2 + 45*CA*eps^2*mt^2*Pi^2 - 
         80*CF*eps^2*mt^2*Pi^2 + 90*CA*eps^2*mu*Pi^2 - 160*CF*eps^2*mu*Pi^2 + 
         90*CA*eps^2*mt*mu*Pi^2 - 160*CF*eps^2*mt*mu*Pi^2 + 
         90*CA*eps^2*mu^2*Pi^2 - 160*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, mt])/(2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 - I*CA*eps*Pi + 
        (4*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (8*I)*CF*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi + (4*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
        (8*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (8*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (8*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (4*mt)) + G[-1, 0, mt]*
    (-1/12*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
         12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
         2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
         2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2*Log[q2])/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (2*mt)) + G[0, -1, mt]*
    (-1/12*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
         12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
         2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
         2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2*Log[q2])/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (2*mt)) + G[-1, 0, mu]*
    ((CA*CF*eps^2*(-12*CA + 48*CF + 12*CA*eps - 48*CF*eps + 24*CA*eps^2 - 
        48*CF*eps^2 - 24*CA*mt + 96*CF*mt + 12*CA*eps*mt - 96*CF*eps*mt + 
        24*CA*eps^2*mt - 48*CF*eps^2*mt - 12*CA*mt^2 + 48*CF*mt^2 + 
        12*CA*eps*mt^2 - 48*CF*eps*mt^2 - 24*CA*mu + 96*CF*mu - 24*CA*mt*mu + 
        96*CF*mt*mu - 24*CA*mu^2 + 96*CF*mu^2 - (36*I)*CA*eps*Pi + 
        (48*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - (48*I)*CF*eps^2*Pi - 
        (72*I)*CA*eps*mt*Pi + (96*I)*CF*eps*mt*Pi + (84*I)*CA*eps^2*mt*Pi - 
        (96*I)*CF*eps^2*mt*Pi - (36*I)*CA*eps*mt^2*Pi + 
        (48*I)*CF*eps*mt^2*Pi + (36*I)*CA*eps^2*mt^2*Pi - 
        (48*I)*CF*eps^2*mt^2*Pi - (72*I)*CA*eps*mu*Pi + (96*I)*CF*eps*mu*Pi - 
        (72*I)*CA*eps*mt*mu*Pi + (96*I)*CF*eps*mt*mu*Pi - 
        (72*I)*CA*eps*mu^2*Pi + (96*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
        20*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 40*CF*eps^2*mt*Pi^2 + 
        5*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
        40*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 
        40*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 
        40*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) - 
     (CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, mt])/(2*mt) + (CA*(CA - 4*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1 - mu, mt])/
      (2*mt) + (CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1 - mu, 0, mt])/(2*mt) - 
     (CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA*CF*eps^3*(CA - 4*CF - CA*eps + 4*CF*eps + 2*CA*mt - 8*CF*mt - 
        CA*eps*mt + 8*CF*eps*mt + CA*mt^2 - 4*CF*mt^2 - CA*eps*mt^2 + 
        4*CF*eps*mt^2 + 2*CA*mu - 8*CF*mu + 2*CA*mt*mu - 8*CF*mt*mu + 
        2*CA*mu^2 - 8*CF*mu^2 + (3*I)*CA*eps*Pi - (4*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi - (8*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - 
        (4*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi - (8*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi - (8*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi - (8*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(2*mt) - 
     (CA*(CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(4*mt)) + G[0, 0, mt]*
    ((CA*CF*eps^2*(108*CA - 144*CF + 156*CA*eps - 72*CF*eps + 344*CA*eps^2 - 
        360*CF*eps^2 + 432*CA*mt - 576*CF*mt + 588*CA*eps*mt - 
        288*CF*eps*mt + 1232*CA*eps^2*mt - 1440*CF*eps^2*mt + 648*CA*mt^2 - 
        864*CF*mt^2 + 864*CA*eps*mt^2 - 432*CF*eps*mt^2 + 
        1776*CA*eps^2*mt^2 - 2160*CF*eps^2*mt^2 + 432*CA*mt^3 - 576*CF*mt^3 + 
        588*CA*eps*mt^3 - 288*CF*eps*mt^3 + 1232*CA*eps^2*mt^3 - 
        1440*CF*eps^2*mt^3 + 108*CA*mt^4 - 144*CF*mt^4 + 156*CA*eps*mt^4 - 
        72*CF*eps*mt^4 + 344*CA*eps^2*mt^4 - 360*CF*eps^2*mt^4 + 216*CA*mu - 
        288*CF*mu + 528*CA*eps*mu - 432*CF*eps*mu + 1216*CA*eps^2*mu - 
        1152*CF*eps^2*mu + 648*CA*mt*mu - 864*CF*mt*mu + 1584*CA*eps*mt*mu - 
        1296*CF*eps*mt*mu + 3360*CA*eps^2*mt*mu - 3456*CF*eps^2*mt*mu + 
        648*CA*mt^2*mu - 864*CF*mt^2*mu + 1584*CA*eps*mt^2*mu - 
        1296*CF*eps*mt^2*mu + 3360*CA*eps^2*mt^2*mu - 3456*CF*eps^2*mt^2*mu + 
        216*CA*mt^3*mu - 288*CF*mt^3*mu + 528*CA*eps*mt^3*mu - 
        432*CF*eps*mt^3*mu + 1216*CA*eps^2*mt^3*mu - 1152*CF*eps^2*mt^3*mu + 
        216*CA*mu^2 - 288*CF*mu^2 + 528*CA*eps*mu^2 - 432*CF*eps*mu^2 + 
        1216*CA*eps^2*mu^2 - 1152*CF*eps^2*mu^2 + 432*CA*mt*mu^2 - 
        576*CF*mt*mu^2 + 1056*CA*eps*mt*mu^2 - 864*CF*eps*mt*mu^2 + 
        2144*CA*eps^2*mt*mu^2 - 2304*CF*eps^2*mt*mu^2 + 216*CA*mt^2*mu^2 - 
        288*CF*mt^2*mu^2 + 528*CA*eps*mt^2*mu^2 - 432*CF*eps*mt^2*mu^2 + 
        1216*CA*eps^2*mt^2*mu^2 - 1152*CF*eps^2*mt^2*mu^2 + 
        (36*I)*CA*eps*Pi + (288*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi - 
        (288*I)*CF*eps^2*Pi + (144*I)*CA*eps*mt*Pi + (1152*I)*CF*eps*mt*Pi - 
        (324*I)*CA*eps^2*mt*Pi - (1152*I)*CF*eps^2*mt*Pi + 
        (216*I)*CA*eps*mt^2*Pi + (1728*I)*CF*eps*mt^2*Pi - 
        (576*I)*CA*eps^2*mt^2*Pi - (1728*I)*CF*eps^2*mt^2*Pi + 
        (144*I)*CA*eps*mt^3*Pi + (1152*I)*CF*eps*mt^3*Pi - 
        (324*I)*CA*eps^2*mt^3*Pi - (1152*I)*CF*eps^2*mt^3*Pi + 
        (36*I)*CA*eps*mt^4*Pi + (288*I)*CF*eps*mt^4*Pi - 
        (36*I)*CA*eps^2*mt^4*Pi - (288*I)*CF*eps^2*mt^4*Pi + 
        (72*I)*CA*eps*mu*Pi + (576*I)*CF*eps*mu*Pi + (216*I)*CA*eps*mt*mu*
         Pi + (1728*I)*CF*eps*mt*mu*Pi + (216*I)*CA*eps*mt^2*mu*Pi + 
        (1728*I)*CF*eps*mt^2*mu*Pi + (72*I)*CA*eps*mt^3*mu*Pi + 
        (576*I)*CF*eps*mt^3*mu*Pi + (72*I)*CA*eps*mu^2*Pi + 
        (576*I)*CF*eps*mu^2*Pi + (144*I)*CA*eps*mt*mu^2*Pi + 
        (1152*I)*CF*eps*mt*mu^2*Pi + (72*I)*CA*eps*mt^2*mu^2*Pi + 
        (576*I)*CF*eps*mt^2*mu^2*Pi + 291*CA*eps^2*Pi^2 - 468*CF*eps^2*Pi^2 + 
        1164*CA*eps^2*mt*Pi^2 - 1872*CF*eps^2*mt*Pi^2 + 
        1746*CA*eps^2*mt^2*Pi^2 - 2808*CF*eps^2*mt^2*Pi^2 + 
        1164*CA*eps^2*mt^3*Pi^2 - 1872*CF*eps^2*mt^3*Pi^2 + 
        291*CA*eps^2*mt^4*Pi^2 - 468*CF*eps^2*mt^4*Pi^2 + 
        582*CA*eps^2*mu*Pi^2 - 936*CF*eps^2*mu*Pi^2 + 1746*CA*eps^2*mt*mu*
         Pi^2 - 2808*CF*eps^2*mt*mu*Pi^2 + 1746*CA*eps^2*mt^2*mu*Pi^2 - 
        2808*CF*eps^2*mt^2*mu*Pi^2 + 582*CA*eps^2*mt^3*mu*Pi^2 - 
        936*CF*eps^2*mt^3*mu*Pi^2 + 582*CA*eps^2*mu^2*Pi^2 - 
        936*CF*eps^2*mu^2*Pi^2 + 1164*CA*eps^2*mt*mu^2*Pi^2 - 
        1872*CF*eps^2*mt*mu^2*Pi^2 + 582*CA*eps^2*mt^2*mu^2*Pi^2 - 
        936*CF*eps^2*mt^2*mu^2*Pi^2)*q2)/(144*mt*(1 + mt)^2) + 
     (CA*(CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, mu])/(2*mt) + (CA*CF*eps^3*(-9*CA + 12*CF - 13*CA*eps + 
        6*CF*eps - 18*CA*mt + 24*CF*mt - 23*CA*eps*mt + 12*CF*eps*mt - 
        9*CA*mt^2 + 12*CF*mt^2 - 13*CA*eps*mt^2 + 6*CF*eps*mt^2 - 18*CA*mu + 
        24*CF*mu - 44*CA*eps*mu + 36*CF*eps*mu - 18*CA*mt*mu + 24*CF*mt*mu - 
        44*CA*eps*mt*mu + 36*CF*eps*mt*mu - 18*CA*mu^2 + 24*CF*mu^2 - 
        44*CA*eps*mu^2 + 36*CF*eps*mu^2 - (3*I)*CA*eps*Pi - 
        (24*I)*CF*eps*Pi - (6*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
        (3*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi - 
        (48*I)*CF*eps*mu*Pi - (6*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*
         Pi - (6*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
      (12*mt) + (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(8*mt)) + 
   G[0, 0, mu]*(-1/24*(CA*CF*eps^2*(-12*CA + 36*CF + 12*CA*eps - 36*CF*eps + 
         18*CA*eps^2 - 36*CF*eps^2 - 24*CA*mt + 72*CF*mt + 18*CA*eps*mt - 
         72*CF*eps*mt + 18*CA*eps^2*mt - 36*CF*eps^2*mt - 12*CA*mt^2 + 
         36*CF*mt^2 + 12*CA*eps*mt^2 - 36*CF*eps*mt^2 - 24*CA*mu + 72*CF*mu - 
         24*CA*mt*mu + 72*CF*mt*mu - 24*CA*mu^2 + 72*CF*mu^2 - 
         (36*I)*CA*eps*Pi + (36*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - 
         (36*I)*CF*eps^2*Pi - (72*I)*CA*eps*mt*Pi + (72*I)*CF*eps*mt*Pi + 
         (90*I)*CA*eps^2*mt*Pi - (72*I)*CF*eps^2*mt*Pi - 
         (36*I)*CA*eps*mt^2*Pi + (36*I)*CF*eps*mt^2*Pi + 
         (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CF*eps^2*mt^2*Pi - 
         (72*I)*CA*eps*mu*Pi + (72*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*Pi + 
         (72*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
         (72*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 15*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 - 30*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
         15*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 30*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 - 30*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 - 30*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (3*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, mt])/(2*mt) + 
     (3*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, mt])/(2*mt) + (CA*(CA - 3*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA*CF*eps^3*(-2*CA + 6*CF + 2*CA*eps - 6*CF*eps - 4*CA*mt + 12*CF*mt + 
        3*CA*eps*mt - 12*CF*eps*mt - 2*CA*mt^2 + 6*CF*mt^2 + 2*CA*eps*mt^2 - 
        6*CF*eps*mt^2 - 4*CA*mu + 12*CF*mu - 4*CA*mt*mu + 12*CF*mt*mu - 
        4*CA*mu^2 + 12*CF*mu^2 - (6*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - 
        (12*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - (6*I)*CA*eps*mt^2*Pi + 
        (6*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
        (12*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
        (12*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(4*mt)) + G[0, -mu, mt]*
    (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 
         6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 
         24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 
         12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
         24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
         (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
         (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
         (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
         (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
         (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
         (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
         (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 7*CF*eps^2*Pi^2 + 
         14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
         7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 14*CF*eps^2*mu*Pi^2 + 
         14*CA*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 + 
         14*CA*eps^2*mu^2*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(4*mt)) + G[-1 - mu, -mu, mt]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
   (CA*CF*eps*q2*Log[q2]*(-324*CA*mt + 432*CF*mt - 468*CA*eps*mt + 
      216*CF*eps*mt - 1032*CA*eps^2*mt + 1080*CF*eps^2*mt - 
      1840*CA*eps^3*mt + 1944*CF*eps^3*mt - 1296*CA*mt^2 + 1728*CF*mt^2 - 
      1656*CA*eps*mt^2 + 864*CF*eps*mt^2 - 3804*CA*eps^2*mt^2 + 
      4428*CF*eps^2*mt^2 - 6604*CA*eps^3*mt^2 + 7668*CF*eps^3*mt^2 - 
      1944*CA*mt^3 + 2592*CF*mt^3 - 2376*CA*eps*mt^3 + 1296*CF*eps*mt^3 - 
      5652*CA*eps^2*mt^3 + 6804*CF*eps^2*mt^3 - 9636*CA*eps^3*mt^3 + 
      11340*CF*eps^3*mt^3 - 1296*CA*mt^4 + 1728*CF*mt^4 - 1656*CA*eps*mt^4 + 
      864*CF*eps*mt^4 - 4020*CA*eps^2*mt^4 + 4644*CF*eps^2*mt^4 - 
      6820*CA*eps^3*mt^4 + 7452*CF*eps^3*mt^4 - 324*CA*mt^5 + 432*CF*mt^5 - 
      468*CA*eps*mt^5 + 216*CF*eps*mt^5 - 1140*CA*eps^2*mt^5 + 
      1188*CF*eps^2*mt^5 - 1948*CA*eps^3*mt^5 + 1836*CF*eps^3*mt^5 - 
      324*CA*mu + 432*CF*mu - 468*CA*eps*mu + 216*CF*eps*mu - 
      1032*CA*eps^2*mu + 1080*CF*eps^2*mu - 1840*CA*eps^3*mu + 
      1728*CF*eps^3*mu - 1944*CA*mt*mu + 2592*CF*mt*mu - 3240*CA*eps*mt*mu + 
      2160*CF*eps*mt*mu - 7452*CA*eps^2*mt*mu + 8100*CF*eps^2*mt*mu - 
      13932*CA*eps^3*mt*mu + 14364*CF*eps^3*mt*mu - 3888*CA*mt^2*mu + 
      5184*CF*mt^2*mu - 7128*CA*eps*mt^2*mu + 5184*CF*eps*mt^2*mu - 
      15840*CA*eps^2*mt^2*mu + 17712*CF*eps^2*mt^2*mu - 
      29244*CA*eps^3*mt^2*mu + 32508*CF*eps^3*mt^2*mu - 3240*CA*mt^3*mu + 
      4320*CF*mt^3*mu - 6408*CA*eps*mt^3*mu + 4752*CF*eps*mt^3*mu - 
      14316*CA*eps^2*mt^3*mu + 15444*CF*eps^2*mt^3*mu - 
      26644*CA*eps^3*mt^3*mu + 28836*CF*eps^3*mt^3*mu - 972*CA*mt^4*mu + 
      1296*CF*mt^4*mu - 2052*CA*eps*mt^4*mu + 1512*CF*eps*mt^4*mu - 
      4896*CA*eps^2*mt^4*mu + 4752*CF*eps^2*mt^4*mu - 9492*CA*eps^3*mt^4*mu + 
      8964*CF*eps^3*mt^4*mu - 648*CA*mu^2 + 864*CF*mu^2 - 1584*CA*eps*mu^2 + 
      1296*CF*eps*mu^2 - 3648*CA*eps^2*mu^2 + 3456*CF*eps^2*mu^2 - 
      7328*CA*eps^3*mu^2 + 6912*CF*eps^3*mu^2 - 2592*CA*mt*mu^2 + 
      3456*CF*mt*mu^2 - 6336*CA*eps*mt*mu^2 + 5184*CF*eps*mt*mu^2 - 
      13836*CA*eps^2*mt*mu^2 + 13932*CF*eps^2*mt*mu^2 - 
      26936*CA*eps^3*mt*mu^2 + 27864*CF*eps^3*mt*mu^2 - 3240*CA*mt^2*mu^2 + 
      4320*CF*mt^2*mu^2 - 7920*CA*eps*mt^2*mu^2 + 6480*CF*eps*mt^2*mu^2 - 
      16728*CA*eps^2*mt^2*mu^2 + 17496*CF*eps^2*mt^2*mu^2 - 
      31888*CA*eps^3*mt^2*mu^2 + 34992*CF*eps^3*mt^2*mu^2 - 
      1296*CA*mt^3*mu^2 + 1728*CF*mt^3*mu^2 - 3168*CA*eps*mt^3*mu^2 + 
      2592*CF*eps*mt^3*mu^2 - 7404*CA*eps^2*mt^3*mu^2 + 
      7020*CF*eps^2*mt^3*mu^2 - 14872*CA*eps^3*mt^3*mu^2 + 
      14040*CF*eps^3*mt^3*mu^2 - 648*CA*mu^3 + 864*CF*mu^3 - 
      1584*CA*eps*mu^3 + 1296*CF*eps*mu^3 - 3648*CA*eps^2*mu^3 + 
      3456*CF*eps^2*mu^3 - 7328*CA*eps^3*mu^3 + 6912*CF*eps^3*mu^3 - 
      1296*CA*mt*mu^3 + 1728*CF*mt*mu^3 - 3168*CA*eps*mt*mu^3 + 
      2592*CF*eps*mt*mu^3 - 6432*CA*eps^2*mt*mu^3 + 6912*CF*eps^2*mt*mu^3 - 
      12064*CA*eps^3*mt*mu^3 + 13824*CF*eps^3*mt*mu^3 - 648*CA*mt^2*mu^3 + 
      864*CF*mt^2*mu^3 - 1584*CA*eps*mt^2*mu^3 + 1296*CF*eps*mt^2*mu^3 - 
      3648*CA*eps^2*mt^2*mu^3 + 3456*CF*eps^2*mt^2*mu^3 - 
      7328*CA*eps^3*mt^2*mu^3 + 6912*CF*eps^3*mt^2*mu^3 - 
      (108*I)*CA*eps*mt*Pi - (864*I)*CF*eps*mt*Pi + (108*I)*CA*eps^2*mt*Pi + 
      (864*I)*CF*eps^2*mt*Pi - (432*I)*CA*eps^3*mt*Pi + 
      (864*I)*CF*eps^3*mt*Pi - (432*I)*CA*eps*mt^2*Pi - 
      (3456*I)*CF*eps*mt^2*Pi + (1080*I)*CA*eps^2*mt^2*Pi + 
      (3456*I)*CF*eps^2*mt^2*Pi - (1404*I)*CA*eps^3*mt^2*Pi + 
      (2700*I)*CF*eps^3*mt^2*Pi - (648*I)*CA*eps*mt^3*Pi - 
      (5184*I)*CF*eps*mt^3*Pi + (1944*I)*CA*eps^2*mt^3*Pi + 
      (5184*I)*CF*eps^2*mt^3*Pi - (1620*I)*CA*eps^3*mt^3*Pi + 
      (2916*I)*CF*eps^3*mt^3*Pi - (432*I)*CA*eps*mt^4*Pi - 
      (3456*I)*CF*eps*mt^4*Pi + (1080*I)*CA*eps^2*mt^4*Pi + 
      (3456*I)*CF*eps^2*mt^4*Pi - (756*I)*CA*eps^3*mt^4*Pi + 
      (1188*I)*CF*eps^3*mt^4*Pi - (108*I)*CA*eps*mt^5*Pi - 
      (864*I)*CF*eps*mt^5*Pi + (108*I)*CA*eps^2*mt^5*Pi + 
      (864*I)*CF*eps^2*mt^5*Pi - (108*I)*CA*eps^3*mt^5*Pi + 
      (108*I)*CF*eps^3*mt^5*Pi - (108*I)*CA*eps*mu*Pi - 
      (864*I)*CF*eps*mu*Pi + (108*I)*CA*eps^2*mu*Pi + 
      (864*I)*CF*eps^2*mu*Pi - (432*I)*CA*eps^3*mu*Pi + 
      (864*I)*CF*eps^3*mu*Pi - (648*I)*CA*eps*mt*mu*Pi - 
      (5184*I)*CF*eps*mt*mu*Pi + (1080*I)*CA*eps^2*mt*mu*Pi + 
      (3456*I)*CF*eps^2*mt*mu*Pi - (1404*I)*CA*eps^3*mt*mu*Pi + 
      (2916*I)*CF*eps^3*mt*mu*Pi - (1296*I)*CA*eps*mt^2*mu*Pi - 
      (10368*I)*CF*eps*mt^2*mu*Pi + (1944*I)*CA*eps^2*mt^2*mu*Pi + 
      (5184*I)*CF*eps^2*mt^2*mu*Pi - (1728*I)*CA*eps^3*mt^2*mu*Pi + 
      (3456*I)*CF*eps^3*mt^2*mu*Pi - (1080*I)*CA*eps*mt^3*mu*Pi - 
      (8640*I)*CF*eps*mt^3*mu*Pi + (1080*I)*CA*eps^2*mt^3*mu*Pi + 
      (3456*I)*CF*eps^2*mt^3*mu*Pi - (972*I)*CA*eps^3*mt^3*mu*Pi + 
      (1620*I)*CF*eps^3*mt^3*mu*Pi - (324*I)*CA*eps*mt^4*mu*Pi - 
      (2592*I)*CF*eps*mt^4*mu*Pi + (108*I)*CA*eps^2*mt^4*mu*Pi + 
      (864*I)*CF*eps^2*mt^4*mu*Pi - (216*I)*CA*eps^3*mt^4*mu*Pi + 
      (216*I)*CF*eps^3*mt^4*mu*Pi - (216*I)*CA*eps*mu^2*Pi - 
      (1728*I)*CF*eps*mu^2*Pi - (864*I)*CA*eps*mt*mu^2*Pi - 
      (6912*I)*CF*eps*mt*mu^2*Pi - (108*I)*CA*eps^3*mt*mu^2*Pi + 
      (108*I)*CF*eps^3*mt*mu^2*Pi - (1080*I)*CA*eps*mt^2*mu^2*Pi - 
      (8640*I)*CF*eps*mt^2*mu^2*Pi - (216*I)*CA*eps^3*mt^2*mu^2*Pi + 
      (216*I)*CF*eps^3*mt^2*mu^2*Pi - (432*I)*CA*eps*mt^3*mu^2*Pi - 
      (3456*I)*CF*eps*mt^3*mu^2*Pi - (108*I)*CA*eps^3*mt^3*mu^2*Pi + 
      (108*I)*CF*eps^3*mt^3*mu^2*Pi - (216*I)*CA*eps*mu^3*Pi - 
      (1728*I)*CF*eps*mu^3*Pi - (432*I)*CA*eps*mt*mu^3*Pi - 
      (3456*I)*CF*eps*mt*mu^3*Pi - (216*I)*CA*eps*mt^2*mu^3*Pi - 
      (1728*I)*CF*eps*mt^2*mu^3*Pi - 873*CA*eps^2*mt*Pi^2 + 
      1404*CF*eps^2*mt*Pi^2 + 939*CA*eps^3*mt*Pi^2 - 1458*CF*eps^3*mt*Pi^2 - 
      3492*CA*eps^2*mt^2*Pi^2 + 5616*CF*eps^2*mt^2*Pi^2 + 
      3864*CA*eps^3*mt^2*Pi^2 - 5832*CF*eps^3*mt^2*Pi^2 - 
      5238*CA*eps^2*mt^3*Pi^2 + 8424*CF*eps^2*mt^3*Pi^2 + 
      5850*CA*eps^3*mt^3*Pi^2 - 8748*CF*eps^3*mt^3*Pi^2 - 
      3492*CA*eps^2*mt^4*Pi^2 + 5616*CF*eps^2*mt^4*Pi^2 + 
      3864*CA*eps^3*mt^4*Pi^2 - 5832*CF*eps^3*mt^4*Pi^2 - 
      873*CA*eps^2*mt^5*Pi^2 + 1404*CF*eps^2*mt^5*Pi^2 + 
      939*CA*eps^3*mt^5*Pi^2 - 1458*CF*eps^3*mt^5*Pi^2 - 
      873*CA*eps^2*mu*Pi^2 + 1404*CF*eps^2*mu*Pi^2 + 939*CA*eps^3*mu*Pi^2 - 
      1458*CF*eps^3*mu*Pi^2 - 5238*CA*eps^2*mt*mu*Pi^2 + 
      8424*CF*eps^2*mt*mu*Pi^2 + 3996*CA*eps^3*mt*mu*Pi^2 - 
      5940*CF*eps^3*mt*mu*Pi^2 - 10476*CA*eps^2*mt^2*mu*Pi^2 + 
      16848*CF*eps^2*mt^2*mu*Pi^2 + 6246*CA*eps^3*mt^2*mu*Pi^2 - 
      9072*CF*eps^3*mt^2*mu*Pi^2 - 8730*CA*eps^2*mt^3*mu*Pi^2 + 
      14040*CF*eps^2*mt^3*mu*Pi^2 + 4260*CA*eps^3*mt^3*mu*Pi^2 - 
      6156*CF*eps^3*mt^3*mu*Pi^2 - 2619*CA*eps^2*mt^4*mu*Pi^2 + 
      4212*CF*eps^2*mt^4*mu*Pi^2 + 1071*CA*eps^3*mt^4*mu*Pi^2 - 
      1566*CF*eps^3*mt^4*mu*Pi^2 - 1746*CA*eps^2*mu^2*Pi^2 + 
      2808*CF*eps^2*mu^2*Pi^2 + 132*CA*eps^3*mu^2*Pi^2 - 
      108*CF*eps^3*mu^2*Pi^2 - 6984*CA*eps^2*mt*mu^2*Pi^2 + 
      11232*CF*eps^2*mt*mu^2*Pi^2 + 528*CA*eps^3*mt*mu^2*Pi^2 - 
      432*CF*eps^3*mt*mu^2*Pi^2 - 8730*CA*eps^2*mt^2*mu^2*Pi^2 + 
      14040*CF*eps^2*mt^2*mu^2*Pi^2 + 660*CA*eps^3*mt^2*mu^2*Pi^2 - 
      540*CF*eps^3*mt^2*mu^2*Pi^2 - 3492*CA*eps^2*mt^3*mu^2*Pi^2 + 
      5616*CF*eps^2*mt^3*mu^2*Pi^2 + 264*CA*eps^3*mt^3*mu^2*Pi^2 - 
      216*CF*eps^3*mt^3*mu^2*Pi^2 - 1746*CA*eps^2*mu^3*Pi^2 + 
      2808*CF*eps^2*mu^3*Pi^2 + 132*CA*eps^3*mu^3*Pi^2 - 
      108*CF*eps^3*mu^3*Pi^2 - 3492*CA*eps^2*mt*mu^3*Pi^2 + 
      5616*CF*eps^2*mt*mu^3*Pi^2 + 264*CA*eps^3*mt*mu^3*Pi^2 - 
      216*CF*eps^3*mt*mu^3*Pi^2 - 1746*CA*eps^2*mt^2*mu^3*Pi^2 + 
      2808*CF*eps^2*mt^2*mu^3*Pi^2 + 132*CA*eps^3*mt^2*mu^3*Pi^2 - 
      108*CF*eps^3*mt^2*mu^3*Pi^2 - (567*I)*CA*eps^3*mt*Pi^3 + 
      (1224*I)*CF*eps^3*mt*Pi^3 - (2268*I)*CA*eps^3*mt^2*Pi^3 + 
      (4896*I)*CF*eps^3*mt^2*Pi^3 - (3402*I)*CA*eps^3*mt^3*Pi^3 + 
      (7344*I)*CF*eps^3*mt^3*Pi^3 - (2268*I)*CA*eps^3*mt^4*Pi^3 + 
      (4896*I)*CF*eps^3*mt^4*Pi^3 - (567*I)*CA*eps^3*mt^5*Pi^3 + 
      (1224*I)*CF*eps^3*mt^5*Pi^3 - (567*I)*CA*eps^3*mu*Pi^3 + 
      (1224*I)*CF*eps^3*mu*Pi^3 - (3402*I)*CA*eps^3*mt*mu*Pi^3 + 
      (7344*I)*CF*eps^3*mt*mu*Pi^3 - (6804*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (14688*I)*CF*eps^3*mt^2*mu*Pi^3 - (5670*I)*CA*eps^3*mt^3*mu*Pi^3 + 
      (12240*I)*CF*eps^3*mt^3*mu*Pi^3 - (1701*I)*CA*eps^3*mt^4*mu*Pi^3 + 
      (3672*I)*CF*eps^3*mt^4*mu*Pi^3 - (1134*I)*CA*eps^3*mu^2*Pi^3 + 
      (2448*I)*CF*eps^3*mu^2*Pi^3 - (4536*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (9792*I)*CF*eps^3*mt*mu^2*Pi^3 - (5670*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      (12240*I)*CF*eps^3*mt^2*mu^2*Pi^3 - (2268*I)*CA*eps^3*mt^3*mu^2*Pi^3 + 
      (4896*I)*CF*eps^3*mt^3*mu^2*Pi^3 - (1134*I)*CA*eps^3*mu^3*Pi^3 + 
      (2448*I)*CF*eps^3*mu^3*Pi^3 - (2268*I)*CA*eps^3*mt*mu^3*Pi^3 + 
      (4896*I)*CF*eps^3*mt*mu^3*Pi^3 - (1134*I)*CA*eps^3*mt^2*mu^3*Pi^3 + 
      (2448*I)*CF*eps^3*mt^2*mu^3*Pi^3 + 756*CA*eps^3*mt*Zeta[3] - 
      1008*CF*eps^3*mt*Zeta[3] + 3024*CA*eps^3*mt^2*Zeta[3] - 
      4032*CF*eps^3*mt^2*Zeta[3] + 4536*CA*eps^3*mt^3*Zeta[3] - 
      6048*CF*eps^3*mt^3*Zeta[3] + 3024*CA*eps^3*mt^4*Zeta[3] - 
      4032*CF*eps^3*mt^4*Zeta[3] + 756*CA*eps^3*mt^5*Zeta[3] - 
      1008*CF*eps^3*mt^5*Zeta[3] + 756*CA*eps^3*mu*Zeta[3] - 
      1008*CF*eps^3*mu*Zeta[3] + 4536*CA*eps^3*mt*mu*Zeta[3] - 
      6048*CF*eps^3*mt*mu*Zeta[3] + 9072*CA*eps^3*mt^2*mu*Zeta[3] - 
      12096*CF*eps^3*mt^2*mu*Zeta[3] + 7560*CA*eps^3*mt^3*mu*Zeta[3] - 
      10080*CF*eps^3*mt^3*mu*Zeta[3] + 2268*CA*eps^3*mt^4*mu*Zeta[3] - 
      3024*CF*eps^3*mt^4*mu*Zeta[3] + 1512*CA*eps^3*mu^2*Zeta[3] - 
      2016*CF*eps^3*mu^2*Zeta[3] + 6048*CA*eps^3*mt*mu^2*Zeta[3] - 
      8064*CF*eps^3*mt*mu^2*Zeta[3] + 7560*CA*eps^3*mt^2*mu^2*Zeta[3] - 
      10080*CF*eps^3*mt^2*mu^2*Zeta[3] + 3024*CA*eps^3*mt^3*mu^2*Zeta[3] - 
      4032*CF*eps^3*mt^3*mu^2*Zeta[3] + 1512*CA*eps^3*mu^3*Zeta[3] - 
      2016*CF*eps^3*mu^3*Zeta[3] + 3024*CA*eps^3*mt*mu^3*Zeta[3] - 
      4032*CF*eps^3*mt*mu^3*Zeta[3] + 1512*CA*eps^3*mt^2*mu^3*Zeta[3] - 
      2016*CF*eps^3*mt^2*mu^3*Zeta[3]))/(432*mt*(1 + mt)^2*(mt + mu)) - 
   (CA*CF*q2*(-38880*CA*mt + 51840*CF*mt - 56160*CA*eps*mt + 
      25920*CF*eps*mt - 123840*CA*eps^2*mt + 129600*CF*eps^2*mt - 
      220800*CA*eps^3*mt + 233280*CF*eps^3*mt - 440960*CA*eps^4*mt + 
      466560*CF*eps^4*mt - 155520*CA*mt^2 + 207360*CF*mt^2 - 
      198720*CA*eps*mt^2 + 103680*CF*eps*mt^2 - 456480*CA*eps^2*mt^2 + 
      531360*CF*eps^2*mt^2 - 792480*CA*eps^3*mt^2 + 920160*CF*eps^3*mt^2 - 
      1582400*CA*eps^4*mt^2 + 1840320*CF*eps^4*mt^2 - 233280*CA*mt^3 + 
      311040*CF*mt^3 - 285120*CA*eps*mt^3 + 155520*CF*eps*mt^3 - 
      678240*CA*eps^2*mt^3 + 816480*CF*eps^2*mt^3 - 1156320*CA*eps^3*mt^3 + 
      1360800*CF*eps^3*mt^3 - 2308800*CA*eps^4*mt^3 + 2721600*CF*eps^4*mt^3 - 
      155520*CA*mt^4 + 207360*CF*mt^4 - 198720*CA*eps*mt^4 + 
      103680*CF*eps*mt^4 - 482400*CA*eps^2*mt^4 + 557280*CF*eps^2*mt^4 - 
      818400*CA*eps^3*mt^4 + 894240*CF*eps^3*mt^4 - 1634240*CA*eps^4*mt^4 + 
      1788480*CF*eps^4*mt^4 - 38880*CA*mt^5 + 51840*CF*mt^5 - 
      56160*CA*eps*mt^5 + 25920*CF*eps*mt^5 - 136800*CA*eps^2*mt^5 + 
      142560*CF*eps^2*mt^5 - 233760*CA*eps^3*mt^5 + 220320*CF*eps^3*mt^5 - 
      466880*CA*eps^4*mt^5 + 440640*CF*eps^4*mt^5 - 38880*CA*mu + 
      51840*CF*mu - 56160*CA*eps*mu + 25920*CF*eps*mu - 123840*CA*eps^2*mu + 
      129600*CF*eps^2*mu - 220800*CA*eps^3*mu + 207360*CF*eps^3*mu - 
      440960*CA*eps^4*mu + 414720*CF*eps^4*mu - 233280*CA*mt*mu + 
      311040*CF*mt*mu - 388800*CA*eps*mt*mu + 259200*CF*eps*mt*mu - 
      894240*CA*eps^2*mt*mu + 972000*CF*eps^2*mt*mu - 
      1671840*CA*eps^3*mt*mu + 1723680*CF*eps^3*mt*mu - 
      3343680*CA*eps^4*mt*mu + 3447360*CF*eps^4*mt*mu - 466560*CA*mt^2*mu + 
      622080*CF*mt^2*mu - 855360*CA*eps*mt^2*mu + 622080*CF*eps*mt^2*mu - 
      1900800*CA*eps^2*mt^2*mu + 2125440*CF*eps^2*mt^2*mu - 
      3509280*CA*eps^3*mt^2*mu + 3900960*CF*eps^3*mt^2*mu - 
      6918720*CA*eps^4*mt^2*mu + 7801920*CF*eps^4*mt^2*mu - 
      388800*CA*mt^3*mu + 518400*CF*mt^3*mu - 768960*CA*eps*mt^3*mu + 
      570240*CF*eps*mt^3*mu - 1717920*CA*eps^2*mt^3*mu + 
      1853280*CF*eps^2*mt^3*mu - 3197280*CA*eps^3*mt^3*mu + 
      3460320*CF*eps^3*mt^3*mu - 6296000*CA*eps^4*mt^3*mu + 
      6920640*CF*eps^4*mt^3*mu - 116640*CA*mt^4*mu + 155520*CF*mt^4*mu - 
      246240*CA*eps*mt^4*mu + 181440*CF*eps*mt^4*mu - 
      587520*CA*eps^2*mt^4*mu + 570240*CF*eps^2*mt^4*mu - 
      1139040*CA*eps^3*mt^4*mu + 1075680*CF*eps^3*mt^4*mu - 
      2280000*CA*eps^4*mt^4*mu + 2151360*CF*eps^4*mt^4*mu - 77760*CA*mu^2 + 
      103680*CF*mu^2 - 190080*CA*eps*mu^2 + 155520*CF*eps*mu^2 - 
      437760*CA*eps^2*mu^2 + 414720*CF*eps^2*mu^2 - 879360*CA*eps^3*mu^2 + 
      829440*CF*eps^3*mu^2 - 1761280*CA*eps^4*mu^2 + 1658880*CF*eps^4*mu^2 - 
      311040*CA*mt*mu^2 + 414720*CF*mt*mu^2 - 760320*CA*eps*mt*mu^2 + 
      622080*CF*eps*mt*mu^2 - 1660320*CA*eps^2*mt*mu^2 + 
      1671840*CF*eps^2*mt*mu^2 - 3232320*CA*eps^3*mt*mu^2 + 
      3343680*CF*eps^3*mt*mu^2 - 6371200*CA*eps^4*mt*mu^2 + 
      6687360*CF*eps^4*mt*mu^2 - 388800*CA*mt^2*mu^2 + 518400*CF*mt^2*mu^2 - 
      950400*CA*eps*mt^2*mu^2 + 777600*CF*eps*mt^2*mu^2 - 
      2007360*CA*eps^2*mt^2*mu^2 + 2099520*CF*eps^2*mt^2*mu^2 - 
      3826560*CA*eps^3*mt^2*mu^2 + 4199040*CF*eps^3*mt^2*mu^2 - 
      7458560*CA*eps^4*mt^2*mu^2 + 8398080*CF*eps^4*mt^2*mu^2 - 
      155520*CA*mt^3*mu^2 + 207360*CF*mt^3*mu^2 - 380160*CA*eps*mt^3*mu^2 + 
      311040*CF*eps*mt^3*mu^2 - 888480*CA*eps^2*mt^3*mu^2 + 
      842400*CF*eps^2*mt^3*mu^2 - 1784640*CA*eps^3*mt^3*mu^2 + 
      1684800*CF*eps^3*mt^3*mu^2 - 3574400*CA*eps^4*mt^3*mu^2 + 
      3369600*CF*eps^4*mt^3*mu^2 - 77760*CA*mu^3 + 103680*CF*mu^3 - 
      190080*CA*eps*mu^3 + 155520*CF*eps*mu^3 - 437760*CA*eps^2*mu^3 + 
      414720*CF*eps^2*mu^3 - 879360*CA*eps^3*mu^3 + 829440*CF*eps^3*mu^3 - 
      1761280*CA*eps^4*mu^3 + 1658880*CF*eps^4*mu^3 - 155520*CA*mt*mu^3 + 
      207360*CF*mt*mu^3 - 380160*CA*eps*mt*mu^3 + 311040*CF*eps*mt*mu^3 - 
      771840*CA*eps^2*mt*mu^3 + 829440*CF*eps^2*mt*mu^3 - 
      1447680*CA*eps^3*mt*mu^3 + 1658880*CF*eps^3*mt*mu^3 - 
      2796800*CA*eps^4*mt*mu^3 + 3317760*CF*eps^4*mt*mu^3 - 
      77760*CA*mt^2*mu^3 + 103680*CF*mt^2*mu^3 - 190080*CA*eps*mt^2*mu^3 + 
      155520*CF*eps*mt^2*mu^3 - 437760*CA*eps^2*mt^2*mu^3 + 
      414720*CF*eps^2*mt^2*mu^3 - 879360*CA*eps^3*mt^2*mu^3 + 
      829440*CF*eps^3*mt^2*mu^3 - 1761280*CA*eps^4*mt^2*mu^3 + 
      1658880*CF*eps^4*mt^2*mu^3 - (12960*I)*CA*eps*mt*Pi - 
      (103680*I)*CF*eps*mt*Pi + (12960*I)*CA*eps^2*mt*Pi + 
      (103680*I)*CF*eps^2*mt*Pi - (51840*I)*CA*eps^3*mt*Pi + 
      (103680*I)*CF*eps^3*mt*Pi + (25920*I)*CF*eps^4*mt*Pi - 
      (51840*I)*CA*eps*mt^2*Pi - (414720*I)*CF*eps*mt^2*Pi + 
      (129600*I)*CA*eps^2*mt^2*Pi + (414720*I)*CF*eps^2*mt^2*Pi - 
      (168480*I)*CA*eps^3*mt^2*Pi + (324000*I)*CF*eps^3*mt^2*Pi - 
      (12960*I)*CA*eps^4*mt^2*Pi + (90720*I)*CF*eps^4*mt^2*Pi - 
      (77760*I)*CA*eps*mt^3*Pi - (622080*I)*CF*eps*mt^3*Pi + 
      (233280*I)*CA*eps^2*mt^3*Pi + (622080*I)*CF*eps^2*mt^3*Pi - 
      (194400*I)*CA*eps^3*mt^3*Pi + (349920*I)*CF*eps^3*mt^3*Pi - 
      (38880*I)*CA*eps^4*mt^3*Pi + (116640*I)*CF*eps^4*mt^3*Pi - 
      (51840*I)*CA*eps*mt^4*Pi - (414720*I)*CF*eps*mt^4*Pi + 
      (129600*I)*CA*eps^2*mt^4*Pi + (414720*I)*CF*eps^2*mt^4*Pi - 
      (90720*I)*CA*eps^3*mt^4*Pi + (142560*I)*CF*eps^3*mt^4*Pi - 
      (38880*I)*CA*eps^4*mt^4*Pi + (64800*I)*CF*eps^4*mt^4*Pi - 
      (12960*I)*CA*eps*mt^5*Pi - (103680*I)*CF*eps*mt^5*Pi + 
      (12960*I)*CA*eps^2*mt^5*Pi + (103680*I)*CF*eps^2*mt^5*Pi - 
      (12960*I)*CA*eps^3*mt^5*Pi + (12960*I)*CF*eps^3*mt^5*Pi - 
      (12960*I)*CA*eps^4*mt^5*Pi + (12960*I)*CF*eps^4*mt^5*Pi - 
      (12960*I)*CA*eps*mu*Pi - (103680*I)*CF*eps*mu*Pi + 
      (12960*I)*CA*eps^2*mu*Pi + (103680*I)*CF*eps^2*mu*Pi - 
      (51840*I)*CA*eps^3*mu*Pi + (103680*I)*CF*eps^3*mu*Pi - 
      (77760*I)*CA*eps*mt*mu*Pi - (622080*I)*CF*eps*mt*mu*Pi + 
      (129600*I)*CA*eps^2*mt*mu*Pi + (414720*I)*CF*eps^2*mt*mu*Pi - 
      (168480*I)*CA*eps^3*mt*mu*Pi + (349920*I)*CF*eps^3*mt*mu*Pi - 
      (12960*I)*CA*eps^4*mt*mu*Pi + (64800*I)*CF*eps^4*mt*mu*Pi - 
      (155520*I)*CA*eps*mt^2*mu*Pi - (1244160*I)*CF*eps*mt^2*mu*Pi + 
      (233280*I)*CA*eps^2*mt^2*mu*Pi + (622080*I)*CF*eps^2*mt^2*mu*Pi - 
      (207360*I)*CA*eps^3*mt^2*mu*Pi + (414720*I)*CF*eps^3*mt^2*mu*Pi - 
      (64800*I)*CA*eps^4*mt^2*mu*Pi + (168480*I)*CF*eps^4*mt^2*mu*Pi - 
      (129600*I)*CA*eps*mt^3*mu*Pi - (1036800*I)*CF*eps*mt^3*mu*Pi + 
      (129600*I)*CA*eps^2*mt^3*mu*Pi + (414720*I)*CF*eps^2*mt^3*mu*Pi - 
      (116640*I)*CA*eps^3*mt^3*mu*Pi + (194400*I)*CF*eps^3*mt^3*mu*Pi - 
      (90720*I)*CA*eps^4*mt^3*mu*Pi + (142560*I)*CF*eps^4*mt^3*mu*Pi - 
      (38880*I)*CA*eps*mt^4*mu*Pi - (311040*I)*CF*eps*mt^4*mu*Pi + 
      (12960*I)*CA*eps^2*mt^4*mu*Pi + (103680*I)*CF*eps^2*mt^4*mu*Pi - 
      (25920*I)*CA*eps^3*mt^4*mu*Pi + (25920*I)*CF*eps^3*mt^4*mu*Pi - 
      (38880*I)*CA*eps^4*mt^4*mu*Pi + (38880*I)*CF*eps^4*mt^4*mu*Pi - 
      (25920*I)*CA*eps*mu^2*Pi - (207360*I)*CF*eps*mu^2*Pi - 
      (103680*I)*CA*eps*mt*mu^2*Pi - (829440*I)*CF*eps*mt*mu^2*Pi - 
      (12960*I)*CA*eps^3*mt*mu^2*Pi + (12960*I)*CF*eps^3*mt*mu^2*Pi - 
      (25920*I)*CA*eps^4*mt*mu^2*Pi + (25920*I)*CF*eps^4*mt*mu^2*Pi - 
      (129600*I)*CA*eps*mt^2*mu^2*Pi - (1036800*I)*CF*eps*mt^2*mu^2*Pi - 
      (25920*I)*CA*eps^3*mt^2*mu^2*Pi + (25920*I)*CF*eps^3*mt^2*mu^2*Pi - 
      (51840*I)*CA*eps^4*mt^2*mu^2*Pi + (51840*I)*CF*eps^4*mt^2*mu^2*Pi - 
      (51840*I)*CA*eps*mt^3*mu^2*Pi - (414720*I)*CF*eps*mt^3*mu^2*Pi - 
      (12960*I)*CA*eps^3*mt^3*mu^2*Pi + (12960*I)*CF*eps^3*mt^3*mu^2*Pi - 
      (25920*I)*CA*eps^4*mt^3*mu^2*Pi + (25920*I)*CF*eps^4*mt^3*mu^2*Pi - 
      (25920*I)*CA*eps*mu^3*Pi - (207360*I)*CF*eps*mu^3*Pi - 
      (51840*I)*CA*eps*mt*mu^3*Pi - (414720*I)*CF*eps*mt*mu^3*Pi - 
      (25920*I)*CA*eps*mt^2*mu^3*Pi - (207360*I)*CF*eps*mt^2*mu^3*Pi - 
      104760*CA*eps^2*mt*Pi^2 + 168480*CF*eps^2*mt*Pi^2 + 
      112680*CA*eps^3*mt*Pi^2 - 174960*CF*eps^3*mt*Pi^2 + 
      96720*CA*eps^4*mt*Pi^2 - 183600*CF*eps^4*mt*Pi^2 - 
      419040*CA*eps^2*mt^2*Pi^2 + 673920*CF*eps^2*mt^2*Pi^2 + 
      463680*CA*eps^3*mt^2*Pi^2 - 699840*CF*eps^3*mt^2*Pi^2 + 
      303720*CA*eps^4*mt^2*Pi^2 - 569160*CF*eps^4*mt^2*Pi^2 - 
      628560*CA*eps^2*mt^3*Pi^2 + 1010880*CF*eps^2*mt^3*Pi^2 + 
      702000*CA*eps^3*mt^3*Pi^2 - 1049760*CF*eps^3*mt^3*Pi^2 + 
      335160*CA*eps^4*mt^3*Pi^2 - 605880*CF*eps^4*mt^3*Pi^2 - 
      419040*CA*eps^2*mt^4*Pi^2 + 673920*CF*eps^2*mt^4*Pi^2 + 
      463680*CA*eps^3*mt^4*Pi^2 - 699840*CF*eps^3*mt^4*Pi^2 + 
      146040*CA*eps^4*mt^4*Pi^2 - 238680*CF*eps^4*mt^4*Pi^2 - 
      104760*CA*eps^2*mt^5*Pi^2 + 168480*CF*eps^2*mt^5*Pi^2 + 
      112680*CA*eps^3*mt^5*Pi^2 - 174960*CF*eps^3*mt^5*Pi^2 + 
      17880*CA*eps^4*mt^5*Pi^2 - 18360*CF*eps^4*mt^5*Pi^2 - 
      104760*CA*eps^2*mu*Pi^2 + 168480*CF*eps^2*mu*Pi^2 + 
      112680*CA*eps^3*mu*Pi^2 - 174960*CF*eps^3*mu*Pi^2 + 
      96720*CA*eps^4*mu*Pi^2 - 183600*CF*eps^4*mu*Pi^2 - 
      628560*CA*eps^2*mt*mu*Pi^2 + 1010880*CF*eps^2*mt*mu*Pi^2 + 
      479520*CA*eps^3*mt*mu*Pi^2 - 712800*CF*eps^3*mt*mu*Pi^2 + 
      340200*CA*eps^4*mt*mu*Pi^2 - 618840*CF*eps^4*mt*mu*Pi^2 - 
      1257120*CA*eps^2*mt^2*mu*Pi^2 + 2021760*CF*eps^2*mt^2*mu*Pi^2 + 
      749520*CA*eps^3*mt^2*mu*Pi^2 - 1088640*CF*eps^3*mt^2*mu*Pi^2 + 
      443520*CA*eps^4*mt^2*mu*Pi^2 - 747360*CF*eps^4*mt^2*mu*Pi^2 - 
      1047600*CA*eps^2*mt^3*mu*Pi^2 + 1684800*CF*eps^2*mt^3*mu*Pi^2 + 
      511200*CA*eps^3*mt^3*mu*Pi^2 - 738720*CF*eps^3*mt^3*mu*Pi^2 + 
      261960*CA*eps^4*mt^3*mu*Pi^2 - 372600*CF*eps^4*mt^3*mu*Pi^2 - 
      314280*CA*eps^2*mt^4*mu*Pi^2 + 505440*CF*eps^2*mt^4*mu*Pi^2 + 
      128520*CA*eps^3*mt^4*mu*Pi^2 - 187920*CF*eps^3*mt^4*mu*Pi^2 + 
      61920*CA*eps^4*mt^4*mu*Pi^2 - 60480*CF*eps^4*mt^4*mu*Pi^2 - 
      209520*CA*eps^2*mu^2*Pi^2 + 336960*CF*eps^2*mu^2*Pi^2 + 
      15840*CA*eps^3*mu^2*Pi^2 - 12960*CF*eps^3*mu^2*Pi^2 + 
      36480*CA*eps^4*mu^2*Pi^2 - 34560*CF*eps^4*mu^2*Pi^2 - 
      838080*CA*eps^2*mt*mu^2*Pi^2 + 1347840*CF*eps^2*mt*mu^2*Pi^2 + 
      63360*CA*eps^3*mt*mu^2*Pi^2 - 51840*CF*eps^3*mt*mu^2*Pi^2 + 
      144840*CA*eps^4*mt*mu^2*Pi^2 - 145800*CF*eps^4*mt*mu^2*Pi^2 - 
      1047600*CA*eps^2*mt^2*mu^2*Pi^2 + 1684800*CF*eps^2*mt^2*mu^2*Pi^2 + 
      79200*CA*eps^3*mt^2*mu^2*Pi^2 - 64800*CF*eps^3*mt^2*mu^2*Pi^2 + 
      180240*CA*eps^4*mt^2*mu^2*Pi^2 - 187920*CF*eps^4*mt^2*mu^2*Pi^2 - 
      419040*CA*eps^2*mt^3*mu^2*Pi^2 + 673920*CF*eps^2*mt^3*mu^2*Pi^2 + 
      31680*CA*eps^3*mt^3*mu^2*Pi^2 - 25920*CF*eps^3*mt^3*mu^2*Pi^2 + 
      80520*CA*eps^4*mt^3*mu^2*Pi^2 - 76680*CF*eps^4*mt^3*mu^2*Pi^2 - 
      209520*CA*eps^2*mu^3*Pi^2 + 336960*CF*eps^2*mu^3*Pi^2 + 
      15840*CA*eps^3*mu^3*Pi^2 - 12960*CF*eps^3*mu^3*Pi^2 + 
      36480*CA*eps^4*mu^3*Pi^2 - 34560*CF*eps^4*mu^3*Pi^2 - 
      419040*CA*eps^2*mt*mu^3*Pi^2 + 673920*CF*eps^2*mt*mu^3*Pi^2 + 
      31680*CA*eps^3*mt*mu^3*Pi^2 - 25920*CF*eps^3*mt*mu^3*Pi^2 + 
      64320*CA*eps^4*mt*mu^3*Pi^2 - 69120*CF*eps^4*mt*mu^3*Pi^2 - 
      209520*CA*eps^2*mt^2*mu^3*Pi^2 + 336960*CF*eps^2*mt^2*mu^3*Pi^2 + 
      15840*CA*eps^3*mt^2*mu^3*Pi^2 - 12960*CF*eps^3*mt^2*mu^3*Pi^2 + 
      36480*CA*eps^4*mt^2*mu^3*Pi^2 - 34560*CF*eps^4*mt^2*mu^3*Pi^2 - 
      (68040*I)*CA*eps^3*mt*Pi^3 + (146880*I)*CF*eps^3*mt*Pi^3 + 
      (68040*I)*CA*eps^4*mt*Pi^3 - (146880*I)*CF*eps^4*mt*Pi^3 - 
      (272160*I)*CA*eps^3*mt^2*Pi^3 + (587520*I)*CF*eps^3*mt^2*Pi^3 + 
      (263520*I)*CA*eps^4*mt^2*Pi^3 - (587520*I)*CF*eps^4*mt^2*Pi^3 - 
      (408240*I)*CA*eps^3*mt^3*Pi^3 + (881280*I)*CF*eps^3*mt^3*Pi^3 + 
      (390960*I)*CA*eps^4*mt^3*Pi^3 - (881280*I)*CF*eps^4*mt^3*Pi^3 - 
      (272160*I)*CA*eps^3*mt^4*Pi^3 + (587520*I)*CF*eps^3*mt^4*Pi^3 + 
      (263520*I)*CA*eps^4*mt^4*Pi^3 - (587520*I)*CF*eps^4*mt^4*Pi^3 - 
      (68040*I)*CA*eps^3*mt^5*Pi^3 + (146880*I)*CF*eps^3*mt^5*Pi^3 + 
      (68040*I)*CA*eps^4*mt^5*Pi^3 - (146880*I)*CF*eps^4*mt^5*Pi^3 - 
      (68040*I)*CA*eps^3*mu*Pi^3 + (146880*I)*CF*eps^3*mu*Pi^3 + 
      (68040*I)*CA*eps^4*mu*Pi^3 - (146880*I)*CF*eps^4*mu*Pi^3 - 
      (408240*I)*CA*eps^3*mt*mu*Pi^3 + (881280*I)*CF*eps^3*mt*mu*Pi^3 + 
      (263520*I)*CA*eps^4*mt*mu*Pi^3 - (587520*I)*CF*eps^4*mt*mu*Pi^3 - 
      (816480*I)*CA*eps^3*mt^2*mu*Pi^3 + (1762560*I)*CF*eps^3*mt^2*mu*Pi^3 + 
      (390960*I)*CA*eps^4*mt^2*mu*Pi^3 - (881280*I)*CF*eps^4*mt^2*mu*Pi^3 - 
      (680400*I)*CA*eps^3*mt^3*mu*Pi^3 + (1468800*I)*CF*eps^3*mt^3*mu*Pi^3 + 
      (263520*I)*CA*eps^4*mt^3*mu*Pi^3 - (587520*I)*CF*eps^4*mt^3*mu*Pi^3 - 
      (204120*I)*CA*eps^3*mt^4*mu*Pi^3 + (440640*I)*CF*eps^3*mt^4*mu*Pi^3 + 
      (68040*I)*CA*eps^4*mt^4*mu*Pi^3 - (146880*I)*CF*eps^4*mt^4*mu*Pi^3 - 
      (136080*I)*CA*eps^3*mu^2*Pi^3 + (293760*I)*CF*eps^3*mu^2*Pi^3 - 
      (544320*I)*CA*eps^3*mt*mu^2*Pi^3 + (1175040*I)*CF*eps^3*mt*mu^2*Pi^3 - 
      (680400*I)*CA*eps^3*mt^2*mu^2*Pi^3 + (1468800*I)*CF*eps^3*mt^2*mu^2*
       Pi^3 - (272160*I)*CA*eps^3*mt^3*mu^2*Pi^3 + (587520*I)*CF*eps^3*mt^3*
       mu^2*Pi^3 - (136080*I)*CA*eps^3*mu^3*Pi^3 + (293760*I)*CF*eps^3*mu^3*
       Pi^3 - (272160*I)*CA*eps^3*mt*mu^3*Pi^3 + (587520*I)*CF*eps^3*mt*mu^3*
       Pi^3 - (136080*I)*CA*eps^3*mt^2*mu^3*Pi^3 + (293760*I)*CF*eps^3*mt^2*
       mu^3*Pi^3 + 44541*CA*eps^4*mt*Pi^4 - 87516*CF*eps^4*mt*Pi^4 + 
      178164*CA*eps^4*mt^2*Pi^4 - 350064*CF*eps^4*mt^2*Pi^4 + 
      267246*CA*eps^4*mt^3*Pi^4 - 525096*CF*eps^4*mt^3*Pi^4 + 
      178164*CA*eps^4*mt^4*Pi^4 - 350064*CF*eps^4*mt^4*Pi^4 + 
      44541*CA*eps^4*mt^5*Pi^4 - 87516*CF*eps^4*mt^5*Pi^4 + 
      44541*CA*eps^4*mu*Pi^4 - 87516*CF*eps^4*mu*Pi^4 + 
      267246*CA*eps^4*mt*mu*Pi^4 - 525096*CF*eps^4*mt*mu*Pi^4 + 
      534492*CA*eps^4*mt^2*mu*Pi^4 - 1050192*CF*eps^4*mt^2*mu*Pi^4 + 
      445410*CA*eps^4*mt^3*mu*Pi^4 - 875160*CF*eps^4*mt^3*mu*Pi^4 + 
      133623*CA*eps^4*mt^4*mu*Pi^4 - 262548*CF*eps^4*mt^4*mu*Pi^4 + 
      89082*CA*eps^4*mu^2*Pi^4 - 175032*CF*eps^4*mu^2*Pi^4 + 
      356328*CA*eps^4*mt*mu^2*Pi^4 - 700128*CF*eps^4*mt*mu^2*Pi^4 + 
      445410*CA*eps^4*mt^2*mu^2*Pi^4 - 875160*CF*eps^4*mt^2*mu^2*Pi^4 + 
      178164*CA*eps^4*mt^3*mu^2*Pi^4 - 350064*CF*eps^4*mt^3*mu^2*Pi^4 + 
      89082*CA*eps^4*mu^3*Pi^4 - 175032*CF*eps^4*mu^3*Pi^4 + 
      178164*CA*eps^4*mt*mu^3*Pi^4 - 350064*CF*eps^4*mt*mu^3*Pi^4 + 
      89082*CA*eps^4*mt^2*mu^3*Pi^4 - 175032*CF*eps^4*mt^2*mu^3*Pi^4 + 
      90720*CA*eps^3*mt*Zeta[3] - 120960*CF*eps^3*mt*Zeta[3] + 
      131040*CA*eps^4*mt*Zeta[3] - 60480*CF*eps^4*mt*Zeta[3] + 
      362880*CA*eps^3*mt^2*Zeta[3] - 483840*CF*eps^3*mt^2*Zeta[3] + 
      463680*CA*eps^4*mt^2*Zeta[3] - 241920*CF*eps^4*mt^2*Zeta[3] + 
      544320*CA*eps^3*mt^3*Zeta[3] - 725760*CF*eps^3*mt^3*Zeta[3] + 
      665280*CA*eps^4*mt^3*Zeta[3] - 362880*CF*eps^4*mt^3*Zeta[3] + 
      362880*CA*eps^3*mt^4*Zeta[3] - 483840*CF*eps^3*mt^4*Zeta[3] + 
      463680*CA*eps^4*mt^4*Zeta[3] - 241920*CF*eps^4*mt^4*Zeta[3] + 
      90720*CA*eps^3*mt^5*Zeta[3] - 120960*CF*eps^3*mt^5*Zeta[3] + 
      131040*CA*eps^4*mt^5*Zeta[3] - 60480*CF*eps^4*mt^5*Zeta[3] + 
      90720*CA*eps^3*mu*Zeta[3] - 120960*CF*eps^3*mu*Zeta[3] + 
      131040*CA*eps^4*mu*Zeta[3] - 60480*CF*eps^4*mu*Zeta[3] + 
      544320*CA*eps^3*mt*mu*Zeta[3] - 725760*CF*eps^3*mt*mu*Zeta[3] + 
      907200*CA*eps^4*mt*mu*Zeta[3] - 604800*CF*eps^4*mt*mu*Zeta[3] + 
      1088640*CA*eps^3*mt^2*mu*Zeta[3] - 1451520*CF*eps^3*mt^2*mu*Zeta[3] + 
      1995840*CA*eps^4*mt^2*mu*Zeta[3] - 1451520*CF*eps^4*mt^2*mu*Zeta[3] + 
      907200*CA*eps^3*mt^3*mu*Zeta[3] - 1209600*CF*eps^3*mt^3*mu*Zeta[3] + 
      1794240*CA*eps^4*mt^3*mu*Zeta[3] - 1330560*CF*eps^4*mt^3*mu*Zeta[3] + 
      272160*CA*eps^3*mt^4*mu*Zeta[3] - 362880*CF*eps^3*mt^4*mu*Zeta[3] + 
      574560*CA*eps^4*mt^4*mu*Zeta[3] - 423360*CF*eps^4*mt^4*mu*Zeta[3] + 
      181440*CA*eps^3*mu^2*Zeta[3] - 241920*CF*eps^3*mu^2*Zeta[3] + 
      443520*CA*eps^4*mu^2*Zeta[3] - 362880*CF*eps^4*mu^2*Zeta[3] + 
      725760*CA*eps^3*mt*mu^2*Zeta[3] - 967680*CF*eps^3*mt*mu^2*Zeta[3] + 
      1774080*CA*eps^4*mt*mu^2*Zeta[3] - 1451520*CF*eps^4*mt*mu^2*Zeta[3] + 
      907200*CA*eps^3*mt^2*mu^2*Zeta[3] - 1209600*CF*eps^3*mt^2*mu^2*
       Zeta[3] + 2217600*CA*eps^4*mt^2*mu^2*Zeta[3] - 
      1814400*CF*eps^4*mt^2*mu^2*Zeta[3] + 362880*CA*eps^3*mt^3*mu^2*
       Zeta[3] - 483840*CF*eps^3*mt^3*mu^2*Zeta[3] + 
      887040*CA*eps^4*mt^3*mu^2*Zeta[3] - 725760*CF*eps^4*mt^3*mu^2*Zeta[3] + 
      181440*CA*eps^3*mu^3*Zeta[3] - 241920*CF*eps^3*mu^3*Zeta[3] + 
      443520*CA*eps^4*mu^3*Zeta[3] - 362880*CF*eps^4*mu^3*Zeta[3] + 
      362880*CA*eps^3*mt*mu^3*Zeta[3] - 483840*CF*eps^3*mt*mu^3*Zeta[3] + 
      887040*CA*eps^4*mt*mu^3*Zeta[3] - 725760*CF*eps^4*mt*mu^3*Zeta[3] + 
      181440*CA*eps^3*mt^2*mu^3*Zeta[3] - 241920*CF*eps^3*mt^2*mu^3*Zeta[3] + 
      443520*CA*eps^4*mt^2*mu^3*Zeta[3] - 362880*CF*eps^4*mt^2*mu^3*Zeta[3] + 
      (30240*I)*CA*eps^4*mt*Pi*Zeta[3] + (241920*I)*CF*eps^4*mt*Pi*Zeta[3] + 
      (120960*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (967680*I)*CF*eps^4*mt^2*Pi*
       Zeta[3] + (181440*I)*CA*eps^4*mt^3*Pi*Zeta[3] + 
      (1451520*I)*CF*eps^4*mt^3*Pi*Zeta[3] + (120960*I)*CA*eps^4*mt^4*Pi*
       Zeta[3] + (967680*I)*CF*eps^4*mt^4*Pi*Zeta[3] + 
      (30240*I)*CA*eps^4*mt^5*Pi*Zeta[3] + (241920*I)*CF*eps^4*mt^5*Pi*
       Zeta[3] + (30240*I)*CA*eps^4*mu*Pi*Zeta[3] + (241920*I)*CF*eps^4*mu*Pi*
       Zeta[3] + (181440*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + 
      (1451520*I)*CF*eps^4*mt*mu*Pi*Zeta[3] + (362880*I)*CA*eps^4*mt^2*mu*Pi*
       Zeta[3] + (2903040*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (302400*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + (2419200*I)*CF*eps^4*mt^3*mu*
       Pi*Zeta[3] + (90720*I)*CA*eps^4*mt^4*mu*Pi*Zeta[3] + 
      (725760*I)*CF*eps^4*mt^4*mu*Pi*Zeta[3] + (60480*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (483840*I)*CF*eps^4*mu^2*Pi*Zeta[3] + 
      (241920*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + (1935360*I)*CF*eps^4*mt*mu^2*
       Pi*Zeta[3] + (302400*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] + 
      (2419200*I)*CF*eps^4*mt^2*mu^2*Pi*Zeta[3] + (120960*I)*CA*eps^4*mt^3*
       mu^2*Pi*Zeta[3] + (967680*I)*CF*eps^4*mt^3*mu^2*Pi*Zeta[3] + 
      (60480*I)*CA*eps^4*mu^3*Pi*Zeta[3] + (483840*I)*CF*eps^4*mu^3*Pi*
       Zeta[3] + (120960*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] + 
      (967680*I)*CF*eps^4*mt*mu^3*Pi*Zeta[3] + (60480*I)*CA*eps^4*mt^2*mu^3*
       Pi*Zeta[3] + (483840*I)*CF*eps^4*mt^2*mu^3*Pi*Zeta[3]))/
    (51840*mt*(1 + mt)^2*(mt + mu))) + 
 G[-1, mt]*((CA^2*CF*eps^2*Pi*(4*I - (4*I)*eps + (8*I)*mt - (12*I)*eps*mt + 
      (4*I)*mt^2 - (4*I)*eps*mt^2 + (8*I)*mu + (8*I)*mt*mu + (8*I)*mu^2 - 
      2*eps*Pi + 2*eps^2*Pi - 4*eps*mt*Pi + 6*eps^2*mt*Pi - 2*eps*mt^2*Pi + 
      2*eps^2*mt^2*Pi - 4*eps*mu*Pi - 4*eps*mt*mu*Pi - 4*eps*mu^2*Pi - 
      I*eps^2*Pi^2 - (2*I)*eps^2*mt*Pi^2 - I*eps^2*mt^2*Pi^2 - 
      (2*I)*eps^2*mu*Pi^2 - (2*I)*eps^2*mt*mu*Pi^2 - (2*I)*eps^2*mu^2*Pi^2)*
     q2*Log[q2]^2)/(16*mt) + (CA^2*CF*eps^3*Pi*(-2*I + (2*I)*eps - (4*I)*mt + 
      (6*I)*eps*mt - (2*I)*mt^2 + (2*I)*eps*mt^2 - (4*I)*mu - (4*I)*mt*mu - 
      (4*I)*mu^2 + eps*Pi + 2*eps*mt*Pi + eps*mt^2*Pi + 2*eps*mu*Pi + 
      2*eps*mt*mu*Pi + 2*eps*mu^2*Pi)*q2*Log[q2]^3)/(24*mt) + 
   ((I/48)*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     Log[q2]^4)/mt + G[-1, mu]*G[-1, -1, -1, mu]*
    (-((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
         2*mt*mu - 2*mu^2)*q2)/mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      mt) + G[-1, -1, mu]^2*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2)/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[-1, -1, -1, -1, mu]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2)/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      mt) - (CA^2*CF*eps*Pi*q2*Log[q2]*(12*I - (12*I)*eps + (24*I)*mt - 
      (36*I)*eps*mt + (12*I)*mt^2 - (12*I)*eps*mt^2 + (24*I)*mu + 
      (24*I)*mt*mu + (24*I)*mu^2 - 6*eps*Pi + 6*eps^2*Pi - 12*eps*mt*Pi + 
      18*eps^2*mt*Pi - 6*eps*mt^2*Pi + 6*eps^2*mt^2*Pi - 12*eps*mu*Pi - 
      12*eps*mt*mu*Pi - 12*eps*mu^2*Pi - (3*I)*eps^2*Pi^2 + 
      (3*I)*eps^3*Pi^2 - (6*I)*eps^2*mt*Pi^2 + (9*I)*eps^3*mt*Pi^2 - 
      (3*I)*eps^2*mt^2*Pi^2 + (3*I)*eps^3*mt^2*Pi^2 - (6*I)*eps^2*mu*Pi^2 - 
      (6*I)*eps^2*mt*mu*Pi^2 - (6*I)*eps^2*mu^2*Pi^2 + eps^3*Pi^3 + 
      2*eps^3*mt*Pi^3 + eps^3*mt^2*Pi^3 + 2*eps^3*mu*Pi^3 + 
      2*eps^3*mt*mu*Pi^3 + 2*eps^3*mu^2*Pi^3 - (28*I)*eps^3*Zeta[3] - 
      (56*I)*eps^3*mt*Zeta[3] - (28*I)*eps^3*mt^2*Zeta[3] - 
      (56*I)*eps^3*mu*Zeta[3] - (56*I)*eps^3*mt*mu*Zeta[3] - 
      (56*I)*eps^3*mu^2*Zeta[3]))/(24*mt) + 
   (CA^2*CF*Pi*q2*(96*I - (96*I)*eps + (192*I)*mt - (288*I)*eps*mt + 
      (96*I)*mt^2 - (96*I)*eps*mt^2 + (192*I)*mu + (192*I)*mt*mu + 
      (192*I)*mu^2 - 48*eps*Pi + 48*eps^2*Pi - 96*eps*mt*Pi + 
      144*eps^2*mt*Pi - 48*eps*mt^2*Pi + 48*eps^2*mt^2*Pi - 96*eps*mu*Pi - 
      96*eps*mt*mu*Pi - 96*eps*mu^2*Pi - (24*I)*eps^2*Pi^2 + 
      (24*I)*eps^3*Pi^2 - (48*I)*eps^2*mt*Pi^2 + (72*I)*eps^3*mt*Pi^2 - 
      (24*I)*eps^2*mt^2*Pi^2 + (24*I)*eps^3*mt^2*Pi^2 - 
      (48*I)*eps^2*mu*Pi^2 - (48*I)*eps^2*mt*mu*Pi^2 - 
      (48*I)*eps^2*mu^2*Pi^2 + 8*eps^3*Pi^3 - 8*eps^4*Pi^3 + 
      16*eps^3*mt*Pi^3 - 24*eps^4*mt*Pi^3 + 8*eps^3*mt^2*Pi^3 - 
      8*eps^4*mt^2*Pi^3 + 16*eps^3*mu*Pi^3 + 16*eps^3*mt*mu*Pi^3 + 
      16*eps^3*mu^2*Pi^3 - I*eps^4*Pi^4 - (2*I)*eps^4*mt*Pi^4 - 
      I*eps^4*mt^2*Pi^4 - (2*I)*eps^4*mu*Pi^4 - (2*I)*eps^4*mt*mu*Pi^4 - 
      (2*I)*eps^4*mu^2*Pi^4 - (224*I)*eps^3*Zeta[3] + (224*I)*eps^4*Zeta[3] - 
      (448*I)*eps^3*mt*Zeta[3] + (672*I)*eps^4*mt*Zeta[3] - 
      (224*I)*eps^3*mt^2*Zeta[3] + (224*I)*eps^4*mt^2*Zeta[3] - 
      (448*I)*eps^3*mu*Zeta[3] - (448*I)*eps^3*mt*mu*Zeta[3] - 
      (448*I)*eps^3*mu^2*Zeta[3] + 112*eps^4*Pi*Zeta[3] + 
      224*eps^4*mt*Pi*Zeta[3] + 112*eps^4*mt^2*Pi*Zeta[3] + 
      224*eps^4*mu*Pi*Zeta[3] + 224*eps^4*mt*mu*Pi*Zeta[3] + 
      224*eps^4*mu^2*Pi*Zeta[3]))/(192*mt) + 
   G[-1, -1, mu]*(-1/12*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 
         12*mt^2 + 12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
         2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
         2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2])/mt + 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2*Log[q2]^2)/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (6*mt) - (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - eps^2*Pi^2 + eps^3*Pi^2 - 
        2*eps^2*mt*Pi^2 + 3*eps^3*mt*Pi^2 - eps^2*mt^2*Pi^2 + 
        eps^3*mt^2*Pi^2 - 2*eps^2*mu*Pi^2 - 2*eps^2*mt*mu*Pi^2 - 
        2*eps^2*mu^2*Pi^2 - 28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 
        28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(12*mt)) + 
   G[-1, mu]^2*((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
        2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
        2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) - 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2*Log[q2]^2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (12*mt) + (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - eps^2*Pi^2 + eps^3*Pi^2 - 
        2*eps^2*mt*Pi^2 + 3*eps^3*mt*Pi^2 - eps^2*mt^2*Pi^2 + 
        eps^3*mt^2*Pi^2 - 2*eps^2*mu*Pi^2 - 2*eps^2*mt*mu*Pi^2 - 
        2*eps^2*mu^2*Pi^2 - 28*eps^3*Zeta[3] - 56*eps^3*mt*Zeta[3] - 
        28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(24*mt))) + 
 G[-mu, mt]*((CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, -1, mu])/(2*mt) + G[-1, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-1, -1, mu]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^3)/(12*mt) - 
     (CA*CF*eps*q2*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 
        48*CF*mt - 12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 
        24*CF*eps^2*mt + 24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 
        48*CF*mt*mu + 48*CF*mu^2 + (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + 
        (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mu^2*Pi - 14*CF*eps^2*Pi^2 + 14*CF*eps^3*Pi^2 - 
        28*CF*eps^2*mt*Pi^2 + 7*CA*eps^3*mt*Pi^2 + 28*CF*eps^3*mt*Pi^2 - 
        14*CF*eps^2*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 - 28*CF*eps^2*mu*Pi^2 - 
        28*CF*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 - 
        (6*I)*CF*eps^3*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 - 
        (6*I)*CF*eps^3*mt^2*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 - 
        (12*I)*CF*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 - 
        56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt))) + 
 G[-1, mu]^2*(((-I)*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*Pi*q2*G[0, 0, -1 - mu, mt])/mt - 
   (I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[0, -1 - mu, 0, mt])/mt + (I*CA*(CA - CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[0, -1 - mu, -1 - mu, mt])/mt - 
   (I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[-1 - mu, 0, 0, mt])/mt + (I*CA*(CA - CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[-1 - mu, 0, -1 - mu, mt])/mt + 
   (I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[-1 - mu, -1 - mu, 0, mt])/mt - 
   (I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, mt])/(2*mt) - 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1, 0, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1, mt])/(2*mt) - 
   (CA*CF*eps^2*(36*CA - 36*CF + 30*CA*eps - 18*CF*eps + 86*CA*eps^2 - 
      90*CF*eps^2 + 144*CA*mt - 144*CF*mt + 102*CA*eps*mt - 72*CF*eps*mt + 
      308*CA*eps^2*mt - 360*CF*eps^2*mt + 216*CA*mt^2 - 216*CF*mt^2 + 
      144*CA*eps*mt^2 - 108*CF*eps*mt^2 + 444*CA*eps^2*mt^2 - 
      540*CF*eps^2*mt^2 + 144*CA*mt^3 - 144*CF*mt^3 + 102*CA*eps*mt^3 - 
      72*CF*eps*mt^3 + 308*CA*eps^2*mt^3 - 360*CF*eps^2*mt^3 + 36*CA*mt^4 - 
      36*CF*mt^4 + 30*CA*eps*mt^4 - 18*CF*eps*mt^4 + 86*CA*eps^2*mt^4 - 
      90*CF*eps^2*mt^4 + 72*CA*mu - 72*CF*mu + 132*CA*eps*mu - 
      108*CF*eps*mu + 304*CA*eps^2*mu - 288*CF*eps^2*mu + 216*CA*mt*mu - 
      216*CF*mt*mu + 396*CA*eps*mt*mu - 324*CF*eps*mt*mu + 
      840*CA*eps^2*mt*mu - 864*CF*eps^2*mt*mu + 216*CA*mt^2*mu - 
      216*CF*mt^2*mu + 396*CA*eps*mt^2*mu - 324*CF*eps*mt^2*mu + 
      840*CA*eps^2*mt^2*mu - 864*CF*eps^2*mt^2*mu + 72*CA*mt^3*mu - 
      72*CF*mt^3*mu + 132*CA*eps*mt^3*mu - 108*CF*eps*mt^3*mu + 
      304*CA*eps^2*mt^3*mu - 288*CF*eps^2*mt^3*mu + 72*CA*mu^2 - 72*CF*mu^2 + 
      132*CA*eps*mu^2 - 108*CF*eps*mu^2 + 304*CA*eps^2*mu^2 - 
      288*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 144*CF*mt*mu^2 + 
      264*CA*eps*mt*mu^2 - 216*CF*eps*mt*mu^2 + 536*CA*eps^2*mt*mu^2 - 
      576*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 72*CF*mt^2*mu^2 + 
      132*CA*eps*mt^2*mu^2 - 108*CF*eps*mt^2*mu^2 + 304*CA*eps^2*mt^2*mu^2 - 
      288*CF*eps^2*mt^2*mu^2 + (72*I)*CF*eps*Pi - (72*I)*CF*eps^2*Pi + 
      (288*I)*CF*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi - (288*I)*CF*eps^2*mt*Pi + 
      (432*I)*CF*eps*mt^2*Pi - (72*I)*CA*eps^2*mt^2*Pi - 
      (432*I)*CF*eps^2*mt^2*Pi + (288*I)*CF*eps*mt^3*Pi - 
      (36*I)*CA*eps^2*mt^3*Pi - (288*I)*CF*eps^2*mt^3*Pi + 
      (72*I)*CF*eps*mt^4*Pi - (72*I)*CF*eps^2*mt^4*Pi + 
      (144*I)*CF*eps*mu*Pi + (432*I)*CF*eps*mt*mu*Pi + 
      (432*I)*CF*eps*mt^2*mu*Pi + (144*I)*CF*eps*mt^3*mu*Pi + 
      (144*I)*CF*eps*mu^2*Pi + (288*I)*CF*eps*mt*mu^2*Pi + 
      (144*I)*CF*eps*mt^2*mu^2*Pi + 69*CA*eps^2*Pi^2 - 117*CF*eps^2*Pi^2 + 
      276*CA*eps^2*mt*Pi^2 - 468*CF*eps^2*mt*Pi^2 + 414*CA*eps^2*mt^2*Pi^2 - 
      702*CF*eps^2*mt^2*Pi^2 + 276*CA*eps^2*mt^3*Pi^2 - 
      468*CF*eps^2*mt^3*Pi^2 + 69*CA*eps^2*mt^4*Pi^2 - 
      117*CF*eps^2*mt^4*Pi^2 + 138*CA*eps^2*mu*Pi^2 - 234*CF*eps^2*mu*Pi^2 + 
      414*CA*eps^2*mt*mu*Pi^2 - 702*CF*eps^2*mt*mu*Pi^2 + 
      414*CA*eps^2*mt^2*mu*Pi^2 - 702*CF*eps^2*mt^2*mu*Pi^2 + 
      138*CA*eps^2*mt^3*mu*Pi^2 - 234*CF*eps^2*mt^3*mu*Pi^2 + 
      138*CA*eps^2*mu^2*Pi^2 - 234*CF*eps^2*mu^2*Pi^2 + 
      276*CA*eps^2*mt*mu^2*Pi^2 - 468*CF*eps^2*mt*mu^2*Pi^2 + 
      138*CA*eps^2*mt^2*mu^2*Pi^2 - 234*CF*eps^2*mt^2*mu^2*Pi^2)*q2*
     Log[q2]^2)/(144*mt*(1 + mt)^2) + 
   (CA*CF*eps^3*(6*CA - 6*CF + 5*CA*eps - 3*CF*eps + 12*CA*mt - 12*CF*mt + 
      7*CA*eps*mt - 6*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 + 5*CA*eps*mt^2 - 
      3*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 22*CA*eps*mu - 18*CF*eps*mu + 
      12*CA*mt*mu - 12*CF*mt*mu + 22*CA*eps*mt*mu - 18*CF*eps*mt*mu + 
      12*CA*mu^2 - 12*CF*mu^2 + 22*CA*eps*mu^2 - 18*CF*eps*mu^2 + 
      (12*I)*CF*eps*Pi + (24*I)*CF*eps*mt*Pi + (12*I)*CF*eps*mt^2*Pi + 
      (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi)*
     q2*Log[q2]^3)/(72*mt) - (CA*(CA - CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/(48*mt) + 
   G[-1, 0, 0, mt]*(-1/2*(CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + 
         eps*mt^2 - 2*mu - 2*mt*mu - 2*mu^2)*q2)/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, -1, 0, mt]*
    (-1/2*(CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 
         2*mu - 2*mt*mu - 2*mu^2)*q2)/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, 0, -1, mt]*
    (-1/2*(CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 
         2*mu - 2*mt*mu - 2*mu^2)*q2)/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[-1 - mu, -1 - mu, -1, mt]*
    (-1/2*(CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 
         2*mu - 2*mt*mu - 2*mu^2)*q2)/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, 0, 0, mt]*
    ((CA*CF*eps^3*(6*CA - 6*CF + 5*CA*eps - 3*CF*eps + 12*CA*mt - 12*CF*mt + 
        7*CA*eps*mt - 6*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 + 5*CA*eps*mt^2 - 
        3*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 22*CA*eps*mu - 18*CF*eps*mu + 
        12*CA*mt*mu - 12*CF*mt*mu + 22*CA*eps*mt*mu - 18*CF*eps*mt*mu + 
        12*CA*mu^2 - 12*CF*mu^2 + 22*CA*eps*mu^2 - 18*CF*eps*mu^2 + 
        (12*I)*CA*eps*Pi - (12*I)*CF*eps*Pi + (24*I)*CA*eps*mt*Pi - 
        (24*I)*CF*eps*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (12*I)*CF*eps*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi - (24*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
        (24*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
        (24*I)*CF*eps*mu^2*Pi)*q2)/(12*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, -1 - mu, mt]*
    ((CA*CF*eps^3*Pi*((6*I)*CF - (6*I)*CF*eps + (12*I)*CF*mt - 
        (3*I)*CA*eps*mt - (12*I)*CF*eps*mt + (6*I)*CF*mt^2 - 
        (6*I)*CF*eps*mt^2 + (12*I)*CF*mu + (12*I)*CF*mt*mu + (12*I)*CF*mu^2 + 
        6*CA*eps*Pi - 10*CF*eps*Pi + 12*CA*eps*mt*Pi - 20*CF*eps*mt*Pi + 
        6*CA*eps*mt^2*Pi - 10*CF*eps*mt^2*Pi + 12*CA*eps*mu*Pi - 
        20*CF*eps*mu*Pi + 12*CA*eps*mt*mu*Pi - 20*CF*eps*mt*mu*Pi + 
        12*CA*eps*mu^2*Pi - 20*CF*eps*mu^2*Pi)*q2)/(6*mt) - 
     (I*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       Log[q2])/mt) + G[-1 - mu, 0, mt]*
    ((CA*CF*eps^3*Pi*((6*I)*CF - (6*I)*CF*eps + (12*I)*CF*mt - 
        (3*I)*CA*eps*mt - (12*I)*CF*eps*mt + (6*I)*CF*mt^2 - 
        (6*I)*CF*eps*mt^2 + (12*I)*CF*mu + (12*I)*CF*mt*mu + (12*I)*CF*mu^2 + 
        6*CA*eps*Pi - 10*CF*eps*Pi + 12*CA*eps*mt*Pi - 20*CF*eps*mt*Pi + 
        6*CA*eps*mt^2*Pi - 10*CF*eps*mt^2*Pi + 12*CA*eps*mu*Pi - 
        20*CF*eps*mu*Pi + 12*CA*eps*mt*mu*Pi - 20*CF*eps*mt*mu*Pi + 
        12*CA*eps*mu^2*Pi - 20*CF*eps*mu^2*Pi)*q2)/(6*mt) - 
     (I*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       Log[q2])/mt) + G[-1 - mu, -1 - mu, mt]*
    (-1/6*(CA*CF*eps^3*Pi*((6*I)*CF - (6*I)*CF*eps + (12*I)*CF*mt - 
         (3*I)*CA*eps*mt - (12*I)*CF*eps*mt + (6*I)*CF*mt^2 - 
         (6*I)*CF*eps*mt^2 + (12*I)*CF*mu + (12*I)*CF*mt*mu + 
         (12*I)*CF*mu^2 + 6*CA*eps*Pi - 10*CF*eps*Pi + 12*CA*eps*mt*Pi - 
         20*CF*eps*mt*Pi + 6*CA*eps*mt^2*Pi - 10*CF*eps*mt^2*Pi + 
         12*CA*eps*mu*Pi - 20*CF*eps*mu*Pi + 12*CA*eps*mt*mu*Pi - 
         20*CF*eps*mt*mu*Pi + 12*CA*eps*mu^2*Pi - 20*CF*eps*mu^2*Pi)*q2)/mt + 
     (I*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       Log[q2])/mt) + G[-1, 0, mt]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
        2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
        2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/(24*mt) - 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2*Log[q2])/(2*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (4*mt)) + G[0, -1, mt]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + eps^2*Pi^2 + 
        2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
        2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/(24*mt) - 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2)*q2*Log[q2])/(2*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (4*mt)) + G[0, 0, mt]*
    (-1/72*(CA*CF*eps^2*(36*CA - 36*CF + 30*CA*eps - 18*CF*eps + 
         86*CA*eps^2 - 90*CF*eps^2 + 144*CA*mt - 144*CF*mt + 102*CA*eps*mt - 
         72*CF*eps*mt + 308*CA*eps^2*mt - 360*CF*eps^2*mt + 216*CA*mt^2 - 
         216*CF*mt^2 + 144*CA*eps*mt^2 - 108*CF*eps*mt^2 + 
         444*CA*eps^2*mt^2 - 540*CF*eps^2*mt^2 + 144*CA*mt^3 - 144*CF*mt^3 + 
         102*CA*eps*mt^3 - 72*CF*eps*mt^3 + 308*CA*eps^2*mt^3 - 
         360*CF*eps^2*mt^3 + 36*CA*mt^4 - 36*CF*mt^4 + 30*CA*eps*mt^4 - 
         18*CF*eps*mt^4 + 86*CA*eps^2*mt^4 - 90*CF*eps^2*mt^4 + 72*CA*mu - 
         72*CF*mu + 132*CA*eps*mu - 108*CF*eps*mu + 304*CA*eps^2*mu - 
         288*CF*eps^2*mu + 216*CA*mt*mu - 216*CF*mt*mu + 396*CA*eps*mt*mu - 
         324*CF*eps*mt*mu + 840*CA*eps^2*mt*mu - 864*CF*eps^2*mt*mu + 
         216*CA*mt^2*mu - 216*CF*mt^2*mu + 396*CA*eps*mt^2*mu - 
         324*CF*eps*mt^2*mu + 840*CA*eps^2*mt^2*mu - 864*CF*eps^2*mt^2*mu + 
         72*CA*mt^3*mu - 72*CF*mt^3*mu + 132*CA*eps*mt^3*mu - 
         108*CF*eps*mt^3*mu + 304*CA*eps^2*mt^3*mu - 288*CF*eps^2*mt^3*mu + 
         72*CA*mu^2 - 72*CF*mu^2 + 132*CA*eps*mu^2 - 108*CF*eps*mu^2 + 
         304*CA*eps^2*mu^2 - 288*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 
         144*CF*mt*mu^2 + 264*CA*eps*mt*mu^2 - 216*CF*eps*mt*mu^2 + 
         536*CA*eps^2*mt*mu^2 - 576*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 
         72*CF*mt^2*mu^2 + 132*CA*eps*mt^2*mu^2 - 108*CF*eps*mt^2*mu^2 + 
         304*CA*eps^2*mt^2*mu^2 - 288*CF*eps^2*mt^2*mu^2 + (72*I)*CF*eps*Pi - 
         (72*I)*CF*eps^2*Pi + (288*I)*CF*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi - 
         (288*I)*CF*eps^2*mt*Pi + (432*I)*CF*eps*mt^2*Pi - 
         (72*I)*CA*eps^2*mt^2*Pi - (432*I)*CF*eps^2*mt^2*Pi + 
         (288*I)*CF*eps*mt^3*Pi - (36*I)*CA*eps^2*mt^3*Pi - 
         (288*I)*CF*eps^2*mt^3*Pi + (72*I)*CF*eps*mt^4*Pi - 
         (72*I)*CF*eps^2*mt^4*Pi + (144*I)*CF*eps*mu*Pi + 
         (432*I)*CF*eps*mt*mu*Pi + (432*I)*CF*eps*mt^2*mu*Pi + 
         (144*I)*CF*eps*mt^3*mu*Pi + (144*I)*CF*eps*mu^2*Pi + 
         (288*I)*CF*eps*mt*mu^2*Pi + (144*I)*CF*eps*mt^2*mu^2*Pi + 
         69*CA*eps^2*Pi^2 - 117*CF*eps^2*Pi^2 + 276*CA*eps^2*mt*Pi^2 - 
         468*CF*eps^2*mt*Pi^2 + 414*CA*eps^2*mt^2*Pi^2 - 
         702*CF*eps^2*mt^2*Pi^2 + 276*CA*eps^2*mt^3*Pi^2 - 
         468*CF*eps^2*mt^3*Pi^2 + 69*CA*eps^2*mt^4*Pi^2 - 
         117*CF*eps^2*mt^4*Pi^2 + 138*CA*eps^2*mu*Pi^2 - 
         234*CF*eps^2*mu*Pi^2 + 414*CA*eps^2*mt*mu*Pi^2 - 
         702*CF*eps^2*mt*mu*Pi^2 + 414*CA*eps^2*mt^2*mu*Pi^2 - 
         702*CF*eps^2*mt^2*mu*Pi^2 + 138*CA*eps^2*mt^3*mu*Pi^2 - 
         234*CF*eps^2*mt^3*mu*Pi^2 + 138*CA*eps^2*mu^2*Pi^2 - 
         234*CF*eps^2*mu^2*Pi^2 + 276*CA*eps^2*mt*mu^2*Pi^2 - 
         468*CF*eps^2*mt*mu^2*Pi^2 + 138*CA*eps^2*mt^2*mu^2*Pi^2 - 
         234*CF*eps^2*mt^2*mu^2*Pi^2)*q2)/(mt*(1 + mt)^2) + 
     (CA*CF*eps^3*(6*CA - 6*CF + 5*CA*eps - 3*CF*eps + 12*CA*mt - 12*CF*mt + 
        7*CA*eps*mt - 6*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 + 5*CA*eps*mt^2 - 
        3*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 22*CA*eps*mu - 18*CF*eps*mu + 
        12*CA*mt*mu - 12*CF*mt*mu + 22*CA*eps*mt*mu - 18*CF*eps*mt*mu + 
        12*CA*mu^2 - 12*CF*mu^2 + 22*CA*eps*mu^2 - 18*CF*eps*mu^2 + 
        (12*I)*CF*eps*Pi + (24*I)*CF*eps*mt*Pi + (12*I)*CF*eps*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi)*
       q2*Log[q2])/(12*mt) - (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
   G[-1 - mu, mt]*((CA*CF*eps^2*Pi*((-12*I)*CA + (12*I)*CF + (12*I)*CA*eps - 
        (12*I)*CF*eps + (6*I)*CA*eps^2 - (12*I)*CF*eps^2 - (24*I)*CA*mt + 
        (24*I)*CF*mt + (30*I)*CA*eps*mt - (24*I)*CF*eps*mt + 
        (6*I)*CA*eps^2*mt - (12*I)*CF*eps^2*mt - (12*I)*CA*mt^2 + 
        (12*I)*CF*mt^2 + (12*I)*CA*eps*mt^2 - (12*I)*CF*eps*mt^2 - 
        (24*I)*CA*mu + (24*I)*CF*mu - (24*I)*CA*mt*mu + (24*I)*CF*mt*mu - 
        (24*I)*CA*mu^2 + (24*I)*CF*mu^2 + 8*CA*eps*Pi - 20*CF*eps*Pi - 
        8*CA*eps^2*Pi + 20*CF*eps^2*Pi + 16*CA*eps*mt*Pi - 40*CF*eps*mt*Pi - 
        14*CA*eps^2*mt*Pi + 40*CF*eps^2*mt*Pi + 8*CA*eps*mt^2*Pi - 
        20*CF*eps*mt^2*Pi - 8*CA*eps^2*mt^2*Pi + 20*CF*eps^2*mt^2*Pi + 
        16*CA*eps*mu*Pi - 40*CF*eps*mu*Pi + 16*CA*eps*mt*mu*Pi - 
        40*CF*eps*mt*mu*Pi + 16*CA*eps*mu^2*Pi - 40*CF*eps*mu^2*Pi + 
        (9*I)*CA*eps^2*Pi^2 - (17*I)*CF*eps^2*Pi^2 + (18*I)*CA*eps^2*mt*
         Pi^2 - (34*I)*CF*eps^2*mt*Pi^2 + (9*I)*CA*eps^2*mt^2*Pi^2 - 
        (17*I)*CF*eps^2*mt^2*Pi^2 + (18*I)*CA*eps^2*mu*Pi^2 - 
        (34*I)*CF*eps^2*mu*Pi^2 + (18*I)*CA*eps^2*mt*mu*Pi^2 - 
        (34*I)*CF*eps^2*mt*mu*Pi^2 + (18*I)*CA*eps^2*mu^2*Pi^2 - 
        (34*I)*CF*eps^2*mu^2*Pi^2)*q2)/(12*mt) - 
     (CA*CF*eps^3*Pi*((-6*I)*CA + (6*I)*CF + (6*I)*CA*eps - (6*I)*CF*eps - 
        (12*I)*CA*mt + (12*I)*CF*mt + (15*I)*CA*eps*mt - (12*I)*CF*eps*mt - 
        (6*I)*CA*mt^2 + (6*I)*CF*mt^2 + (6*I)*CA*eps*mt^2 - 
        (6*I)*CF*eps*mt^2 - (12*I)*CA*mu + (12*I)*CF*mu - (12*I)*CA*mt*mu + 
        (12*I)*CF*mt*mu - (12*I)*CA*mu^2 + (12*I)*CF*mu^2 + 4*CA*eps*Pi - 
        10*CF*eps*Pi + 8*CA*eps*mt*Pi - 20*CF*eps*mt*Pi + 4*CA*eps*mt^2*Pi - 
        10*CF*eps*mt^2*Pi + 8*CA*eps*mu*Pi - 20*CF*eps*mu*Pi + 
        8*CA*eps*mt*mu*Pi - 20*CF*eps*mt*mu*Pi + 8*CA*eps*mu^2*Pi - 
        20*CF*eps*mu^2*Pi)*q2*Log[q2])/(6*mt) - 
     ((I/2)*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       Pi*q2*Log[q2]^2)/mt) + (CA*CF*eps*q2*Log[q2]*
     (216*CA - 216*CF + 180*CA*eps - 108*CF*eps + 516*CA*eps^2 - 
      540*CF*eps^2 + 920*CA*eps^3 - 864*CF*eps^3 + 864*CA*mt - 864*CF*mt + 
      612*CA*eps*mt - 432*CF*eps*mt + 1848*CA*eps^2*mt - 2160*CF*eps^2*mt + 
      3248*CA*eps^3*mt - 3456*CF*eps^3*mt + 1296*CA*mt^2 - 1296*CF*mt^2 + 
      864*CA*eps*mt^2 - 648*CF*eps*mt^2 + 2664*CA*eps^2*mt^2 - 
      3240*CF*eps^2*mt^2 + 4656*CA*eps^3*mt^2 - 5184*CF*eps^3*mt^2 + 
      864*CA*mt^3 - 864*CF*mt^3 + 612*CA*eps*mt^3 - 432*CF*eps*mt^3 + 
      1848*CA*eps^2*mt^3 - 2160*CF*eps^2*mt^3 + 3248*CA*eps^3*mt^3 - 
      3456*CF*eps^3*mt^3 + 216*CA*mt^4 - 216*CF*mt^4 + 180*CA*eps*mt^4 - 
      108*CF*eps*mt^4 + 516*CA*eps^2*mt^4 - 540*CF*eps^2*mt^4 + 
      920*CA*eps^3*mt^4 - 864*CF*eps^3*mt^4 + 432*CA*mu - 432*CF*mu + 
      792*CA*eps*mu - 648*CF*eps*mu + 1824*CA*eps^2*mu - 1728*CF*eps^2*mu + 
      3664*CA*eps^3*mu - 3456*CF*eps^3*mu + 1296*CA*mt*mu - 1296*CF*mt*mu + 
      2376*CA*eps*mt*mu - 1944*CF*eps*mt*mu + 5040*CA*eps^2*mt*mu - 
      5184*CF*eps^2*mt*mu + 9696*CA*eps^3*mt*mu - 10368*CF*eps^3*mt*mu + 
      1296*CA*mt^2*mu - 1296*CF*mt^2*mu + 2376*CA*eps*mt^2*mu - 
      1944*CF*eps*mt^2*mu + 5040*CA*eps^2*mt^2*mu - 5184*CF*eps^2*mt^2*mu + 
      9696*CA*eps^3*mt^2*mu - 10368*CF*eps^3*mt^2*mu + 432*CA*mt^3*mu - 
      432*CF*mt^3*mu + 792*CA*eps*mt^3*mu - 648*CF*eps*mt^3*mu + 
      1824*CA*eps^2*mt^3*mu - 1728*CF*eps^2*mt^3*mu + 3664*CA*eps^3*mt^3*mu - 
      3456*CF*eps^3*mt^3*mu + 432*CA*mu^2 - 432*CF*mu^2 + 792*CA*eps*mu^2 - 
      648*CF*eps*mu^2 + 1824*CA*eps^2*mu^2 - 1728*CF*eps^2*mu^2 + 
      3664*CA*eps^3*mu^2 - 3456*CF*eps^3*mu^2 + 864*CA*mt*mu^2 - 
      864*CF*mt*mu^2 + 1584*CA*eps*mt*mu^2 - 1296*CF*eps*mt*mu^2 + 
      3216*CA*eps^2*mt*mu^2 - 3456*CF*eps^2*mt*mu^2 + 6032*CA*eps^3*mt*mu^2 - 
      6912*CF*eps^3*mt*mu^2 + 432*CA*mt^2*mu^2 - 432*CF*mt^2*mu^2 + 
      792*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 1824*CA*eps^2*mt^2*mu^2 - 
      1728*CF*eps^2*mt^2*mu^2 + 3664*CA*eps^3*mt^2*mu^2 - 
      3456*CF*eps^3*mt^2*mu^2 + (432*I)*CF*eps*Pi - (432*I)*CF*eps^2*Pi + 
      (216*I)*CA*eps^3*Pi - (432*I)*CF*eps^3*Pi + (1728*I)*CF*eps*mt*Pi - 
      (216*I)*CA*eps^2*mt*Pi - (1728*I)*CF*eps^2*mt*Pi + 
      (648*I)*CA*eps^3*mt*Pi - (1296*I)*CF*eps^3*mt*Pi + 
      (2592*I)*CF*eps*mt^2*Pi - (432*I)*CA*eps^2*mt^2*Pi - 
      (2592*I)*CF*eps^2*mt^2*Pi + (648*I)*CA*eps^3*mt^2*Pi - 
      (1296*I)*CF*eps^3*mt^2*Pi + (1728*I)*CF*eps*mt^3*Pi - 
      (216*I)*CA*eps^2*mt^3*Pi - (1728*I)*CF*eps^2*mt^3*Pi + 
      (216*I)*CA*eps^3*mt^3*Pi - (432*I)*CF*eps^3*mt^3*Pi + 
      (432*I)*CF*eps*mt^4*Pi - (432*I)*CF*eps^2*mt^4*Pi + 
      (864*I)*CF*eps*mu*Pi + (2592*I)*CF*eps*mt*mu*Pi + 
      (2592*I)*CF*eps*mt^2*mu*Pi + (864*I)*CF*eps*mt^3*mu*Pi + 
      (864*I)*CF*eps*mu^2*Pi + (1728*I)*CF*eps*mt*mu^2*Pi + 
      (864*I)*CF*eps*mt^2*mu^2*Pi + 414*CA*eps^2*Pi^2 - 702*CF*eps^2*Pi^2 - 
      447*CA*eps^3*Pi^2 + 729*CF*eps^3*Pi^2 + 1656*CA*eps^2*mt*Pi^2 - 
      2808*CF*eps^2*mt*Pi^2 - 1851*CA*eps^3*mt*Pi^2 + 2916*CF*eps^3*mt*Pi^2 + 
      2484*CA*eps^2*mt^2*Pi^2 - 4212*CF*eps^2*mt^2*Pi^2 - 
      2808*CA*eps^3*mt^2*Pi^2 + 4374*CF*eps^3*mt^2*Pi^2 + 
      1656*CA*eps^2*mt^3*Pi^2 - 2808*CF*eps^2*mt^3*Pi^2 - 
      1851*CA*eps^3*mt^3*Pi^2 + 2916*CF*eps^3*mt^3*Pi^2 + 
      414*CA*eps^2*mt^4*Pi^2 - 702*CF*eps^2*mt^4*Pi^2 - 
      447*CA*eps^3*mt^4*Pi^2 + 729*CF*eps^3*mt^4*Pi^2 + 
      828*CA*eps^2*mu*Pi^2 - 1404*CF*eps^2*mu*Pi^2 - 66*CA*eps^3*mu*Pi^2 + 
      54*CF*eps^3*mu*Pi^2 + 2484*CA*eps^2*mt*mu*Pi^2 - 
      4212*CF*eps^2*mt*mu*Pi^2 - 198*CA*eps^3*mt*mu*Pi^2 + 
      162*CF*eps^3*mt*mu*Pi^2 + 2484*CA*eps^2*mt^2*mu*Pi^2 - 
      4212*CF*eps^2*mt^2*mu*Pi^2 - 198*CA*eps^3*mt^2*mu*Pi^2 + 
      162*CF*eps^3*mt^2*mu*Pi^2 + 828*CA*eps^2*mt^3*mu*Pi^2 - 
      1404*CF*eps^2*mt^3*mu*Pi^2 - 66*CA*eps^3*mt^3*mu*Pi^2 + 
      54*CF*eps^3*mt^3*mu*Pi^2 + 828*CA*eps^2*mu^2*Pi^2 - 
      1404*CF*eps^2*mu^2*Pi^2 - 66*CA*eps^3*mu^2*Pi^2 + 
      54*CF*eps^3*mu^2*Pi^2 + 1656*CA*eps^2*mt*mu^2*Pi^2 - 
      2808*CF*eps^2*mt*mu^2*Pi^2 - 132*CA*eps^3*mt*mu^2*Pi^2 + 
      108*CF*eps^3*mt*mu^2*Pi^2 + 828*CA*eps^2*mt^2*mu^2*Pi^2 - 
      1404*CF*eps^2*mt^2*mu^2*Pi^2 - 66*CA*eps^3*mt^2*mu^2*Pi^2 + 
      54*CF*eps^3*mt^2*mu^2*Pi^2 + (288*I)*CA*eps^3*Pi^3 - 
      (612*I)*CF*eps^3*Pi^3 + (1152*I)*CA*eps^3*mt*Pi^3 - 
      (2448*I)*CF*eps^3*mt*Pi^3 + (1728*I)*CA*eps^3*mt^2*Pi^3 - 
      (3672*I)*CF*eps^3*mt^2*Pi^3 + (1152*I)*CA*eps^3*mt^3*Pi^3 - 
      (2448*I)*CF*eps^3*mt^3*Pi^3 + (288*I)*CA*eps^3*mt^4*Pi^3 - 
      (612*I)*CF*eps^3*mt^4*Pi^3 + (576*I)*CA*eps^3*mu*Pi^3 - 
      (1224*I)*CF*eps^3*mu*Pi^3 + (1728*I)*CA*eps^3*mt*mu*Pi^3 - 
      (3672*I)*CF*eps^3*mt*mu*Pi^3 + (1728*I)*CA*eps^3*mt^2*mu*Pi^3 - 
      (3672*I)*CF*eps^3*mt^2*mu*Pi^3 + (576*I)*CA*eps^3*mt^3*mu*Pi^3 - 
      (1224*I)*CF*eps^3*mt^3*mu*Pi^3 + (576*I)*CA*eps^3*mu^2*Pi^3 - 
      (1224*I)*CF*eps^3*mu^2*Pi^3 + (1152*I)*CA*eps^3*mt*mu^2*Pi^3 - 
      (2448*I)*CF*eps^3*mt*mu^2*Pi^3 + (576*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
      (1224*I)*CF*eps^3*mt^2*mu^2*Pi^3 - 504*CA*eps^3*Zeta[3] + 
      504*CF*eps^3*Zeta[3] - 2016*CA*eps^3*mt*Zeta[3] + 
      2016*CF*eps^3*mt*Zeta[3] - 3024*CA*eps^3*mt^2*Zeta[3] + 
      3024*CF*eps^3*mt^2*Zeta[3] - 2016*CA*eps^3*mt^3*Zeta[3] + 
      2016*CF*eps^3*mt^3*Zeta[3] - 504*CA*eps^3*mt^4*Zeta[3] + 
      504*CF*eps^3*mt^4*Zeta[3] - 1008*CA*eps^3*mu*Zeta[3] + 
      1008*CF*eps^3*mu*Zeta[3] - 3024*CA*eps^3*mt*mu*Zeta[3] + 
      3024*CF*eps^3*mt*mu*Zeta[3] - 3024*CA*eps^3*mt^2*mu*Zeta[3] + 
      3024*CF*eps^3*mt^2*mu*Zeta[3] - 1008*CA*eps^3*mt^3*mu*Zeta[3] + 
      1008*CF*eps^3*mt^3*mu*Zeta[3] - 1008*CA*eps^3*mu^2*Zeta[3] + 
      1008*CF*eps^3*mu^2*Zeta[3] - 2016*CA*eps^3*mt*mu^2*Zeta[3] + 
      2016*CF*eps^3*mt*mu^2*Zeta[3] - 1008*CA*eps^3*mt^2*mu^2*Zeta[3] + 
      1008*CF*eps^3*mt^2*mu^2*Zeta[3]))/(432*mt*(1 + mt)^2) + 
   (CA*CF*q2*(-12960*CA + 12960*CF - 10800*CA*eps + 6480*CF*eps - 
      30960*CA*eps^2 + 32400*CF*eps^2 - 55200*CA*eps^3 + 51840*CF*eps^3 - 
      110240*CA*eps^4 + 103680*CF*eps^4 - 51840*CA*mt + 51840*CF*mt - 
      36720*CA*eps*mt + 25920*CF*eps*mt - 110880*CA*eps^2*mt + 
      129600*CF*eps^2*mt - 194880*CA*eps^3*mt + 207360*CF*eps^3*mt - 
      389120*CA*eps^4*mt + 414720*CF*eps^4*mt - 77760*CA*mt^2 + 
      77760*CF*mt^2 - 51840*CA*eps*mt^2 + 38880*CF*eps*mt^2 - 
      159840*CA*eps^2*mt^2 + 194400*CF*eps^2*mt^2 - 279360*CA*eps^3*mt^2 + 
      311040*CF*eps^3*mt^2 - 557760*CA*eps^4*mt^2 + 622080*CF*eps^4*mt^2 - 
      51840*CA*mt^3 + 51840*CF*mt^3 - 36720*CA*eps*mt^3 + 25920*CF*eps*mt^3 - 
      110880*CA*eps^2*mt^3 + 129600*CF*eps^2*mt^3 - 194880*CA*eps^3*mt^3 + 
      207360*CF*eps^3*mt^3 - 389120*CA*eps^4*mt^3 + 414720*CF*eps^4*mt^3 - 
      12960*CA*mt^4 + 12960*CF*mt^4 - 10800*CA*eps*mt^4 + 6480*CF*eps*mt^4 - 
      30960*CA*eps^2*mt^4 + 32400*CF*eps^2*mt^4 - 55200*CA*eps^3*mt^4 + 
      51840*CF*eps^3*mt^4 - 110240*CA*eps^4*mt^4 + 103680*CF*eps^4*mt^4 - 
      25920*CA*mu + 25920*CF*mu - 47520*CA*eps*mu + 38880*CF*eps*mu - 
      109440*CA*eps^2*mu + 103680*CF*eps^2*mu - 219840*CA*eps^3*mu + 
      207360*CF*eps^3*mu - 440320*CA*eps^4*mu + 414720*CF*eps^4*mu - 
      77760*CA*mt*mu + 77760*CF*mt*mu - 142560*CA*eps*mt*mu + 
      116640*CF*eps*mt*mu - 302400*CA*eps^2*mt*mu + 311040*CF*eps^2*mt*mu - 
      581760*CA*eps^3*mt*mu + 622080*CF*eps^3*mt*mu - 
      1139520*CA*eps^4*mt*mu + 1244160*CF*eps^4*mt*mu - 77760*CA*mt^2*mu + 
      77760*CF*mt^2*mu - 142560*CA*eps*mt^2*mu + 116640*CF*eps*mt^2*mu - 
      302400*CA*eps^2*mt^2*mu + 311040*CF*eps^2*mt^2*mu - 
      581760*CA*eps^3*mt^2*mu + 622080*CF*eps^3*mt^2*mu - 
      1139520*CA*eps^4*mt^2*mu + 1244160*CF*eps^4*mt^2*mu - 
      25920*CA*mt^3*mu + 25920*CF*mt^3*mu - 47520*CA*eps*mt^3*mu + 
      38880*CF*eps*mt^3*mu - 109440*CA*eps^2*mt^3*mu + 
      103680*CF*eps^2*mt^3*mu - 219840*CA*eps^3*mt^3*mu + 
      207360*CF*eps^3*mt^3*mu - 440320*CA*eps^4*mt^3*mu + 
      414720*CF*eps^4*mt^3*mu - 25920*CA*mu^2 + 25920*CF*mu^2 - 
      47520*CA*eps*mu^2 + 38880*CF*eps*mu^2 - 109440*CA*eps^2*mu^2 + 
      103680*CF*eps^2*mu^2 - 219840*CA*eps^3*mu^2 + 207360*CF*eps^3*mu^2 - 
      440320*CA*eps^4*mu^2 + 414720*CF*eps^4*mu^2 - 51840*CA*mt*mu^2 + 
      51840*CF*mt*mu^2 - 95040*CA*eps*mt*mu^2 + 77760*CF*eps*mt*mu^2 - 
      192960*CA*eps^2*mt*mu^2 + 207360*CF*eps^2*mt*mu^2 - 
      361920*CA*eps^3*mt*mu^2 + 414720*CF*eps^3*mt*mu^2 - 
      699200*CA*eps^4*mt*mu^2 + 829440*CF*eps^4*mt*mu^2 - 
      25920*CA*mt^2*mu^2 + 25920*CF*mt^2*mu^2 - 47520*CA*eps*mt^2*mu^2 + 
      38880*CF*eps*mt^2*mu^2 - 109440*CA*eps^2*mt^2*mu^2 + 
      103680*CF*eps^2*mt^2*mu^2 - 219840*CA*eps^3*mt^2*mu^2 + 
      207360*CF*eps^3*mt^2*mu^2 - 440320*CA*eps^4*mt^2*mu^2 + 
      414720*CF*eps^4*mt^2*mu^2 - (25920*I)*CF*eps*Pi + 
      (25920*I)*CF*eps^2*Pi - (12960*I)*CA*eps^3*Pi + (25920*I)*CF*eps^3*Pi - 
      (103680*I)*CF*eps*mt*Pi + (12960*I)*CA*eps^2*mt*Pi + 
      (103680*I)*CF*eps^2*mt*Pi - (38880*I)*CA*eps^3*mt*Pi + 
      (77760*I)*CF*eps^3*mt*Pi - (155520*I)*CF*eps*mt^2*Pi + 
      (25920*I)*CA*eps^2*mt^2*Pi + (155520*I)*CF*eps^2*mt^2*Pi - 
      (38880*I)*CA*eps^3*mt^2*Pi + (77760*I)*CF*eps^3*mt^2*Pi - 
      (103680*I)*CF*eps*mt^3*Pi + (12960*I)*CA*eps^2*mt^3*Pi + 
      (103680*I)*CF*eps^2*mt^3*Pi - (12960*I)*CA*eps^3*mt^3*Pi + 
      (25920*I)*CF*eps^3*mt^3*Pi - (25920*I)*CF*eps*mt^4*Pi + 
      (25920*I)*CF*eps^2*mt^4*Pi - (51840*I)*CF*eps*mu*Pi - 
      (155520*I)*CF*eps*mt*mu*Pi - (155520*I)*CF*eps*mt^2*mu*Pi - 
      (51840*I)*CF*eps*mt^3*mu*Pi - (51840*I)*CF*eps*mu^2*Pi - 
      (103680*I)*CF*eps*mt*mu^2*Pi - (51840*I)*CF*eps*mt^2*mu^2*Pi - 
      24840*CA*eps^2*Pi^2 + 42120*CF*eps^2*Pi^2 + 26820*CA*eps^3*Pi^2 - 
      43740*CF*eps^3*Pi^2 + 24180*CA*eps^4*Pi^2 - 45900*CF*eps^4*Pi^2 - 
      99360*CA*eps^2*mt*Pi^2 + 168480*CF*eps^2*mt*Pi^2 + 
      111060*CA*eps^3*mt*Pi^2 - 174960*CF*eps^3*mt*Pi^2 + 
      74040*CA*eps^4*mt*Pi^2 - 140400*CF*eps^4*mt*Pi^2 - 
      149040*CA*eps^2*mt^2*Pi^2 + 252720*CF*eps^2*mt^2*Pi^2 + 
      168480*CA*eps^3*mt^2*Pi^2 - 262440*CF*eps^3*mt^2*Pi^2 + 
      78120*CA*eps^4*mt^2*Pi^2 - 145800*CF*eps^4*mt^2*Pi^2 - 
      99360*CA*eps^2*mt^3*Pi^2 + 168480*CF*eps^2*mt^3*Pi^2 + 
      111060*CA*eps^3*mt^3*Pi^2 - 174960*CF*eps^3*mt^3*Pi^2 + 
      30840*CA*eps^4*mt^3*Pi^2 - 54000*CF*eps^4*mt^3*Pi^2 - 
      24840*CA*eps^2*mt^4*Pi^2 + 42120*CF*eps^2*mt^4*Pi^2 + 
      26820*CA*eps^3*mt^4*Pi^2 - 43740*CF*eps^3*mt^4*Pi^2 + 
      2580*CA*eps^4*mt^4*Pi^2 - 2700*CF*eps^4*mt^4*Pi^2 - 
      49680*CA*eps^2*mu*Pi^2 + 84240*CF*eps^2*mu*Pi^2 + 
      3960*CA*eps^3*mu*Pi^2 - 3240*CF*eps^3*mu*Pi^2 + 9120*CA*eps^4*mu*Pi^2 - 
      8640*CF*eps^4*mu*Pi^2 - 149040*CA*eps^2*mt*mu*Pi^2 + 
      252720*CF*eps^2*mt*mu*Pi^2 + 11880*CA*eps^3*mt*mu*Pi^2 - 
      9720*CF*eps^3*mt*mu*Pi^2 + 25200*CA*eps^4*mt*mu*Pi^2 - 
      25920*CF*eps^4*mt*mu*Pi^2 - 149040*CA*eps^2*mt^2*mu*Pi^2 + 
      252720*CF*eps^2*mt^2*mu*Pi^2 + 11880*CA*eps^3*mt^2*mu*Pi^2 - 
      9720*CF*eps^3*mt^2*mu*Pi^2 + 25200*CA*eps^4*mt^2*mu*Pi^2 - 
      25920*CF*eps^4*mt^2*mu*Pi^2 - 49680*CA*eps^2*mt^3*mu*Pi^2 + 
      84240*CF*eps^2*mt^3*mu*Pi^2 + 3960*CA*eps^3*mt^3*mu*Pi^2 - 
      3240*CF*eps^3*mt^3*mu*Pi^2 + 9120*CA*eps^4*mt^3*mu*Pi^2 - 
      8640*CF*eps^4*mt^3*mu*Pi^2 - 49680*CA*eps^2*mu^2*Pi^2 + 
      84240*CF*eps^2*mu^2*Pi^2 + 3960*CA*eps^3*mu^2*Pi^2 - 
      3240*CF*eps^3*mu^2*Pi^2 + 9120*CA*eps^4*mu^2*Pi^2 - 
      8640*CF*eps^4*mu^2*Pi^2 - 99360*CA*eps^2*mt*mu^2*Pi^2 + 
      168480*CF*eps^2*mt*mu^2*Pi^2 + 7920*CA*eps^3*mt*mu^2*Pi^2 - 
      6480*CF*eps^3*mt*mu^2*Pi^2 + 16080*CA*eps^4*mt*mu^2*Pi^2 - 
      17280*CF*eps^4*mt*mu^2*Pi^2 - 49680*CA*eps^2*mt^2*mu^2*Pi^2 + 
      84240*CF*eps^2*mt^2*mu^2*Pi^2 + 3960*CA*eps^3*mt^2*mu^2*Pi^2 - 
      3240*CF*eps^3*mt^2*mu^2*Pi^2 + 9120*CA*eps^4*mt^2*mu^2*Pi^2 - 
      8640*CF*eps^4*mt^2*mu^2*Pi^2 - (17280*I)*CA*eps^3*Pi^3 + 
      (36720*I)*CF*eps^3*Pi^3 + (17280*I)*CA*eps^4*Pi^3 - 
      (36720*I)*CF*eps^4*Pi^3 - (69120*I)*CA*eps^3*mt*Pi^3 + 
      (146880*I)*CF*eps^3*mt*Pi^3 + (68040*I)*CA*eps^4*mt*Pi^3 - 
      (146880*I)*CF*eps^4*mt*Pi^3 - (103680*I)*CA*eps^3*mt^2*Pi^3 + 
      (220320*I)*CF*eps^3*mt^2*Pi^3 + (101520*I)*CA*eps^4*mt^2*Pi^3 - 
      (220320*I)*CF*eps^4*mt^2*Pi^3 - (69120*I)*CA*eps^3*mt^3*Pi^3 + 
      (146880*I)*CF*eps^3*mt^3*Pi^3 + (68040*I)*CA*eps^4*mt^3*Pi^3 - 
      (146880*I)*CF*eps^4*mt^3*Pi^3 - (17280*I)*CA*eps^3*mt^4*Pi^3 + 
      (36720*I)*CF*eps^3*mt^4*Pi^3 + (17280*I)*CA*eps^4*mt^4*Pi^3 - 
      (36720*I)*CF*eps^4*mt^4*Pi^3 - (34560*I)*CA*eps^3*mu*Pi^3 + 
      (73440*I)*CF*eps^3*mu*Pi^3 - (103680*I)*CA*eps^3*mt*mu*Pi^3 + 
      (220320*I)*CF*eps^3*mt*mu*Pi^3 - (103680*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (220320*I)*CF*eps^3*mt^2*mu*Pi^3 - (34560*I)*CA*eps^3*mt^3*mu*Pi^3 + 
      (73440*I)*CF*eps^3*mt^3*mu*Pi^3 - (34560*I)*CA*eps^3*mu^2*Pi^3 + 
      (73440*I)*CF*eps^3*mu^2*Pi^3 - (69120*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (146880*I)*CF*eps^3*mt*mu^2*Pi^3 - (34560*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      (73440*I)*CF*eps^3*mt^2*mu^2*Pi^3 + 11223*CA*eps^4*Pi^4 - 
      21879*CF*eps^4*Pi^4 + 44892*CA*eps^4*mt*Pi^4 - 87516*CF*eps^4*mt*Pi^4 + 
      67338*CA*eps^4*mt^2*Pi^4 - 131274*CF*eps^4*mt^2*Pi^4 + 
      44892*CA*eps^4*mt^3*Pi^4 - 87516*CF*eps^4*mt^3*Pi^4 + 
      11223*CA*eps^4*mt^4*Pi^4 - 21879*CF*eps^4*mt^4*Pi^4 + 
      22446*CA*eps^4*mu*Pi^4 - 43758*CF*eps^4*mu*Pi^4 + 
      67338*CA*eps^4*mt*mu*Pi^4 - 131274*CF*eps^4*mt*mu*Pi^4 + 
      67338*CA*eps^4*mt^2*mu*Pi^4 - 131274*CF*eps^4*mt^2*mu*Pi^4 + 
      22446*CA*eps^4*mt^3*mu*Pi^4 - 43758*CF*eps^4*mt^3*mu*Pi^4 + 
      22446*CA*eps^4*mu^2*Pi^4 - 43758*CF*eps^4*mu^2*Pi^4 + 
      44892*CA*eps^4*mt*mu^2*Pi^4 - 87516*CF*eps^4*mt*mu^2*Pi^4 + 
      22446*CA*eps^4*mt^2*mu^2*Pi^4 - 43758*CF*eps^4*mt^2*mu^2*Pi^4 + 
      30240*CA*eps^3*Zeta[3] - 30240*CF*eps^3*Zeta[3] + 
      25200*CA*eps^4*Zeta[3] - 15120*CF*eps^4*Zeta[3] + 
      120960*CA*eps^3*mt*Zeta[3] - 120960*CF*eps^3*mt*Zeta[3] + 
      85680*CA*eps^4*mt*Zeta[3] - 60480*CF*eps^4*mt*Zeta[3] + 
      181440*CA*eps^3*mt^2*Zeta[3] - 181440*CF*eps^3*mt^2*Zeta[3] + 
      120960*CA*eps^4*mt^2*Zeta[3] - 90720*CF*eps^4*mt^2*Zeta[3] + 
      120960*CA*eps^3*mt^3*Zeta[3] - 120960*CF*eps^3*mt^3*Zeta[3] + 
      85680*CA*eps^4*mt^3*Zeta[3] - 60480*CF*eps^4*mt^3*Zeta[3] + 
      30240*CA*eps^3*mt^4*Zeta[3] - 30240*CF*eps^3*mt^4*Zeta[3] + 
      25200*CA*eps^4*mt^4*Zeta[3] - 15120*CF*eps^4*mt^4*Zeta[3] + 
      60480*CA*eps^3*mu*Zeta[3] - 60480*CF*eps^3*mu*Zeta[3] + 
      110880*CA*eps^4*mu*Zeta[3] - 90720*CF*eps^4*mu*Zeta[3] + 
      181440*CA*eps^3*mt*mu*Zeta[3] - 181440*CF*eps^3*mt*mu*Zeta[3] + 
      332640*CA*eps^4*mt*mu*Zeta[3] - 272160*CF*eps^4*mt*mu*Zeta[3] + 
      181440*CA*eps^3*mt^2*mu*Zeta[3] - 181440*CF*eps^3*mt^2*mu*Zeta[3] + 
      332640*CA*eps^4*mt^2*mu*Zeta[3] - 272160*CF*eps^4*mt^2*mu*Zeta[3] + 
      60480*CA*eps^3*mt^3*mu*Zeta[3] - 60480*CF*eps^3*mt^3*mu*Zeta[3] + 
      110880*CA*eps^4*mt^3*mu*Zeta[3] - 90720*CF*eps^4*mt^3*mu*Zeta[3] + 
      60480*CA*eps^3*mu^2*Zeta[3] - 60480*CF*eps^3*mu^2*Zeta[3] + 
      110880*CA*eps^4*mu^2*Zeta[3] - 90720*CF*eps^4*mu^2*Zeta[3] + 
      120960*CA*eps^3*mt*mu^2*Zeta[3] - 120960*CF*eps^3*mt*mu^2*Zeta[3] + 
      221760*CA*eps^4*mt*mu^2*Zeta[3] - 181440*CF*eps^4*mt*mu^2*Zeta[3] + 
      60480*CA*eps^3*mt^2*mu^2*Zeta[3] - 60480*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      110880*CA*eps^4*mt^2*mu^2*Zeta[3] - 90720*CF*eps^4*mt^2*mu^2*Zeta[3] + 
      (60480*I)*CF*eps^4*Pi*Zeta[3] + (241920*I)*CF*eps^4*mt*Pi*Zeta[3] + 
      (362880*I)*CF*eps^4*mt^2*Pi*Zeta[3] + (241920*I)*CF*eps^4*mt^3*Pi*
       Zeta[3] + (60480*I)*CF*eps^4*mt^4*Pi*Zeta[3] + 
      (120960*I)*CF*eps^4*mu*Pi*Zeta[3] + (362880*I)*CF*eps^4*mt*mu*Pi*
       Zeta[3] + (362880*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (120960*I)*CF*eps^4*mt^3*mu*Pi*Zeta[3] + (120960*I)*CF*eps^4*mu^2*Pi*
       Zeta[3] + (241920*I)*CF*eps^4*mt*mu^2*Pi*Zeta[3] + 
      (120960*I)*CF*eps^4*mt^2*mu^2*Pi*Zeta[3]))/(25920*mt*(1 + mt)^2) + 
   G[0, mt]*((CA*CF*eps^2*(-36*CA + 36*CF - 30*CA*eps + 18*CF*eps - 
        86*CA*eps^2 + 90*CF*eps^2 - 144*CA*mt + 144*CF*mt - 102*CA*eps*mt + 
        72*CF*eps*mt - 308*CA*eps^2*mt + 360*CF*eps^2*mt - 216*CA*mt^2 + 
        216*CF*mt^2 - 144*CA*eps*mt^2 + 108*CF*eps*mt^2 - 444*CA*eps^2*mt^2 + 
        540*CF*eps^2*mt^2 - 144*CA*mt^3 + 144*CF*mt^3 - 102*CA*eps*mt^3 + 
        72*CF*eps*mt^3 - 308*CA*eps^2*mt^3 + 360*CF*eps^2*mt^3 - 36*CA*mt^4 + 
        36*CF*mt^4 - 30*CA*eps*mt^4 + 18*CF*eps*mt^4 - 86*CA*eps^2*mt^4 + 
        90*CF*eps^2*mt^4 - 72*CA*mu + 72*CF*mu - 132*CA*eps*mu + 
        108*CF*eps*mu - 304*CA*eps^2*mu + 288*CF*eps^2*mu - 216*CA*mt*mu + 
        216*CF*mt*mu - 396*CA*eps*mt*mu + 324*CF*eps*mt*mu - 
        840*CA*eps^2*mt*mu + 864*CF*eps^2*mt*mu - 216*CA*mt^2*mu + 
        216*CF*mt^2*mu - 396*CA*eps*mt^2*mu + 324*CF*eps*mt^2*mu - 
        840*CA*eps^2*mt^2*mu + 864*CF*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
        72*CF*mt^3*mu - 132*CA*eps*mt^3*mu + 108*CF*eps*mt^3*mu - 
        304*CA*eps^2*mt^3*mu + 288*CF*eps^2*mt^3*mu - 72*CA*mu^2 + 
        72*CF*mu^2 - 132*CA*eps*mu^2 + 108*CF*eps*mu^2 - 304*CA*eps^2*mu^2 + 
        288*CF*eps^2*mu^2 - 144*CA*mt*mu^2 + 144*CF*mt*mu^2 - 
        264*CA*eps*mt*mu^2 + 216*CF*eps*mt*mu^2 - 536*CA*eps^2*mt*mu^2 + 
        576*CF*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 72*CF*mt^2*mu^2 - 
        132*CA*eps*mt^2*mu^2 + 108*CF*eps*mt^2*mu^2 - 304*CA*eps^2*mt^2*
         mu^2 + 288*CF*eps^2*mt^2*mu^2 - (72*I)*CA*eps*Pi + 
        (72*I)*CF*eps*Pi + (72*I)*CA*eps^2*Pi - (72*I)*CF*eps^2*Pi - 
        (288*I)*CA*eps*mt*Pi + (288*I)*CF*eps*mt*Pi + (324*I)*CA*eps^2*mt*
         Pi - (288*I)*CF*eps^2*mt*Pi - (432*I)*CA*eps*mt^2*Pi + 
        (432*I)*CF*eps*mt^2*Pi + (504*I)*CA*eps^2*mt^2*Pi - 
        (432*I)*CF*eps^2*mt^2*Pi - (288*I)*CA*eps*mt^3*Pi + 
        (288*I)*CF*eps*mt^3*Pi + (324*I)*CA*eps^2*mt^3*Pi - 
        (288*I)*CF*eps^2*mt^3*Pi - (72*I)*CA*eps*mt^4*Pi + 
        (72*I)*CF*eps*mt^4*Pi + (72*I)*CA*eps^2*mt^4*Pi - 
        (72*I)*CF*eps^2*mt^4*Pi - (144*I)*CA*eps*mu*Pi + 
        (144*I)*CF*eps*mu*Pi - (432*I)*CA*eps*mt*mu*Pi + 
        (432*I)*CF*eps*mt*mu*Pi - (432*I)*CA*eps*mt^2*mu*Pi + 
        (432*I)*CF*eps*mt^2*mu*Pi - (144*I)*CA*eps*mt^3*mu*Pi + 
        (144*I)*CF*eps*mt^3*mu*Pi - (144*I)*CA*eps*mu^2*Pi + 
        (144*I)*CF*eps*mu^2*Pi - (288*I)*CA*eps*mt*mu^2*Pi + 
        (288*I)*CF*eps*mt*mu^2*Pi - (144*I)*CA*eps*mt^2*mu^2*Pi + 
        (144*I)*CF*eps*mt^2*mu^2*Pi + 51*CA*eps^2*Pi^2 - 123*CF*eps^2*Pi^2 + 
        204*CA*eps^2*mt*Pi^2 - 492*CF*eps^2*mt*Pi^2 + 306*CA*eps^2*mt^2*
         Pi^2 - 738*CF*eps^2*mt^2*Pi^2 + 204*CA*eps^2*mt^3*Pi^2 - 
        492*CF*eps^2*mt^3*Pi^2 + 51*CA*eps^2*mt^4*Pi^2 - 
        123*CF*eps^2*mt^4*Pi^2 + 102*CA*eps^2*mu*Pi^2 - 
        246*CF*eps^2*mu*Pi^2 + 306*CA*eps^2*mt*mu*Pi^2 - 
        738*CF*eps^2*mt*mu*Pi^2 + 306*CA*eps^2*mt^2*mu*Pi^2 - 
        738*CF*eps^2*mt^2*mu*Pi^2 + 102*CA*eps^2*mt^3*mu*Pi^2 - 
        246*CF*eps^2*mt^3*mu*Pi^2 + 102*CA*eps^2*mu^2*Pi^2 - 
        246*CF*eps^2*mu^2*Pi^2 + 204*CA*eps^2*mt*mu^2*Pi^2 - 
        492*CF*eps^2*mt*mu^2*Pi^2 + 102*CA*eps^2*mt^2*mu^2*Pi^2 - 
        246*CF*eps^2*mt^2*mu^2*Pi^2)*q2*Log[q2])/(72*mt*(1 + mt)^2) + 
     (CA*CF*eps^3*(6*CA - 6*CF + 5*CA*eps - 3*CF*eps + 12*CA*mt - 12*CF*mt + 
        7*CA*eps*mt - 6*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 + 5*CA*eps*mt^2 - 
        3*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 22*CA*eps*mu - 18*CF*eps*mu + 
        12*CA*mt*mu - 12*CF*mt*mu + 22*CA*eps*mt*mu - 18*CF*eps*mt*mu + 
        12*CA*mu^2 - 12*CF*mu^2 + 22*CA*eps*mu^2 - 18*CF*eps*mu^2 + 
        (12*I)*CA*eps*Pi - (12*I)*CF*eps*Pi + (24*I)*CA*eps*mt*Pi - 
        (24*I)*CF*eps*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (12*I)*CF*eps*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi - (24*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi - 
        (24*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi - 
        (24*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(24*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(12*mt) + (CA*CF*eps*q2*(216*CA - 216*CF + 180*CA*eps - 
        108*CF*eps + 516*CA*eps^2 - 540*CF*eps^2 + 920*CA*eps^3 - 
        864*CF*eps^3 + 864*CA*mt - 864*CF*mt + 612*CA*eps*mt - 
        432*CF*eps*mt + 1848*CA*eps^2*mt - 2160*CF*eps^2*mt + 
        3248*CA*eps^3*mt - 3456*CF*eps^3*mt + 1296*CA*mt^2 - 1296*CF*mt^2 + 
        864*CA*eps*mt^2 - 648*CF*eps*mt^2 + 2664*CA*eps^2*mt^2 - 
        3240*CF*eps^2*mt^2 + 4656*CA*eps^3*mt^2 - 5184*CF*eps^3*mt^2 + 
        864*CA*mt^3 - 864*CF*mt^3 + 612*CA*eps*mt^3 - 432*CF*eps*mt^3 + 
        1848*CA*eps^2*mt^3 - 2160*CF*eps^2*mt^3 + 3248*CA*eps^3*mt^3 - 
        3456*CF*eps^3*mt^3 + 216*CA*mt^4 - 216*CF*mt^4 + 180*CA*eps*mt^4 - 
        108*CF*eps*mt^4 + 516*CA*eps^2*mt^4 - 540*CF*eps^2*mt^4 + 
        920*CA*eps^3*mt^4 - 864*CF*eps^3*mt^4 + 432*CA*mu - 432*CF*mu + 
        792*CA*eps*mu - 648*CF*eps*mu + 1824*CA*eps^2*mu - 1728*CF*eps^2*mu + 
        3664*CA*eps^3*mu - 3456*CF*eps^3*mu + 1296*CA*mt*mu - 1296*CF*mt*mu + 
        2376*CA*eps*mt*mu - 1944*CF*eps*mt*mu + 5040*CA*eps^2*mt*mu - 
        5184*CF*eps^2*mt*mu + 9696*CA*eps^3*mt*mu - 10368*CF*eps^3*mt*mu + 
        1296*CA*mt^2*mu - 1296*CF*mt^2*mu + 2376*CA*eps*mt^2*mu - 
        1944*CF*eps*mt^2*mu + 5040*CA*eps^2*mt^2*mu - 5184*CF*eps^2*mt^2*mu + 
        9696*CA*eps^3*mt^2*mu - 10368*CF*eps^3*mt^2*mu + 432*CA*mt^3*mu - 
        432*CF*mt^3*mu + 792*CA*eps*mt^3*mu - 648*CF*eps*mt^3*mu + 
        1824*CA*eps^2*mt^3*mu - 1728*CF*eps^2*mt^3*mu + 
        3664*CA*eps^3*mt^3*mu - 3456*CF*eps^3*mt^3*mu + 432*CA*mu^2 - 
        432*CF*mu^2 + 792*CA*eps*mu^2 - 648*CF*eps*mu^2 + 
        1824*CA*eps^2*mu^2 - 1728*CF*eps^2*mu^2 + 3664*CA*eps^3*mu^2 - 
        3456*CF*eps^3*mu^2 + 864*CA*mt*mu^2 - 864*CF*mt*mu^2 + 
        1584*CA*eps*mt*mu^2 - 1296*CF*eps*mt*mu^2 + 3216*CA*eps^2*mt*mu^2 - 
        3456*CF*eps^2*mt*mu^2 + 6032*CA*eps^3*mt*mu^2 - 
        6912*CF*eps^3*mt*mu^2 + 432*CA*mt^2*mu^2 - 432*CF*mt^2*mu^2 + 
        792*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 1824*CA*eps^2*mt^2*
         mu^2 - 1728*CF*eps^2*mt^2*mu^2 + 3664*CA*eps^3*mt^2*mu^2 - 
        3456*CF*eps^3*mt^2*mu^2 + (432*I)*CA*eps*Pi - (432*I)*CF*eps*Pi - 
        (432*I)*CA*eps^2*Pi + (432*I)*CF*eps^2*Pi - (216*I)*CA*eps^3*Pi + 
        (432*I)*CF*eps^3*Pi + (1728*I)*CA*eps*mt*Pi - (1728*I)*CF*eps*mt*Pi - 
        (1944*I)*CA*eps^2*mt*Pi + (1728*I)*CF*eps^2*mt*Pi - 
        (648*I)*CA*eps^3*mt*Pi + (1296*I)*CF*eps^3*mt*Pi + 
        (2592*I)*CA*eps*mt^2*Pi - (2592*I)*CF*eps*mt^2*Pi - 
        (3024*I)*CA*eps^2*mt^2*Pi + (2592*I)*CF*eps^2*mt^2*Pi - 
        (648*I)*CA*eps^3*mt^2*Pi + (1296*I)*CF*eps^3*mt^2*Pi + 
        (1728*I)*CA*eps*mt^3*Pi - (1728*I)*CF*eps*mt^3*Pi - 
        (1944*I)*CA*eps^2*mt^3*Pi + (1728*I)*CF*eps^2*mt^3*Pi - 
        (216*I)*CA*eps^3*mt^3*Pi + (432*I)*CF*eps^3*mt^3*Pi + 
        (432*I)*CA*eps*mt^4*Pi - (432*I)*CF*eps*mt^4*Pi - 
        (432*I)*CA*eps^2*mt^4*Pi + (432*I)*CF*eps^2*mt^4*Pi + 
        (864*I)*CA*eps*mu*Pi - (864*I)*CF*eps*mu*Pi + (2592*I)*CA*eps*mt*mu*
         Pi - (2592*I)*CF*eps*mt*mu*Pi + (2592*I)*CA*eps*mt^2*mu*Pi - 
        (2592*I)*CF*eps*mt^2*mu*Pi + (864*I)*CA*eps*mt^3*mu*Pi - 
        (864*I)*CF*eps*mt^3*mu*Pi + (864*I)*CA*eps*mu^2*Pi - 
        (864*I)*CF*eps*mu^2*Pi + (1728*I)*CA*eps*mt*mu^2*Pi - 
        (1728*I)*CF*eps*mt*mu^2*Pi + (864*I)*CA*eps*mt^2*mu^2*Pi - 
        (864*I)*CF*eps*mt^2*mu^2*Pi - 306*CA*eps^2*Pi^2 + 738*CF*eps^2*Pi^2 + 
        273*CA*eps^3*Pi^2 - 711*CF*eps^3*Pi^2 - 1224*CA*eps^2*mt*Pi^2 + 
        2952*CF*eps^2*mt*Pi^2 + 1029*CA*eps^3*mt*Pi^2 - 
        2844*CF*eps^3*mt*Pi^2 - 1836*CA*eps^2*mt^2*Pi^2 + 
        4428*CF*eps^2*mt^2*Pi^2 + 1512*CA*eps^3*mt^2*Pi^2 - 
        4266*CF*eps^3*mt^2*Pi^2 - 1224*CA*eps^2*mt^3*Pi^2 + 
        2952*CF*eps^2*mt^3*Pi^2 + 1029*CA*eps^3*mt^3*Pi^2 - 
        2844*CF*eps^3*mt^3*Pi^2 - 306*CA*eps^2*mt^4*Pi^2 + 
        738*CF*eps^2*mt^4*Pi^2 + 273*CA*eps^3*mt^4*Pi^2 - 
        711*CF*eps^3*mt^4*Pi^2 - 612*CA*eps^2*mu*Pi^2 + 
        1476*CF*eps^2*mu*Pi^2 - 66*CA*eps^3*mu*Pi^2 + 54*CF*eps^3*mu*Pi^2 - 
        1836*CA*eps^2*mt*mu*Pi^2 + 4428*CF*eps^2*mt*mu*Pi^2 - 
        198*CA*eps^3*mt*mu*Pi^2 + 162*CF*eps^3*mt*mu*Pi^2 - 
        1836*CA*eps^2*mt^2*mu*Pi^2 + 4428*CF*eps^2*mt^2*mu*Pi^2 - 
        198*CA*eps^3*mt^2*mu*Pi^2 + 162*CF*eps^3*mt^2*mu*Pi^2 - 
        612*CA*eps^2*mt^3*mu*Pi^2 + 1476*CF*eps^2*mt^3*mu*Pi^2 - 
        66*CA*eps^3*mt^3*mu*Pi^2 + 54*CF*eps^3*mt^3*mu*Pi^2 - 
        612*CA*eps^2*mu^2*Pi^2 + 1476*CF*eps^2*mu^2*Pi^2 - 
        66*CA*eps^3*mu^2*Pi^2 + 54*CF*eps^3*mu^2*Pi^2 - 
        1224*CA*eps^2*mt*mu^2*Pi^2 + 2952*CF*eps^2*mt*mu^2*Pi^2 - 
        132*CA*eps^3*mt*mu^2*Pi^2 + 108*CF*eps^3*mt*mu^2*Pi^2 - 
        612*CA*eps^2*mt^2*mu^2*Pi^2 + 1476*CF*eps^2*mt^2*mu^2*Pi^2 - 
        66*CA*eps^3*mt^2*mu^2*Pi^2 + 54*CF*eps^3*mt^2*mu^2*Pi^2 - 
        (324*I)*CA*eps^3*Pi^3 + (612*I)*CF*eps^3*Pi^3 - 
        (1296*I)*CA*eps^3*mt*Pi^3 + (2448*I)*CF*eps^3*mt*Pi^3 - 
        (1944*I)*CA*eps^3*mt^2*Pi^3 + (3672*I)*CF*eps^3*mt^2*Pi^3 - 
        (1296*I)*CA*eps^3*mt^3*Pi^3 + (2448*I)*CF*eps^3*mt^3*Pi^3 - 
        (324*I)*CA*eps^3*mt^4*Pi^3 + (612*I)*CF*eps^3*mt^4*Pi^3 - 
        (648*I)*CA*eps^3*mu*Pi^3 + (1224*I)*CF*eps^3*mu*Pi^3 - 
        (1944*I)*CA*eps^3*mt*mu*Pi^3 + (3672*I)*CF*eps^3*mt*mu*Pi^3 - 
        (1944*I)*CA*eps^3*mt^2*mu*Pi^3 + (3672*I)*CF*eps^3*mt^2*mu*Pi^3 - 
        (648*I)*CA*eps^3*mt^3*mu*Pi^3 + (1224*I)*CF*eps^3*mt^3*mu*Pi^3 - 
        (648*I)*CA*eps^3*mu^2*Pi^3 + (1224*I)*CF*eps^3*mu^2*Pi^3 - 
        (1296*I)*CA*eps^3*mt*mu^2*Pi^3 + (2448*I)*CF*eps^3*mt*mu^2*Pi^3 - 
        (648*I)*CA*eps^3*mt^2*mu^2*Pi^3 + (1224*I)*CF*eps^3*mt^2*mu^2*Pi^3 - 
        504*CA*eps^3*Zeta[3] + 504*CF*eps^3*Zeta[3] - 2016*CA*eps^3*mt*
         Zeta[3] + 2016*CF*eps^3*mt*Zeta[3] - 3024*CA*eps^3*mt^2*Zeta[3] + 
        3024*CF*eps^3*mt^2*Zeta[3] - 2016*CA*eps^3*mt^3*Zeta[3] + 
        2016*CF*eps^3*mt^3*Zeta[3] - 504*CA*eps^3*mt^4*Zeta[3] + 
        504*CF*eps^3*mt^4*Zeta[3] - 1008*CA*eps^3*mu*Zeta[3] + 
        1008*CF*eps^3*mu*Zeta[3] - 3024*CA*eps^3*mt*mu*Zeta[3] + 
        3024*CF*eps^3*mt*mu*Zeta[3] - 3024*CA*eps^3*mt^2*mu*Zeta[3] + 
        3024*CF*eps^3*mt^2*mu*Zeta[3] - 1008*CA*eps^3*mt^3*mu*Zeta[3] + 
        1008*CF*eps^3*mt^3*mu*Zeta[3] - 1008*CA*eps^3*mu^2*Zeta[3] + 
        1008*CF*eps^3*mu^2*Zeta[3] - 2016*CA*eps^3*mt*mu^2*Zeta[3] + 
        2016*CF*eps^3*mt*mu^2*Zeta[3] - 1008*CA*eps^3*mt^2*mu^2*Zeta[3] + 
        1008*CF*eps^3*mt^2*mu^2*Zeta[3]))/(432*mt*(1 + mt)^2))) + 
 (CA*CF*q2*Log[q2]*(38880*CA + 77760*CF - 181440*CA*eps + 38880*CF*eps - 
    185760*CA*eps^2 + 194400*CF*eps^2 - 253440*CA*eps^3 + 311040*CF*eps^3 - 
    505920*CA*eps^4 + 622080*CF*eps^4 - 1011200*CA*eps^5 + 1244160*CF*eps^5 + 
    155520*CA*mt + 311040*CF*mt - 725760*CA*eps*mt + 155520*CF*eps*mt - 
    781920*CA*eps^2*mt + 816480*CF*eps^2*mt - 1091520*CA*eps^3*mt + 
    1244160*CF*eps^3*mt - 2179200*CA*eps^4*mt + 2488320*CF*eps^4*mt - 
    4355840*CA*eps^5*mt + 4976640*CF*eps^5*mt + 233280*CA*mt^2 + 
    466560*CF*mt^2 - 1088640*CA*eps*mt^2 + 233280*CF*eps*mt^2 - 
    1231200*CA*eps^2*mt^2 + 1283040*CF*eps^2*mt^2 - 1753920*CA*eps^3*mt^2 + 
    1866240*CF*eps^3*mt^2 - 3502080*CA*eps^4*mt^2 + 3732480*CF*eps^4*mt^2 - 
    7000320*CA*eps^5*mt^2 + 7464960*CF*eps^5*mt^2 + 155520*CA*mt^3 + 
    311040*CF*mt^3 - 725760*CA*eps*mt^3 + 155520*CF*eps*mt^3 - 
    859680*CA*eps^2*mt^3 + 894240*CF*eps^2*mt^3 - 1247040*CA*eps^3*mt^3 + 
    1244160*CF*eps^3*mt^3 - 2490240*CA*eps^4*mt^3 + 2488320*CF*eps^4*mt^3 - 
    4977920*CA*eps^5*mt^3 + 4976640*CF*eps^5*mt^3 + 38880*CA*mt^4 + 
    77760*CF*mt^4 - 181440*CA*eps*mt^4 + 38880*CF*eps*mt^4 - 
    224640*CA*eps^2*mt^4 + 233280*CF*eps^2*mt^4 - 331200*CA*eps^3*mt^4 + 
    311040*CF*eps^3*mt^4 - 661440*CA*eps^4*mt^4 + 622080*CF*eps^4*mt^4 - 
    1322240*CA*eps^5*mt^4 + 1244160*CF*eps^5*mt^4 + 116640*CA*mu + 
    233280*CF*mu - 466560*CA*eps*mu + 272160*CF*eps*mu - 842400*CA*eps^2*mu + 
    816480*CF*eps^2*mu - 1416960*CA*eps^3*mu + 1555200*CF*eps^3*mu - 
    2681280*CA*eps^4*mu + 3110400*CF*eps^4*mu - 5208960*CA*eps^5*mu + 
    6220800*CF*eps^5*mu + 388800*CA*mt*mu + 777600*CF*mt*mu - 
    1581120*CA*eps*mt*mu + 855360*CF*eps*mt*mu - 2751840*CA*eps^2*mt*mu + 
    2682720*CF*eps^2*mt*mu - 4737600*CA*eps^3*mt*mu + 
    4976640*CF*eps^3*mt*mu - 9171840*CA*eps^4*mt*mu + 
    9953280*CF*eps^4*mt*mu - 18037760*CA*eps^5*mt*mu + 
    19906560*CF*eps^5*mt*mu + 466560*CA*mt^2*mu + 933120*CF*mt^2*mu - 
    1944000*CA*eps*mt^2*mu + 933120*CF*eps*mt^2*mu - 
    3201120*CA*eps^2*mt^2*mu + 3149280*CF*eps^2*mt^2*mu - 
    5555520*CA*eps^3*mt^2*mu + 5598720*CF*eps^3*mt^2*mu - 
    10961280*CA*eps^4*mt^2*mu + 11197440*CF*eps^4*mt^2*mu - 
    21770880*CA*eps^5*mt^2*mu + 22394880*CF*eps^5*mt^2*mu + 
    233280*CA*mt^3*mu + 466560*CF*mt^3*mu - 1010880*CA*eps*mt^3*mu + 
    388800*CF*eps*mt^3*mu - 1516320*CA*eps^2*mt^3*mu + 
    1516320*CF*eps^2*mt^3*mu - 2566080*CA*eps^3*mt^3*mu + 
    2488320*CF*eps^3*mt^3*mu - 5132160*CA*eps^4*mt^3*mu + 
    4976640*CF*eps^4*mt^3*mu - 10264320*CA*eps^5*mt^3*mu + 
    9953280*CF*eps^5*mt^3*mu + 38880*CA*mt^4*mu + 77760*CF*mt^4*mu - 
    181440*CA*eps*mt^4*mu + 38880*CF*eps*mt^4*mu - 224640*CA*eps^2*mt^4*mu + 
    233280*CF*eps^2*mt^4*mu - 331200*CA*eps^3*mt^4*mu + 
    311040*CF*eps^3*mt^4*mu - 661440*CA*eps^4*mt^4*mu + 
    622080*CF*eps^4*mt^4*mu - 1322240*CA*eps^5*mt^4*mu + 
    1244160*CF*eps^5*mt^4*mu + 155520*CA*mu^2 + 311040*CF*mu^2 - 
    570240*CA*eps*mu^2 + 466560*CF*eps*mu^2 - 1313280*CA*eps^2*mu^2 + 
    1244160*CF*eps^2*mu^2 - 2327040*CA*eps^3*mu^2 + 2488320*CF*eps^3*mu^2 - 
    4350720*CA*eps^4*mu^2 + 4976640*CF*eps^4*mu^2 - 8395520*CA*eps^5*mu^2 + 
    9953280*CF*eps^5*mu^2 + 388800*CA*mt*mu^2 + 777600*CF*mt*mu^2 - 
    1425600*CA*eps*mt*mu^2 + 1166400*CF*eps*mt*mu^2 - 
    3283200*CA*eps^2*mt*mu^2 + 3110400*CF*eps^2*mt*mu^2 - 
    6128640*CA*eps^3*mt*mu^2 + 6220800*CF*eps^3*mt*mu^2 - 
    11809920*CA*eps^4*mt*mu^2 + 12441600*CF*eps^4*mt*mu^2 - 
    23166080*CA*eps^5*mt*mu^2 + 24883200*CF*eps^5*mt*mu^2 + 
    311040*CA*mt^2*mu^2 + 622080*CF*mt^2*mu^2 - 1140480*CA*eps*mt^2*mu^2 + 
    933120*CF*eps*mt^2*mu^2 - 2626560*CA*eps^2*mt^2*mu^2 + 
    2488320*CF*eps^2*mt^2*mu^2 - 5120640*CA*eps^3*mt^2*mu^2 + 
    4976640*CF*eps^3*mt^2*mu^2 - 10101120*CA*eps^4*mt^2*mu^2 + 
    9953280*CF*eps^4*mt^2*mu^2 - 20056960*CA*eps^5*mt^2*mu^2 + 
    19906560*CF*eps^5*mt^2*mu^2 + 77760*CA*mt^3*mu^2 + 155520*CF*mt^3*mu^2 - 
    285120*CA*eps*mt^3*mu^2 + 233280*CF*eps*mt^3*mu^2 - 
    656640*CA*eps^2*mt^3*mu^2 + 622080*CF*eps^2*mt^3*mu^2 - 
    1319040*CA*eps^3*mt^3*mu^2 + 1244160*CF*eps^3*mt^3*mu^2 - 
    2641920*CA*eps^4*mt^3*mu^2 + 2488320*CF*eps^4*mt^3*mu^2 - 
    5286400*CA*eps^5*mt^3*mu^2 + 4976640*CF*eps^5*mt^3*mu^2 + 77760*CA*mu^3 + 
    155520*CF*mu^3 - 285120*CA*eps*mu^3 + 233280*CF*eps*mu^3 - 
    656640*CA*eps^2*mu^3 + 622080*CF*eps^2*mu^3 - 1163520*CA*eps^3*mu^3 + 
    1244160*CF*eps^3*mu^3 - 2175360*CA*eps^4*mu^3 + 2488320*CF*eps^4*mu^3 - 
    4197760*CA*eps^5*mu^3 + 4976640*CF*eps^5*mu^3 + 155520*CA*mt*mu^3 + 
    311040*CF*mt*mu^3 - 570240*CA*eps*mt*mu^3 + 466560*CF*eps*mt*mu^3 - 
    1313280*CA*eps^2*mt*mu^3 + 1244160*CF*eps^2*mt*mu^3 - 
    2482560*CA*eps^3*mt*mu^3 + 2488320*CF*eps^3*mt*mu^3 - 
    4817280*CA*eps^4*mt*mu^3 + 4976640*CF*eps^4*mt*mu^3 - 
    9484160*CA*eps^5*mt*mu^3 + 9953280*CF*eps^5*mt*mu^3 + 
    77760*CA*mt^2*mu^3 + 155520*CF*mt^2*mu^3 - 285120*CA*eps*mt^2*mu^3 + 
    233280*CF*eps*mt^2*mu^3 - 656640*CA*eps^2*mt^2*mu^3 + 
    622080*CF*eps^2*mt^2*mu^3 - 1319040*CA*eps^3*mt^2*mu^3 + 
    1244160*CF*eps^3*mt^2*mu^3 - 2641920*CA*eps^4*mt^2*mu^3 + 
    2488320*CF*eps^4*mt^2*mu^3 - 5286400*CA*eps^5*mt^2*mu^3 + 
    4976640*CF*eps^5*mt^2*mu^3 + (38880*I)*CA*eps*Pi - 
    (38880*I)*CA*eps^2*Pi + (77760*I)*CA*eps^4*Pi + (155520*I)*CA*eps^5*Pi + 
    (155520*I)*CA*eps*mt*Pi - (155520*I)*CA*eps^2*mt*Pi - 
    (116640*I)*CA*eps^3*mt*Pi - (38880*I)*CF*eps^3*mt*Pi + 
    (38880*I)*CA*eps^4*mt*Pi - (38880*I)*CF*eps^4*mt*Pi + 
    (77760*I)*CA*eps^5*mt*Pi - (77760*I)*CF*eps^5*mt*Pi + 
    (233280*I)*CA*eps*mt^2*Pi - (233280*I)*CA*eps^2*mt^2*Pi - 
    (272160*I)*CA*eps^3*mt^2*Pi - (116640*I)*CF*eps^3*mt^2*Pi - 
    (194400*I)*CA*eps^4*mt^2*Pi - (116640*I)*CF*eps^4*mt^2*Pi - 
    (388800*I)*CA*eps^5*mt^2*Pi - (233280*I)*CF*eps^5*mt^2*Pi + 
    (155520*I)*CA*eps*mt^3*Pi - (155520*I)*CA*eps^2*mt^3*Pi - 
    (194400*I)*CA*eps^3*mt^3*Pi - (116640*I)*CF*eps^3*mt^3*Pi - 
    (194400*I)*CA*eps^4*mt^3*Pi - (116640*I)*CF*eps^4*mt^3*Pi - 
    (388800*I)*CA*eps^5*mt^3*Pi - (233280*I)*CF*eps^5*mt^3*Pi + 
    (38880*I)*CA*eps*mt^4*Pi - (38880*I)*CA*eps^2*mt^4*Pi - 
    (38880*I)*CA*eps^3*mt^4*Pi - (38880*I)*CF*eps^3*mt^4*Pi - 
    (38880*I)*CA*eps^4*mt^4*Pi - (38880*I)*CF*eps^4*mt^4*Pi - 
    (77760*I)*CA*eps^5*mt^4*Pi - (77760*I)*CF*eps^5*mt^4*Pi + 
    (116640*I)*CA*eps*mu*Pi - (38880*I)*CA*eps^2*mu*Pi + 
    (233280*I)*CA*eps^4*mu*Pi + (622080*I)*CA*eps^5*mu*Pi + 
    (388800*I)*CA*eps*mt*mu*Pi - (155520*I)*CA*eps^2*mt*mu*Pi - 
    (311040*I)*CA*eps^3*mt*mu*Pi - (194400*I)*CA*eps^4*mt*mu*Pi - 
    (38880*I)*CF*eps^4*mt*mu*Pi - (233280*I)*CA*eps^5*mt*mu*Pi - 
    (77760*I)*CF*eps^5*mt*mu*Pi + (466560*I)*CA*eps*mt^2*mu*Pi - 
    (233280*I)*CA*eps^2*mt^2*mu*Pi - (505440*I)*CA*eps^3*mt^2*mu*Pi + 
    (38880*I)*CF*eps^3*mt^2*mu*Pi - (660960*I)*CA*eps^4*mt^2*mu*Pi - 
    (38880*I)*CF*eps^4*mt^2*mu*Pi - (1321920*I)*CA*eps^5*mt^2*mu*Pi - 
    (77760*I)*CF*eps^5*mt^2*mu*Pi + (233280*I)*CA*eps*mt^3*mu*Pi - 
    (155520*I)*CA*eps^2*mt^3*mu*Pi - (233280*I)*CA*eps^3*mt^3*mu*Pi + 
    (77760*I)*CF*eps^3*mt^3*mu*Pi - (272160*I)*CA*eps^4*mt^3*mu*Pi + 
    (38880*I)*CF*eps^4*mt^3*mu*Pi - (544320*I)*CA*eps^5*mt^3*mu*Pi + 
    (77760*I)*CF*eps^5*mt^3*mu*Pi + (38880*I)*CA*eps*mt^4*mu*Pi - 
    (38880*I)*CA*eps^2*mt^4*mu*Pi - (38880*I)*CA*eps^3*mt^4*mu*Pi + 
    (38880*I)*CF*eps^3*mt^4*mu*Pi - (38880*I)*CA*eps^4*mt^4*mu*Pi + 
    (38880*I)*CF*eps^4*mt^4*mu*Pi - (77760*I)*CA*eps^5*mt^4*mu*Pi + 
    (77760*I)*CF*eps^5*mt^4*mu*Pi + (155520*I)*CA*eps*mu^2*Pi + 
    (311040*I)*CA*eps^4*mu^2*Pi + (933120*I)*CA*eps^5*mu^2*Pi + 
    (388800*I)*CA*eps*mt*mu^2*Pi - (349920*I)*CA*eps^3*mt*mu^2*Pi + 
    (38880*I)*CF*eps^3*mt*mu^2*Pi - (544320*I)*CA*eps^4*mt*mu^2*Pi + 
    (77760*I)*CF*eps^4*mt*mu^2*Pi - (933120*I)*CA*eps^5*mt*mu^2*Pi + 
    (155520*I)*CF*eps^5*mt*mu^2*Pi + (311040*I)*CA*eps*mt^2*mu^2*Pi - 
    (233280*I)*CA*eps^3*mt^2*mu^2*Pi + (77760*I)*CF*eps^3*mt^2*mu^2*Pi - 
    (466560*I)*CA*eps^4*mt^2*mu^2*Pi + (155520*I)*CF*eps^4*mt^2*mu^2*Pi - 
    (933120*I)*CA*eps^5*mt^2*mu^2*Pi + (311040*I)*CF*eps^5*mt^2*mu^2*Pi + 
    (77760*I)*CA*eps*mt^3*mu^2*Pi - (38880*I)*CA*eps^3*mt^3*mu^2*Pi + 
    (38880*I)*CF*eps^3*mt^3*mu^2*Pi - (77760*I)*CA*eps^4*mt^3*mu^2*Pi + 
    (77760*I)*CF*eps^4*mt^3*mu^2*Pi - (155520*I)*CA*eps^5*mt^3*mu^2*Pi + 
    (155520*I)*CF*eps^5*mt^3*mu^2*Pi + (77760*I)*CA*eps*mu^3*Pi + 
    (155520*I)*CA*eps^4*mu^3*Pi + (466560*I)*CA*eps^5*mu^3*Pi + 
    (155520*I)*CA*eps*mt*mu^3*Pi - (155520*I)*CA*eps^3*mt*mu^3*Pi - 
    (311040*I)*CA*eps^4*mt*mu^3*Pi - (622080*I)*CA*eps^5*mt*mu^3*Pi + 
    (77760*I)*CA*eps*mt^2*mu^3*Pi - 55080*CA*eps^2*Pi^2 - 
    6480*CF*eps^2*Pi^2 + 66960*CA*eps^3*Pi^2 - 3240*CF*eps^3*Pi^2 + 
    15480*CA*eps^4*Pi^2 - 16200*CF*eps^4*Pi^2 - 17760*CA*eps^5*Pi^2 - 
    25920*CF*eps^5*Pi^2 - 220320*CA*eps^2*mt*Pi^2 - 25920*CF*eps^2*mt*Pi^2 + 
    300240*CA*eps^3*mt*Pi^2 - 12960*CF*eps^3*mt*Pi^2 + 
    123480*CA*eps^4*mt*Pi^2 - 48600*CF*eps^4*mt*Pi^2 + 
    71520*CA*eps^5*mt*Pi^2 - 84240*CF*eps^5*mt*Pi^2 - 
    330480*CA*eps^2*mt^2*Pi^2 - 38880*CF*eps^2*mt^2*Pi^2 + 
    466560*CA*eps^3*mt^2*Pi^2 - 19440*CF*eps^3*mt^2*Pi^2 + 
    238680*CA*eps^4*mt^2*Pi^2 - 48600*CF*eps^4*mt^2*Pi^2 + 
    243360*CA*eps^5*mt^2*Pi^2 - 97200*CF*eps^5*mt^2*Pi^2 - 
    220320*CA*eps^2*mt^3*Pi^2 - 25920*CF*eps^2*mt^3*Pi^2 + 
    300240*CA*eps^3*mt^3*Pi^2 - 12960*CF*eps^3*mt^3*Pi^2 + 
    168840*CA*eps^4*mt^3*Pi^2 - 16200*CF*eps^4*mt^3*Pi^2 + 
    201120*CA*eps^5*mt^3*Pi^2 - 45360*CF*eps^5*mt^3*Pi^2 - 
    55080*CA*eps^2*mt^4*Pi^2 - 6480*CF*eps^2*mt^4*Pi^2 + 
    66960*CA*eps^3*mt^4*Pi^2 - 3240*CF*eps^3*mt^4*Pi^2 + 
    38160*CA*eps^4*mt^4*Pi^2 + 47040*CA*eps^5*mt^4*Pi^2 - 
    6480*CF*eps^5*mt^4*Pi^2 - 165240*CA*eps^2*mu*Pi^2 - 
    19440*CF*eps^2*mu*Pi^2 + 90720*CA*eps^3*mu*Pi^2 - 
    22680*CF*eps^3*mu*Pi^2 + 70200*CA*eps^4*mu*Pi^2 - 
    68040*CF*eps^4*mu*Pi^2 + 1440*CA*eps^5*mu*Pi^2 - 
    129600*CF*eps^5*mu*Pi^2 - 550800*CA*eps^2*mt*mu*Pi^2 - 
    64800*CF*eps^2*mt*mu*Pi^2 + 371520*CA*eps^3*mt*mu*Pi^2 - 
    71280*CF*eps^3*mt*mu*Pi^2 + 384840*CA*eps^4*mt*mu*Pi^2 - 
    223560*CF*eps^4*mt*mu*Pi^2 + 492000*CA*eps^5*mt*mu*Pi^2 - 
    395280*CF*eps^5*mt*mu*Pi^2 - 660960*CA*eps^2*mt^2*mu*Pi^2 - 
    77760*CF*eps^2*mt^2*mu*Pi^2 + 537840*CA*eps^3*mt^2*mu*Pi^2 - 
    77760*CF*eps^3*mt^2*mu*Pi^2 + 519480*CA*eps^4*mt^2*mu*Pi^2 - 
    281880*CF*eps^4*mt^2*mu*Pi^2 + 793440*CA*eps^5*mt^2*mu*Pi^2 - 
    447120*CF*eps^5*mt^2*mu*Pi^2 - 330480*CA*eps^2*mt^3*mu*Pi^2 - 
    38880*CF*eps^2*mt^3*mu*Pi^2 + 324000*CA*eps^3*mt^3*mu*Pi^2 - 
    32400*CF*eps^3*mt^3*mu*Pi^2 + 243000*CA*eps^4*mt^3*mu*Pi^2 - 
    165240*CF*eps^4*mt^3*mu*Pi^2 + 349920*CA*eps^5*mt^3*mu*Pi^2 - 
    226800*CF*eps^5*mt^3*mu*Pi^2 - 55080*CA*eps^2*mt^4*mu*Pi^2 - 
    6480*CF*eps^2*mt^4*mu*Pi^2 + 66960*CA*eps^3*mt^4*mu*Pi^2 - 
    3240*CF*eps^3*mt^4*mu*Pi^2 + 38160*CA*eps^4*mt^4*mu*Pi^2 - 
    38880*CF*eps^4*mt^4*mu*Pi^2 + 47040*CA*eps^5*mt^4*mu*Pi^2 - 
    45360*CF*eps^5*mt^4*mu*Pi^2 - 220320*CA*eps^2*mu^2*Pi^2 - 
    25920*CF*eps^2*mu^2*Pi^2 + 47520*CA*eps^3*mu^2*Pi^2 - 
    38880*CF*eps^3*mu^2*Pi^2 + 109440*CA*eps^4*mu^2*Pi^2 - 
    103680*CF*eps^4*mu^2*Pi^2 + 38400*CA*eps^5*mu^2*Pi^2 - 
    207360*CF*eps^5*mu^2*Pi^2 - 550800*CA*eps^2*mt*mu^2*Pi^2 - 
    64800*CF*eps^2*mt*mu^2*Pi^2 + 118800*CA*eps^3*mt*mu^2*Pi^2 - 
    97200*CF*eps^3*mt*mu^2*Pi^2 + 448560*CA*eps^4*mt*mu^2*Pi^2 - 
    278640*CF*eps^4*mt*mu^2*Pi^2 + 782880*CA*eps^5*mt*mu^2*Pi^2 - 
    557280*CF*eps^5*mt*mu^2*Pi^2 - 440640*CA*eps^2*mt^2*mu^2*Pi^2 - 
    51840*CF*eps^2*mt^2*mu^2*Pi^2 + 95040*CA*eps^3*mt^2*mu^2*Pi^2 - 
    77760*CF*eps^3*mt^2*mu^2*Pi^2 + 335520*CA*eps^4*mt^2*mu^2*Pi^2 - 
    246240*CF*eps^4*mt^2*mu^2*Pi^2 + 660000*CA*eps^5*mt^2*mu^2*Pi^2 - 
    492480*CF*eps^5*mt^2*mu^2*Pi^2 - 110160*CA*eps^2*mt^3*mu^2*Pi^2 - 
    12960*CF*eps^2*mt^3*mu^2*Pi^2 + 23760*CA*eps^3*mt^3*mu^2*Pi^2 - 
    19440*CF*eps^3*mt^3*mu^2*Pi^2 + 74160*CA*eps^4*mt^3*mu^2*Pi^2 - 
    71280*CF*eps^4*mt^3*mu^2*Pi^2 + 148800*CA*eps^5*mt^3*mu^2*Pi^2 - 
    142560*CF*eps^5*mt^3*mu^2*Pi^2 - 110160*CA*eps^2*mu^3*Pi^2 - 
    12960*CF*eps^2*mu^3*Pi^2 + 23760*CA*eps^3*mu^3*Pi^2 - 
    19440*CF*eps^3*mu^3*Pi^2 + 54720*CA*eps^4*mu^3*Pi^2 - 
    51840*CF*eps^4*mu^3*Pi^2 + 19200*CA*eps^5*mu^3*Pi^2 - 
    103680*CF*eps^5*mu^3*Pi^2 - 220320*CA*eps^2*mt*mu^3*Pi^2 - 
    25920*CF*eps^2*mt*mu^3*Pi^2 + 47520*CA*eps^3*mt*mu^3*Pi^2 - 
    38880*CF*eps^3*mt*mu^3*Pi^2 + 187200*CA*eps^4*mt*mu^3*Pi^2 - 
    103680*CF*eps^4*mt*mu^3*Pi^2 + 362400*CA*eps^5*mt*mu^3*Pi^2 - 
    207360*CF*eps^5*mt*mu^3*Pi^2 - 110160*CA*eps^2*mt^2*mu^3*Pi^2 - 
    12960*CF*eps^2*mt^2*mu^3*Pi^2 + 23760*CA*eps^3*mt^2*mu^3*Pi^2 - 
    19440*CF*eps^3*mt^2*mu^3*Pi^2 + 54720*CA*eps^4*mt^2*mu^3*Pi^2 - 
    51840*CF*eps^4*mt^2*mu^3*Pi^2 + 109920*CA*eps^5*mt^2*mu^3*Pi^2 - 
    103680*CF*eps^5*mt^2*mu^3*Pi^2 - (16200*I)*CA*eps^3*Pi^3 + 
    (16200*I)*CA*eps^4*Pi^3 - (64800*I)*CA*eps^3*mt*Pi^3 + 
    (71280*I)*CA*eps^4*mt*Pi^3 + (29160*I)*CA*eps^5*mt*Pi^3 + 
    (9720*I)*CF*eps^5*mt*Pi^3 - (97200*I)*CA*eps^3*mt^2*Pi^3 + 
    (110160*I)*CA*eps^4*mt^2*Pi^3 + (68040*I)*CA*eps^5*mt^2*Pi^3 + 
    (29160*I)*CF*eps^5*mt^2*Pi^3 - (64800*I)*CA*eps^3*mt^3*Pi^3 + 
    (71280*I)*CA*eps^4*mt^3*Pi^3 + (48600*I)*CA*eps^5*mt^3*Pi^3 + 
    (29160*I)*CF*eps^5*mt^3*Pi^3 - (16200*I)*CA*eps^3*mt^4*Pi^3 + 
    (16200*I)*CA*eps^4*mt^4*Pi^3 + (9720*I)*CA*eps^5*mt^4*Pi^3 + 
    (9720*I)*CF*eps^5*mt^4*Pi^3 - (48600*I)*CA*eps^3*mu*Pi^3 + 
    (16200*I)*CA*eps^4*mu*Pi^3 - (162000*I)*CA*eps^3*mt*mu*Pi^3 + 
    (71280*I)*CA*eps^4*mt*mu*Pi^3 + (77760*I)*CA*eps^5*mt*mu*Pi^3 - 
    (194400*I)*CA*eps^3*mt^2*mu*Pi^3 + (110160*I)*CA*eps^4*mt^2*mu*Pi^3 + 
    (126360*I)*CA*eps^5*mt^2*mu*Pi^3 - (9720*I)*CF*eps^5*mt^2*mu*Pi^3 - 
    (97200*I)*CA*eps^3*mt^3*mu*Pi^3 + (71280*I)*CA*eps^4*mt^3*mu*Pi^3 + 
    (58320*I)*CA*eps^5*mt^3*mu*Pi^3 - (19440*I)*CF*eps^5*mt^3*mu*Pi^3 - 
    (16200*I)*CA*eps^3*mt^4*mu*Pi^3 + (16200*I)*CA*eps^4*mt^4*mu*Pi^3 + 
    (9720*I)*CA*eps^5*mt^4*mu*Pi^3 - (9720*I)*CF*eps^5*mt^4*mu*Pi^3 - 
    (64800*I)*CA*eps^3*mu^2*Pi^3 - (162000*I)*CA*eps^3*mt*mu^2*Pi^3 + 
    (87480*I)*CA*eps^5*mt*mu^2*Pi^3 - (9720*I)*CF*eps^5*mt*mu^2*Pi^3 - 
    (129600*I)*CA*eps^3*mt^2*mu^2*Pi^3 + (58320*I)*CA*eps^5*mt^2*mu^2*Pi^3 - 
    (19440*I)*CF*eps^5*mt^2*mu^2*Pi^3 - (32400*I)*CA*eps^3*mt^3*mu^2*Pi^3 + 
    (9720*I)*CA*eps^5*mt^3*mu^2*Pi^3 - (9720*I)*CF*eps^5*mt^3*mu^2*Pi^3 - 
    (32400*I)*CA*eps^3*mu^3*Pi^3 - (64800*I)*CA*eps^3*mt*mu^3*Pi^3 + 
    (38880*I)*CA*eps^5*mt*mu^3*Pi^3 - (32400*I)*CA*eps^3*mt^2*mu^3*Pi^3 + 
    5427*CA*eps^4*Pi^4 - 2538*CF*eps^4*Pi^4 - 774*CA*eps^5*Pi^4 - 
    1269*CF*eps^5*Pi^4 + 21708*CA*eps^4*mt*Pi^4 - 10152*CF*eps^4*mt*Pi^4 - 
    6552*CA*eps^5*mt*Pi^4 - 5076*CF*eps^5*mt*Pi^4 + 
    32562*CA*eps^4*mt^2*Pi^4 - 15228*CF*eps^4*mt^2*Pi^4 - 
    11556*CA*eps^5*mt^2*Pi^4 - 7614*CF*eps^5*mt^2*Pi^4 + 
    21708*CA*eps^4*mt^3*Pi^4 - 10152*CF*eps^4*mt^3*Pi^4 - 
    6552*CA*eps^5*mt^3*Pi^4 - 5076*CF*eps^5*mt^3*Pi^4 + 
    5427*CA*eps^4*mt^4*Pi^4 - 2538*CF*eps^4*mt^4*Pi^4 - 
    774*CA*eps^5*mt^4*Pi^4 - 1269*CF*eps^5*mt^4*Pi^4 + 
    16281*CA*eps^4*mu*Pi^4 - 7614*CF*eps^4*mu*Pi^4 + 8532*CA*eps^5*mu*Pi^4 - 
    8883*CF*eps^5*mu*Pi^4 + 54270*CA*eps^4*mt*mu*Pi^4 - 
    25380*CF*eps^4*mt*mu*Pi^4 + 21366*CA*eps^5*mt*mu*Pi^4 - 
    27918*CF*eps^5*mt*mu*Pi^4 + 65124*CA*eps^4*mt^2*mu*Pi^4 - 
    30456*CF*eps^4*mt^2*mu*Pi^4 + 16362*CA*eps^5*mt^2*mu*Pi^4 - 
    30456*CF*eps^5*mt^2*mu*Pi^4 + 32562*CA*eps^4*mt^3*mu*Pi^4 - 
    15228*CF*eps^4*mt^3*mu*Pi^4 + 2754*CA*eps^5*mt^3*mu*Pi^4 - 
    12690*CF*eps^5*mt^3*mu*Pi^4 + 5427*CA*eps^4*mt^4*mu*Pi^4 - 
    2538*CF*eps^4*mt^4*mu*Pi^4 - 774*CA*eps^5*mt^4*mu*Pi^4 - 
    1269*CF*eps^5*mt^4*mu*Pi^4 + 21708*CA*eps^4*mu^2*Pi^4 - 
    10152*CF*eps^4*mu^2*Pi^4 + 18612*CA*eps^5*mu^2*Pi^4 - 
    15228*CF*eps^5*mu^2*Pi^4 + 54270*CA*eps^4*mt*mu^2*Pi^4 - 
    25380*CF*eps^4*mt*mu^2*Pi^4 + 46530*CA*eps^5*mt*mu^2*Pi^4 - 
    38070*CF*eps^5*mt*mu^2*Pi^4 + 43416*CA*eps^4*mt^2*mu^2*Pi^4 - 
    20304*CF*eps^4*mt^2*mu^2*Pi^4 + 37224*CA*eps^5*mt^2*mu^2*Pi^4 - 
    30456*CF*eps^5*mt^2*mu^2*Pi^4 + 10854*CA*eps^4*mt^3*mu^2*Pi^4 - 
    5076*CF*eps^4*mt^3*mu^2*Pi^4 + 9306*CA*eps^5*mt^3*mu^2*Pi^4 - 
    7614*CF*eps^5*mt^3*mu^2*Pi^4 + 10854*CA*eps^4*mu^3*Pi^4 - 
    5076*CF*eps^4*mu^3*Pi^4 + 9306*CA*eps^5*mu^3*Pi^4 - 
    7614*CF*eps^5*mu^3*Pi^4 + 21708*CA*eps^4*mt*mu^3*Pi^4 - 
    10152*CF*eps^4*mt*mu^3*Pi^4 + 18612*CA*eps^5*mt*mu^3*Pi^4 - 
    15228*CF*eps^5*mt*mu^3*Pi^4 + 10854*CA*eps^4*mt^2*mu^3*Pi^4 - 
    5076*CF*eps^4*mt^2*mu^3*Pi^4 + 9306*CA*eps^5*mt^2*mu^3*Pi^4 - 
    7614*CF*eps^5*mt^2*mu^3*Pi^4 + (459*I)*CA*eps^5*Pi^5 + 
    (1836*I)*CA*eps^5*mt*Pi^5 + (2754*I)*CA*eps^5*mt^2*Pi^5 + 
    (1836*I)*CA*eps^5*mt^3*Pi^5 + (459*I)*CA*eps^5*mt^4*Pi^5 + 
    (1377*I)*CA*eps^5*mu*Pi^5 + (4590*I)*CA*eps^5*mt*mu*Pi^5 + 
    (5508*I)*CA*eps^5*mt^2*mu*Pi^5 + (2754*I)*CA*eps^5*mt^3*mu*Pi^5 + 
    (459*I)*CA*eps^5*mt^4*mu*Pi^5 + (1836*I)*CA*eps^5*mu^2*Pi^5 + 
    (4590*I)*CA*eps^5*mt*mu^2*Pi^5 + (3672*I)*CA*eps^5*mt^2*mu^2*Pi^5 + 
    (918*I)*CA*eps^5*mt^3*mu^2*Pi^5 + (918*I)*CA*eps^5*mu^3*Pi^5 + 
    (1836*I)*CA*eps^5*mt*mu^3*Pi^5 + (918*I)*CA*eps^5*mt^2*mu^3*Pi^5 - 
    90720*CA*eps^3*Zeta[3] - 181440*CF*eps^3*Zeta[3] + 
    423360*CA*eps^4*Zeta[3] - 90720*CF*eps^4*Zeta[3] + 
    433440*CA*eps^5*Zeta[3] - 453600*CF*eps^5*Zeta[3] - 
    362880*CA*eps^3*mt*Zeta[3] - 725760*CF*eps^3*mt*Zeta[3] + 
    1693440*CA*eps^4*mt*Zeta[3] - 362880*CF*eps^4*mt*Zeta[3] + 
    1824480*CA*eps^5*mt*Zeta[3] - 1905120*CF*eps^5*mt*Zeta[3] - 
    544320*CA*eps^3*mt^2*Zeta[3] - 1088640*CF*eps^3*mt^2*Zeta[3] + 
    2540160*CA*eps^4*mt^2*Zeta[3] - 544320*CF*eps^4*mt^2*Zeta[3] + 
    2872800*CA*eps^5*mt^2*Zeta[3] - 2993760*CF*eps^5*mt^2*Zeta[3] - 
    362880*CA*eps^3*mt^3*Zeta[3] - 725760*CF*eps^3*mt^3*Zeta[3] + 
    1693440*CA*eps^4*mt^3*Zeta[3] - 362880*CF*eps^4*mt^3*Zeta[3] + 
    2005920*CA*eps^5*mt^3*Zeta[3] - 2086560*CF*eps^5*mt^3*Zeta[3] - 
    90720*CA*eps^3*mt^4*Zeta[3] - 181440*CF*eps^3*mt^4*Zeta[3] + 
    423360*CA*eps^4*mt^4*Zeta[3] - 90720*CF*eps^4*mt^4*Zeta[3] + 
    524160*CA*eps^5*mt^4*Zeta[3] - 544320*CF*eps^5*mt^4*Zeta[3] - 
    272160*CA*eps^3*mu*Zeta[3] - 544320*CF*eps^3*mu*Zeta[3] + 
    1088640*CA*eps^4*mu*Zeta[3] - 635040*CF*eps^4*mu*Zeta[3] + 
    1965600*CA*eps^5*mu*Zeta[3] - 1905120*CF*eps^5*mu*Zeta[3] - 
    907200*CA*eps^3*mt*mu*Zeta[3] - 1814400*CF*eps^3*mt*mu*Zeta[3] + 
    3689280*CA*eps^4*mt*mu*Zeta[3] - 1995840*CF*eps^4*mt*mu*Zeta[3] + 
    6420960*CA*eps^5*mt*mu*Zeta[3] - 6259680*CF*eps^5*mt*mu*Zeta[3] - 
    1088640*CA*eps^3*mt^2*mu*Zeta[3] - 2177280*CF*eps^3*mt^2*mu*Zeta[3] + 
    4536000*CA*eps^4*mt^2*mu*Zeta[3] - 2177280*CF*eps^4*mt^2*mu*Zeta[3] + 
    7469280*CA*eps^5*mt^2*mu*Zeta[3] - 7348320*CF*eps^5*mt^2*mu*Zeta[3] - 
    544320*CA*eps^3*mt^3*mu*Zeta[3] - 1088640*CF*eps^3*mt^3*mu*Zeta[3] + 
    2358720*CA*eps^4*mt^3*mu*Zeta[3] - 907200*CF*eps^4*mt^3*mu*Zeta[3] + 
    3538080*CA*eps^5*mt^3*mu*Zeta[3] - 3538080*CF*eps^5*mt^3*mu*Zeta[3] - 
    90720*CA*eps^3*mt^4*mu*Zeta[3] - 181440*CF*eps^3*mt^4*mu*Zeta[3] + 
    423360*CA*eps^4*mt^4*mu*Zeta[3] - 90720*CF*eps^4*mt^4*mu*Zeta[3] + 
    524160*CA*eps^5*mt^4*mu*Zeta[3] - 544320*CF*eps^5*mt^4*mu*Zeta[3] - 
    362880*CA*eps^3*mu^2*Zeta[3] - 725760*CF*eps^3*mu^2*Zeta[3] + 
    1330560*CA*eps^4*mu^2*Zeta[3] - 1088640*CF*eps^4*mu^2*Zeta[3] + 
    3064320*CA*eps^5*mu^2*Zeta[3] - 2903040*CF*eps^5*mu^2*Zeta[3] - 
    907200*CA*eps^3*mt*mu^2*Zeta[3] - 1814400*CF*eps^3*mt*mu^2*Zeta[3] + 
    3326400*CA*eps^4*mt*mu^2*Zeta[3] - 2721600*CF*eps^4*mt*mu^2*Zeta[3] + 
    7660800*CA*eps^5*mt*mu^2*Zeta[3] - 7257600*CF*eps^5*mt*mu^2*Zeta[3] - 
    725760*CA*eps^3*mt^2*mu^2*Zeta[3] - 1451520*CF*eps^3*mt^2*mu^2*Zeta[3] + 
    2661120*CA*eps^4*mt^2*mu^2*Zeta[3] - 2177280*CF*eps^4*mt^2*mu^2*Zeta[3] + 
    6128640*CA*eps^5*mt^2*mu^2*Zeta[3] - 5806080*CF*eps^5*mt^2*mu^2*Zeta[3] - 
    181440*CA*eps^3*mt^3*mu^2*Zeta[3] - 362880*CF*eps^3*mt^3*mu^2*Zeta[3] + 
    665280*CA*eps^4*mt^3*mu^2*Zeta[3] - 544320*CF*eps^4*mt^3*mu^2*Zeta[3] + 
    1532160*CA*eps^5*mt^3*mu^2*Zeta[3] - 1451520*CF*eps^5*mt^3*mu^2*Zeta[3] - 
    181440*CA*eps^3*mu^3*Zeta[3] - 362880*CF*eps^3*mu^3*Zeta[3] + 
    665280*CA*eps^4*mu^3*Zeta[3] - 544320*CF*eps^4*mu^3*Zeta[3] + 
    1532160*CA*eps^5*mu^3*Zeta[3] - 1451520*CF*eps^5*mu^3*Zeta[3] - 
    362880*CA*eps^3*mt*mu^3*Zeta[3] - 725760*CF*eps^3*mt*mu^3*Zeta[3] + 
    1330560*CA*eps^4*mt*mu^3*Zeta[3] - 1088640*CF*eps^4*mt*mu^3*Zeta[3] + 
    3064320*CA*eps^5*mt*mu^3*Zeta[3] - 2903040*CF*eps^5*mt*mu^3*Zeta[3] - 
    181440*CA*eps^3*mt^2*mu^3*Zeta[3] - 362880*CF*eps^3*mt^2*mu^3*Zeta[3] + 
    665280*CA*eps^4*mt^2*mu^3*Zeta[3] - 544320*CF*eps^4*mt^2*mu^3*Zeta[3] + 
    1532160*CA*eps^5*mt^2*mu^3*Zeta[3] - 1451520*CF*eps^5*mt^2*mu^3*Zeta[3] - 
    (90720*I)*CA*eps^4*Pi*Zeta[3] + (90720*I)*CA*eps^5*Pi*Zeta[3] - 
    (362880*I)*CA*eps^4*mt*Pi*Zeta[3] + (362880*I)*CA*eps^5*mt*Pi*Zeta[3] - 
    (544320*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (544320*I)*CA*eps^5*mt^2*Pi*
     Zeta[3] - (362880*I)*CA*eps^4*mt^3*Pi*Zeta[3] + 
    (362880*I)*CA*eps^5*mt^3*Pi*Zeta[3] - (90720*I)*CA*eps^4*mt^4*Pi*
     Zeta[3] + (90720*I)*CA*eps^5*mt^4*Pi*Zeta[3] - 
    (272160*I)*CA*eps^4*mu*Pi*Zeta[3] + (90720*I)*CA*eps^5*mu*Pi*Zeta[3] - 
    (907200*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + (362880*I)*CA*eps^5*mt*mu*Pi*
     Zeta[3] - (1088640*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + 
    (544320*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] - (544320*I)*CA*eps^4*mt^3*mu*Pi*
     Zeta[3] + (362880*I)*CA*eps^5*mt^3*mu*Pi*Zeta[3] - 
    (90720*I)*CA*eps^4*mt^4*mu*Pi*Zeta[3] + (90720*I)*CA*eps^5*mt^4*mu*Pi*
     Zeta[3] - (362880*I)*CA*eps^4*mu^2*Pi*Zeta[3] - 
    (907200*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - (725760*I)*CA*eps^4*mt^2*mu^2*Pi*
     Zeta[3] - (181440*I)*CA*eps^4*mt^3*mu^2*Pi*Zeta[3] - 
    (181440*I)*CA*eps^4*mu^3*Pi*Zeta[3] - (362880*I)*CA*eps^4*mt*mu^3*Pi*
     Zeta[3] - (181440*I)*CA*eps^4*mt^2*mu^3*Pi*Zeta[3] + 
    128520*CA*eps^5*Pi^2*Zeta[3] + 15120*CF*eps^5*Pi^2*Zeta[3] + 
    514080*CA*eps^5*mt*Pi^2*Zeta[3] + 60480*CF*eps^5*mt*Pi^2*Zeta[3] + 
    771120*CA*eps^5*mt^2*Pi^2*Zeta[3] + 90720*CF*eps^5*mt^2*Pi^2*Zeta[3] + 
    514080*CA*eps^5*mt^3*Pi^2*Zeta[3] + 60480*CF*eps^5*mt^3*Pi^2*Zeta[3] + 
    128520*CA*eps^5*mt^4*Pi^2*Zeta[3] + 15120*CF*eps^5*mt^4*Pi^2*Zeta[3] + 
    385560*CA*eps^5*mu*Pi^2*Zeta[3] + 45360*CF*eps^5*mu*Pi^2*Zeta[3] + 
    1285200*CA*eps^5*mt*mu*Pi^2*Zeta[3] + 151200*CF*eps^5*mt*mu*Pi^2*
     Zeta[3] + 1542240*CA*eps^5*mt^2*mu*Pi^2*Zeta[3] + 
    181440*CF*eps^5*mt^2*mu*Pi^2*Zeta[3] + 771120*CA*eps^5*mt^3*mu*Pi^2*
     Zeta[3] + 90720*CF*eps^5*mt^3*mu*Pi^2*Zeta[3] + 
    128520*CA*eps^5*mt^4*mu*Pi^2*Zeta[3] + 15120*CF*eps^5*mt^4*mu*Pi^2*
     Zeta[3] + 514080*CA*eps^5*mu^2*Pi^2*Zeta[3] + 
    60480*CF*eps^5*mu^2*Pi^2*Zeta[3] + 1285200*CA*eps^5*mt*mu^2*Pi^2*
     Zeta[3] + 151200*CF*eps^5*mt*mu^2*Pi^2*Zeta[3] + 
    1028160*CA*eps^5*mt^2*mu^2*Pi^2*Zeta[3] + 120960*CF*eps^5*mt^2*mu^2*Pi^2*
     Zeta[3] + 257040*CA*eps^5*mt^3*mu^2*Pi^2*Zeta[3] + 
    30240*CF*eps^5*mt^3*mu^2*Pi^2*Zeta[3] + 257040*CA*eps^5*mu^3*Pi^2*
     Zeta[3] + 30240*CF*eps^5*mu^3*Pi^2*Zeta[3] + 514080*CA*eps^5*mt*mu^3*
     Pi^2*Zeta[3] + 60480*CF*eps^5*mt*mu^3*Pi^2*Zeta[3] + 
    257040*CA*eps^5*mt^2*mu^3*Pi^2*Zeta[3] + 30240*CF*eps^5*mt^2*mu^3*Pi^2*
     Zeta[3] - 241056*CA*eps^5*Zeta[5] - 482112*CF*eps^5*Zeta[5] - 
    964224*CA*eps^5*mt*Zeta[5] - 1928448*CF*eps^5*mt*Zeta[5] - 
    1446336*CA*eps^5*mt^2*Zeta[5] - 2892672*CF*eps^5*mt^2*Zeta[5] - 
    964224*CA*eps^5*mt^3*Zeta[5] - 1928448*CF*eps^5*mt^3*Zeta[5] - 
    241056*CA*eps^5*mt^4*Zeta[5] - 482112*CF*eps^5*mt^4*Zeta[5] - 
    723168*CA*eps^5*mu*Zeta[5] - 1446336*CF*eps^5*mu*Zeta[5] - 
    2410560*CA*eps^5*mt*mu*Zeta[5] - 4821120*CF*eps^5*mt*mu*Zeta[5] - 
    2892672*CA*eps^5*mt^2*mu*Zeta[5] - 5785344*CF*eps^5*mt^2*mu*Zeta[5] - 
    1446336*CA*eps^5*mt^3*mu*Zeta[5] - 2892672*CF*eps^5*mt^3*mu*Zeta[5] - 
    241056*CA*eps^5*mt^4*mu*Zeta[5] - 482112*CF*eps^5*mt^4*mu*Zeta[5] - 
    964224*CA*eps^5*mu^2*Zeta[5] - 1928448*CF*eps^5*mu^2*Zeta[5] - 
    2410560*CA*eps^5*mt*mu^2*Zeta[5] - 4821120*CF*eps^5*mt*mu^2*Zeta[5] - 
    1928448*CA*eps^5*mt^2*mu^2*Zeta[5] - 3856896*CF*eps^5*mt^2*mu^2*Zeta[5] - 
    482112*CA*eps^5*mt^3*mu^2*Zeta[5] - 964224*CF*eps^5*mt^3*mu^2*Zeta[5] - 
    482112*CA*eps^5*mu^3*Zeta[5] - 964224*CF*eps^5*mu^3*Zeta[5] - 
    964224*CA*eps^5*mt*mu^3*Zeta[5] - 1928448*CF*eps^5*mt*mu^3*Zeta[5] - 
    482112*CA*eps^5*mt^2*mu^3*Zeta[5] - 964224*CF*eps^5*mt^2*mu^3*Zeta[5]))/
  (155520*eps*mt*(1 + mt)^2*(1 + mu)) - 
 (CA*CF*q2*(3265920*CA + 6531840*CF - 15240960*CA*eps + 3265920*CF*eps - 
    15603840*CA*eps^2 + 16329600*CF*eps^2 - 21288960*CA*eps^3 + 
    26127360*CF*eps^3 - 42497280*CA*eps^4 + 52254720*CF*eps^4 - 
    84940800*CA*eps^5 + 104509440*CF*eps^5 - 169845760*CA*eps^6 + 
    209018880*CF*eps^6 + 13063680*CA*mt + 26127360*CF*mt - 
    60963840*CA*eps*mt + 13063680*CF*eps*mt - 65681280*CA*eps^2*mt + 
    68584320*CF*eps^2*mt - 91687680*CA*eps^3*mt + 104509440*CF*eps^3*mt - 
    183052800*CA*eps^4*mt + 209018880*CF*eps^4*mt - 365890560*CA*eps^5*mt + 
    418037760*CF*eps^5*mt - 731637760*CA*eps^6*mt + 836075520*CF*eps^6*mt + 
    19595520*CA*mt^2 + 39191040*CF*mt^2 - 91445760*CA*eps*mt^2 + 
    19595520*CF*eps*mt^2 - 103420800*CA*eps^2*mt^2 + 
    107775360*CF*eps^2*mt^2 - 147329280*CA*eps^3*mt^2 + 
    156764160*CF*eps^3*mt^2 - 294174720*CA*eps^4*mt^2 + 
    313528320*CF*eps^4*mt^2 - 588026880*CA*eps^5*mt^2 + 
    627056640*CF*eps^5*mt^2 - 1175838720*CA*eps^6*mt^2 + 
    1254113280*CF*eps^6*mt^2 + 13063680*CA*mt^3 + 26127360*CF*mt^3 - 
    60963840*CA*eps*mt^3 + 13063680*CF*eps*mt^3 - 72213120*CA*eps^2*mt^3 + 
    75116160*CF*eps^2*mt^3 - 104751360*CA*eps^3*mt^3 + 
    104509440*CF*eps^3*mt^3 - 209180160*CA*eps^4*mt^3 + 
    209018880*CF*eps^4*mt^3 - 418145280*CA*eps^5*mt^3 + 
    418037760*CF*eps^5*mt^3 - 836147200*CA*eps^6*mt^3 + 
    836075520*CF*eps^6*mt^3 + 3265920*CA*mt^4 + 6531840*CF*mt^4 - 
    15240960*CA*eps*mt^4 + 3265920*CF*eps*mt^4 - 18869760*CA*eps^2*mt^4 + 
    19595520*CF*eps^2*mt^4 - 27820800*CA*eps^3*mt^4 + 
    26127360*CF*eps^3*mt^4 - 55560960*CA*eps^4*mt^4 + 
    52254720*CF*eps^4*mt^4 - 111068160*CA*eps^5*mt^4 + 
    104509440*CF*eps^5*mt^4 - 222100480*CA*eps^6*mt^4 + 
    209018880*CF*eps^6*mt^4 + 9797760*CA*mu + 19595520*CF*mu - 
    39191040*CA*eps*mu + 22861440*CF*eps*mu - 70761600*CA*eps^2*mu + 
    68584320*CF*eps^2*mu - 119024640*CA*eps^3*mu + 130636800*CF*eps^3*mu - 
    225227520*CA*eps^4*mu + 261273600*CF*eps^4*mu - 437552640*CA*eps^5*mu + 
    522547200*CF*eps^5*mu - 862149120*CA*eps^6*mu + 1045094400*CF*eps^6*mu + 
    32659200*CA*mt*mu + 65318400*CF*mt*mu - 132814080*CA*eps*mt*mu + 
    71850240*CF*eps*mt*mu - 231154560*CA*eps^2*mt*mu + 
    225348480*CF*eps^2*mt*mu - 397958400*CA*eps^3*mt*mu + 
    418037760*CF*eps^3*mt*mu - 770434560*CA*eps^4*mt*mu + 
    836075520*CF*eps^4*mt*mu - 1515171840*CA*eps^5*mt*mu + 
    1672151040*CF*eps^5*mt*mu - 3004503040*CA*eps^6*mt*mu + 
    3344302080*CF*eps^6*mt*mu + 39191040*CA*mt^2*mu + 78382080*CF*mt^2*mu - 
    163296000*CA*eps*mt^2*mu + 78382080*CF*eps*mt^2*mu - 
    268894080*CA*eps^2*mt^2*mu + 264539520*CF*eps^2*mt^2*mu - 
    466663680*CA*eps^3*mt^2*mu + 470292480*CF*eps^3*mt^2*mu - 
    920747520*CA*eps^4*mt^2*mu + 940584960*CF*eps^4*mt^2*mu - 
    1828753920*CA*eps^5*mt^2*mu + 1881169920*CF*eps^5*mt^2*mu - 
    3644659200*CA*eps^6*mt^2*mu + 3762339840*CF*eps^6*mt^2*mu + 
    19595520*CA*mt^3*mu + 39191040*CF*mt^3*mu - 84913920*CA*eps*mt^3*mu + 
    32659200*CF*eps*mt^3*mu - 127370880*CA*eps^2*mt^3*mu + 
    127370880*CF*eps^2*mt^3*mu - 215550720*CA*eps^3*mt^3*mu + 
    209018880*CF*eps^3*mt^3*mu - 431101440*CA*eps^4*mt^3*mu + 
    418037760*CF*eps^4*mt^3*mu - 862202880*CA*eps^5*mt^3*mu + 
    836075520*CF*eps^5*mt^3*mu - 1724405760*CA*eps^6*mt^3*mu + 
    1672151040*CF*eps^6*mt^3*mu + 3265920*CA*mt^4*mu + 6531840*CF*mt^4*mu - 
    15240960*CA*eps*mt^4*mu + 3265920*CF*eps*mt^4*mu - 
    18869760*CA*eps^2*mt^4*mu + 19595520*CF*eps^2*mt^4*mu - 
    27820800*CA*eps^3*mt^4*mu + 26127360*CF*eps^3*mt^4*mu - 
    55560960*CA*eps^4*mt^4*mu + 52254720*CF*eps^4*mt^4*mu - 
    111068160*CA*eps^5*mt^4*mu + 104509440*CF*eps^5*mt^4*mu - 
    222100480*CA*eps^6*mt^4*mu + 209018880*CF*eps^6*mt^4*mu + 
    13063680*CA*mu^2 + 26127360*CF*mu^2 - 47900160*CA*eps*mu^2 + 
    39191040*CF*eps*mu^2 - 110315520*CA*eps^2*mu^2 + 
    104509440*CF*eps^2*mu^2 - 195471360*CA*eps^3*mu^2 + 
    209018880*CF*eps^3*mu^2 - 365460480*CA*eps^4*mu^2 + 
    418037760*CF*eps^4*mu^2 - 705223680*CA*eps^5*mu^2 + 
    836075520*CF*eps^5*mu^2 - 1384606720*CA*eps^6*mu^2 + 
    1672151040*CF*eps^6*mu^2 + 32659200*CA*mt*mu^2 + 65318400*CF*mt*mu^2 - 
    119750400*CA*eps*mt*mu^2 + 97977600*CF*eps*mt*mu^2 - 
    275788800*CA*eps^2*mt*mu^2 + 261273600*CF*eps^2*mt*mu^2 - 
    514805760*CA*eps^3*mt*mu^2 + 522547200*CF*eps^3*mt*mu^2 - 
    992033280*CA*eps^4*mt*mu^2 + 1045094400*CF*eps^4*mt*mu^2 - 
    1945950720*CA*eps^5*mt*mu^2 + 2090188800*CF*eps^5*mt*mu^2 - 
    3853427200*CA*eps^6*mt*mu^2 + 4180377600*CF*eps^6*mt*mu^2 + 
    26127360*CA*mt^2*mu^2 + 52254720*CF*mt^2*mu^2 - 
    95800320*CA*eps*mt^2*mu^2 + 78382080*CF*eps*mt^2*mu^2 - 
    220631040*CA*eps^2*mt^2*mu^2 + 209018880*CF*eps^2*mt^2*mu^2 - 
    430133760*CA*eps^3*mt^2*mu^2 + 418037760*CF*eps^3*mt^2*mu^2 - 
    848494080*CA*eps^4*mt^2*mu^2 + 836075520*CF*eps^4*mt^2*mu^2 - 
    1684784640*CA*eps^5*mt^2*mu^2 + 1672151040*CF*eps^5*mt^2*mu^2 - 
    3357079040*CA*eps^6*mt^2*mu^2 + 3344302080*CF*eps^6*mt^2*mu^2 + 
    6531840*CA*mt^3*mu^2 + 13063680*CF*mt^3*mu^2 - 
    23950080*CA*eps*mt^3*mu^2 + 19595520*CF*eps*mt^3*mu^2 - 
    55157760*CA*eps^2*mt^3*mu^2 + 52254720*CF*eps^2*mt^3*mu^2 - 
    110799360*CA*eps^3*mt^3*mu^2 + 104509440*CF*eps^3*mt^3*mu^2 - 
    221921280*CA*eps^4*mt^3*mu^2 + 209018880*CF*eps^4*mt^3*mu^2 - 
    444057600*CA*eps^5*mt^3*mu^2 + 418037760*CF*eps^5*mt^3*mu^2 - 
    888258560*CA*eps^6*mt^3*mu^2 + 836075520*CF*eps^6*mt^3*mu^2 + 
    6531840*CA*mu^3 + 13063680*CF*mu^3 - 23950080*CA*eps*mu^3 + 
    19595520*CF*eps*mu^3 - 55157760*CA*eps^2*mu^3 + 52254720*CF*eps^2*mu^3 - 
    97735680*CA*eps^3*mu^3 + 104509440*CF*eps^3*mu^3 - 
    182730240*CA*eps^4*mu^3 + 209018880*CF*eps^4*mu^3 - 
    352611840*CA*eps^5*mu^3 + 418037760*CF*eps^5*mu^3 - 
    692303360*CA*eps^6*mu^3 + 836075520*CF*eps^6*mu^3 + 13063680*CA*mt*mu^3 + 
    26127360*CF*mt*mu^3 - 47900160*CA*eps*mt*mu^3 + 39191040*CF*eps*mt*mu^3 - 
    110315520*CA*eps^2*mt*mu^3 + 104509440*CF*eps^2*mt*mu^3 - 
    208535040*CA*eps^3*mt*mu^3 + 209018880*CF*eps^3*mt*mu^3 - 
    404651520*CA*eps^4*mt*mu^3 + 418037760*CF*eps^4*mt*mu^3 - 
    796669440*CA*eps^5*mt*mu^3 + 836075520*CF*eps^5*mt*mu^3 - 
    1580561920*CA*eps^6*mt*mu^3 + 1672151040*CF*eps^6*mt*mu^3 + 
    6531840*CA*mt^2*mu^3 + 13063680*CF*mt^2*mu^3 - 
    23950080*CA*eps*mt^2*mu^3 + 19595520*CF*eps*mt^2*mu^3 - 
    55157760*CA*eps^2*mt^2*mu^3 + 52254720*CF*eps^2*mt^2*mu^3 - 
    110799360*CA*eps^3*mt^2*mu^3 + 104509440*CF*eps^3*mt^2*mu^3 - 
    221921280*CA*eps^4*mt^2*mu^3 + 209018880*CF*eps^4*mt^2*mu^3 - 
    444057600*CA*eps^5*mt^2*mu^3 + 418037760*CF*eps^5*mt^2*mu^3 - 
    888258560*CA*eps^6*mt^2*mu^3 + 836075520*CF*eps^6*mt^2*mu^3 + 
    (3265920*I)*CA*eps*Pi - (3265920*I)*CA*eps^2*Pi + 
    (6531840*I)*CA*eps^4*Pi + (13063680*I)*CA*eps^5*Pi + 
    (26127360*I)*CA*eps^6*Pi + (13063680*I)*CA*eps*mt*Pi - 
    (13063680*I)*CA*eps^2*mt*Pi - (9797760*I)*CA*eps^3*mt*Pi - 
    (3265920*I)*CF*eps^3*mt*Pi + (3265920*I)*CA*eps^4*mt*Pi - 
    (3265920*I)*CF*eps^4*mt*Pi + (6531840*I)*CA*eps^5*mt*Pi - 
    (6531840*I)*CF*eps^5*mt*Pi + (13063680*I)*CA*eps^6*mt*Pi - 
    (13063680*I)*CF*eps^6*mt*Pi + (19595520*I)*CA*eps*mt^2*Pi - 
    (19595520*I)*CA*eps^2*mt^2*Pi - (22861440*I)*CA*eps^3*mt^2*Pi - 
    (9797760*I)*CF*eps^3*mt^2*Pi - (16329600*I)*CA*eps^4*mt^2*Pi - 
    (9797760*I)*CF*eps^4*mt^2*Pi - (32659200*I)*CA*eps^5*mt^2*Pi - 
    (19595520*I)*CF*eps^5*mt^2*Pi - (65318400*I)*CA*eps^6*mt^2*Pi - 
    (39191040*I)*CF*eps^6*mt^2*Pi + (13063680*I)*CA*eps*mt^3*Pi - 
    (13063680*I)*CA*eps^2*mt^3*Pi - (16329600*I)*CA*eps^3*mt^3*Pi - 
    (9797760*I)*CF*eps^3*mt^3*Pi - (16329600*I)*CA*eps^4*mt^3*Pi - 
    (9797760*I)*CF*eps^4*mt^3*Pi - (32659200*I)*CA*eps^5*mt^3*Pi - 
    (19595520*I)*CF*eps^5*mt^3*Pi - (65318400*I)*CA*eps^6*mt^3*Pi - 
    (39191040*I)*CF*eps^6*mt^3*Pi + (3265920*I)*CA*eps*mt^4*Pi - 
    (3265920*I)*CA*eps^2*mt^4*Pi - (3265920*I)*CA*eps^3*mt^4*Pi - 
    (3265920*I)*CF*eps^3*mt^4*Pi - (3265920*I)*CA*eps^4*mt^4*Pi - 
    (3265920*I)*CF*eps^4*mt^4*Pi - (6531840*I)*CA*eps^5*mt^4*Pi - 
    (6531840*I)*CF*eps^5*mt^4*Pi - (13063680*I)*CA*eps^6*mt^4*Pi - 
    (13063680*I)*CF*eps^6*mt^4*Pi + (9797760*I)*CA*eps*mu*Pi - 
    (3265920*I)*CA*eps^2*mu*Pi + (19595520*I)*CA*eps^4*mu*Pi + 
    (52254720*I)*CA*eps^5*mu*Pi + (117573120*I)*CA*eps^6*mu*Pi + 
    (32659200*I)*CA*eps*mt*mu*Pi - (13063680*I)*CA*eps^2*mt*mu*Pi - 
    (26127360*I)*CA*eps^3*mt*mu*Pi - (16329600*I)*CA*eps^4*mt*mu*Pi - 
    (3265920*I)*CF*eps^4*mt*mu*Pi - (19595520*I)*CA*eps^5*mt*mu*Pi - 
    (6531840*I)*CF*eps^5*mt*mu*Pi - (26127360*I)*CA*eps^6*mt*mu*Pi - 
    (13063680*I)*CF*eps^6*mt*mu*Pi + (39191040*I)*CA*eps*mt^2*mu*Pi - 
    (19595520*I)*CA*eps^2*mt^2*mu*Pi - (42456960*I)*CA*eps^3*mt^2*mu*Pi + 
    (3265920*I)*CF*eps^3*mt^2*mu*Pi - (55520640*I)*CA*eps^4*mt^2*mu*Pi - 
    (3265920*I)*CF*eps^4*mt^2*mu*Pi - (111041280*I)*CA*eps^5*mt^2*mu*Pi - 
    (6531840*I)*CF*eps^5*mt^2*mu*Pi - (222082560*I)*CA*eps^6*mt^2*mu*Pi - 
    (13063680*I)*CF*eps^6*mt^2*mu*Pi + (19595520*I)*CA*eps*mt^3*mu*Pi - 
    (13063680*I)*CA*eps^2*mt^3*mu*Pi - (19595520*I)*CA*eps^3*mt^3*mu*Pi + 
    (6531840*I)*CF*eps^3*mt^3*mu*Pi - (22861440*I)*CA*eps^4*mt^3*mu*Pi + 
    (3265920*I)*CF*eps^4*mt^3*mu*Pi - (45722880*I)*CA*eps^5*mt^3*mu*Pi + 
    (6531840*I)*CF*eps^5*mt^3*mu*Pi - (91445760*I)*CA*eps^6*mt^3*mu*Pi + 
    (13063680*I)*CF*eps^6*mt^3*mu*Pi + (3265920*I)*CA*eps*mt^4*mu*Pi - 
    (3265920*I)*CA*eps^2*mt^4*mu*Pi - (3265920*I)*CA*eps^3*mt^4*mu*Pi + 
    (3265920*I)*CF*eps^3*mt^4*mu*Pi - (3265920*I)*CA*eps^4*mt^4*mu*Pi + 
    (3265920*I)*CF*eps^4*mt^4*mu*Pi - (6531840*I)*CA*eps^5*mt^4*mu*Pi + 
    (6531840*I)*CF*eps^5*mt^4*mu*Pi - (13063680*I)*CA*eps^6*mt^4*mu*Pi + 
    (13063680*I)*CF*eps^6*mt^4*mu*Pi + (13063680*I)*CA*eps*mu^2*Pi + 
    (26127360*I)*CA*eps^4*mu^2*Pi + (78382080*I)*CA*eps^5*mu^2*Pi + 
    (182891520*I)*CA*eps^6*mu^2*Pi + (32659200*I)*CA*eps*mt*mu^2*Pi - 
    (29393280*I)*CA*eps^3*mt*mu^2*Pi + (3265920*I)*CF*eps^3*mt*mu^2*Pi - 
    (45722880*I)*CA*eps^4*mt*mu^2*Pi + (6531840*I)*CF*eps^4*mt*mu^2*Pi - 
    (78382080*I)*CA*eps^5*mt*mu^2*Pi + (13063680*I)*CF*eps^5*mt*mu^2*Pi - 
    (143700480*I)*CA*eps^6*mt*mu^2*Pi + (26127360*I)*CF*eps^6*mt*mu^2*Pi + 
    (26127360*I)*CA*eps*mt^2*mu^2*Pi - (19595520*I)*CA*eps^3*mt^2*mu^2*Pi + 
    (6531840*I)*CF*eps^3*mt^2*mu^2*Pi - (39191040*I)*CA*eps^4*mt^2*mu^2*Pi + 
    (13063680*I)*CF*eps^4*mt^2*mu^2*Pi - (78382080*I)*CA*eps^5*mt^2*mu^2*Pi + 
    (26127360*I)*CF*eps^5*mt^2*mu^2*Pi - (156764160*I)*CA*eps^6*mt^2*mu^2*
     Pi + (52254720*I)*CF*eps^6*mt^2*mu^2*Pi + (6531840*I)*CA*eps*mt^3*mu^2*
     Pi - (3265920*I)*CA*eps^3*mt^3*mu^2*Pi + (3265920*I)*CF*eps^3*mt^3*mu^2*
     Pi - (6531840*I)*CA*eps^4*mt^3*mu^2*Pi + (6531840*I)*CF*eps^4*mt^3*mu^2*
     Pi - (13063680*I)*CA*eps^5*mt^3*mu^2*Pi + (13063680*I)*CF*eps^5*mt^3*
     mu^2*Pi - (26127360*I)*CA*eps^6*mt^3*mu^2*Pi + 
    (26127360*I)*CF*eps^6*mt^3*mu^2*Pi + (6531840*I)*CA*eps*mu^3*Pi + 
    (13063680*I)*CA*eps^4*mu^3*Pi + (39191040*I)*CA*eps^5*mu^3*Pi + 
    (91445760*I)*CA*eps^6*mu^3*Pi + (13063680*I)*CA*eps*mt*mu^3*Pi - 
    (13063680*I)*CA*eps^3*mt*mu^3*Pi - (26127360*I)*CA*eps^4*mt*mu^3*Pi - 
    (52254720*I)*CA*eps^5*mt*mu^3*Pi - (104509440*I)*CA*eps^6*mt*mu^3*Pi + 
    (6531840*I)*CA*eps*mt^2*mu^3*Pi - 4626720*CA*eps^2*Pi^2 - 
    544320*CF*eps^2*Pi^2 + 5624640*CA*eps^3*Pi^2 - 272160*CF*eps^3*Pi^2 + 
    1300320*CA*eps^4*Pi^2 - 1360800*CF*eps^4*Pi^2 - 1491840*CA*eps^5*Pi^2 - 
    2177280*CF*eps^5*Pi^2 - 2990400*CA*eps^6*Pi^2 - 4354560*CF*eps^6*Pi^2 - 
    18506880*CA*eps^2*mt*Pi^2 - 2177280*CF*eps^2*mt*Pi^2 + 
    25220160*CA*eps^3*mt*Pi^2 - 1088640*CF*eps^3*mt*Pi^2 + 
    10372320*CA*eps^4*mt*Pi^2 - 4082400*CF*eps^4*mt*Pi^2 + 
    6007680*CA*eps^5*mt*Pi^2 - 7076160*CF*eps^5*mt*Pi^2 + 
    11988480*CA*eps^6*mt*Pi^2 - 14152320*CF*eps^6*mt*Pi^2 - 
    27760320*CA*eps^2*mt^2*Pi^2 - 3265920*CF*eps^2*mt^2*Pi^2 + 
    39191040*CA*eps^3*mt^2*Pi^2 - 1632960*CF*eps^3*mt^2*Pi^2 + 
    20049120*CA*eps^4*mt^2*Pi^2 - 4082400*CF*eps^4*mt^2*Pi^2 + 
    20442240*CA*eps^5*mt^2*Pi^2 - 8164800*CF*eps^5*mt^2*Pi^2 + 
    40844160*CA*eps^6*mt^2*Pi^2 - 16329600*CF*eps^6*mt^2*Pi^2 - 
    18506880*CA*eps^2*mt^3*Pi^2 - 2177280*CF*eps^2*mt^3*Pi^2 + 
    25220160*CA*eps^3*mt^3*Pi^2 - 1088640*CF*eps^3*mt^3*Pi^2 + 
    14182560*CA*eps^4*mt^3*Pi^2 - 1360800*CF*eps^4*mt^3*Pi^2 + 
    16894080*CA*eps^5*mt^3*Pi^2 - 3810240*CF*eps^5*mt^3*Pi^2 + 
    33761280*CA*eps^6*mt^3*Pi^2 - 7620480*CF*eps^6*mt^3*Pi^2 - 
    4626720*CA*eps^2*mt^4*Pi^2 - 544320*CF*eps^2*mt^4*Pi^2 + 
    5624640*CA*eps^3*mt^4*Pi^2 - 272160*CF*eps^3*mt^4*Pi^2 + 
    3205440*CA*eps^4*mt^4*Pi^2 + 3951360*CA*eps^5*mt^4*Pi^2 - 
    544320*CF*eps^5*mt^4*Pi^2 + 7896000*CA*eps^6*mt^4*Pi^2 - 
    1088640*CF*eps^6*mt^4*Pi^2 - 13880160*CA*eps^2*mu*Pi^2 - 
    1632960*CF*eps^2*mu*Pi^2 + 7620480*CA*eps^3*mu*Pi^2 - 
    1905120*CF*eps^3*mu*Pi^2 + 5896800*CA*eps^4*mu*Pi^2 - 
    5715360*CF*eps^4*mu*Pi^2 + 120960*CA*eps^5*mu*Pi^2 - 
    10886400*CF*eps^5*mu*Pi^2 - 7358400*CA*eps^6*mu*Pi^2 - 
    21772800*CF*eps^6*mu*Pi^2 - 46267200*CA*eps^2*mt*mu*Pi^2 - 
    5443200*CF*eps^2*mt*mu*Pi^2 + 31207680*CA*eps^3*mt*mu*Pi^2 - 
    5987520*CF*eps^3*mt*mu*Pi^2 + 32326560*CA*eps^4*mt*mu*Pi^2 - 
    18779040*CF*eps^4*mt*mu*Pi^2 + 41328000*CA*eps^5*mt*mu*Pi^2 - 
    33203520*CF*eps^5*mt*mu*Pi^2 + 74000640*CA*eps^6*mt*mu*Pi^2 - 
    66407040*CF*eps^6*mt*mu*Pi^2 - 55520640*CA*eps^2*mt^2*mu*Pi^2 - 
    6531840*CF*eps^2*mt^2*mu*Pi^2 + 45178560*CA*eps^3*mt^2*mu*Pi^2 - 
    6531840*CF*eps^3*mt^2*mu*Pi^2 + 43636320*CA*eps^4*mt^2*mu*Pi^2 - 
    23677920*CF*eps^4*mt^2*mu*Pi^2 + 66648960*CA*eps^5*mt^2*mu*Pi^2 - 
    37558080*CF*eps^5*mt^2*mu*Pi^2 + 132249600*CA*eps^6*mt^2*mu*Pi^2 - 
    75116160*CF*eps^6*mt^2*mu*Pi^2 - 27760320*CA*eps^2*mt^3*mu*Pi^2 - 
    3265920*CF*eps^2*mt^3*mu*Pi^2 + 27216000*CA*eps^3*mt^3*mu*Pi^2 - 
    2721600*CF*eps^3*mt^3*mu*Pi^2 + 20412000*CA*eps^4*mt^3*mu*Pi^2 - 
    13880160*CF*eps^4*mt^3*mu*Pi^2 + 29393280*CA*eps^5*mt^3*mu*Pi^2 - 
    19051200*CF*eps^5*mt^3*mu*Pi^2 + 58786560*CA*eps^6*mt^3*mu*Pi^2 - 
    38102400*CF*eps^6*mt^3*mu*Pi^2 - 4626720*CA*eps^2*mt^4*mu*Pi^2 - 
    544320*CF*eps^2*mt^4*mu*Pi^2 + 5624640*CA*eps^3*mt^4*mu*Pi^2 - 
    272160*CF*eps^3*mt^4*mu*Pi^2 + 3205440*CA*eps^4*mt^4*mu*Pi^2 - 
    3265920*CF*eps^4*mt^4*mu*Pi^2 + 3951360*CA*eps^5*mt^4*mu*Pi^2 - 
    3810240*CF*eps^5*mt^4*mu*Pi^2 + 7896000*CA*eps^6*mt^4*mu*Pi^2 - 
    7620480*CF*eps^6*mt^4*mu*Pi^2 - 18506880*CA*eps^2*mu^2*Pi^2 - 
    2177280*CF*eps^2*mu^2*Pi^2 + 3991680*CA*eps^3*mu^2*Pi^2 - 
    3265920*CF*eps^3*mu^2*Pi^2 + 9192960*CA*eps^4*mu^2*Pi^2 - 
    8709120*CF*eps^4*mu^2*Pi^2 + 3225600*CA*eps^5*mu^2*Pi^2 - 
    17418240*CF*eps^5*mu^2*Pi^2 - 8736000*CA*eps^6*mu^2*Pi^2 - 
    34836480*CF*eps^6*mu^2*Pi^2 - 46267200*CA*eps^2*mt*mu^2*Pi^2 - 
    5443200*CF*eps^2*mt*mu^2*Pi^2 + 9979200*CA*eps^3*mt*mu^2*Pi^2 - 
    8164800*CF*eps^3*mt*mu^2*Pi^2 + 37679040*CA*eps^4*mt*mu^2*Pi^2 - 
    23405760*CF*eps^4*mt*mu^2*Pi^2 + 65761920*CA*eps^5*mt*mu^2*Pi^2 - 
    46811520*CF*eps^5*mt*mu^2*Pi^2 + 121860480*CA*eps^6*mt*mu^2*Pi^2 - 
    93623040*CF*eps^6*mt*mu^2*Pi^2 - 37013760*CA*eps^2*mt^2*mu^2*Pi^2 - 
    4354560*CF*eps^2*mt^2*mu^2*Pi^2 + 7983360*CA*eps^3*mt^2*mu^2*Pi^2 - 
    6531840*CF*eps^3*mt^2*mu^2*Pi^2 + 28183680*CA*eps^4*mt^2*mu^2*Pi^2 - 
    20684160*CF*eps^4*mt^2*mu^2*Pi^2 + 55440000*CA*eps^5*mt^2*mu^2*Pi^2 - 
    41368320*CF*eps^5*mt^2*mu^2*Pi^2 + 109898880*CA*eps^6*mt^2*mu^2*Pi^2 - 
    82736640*CF*eps^6*mt^2*mu^2*Pi^2 - 9253440*CA*eps^2*mt^3*mu^2*Pi^2 - 
    1088640*CF*eps^2*mt^3*mu^2*Pi^2 + 1995840*CA*eps^3*mt^3*mu^2*Pi^2 - 
    1632960*CF*eps^3*mt^3*mu^2*Pi^2 + 6229440*CA*eps^4*mt^3*mu^2*Pi^2 - 
    5987520*CF*eps^4*mt^3*mu^2*Pi^2 + 12499200*CA*eps^5*mt^3*mu^2*Pi^2 - 
    11975040*CF*eps^5*mt^3*mu^2*Pi^2 + 25025280*CA*eps^6*mt^3*mu^2*Pi^2 - 
    23950080*CF*eps^6*mt^3*mu^2*Pi^2 - 9253440*CA*eps^2*mu^3*Pi^2 - 
    1088640*CF*eps^2*mu^3*Pi^2 + 1995840*CA*eps^3*mu^3*Pi^2 - 
    1632960*CF*eps^3*mu^3*Pi^2 + 4596480*CA*eps^4*mu^3*Pi^2 - 
    4354560*CF*eps^4*mu^3*Pi^2 + 1612800*CA*eps^5*mu^3*Pi^2 - 
    8709120*CF*eps^5*mu^3*Pi^2 - 4368000*CA*eps^6*mu^3*Pi^2 - 
    17418240*CF*eps^6*mu^3*Pi^2 - 18506880*CA*eps^2*mt*mu^3*Pi^2 - 
    2177280*CF*eps^2*mt*mu^3*Pi^2 + 3991680*CA*eps^3*mt*mu^3*Pi^2 - 
    3265920*CF*eps^3*mt*mu^3*Pi^2 + 15724800*CA*eps^4*mt*mu^3*Pi^2 - 
    8709120*CF*eps^4*mt*mu^3*Pi^2 + 30441600*CA*eps^5*mt*mu^3*Pi^2 - 
    17418240*CF*eps^5*mt*mu^3*Pi^2 + 59848320*CA*eps^6*mt*mu^3*Pi^2 - 
    34836480*CF*eps^6*mt*mu^3*Pi^2 - 9253440*CA*eps^2*mt^2*mu^3*Pi^2 - 
    1088640*CF*eps^2*mt^2*mu^3*Pi^2 + 1995840*CA*eps^3*mt^2*mu^3*Pi^2 - 
    1632960*CF*eps^3*mt^2*mu^3*Pi^2 + 4596480*CA*eps^4*mt^2*mu^3*Pi^2 - 
    4354560*CF*eps^4*mt^2*mu^3*Pi^2 + 9233280*CA*eps^5*mt^2*mu^3*Pi^2 - 
    8709120*CF*eps^5*mt^2*mu^3*Pi^2 + 18493440*CA*eps^6*mt^2*mu^3*Pi^2 - 
    17418240*CF*eps^6*mt^2*mu^3*Pi^2 - (1360800*I)*CA*eps^3*Pi^3 + 
    (1360800*I)*CA*eps^4*Pi^3 - (1632960*I)*CA*eps^6*Pi^3 - 
    (5443200*I)*CA*eps^3*mt*Pi^3 + (5987520*I)*CA*eps^4*mt*Pi^3 + 
    (2449440*I)*CA*eps^5*mt*Pi^3 + (816480*I)*CF*eps^5*mt*Pi^3 - 
    (816480*I)*CA*eps^6*mt*Pi^3 + (816480*I)*CF*eps^6*mt*Pi^3 - 
    (8164800*I)*CA*eps^3*mt^2*Pi^3 + (9253440*I)*CA*eps^4*mt^2*Pi^3 + 
    (5715360*I)*CA*eps^5*mt^2*Pi^3 + (2449440*I)*CF*eps^5*mt^2*Pi^3 + 
    (4082400*I)*CA*eps^6*mt^2*Pi^3 + (2449440*I)*CF*eps^6*mt^2*Pi^3 - 
    (5443200*I)*CA*eps^3*mt^3*Pi^3 + (5987520*I)*CA*eps^4*mt^3*Pi^3 + 
    (4082400*I)*CA*eps^5*mt^3*Pi^3 + (2449440*I)*CF*eps^5*mt^3*Pi^3 + 
    (4082400*I)*CA*eps^6*mt^3*Pi^3 + (2449440*I)*CF*eps^6*mt^3*Pi^3 - 
    (1360800*I)*CA*eps^3*mt^4*Pi^3 + (1360800*I)*CA*eps^4*mt^4*Pi^3 + 
    (816480*I)*CA*eps^5*mt^4*Pi^3 + (816480*I)*CF*eps^5*mt^4*Pi^3 + 
    (816480*I)*CA*eps^6*mt^4*Pi^3 + (816480*I)*CF*eps^6*mt^4*Pi^3 - 
    (4082400*I)*CA*eps^3*mu*Pi^3 + (1360800*I)*CA*eps^4*mu*Pi^3 - 
    (4898880*I)*CA*eps^6*mu*Pi^3 - (13608000*I)*CA*eps^3*mt*mu*Pi^3 + 
    (5987520*I)*CA*eps^4*mt*mu*Pi^3 + (6531840*I)*CA*eps^5*mt*mu*Pi^3 + 
    (4082400*I)*CA*eps^6*mt*mu*Pi^3 + (816480*I)*CF*eps^6*mt*mu*Pi^3 - 
    (16329600*I)*CA*eps^3*mt^2*mu*Pi^3 + (9253440*I)*CA*eps^4*mt^2*mu*Pi^3 + 
    (10614240*I)*CA*eps^5*mt^2*mu*Pi^3 - (816480*I)*CF*eps^5*mt^2*mu*Pi^3 + 
    (13880160*I)*CA*eps^6*mt^2*mu*Pi^3 + (816480*I)*CF*eps^6*mt^2*mu*Pi^3 - 
    (8164800*I)*CA*eps^3*mt^3*mu*Pi^3 + (5987520*I)*CA*eps^4*mt^3*mu*Pi^3 + 
    (4898880*I)*CA*eps^5*mt^3*mu*Pi^3 - (1632960*I)*CF*eps^5*mt^3*mu*Pi^3 + 
    (5715360*I)*CA*eps^6*mt^3*mu*Pi^3 - (816480*I)*CF*eps^6*mt^3*mu*Pi^3 - 
    (1360800*I)*CA*eps^3*mt^4*mu*Pi^3 + (1360800*I)*CA*eps^4*mt^4*mu*Pi^3 + 
    (816480*I)*CA*eps^5*mt^4*mu*Pi^3 - (816480*I)*CF*eps^5*mt^4*mu*Pi^3 + 
    (816480*I)*CA*eps^6*mt^4*mu*Pi^3 - (816480*I)*CF*eps^6*mt^4*mu*Pi^3 - 
    (5443200*I)*CA*eps^3*mu^2*Pi^3 - (6531840*I)*CA*eps^6*mu^2*Pi^3 - 
    (13608000*I)*CA*eps^3*mt*mu^2*Pi^3 + (7348320*I)*CA*eps^5*mt*mu^2*Pi^3 - 
    (816480*I)*CF*eps^5*mt*mu^2*Pi^3 + (11430720*I)*CA*eps^6*mt*mu^2*Pi^3 - 
    (1632960*I)*CF*eps^6*mt*mu^2*Pi^3 - (10886400*I)*CA*eps^3*mt^2*mu^2*
     Pi^3 + (4898880*I)*CA*eps^5*mt^2*mu^2*Pi^3 - (1632960*I)*CF*eps^5*mt^2*
     mu^2*Pi^3 + (9797760*I)*CA*eps^6*mt^2*mu^2*Pi^3 - 
    (3265920*I)*CF*eps^6*mt^2*mu^2*Pi^3 - (2721600*I)*CA*eps^3*mt^3*mu^2*
     Pi^3 + (816480*I)*CA*eps^5*mt^3*mu^2*Pi^3 - (816480*I)*CF*eps^5*mt^3*
     mu^2*Pi^3 + (1632960*I)*CA*eps^6*mt^3*mu^2*Pi^3 - 
    (1632960*I)*CF*eps^6*mt^3*mu^2*Pi^3 - (2721600*I)*CA*eps^3*mu^3*Pi^3 - 
    (3265920*I)*CA*eps^6*mu^3*Pi^3 - (5443200*I)*CA*eps^3*mt*mu^3*Pi^3 + 
    (3265920*I)*CA*eps^5*mt*mu^3*Pi^3 + (6531840*I)*CA*eps^6*mt*mu^3*Pi^3 - 
    (2721600*I)*CA*eps^3*mt^2*mu^3*Pi^3 + 455868*CA*eps^4*Pi^4 - 
    213192*CF*eps^4*Pi^4 - 65016*CA*eps^5*Pi^4 - 106596*CF*eps^5*Pi^4 + 
    509292*CA*eps^6*Pi^4 - 532980*CF*eps^6*Pi^4 + 1823472*CA*eps^4*mt*Pi^4 - 
    852768*CF*eps^4*mt*Pi^4 - 550368*CA*eps^5*mt*Pi^4 - 
    426384*CF*eps^5*mt*Pi^4 + 1327284*CA*eps^6*mt*Pi^4 - 
    2510676*CF*eps^6*mt*Pi^4 + 2735208*CA*eps^4*mt^2*Pi^4 - 
    1279152*CF*eps^4*mt^2*Pi^4 - 970704*CA*eps^5*mt^2*Pi^4 - 
    639576*CF*eps^5*mt^2*Pi^4 + 1470420*CA*eps^6*mt^2*Pi^4 - 
    4334148*CF*eps^6*mt^2*Pi^4 + 1823472*CA*eps^4*mt^3*Pi^4 - 
    852768*CF*eps^4*mt^3*Pi^4 - 550368*CA*eps^5*mt^3*Pi^4 - 
    426384*CF*eps^5*mt^3*Pi^4 + 996156*CA*eps^6*mt^3*Pi^4 - 
    3268188*CF*eps^6*mt^3*Pi^4 + 455868*CA*eps^4*mt^4*Pi^4 - 
    213192*CF*eps^4*mt^4*Pi^4 - 65016*CA*eps^5*mt^4*Pi^4 - 
    106596*CF*eps^5*mt^4*Pi^4 + 343728*CA*eps^6*mt^4*Pi^4 - 
    911736*CF*eps^6*mt^4*Pi^4 + 1367604*CA*eps^4*mu*Pi^4 - 
    639576*CF*eps^4*mu*Pi^4 + 716688*CA*eps^5*mu*Pi^4 - 
    746172*CF*eps^5*mu*Pi^4 + 2309580*CA*eps^6*mu*Pi^4 - 
    2238516*CF*eps^6*mu*Pi^4 + 4558680*CA*eps^4*mt*mu*Pi^4 - 
    2131920*CF*eps^4*mt*mu*Pi^4 + 1794744*CA*eps^5*mt*mu*Pi^4 - 
    2345112*CF*eps^5*mt*mu*Pi^4 + 5367348*CA*eps^6*mt*mu*Pi^4 - 
    7355124*CF*eps^6*mt*mu*Pi^4 + 5470416*CA*eps^4*mt^2*mu*Pi^4 - 
    2558304*CF*eps^4*mt^2*mu*Pi^4 + 1374408*CA*eps^5*mt^2*mu*Pi^4 - 
    2558304*CF*eps^5*mt^2*mu*Pi^4 + 5238324*CA*eps^6*mt^2*mu*Pi^4 - 
    8362116*CF*eps^6*mt^2*mu*Pi^4 + 2735208*CA*eps^4*mt^3*mu*Pi^4 - 
    1279152*CF*eps^4*mt^3*mu*Pi^4 + 231336*CA*eps^5*mt^3*mu*Pi^4 - 
    1065960*CF*eps^5*mt^3*mu*Pi^4 + 2524284*CA*eps^6*mt^3*mu*Pi^4 - 
    3612924*CF*eps^6*mt^3*mu*Pi^4 + 455868*CA*eps^4*mt^4*mu*Pi^4 - 
    213192*CF*eps^4*mt^4*mu*Pi^4 - 65016*CA*eps^5*mt^4*mu*Pi^4 - 
    106596*CF*eps^5*mt^4*mu*Pi^4 + 343728*CA*eps^6*mt^4*mu*Pi^4 - 
    367416*CF*eps^6*mt^4*mu*Pi^4 + 1823472*CA*eps^4*mu^2*Pi^4 - 
    852768*CF*eps^4*mu^2*Pi^4 + 1563408*CA*eps^5*mu^2*Pi^4 - 
    1279152*CF*eps^5*mu^2*Pi^4 + 3600576*CA*eps^6*mu^2*Pi^4 - 
    3411072*CF*eps^6*mu^2*Pi^4 + 4558680*CA*eps^4*mt*mu^2*Pi^4 - 
    2131920*CF*eps^4*mt*mu^2*Pi^4 + 3908520*CA*eps^5*mt*mu^2*Pi^4 - 
    3197880*CF*eps^5*mt*mu^2*Pi^4 + 6552000*CA*eps^6*mt*mu^2*Pi^4 - 
    8255520*CF*eps^6*mt*mu^2*Pi^4 + 3646944*CA*eps^4*mt^2*mu^2*Pi^4 - 
    1705536*CF*eps^4*mt^2*mu^2*Pi^4 + 3126816*CA*eps^5*mt^2*mu^2*Pi^4 - 
    2558304*CF*eps^5*mt^2*mu^2*Pi^4 + 5568192*CA*eps^6*mt^2*mu^2*Pi^4 - 
    6277824*CF*eps^6*mt^2*mu^2*Pi^4 + 911736*CA*eps^4*mt^3*mu^2*Pi^4 - 
    426384*CF*eps^4*mt^3*mu^2*Pi^4 + 781704*CA*eps^5*mt^3*mu^2*Pi^4 - 
    639576*CF*eps^5*mt^3*mu^2*Pi^4 + 1528128*CA*eps^6*mt^3*mu^2*Pi^4 - 
    1433376*CF*eps^6*mt^3*mu^2*Pi^4 + 911736*CA*eps^4*mu^3*Pi^4 - 
    426384*CF*eps^4*mu^3*Pi^4 + 781704*CA*eps^5*mu^3*Pi^4 - 
    639576*CF*eps^5*mu^3*Pi^4 + 1800288*CA*eps^6*mu^3*Pi^4 - 
    1705536*CF*eps^6*mu^3*Pi^4 + 1823472*CA*eps^4*mt*mu^3*Pi^4 - 
    852768*CF*eps^4*mt*mu^3*Pi^4 + 1563408*CA*eps^5*mt*mu^3*Pi^4 - 
    1279152*CF*eps^5*mt*mu^3*Pi^4 + 2511936*CA*eps^6*mt*mu^3*Pi^4 - 
    3411072*CF*eps^6*mt*mu^3*Pi^4 + 911736*CA*eps^4*mt^2*mu^3*Pi^4 - 
    426384*CF*eps^4*mt^2*mu^3*Pi^4 + 781704*CA*eps^5*mt^2*mu^3*Pi^4 - 
    639576*CF*eps^5*mt^2*mu^3*Pi^4 + 1800288*CA*eps^6*mt^2*mu^3*Pi^4 - 
    1705536*CF*eps^6*mt^2*mu^3*Pi^4 + (38556*I)*CA*eps^5*Pi^5 - 
    (38556*I)*CA*eps^6*Pi^5 + (154224*I)*CA*eps^5*mt*Pi^5 - 
    (226800*I)*CA*eps^6*mt*Pi^5 + (231336*I)*CA*eps^5*mt^2*Pi^5 - 
    (376488*I)*CA*eps^6*mt^2*Pi^5 + (154224*I)*CA*eps^5*mt^3*Pi^5 - 
    (226800*I)*CA*eps^6*mt^3*Pi^5 + (38556*I)*CA*eps^5*mt^4*Pi^5 - 
    (38556*I)*CA*eps^6*mt^4*Pi^5 + (115668*I)*CA*eps^5*mu*Pi^5 - 
    (38556*I)*CA*eps^6*mu*Pi^5 + (385560*I)*CA*eps^5*mt*mu*Pi^5 - 
    (226800*I)*CA*eps^6*mt*mu*Pi^5 + (462672*I)*CA*eps^5*mt^2*mu*Pi^5 - 
    (376488*I)*CA*eps^6*mt^2*mu*Pi^5 + (231336*I)*CA*eps^5*mt^3*mu*Pi^5 - 
    (226800*I)*CA*eps^6*mt^3*mu*Pi^5 + (38556*I)*CA*eps^5*mt^4*mu*Pi^5 - 
    (38556*I)*CA*eps^6*mt^4*mu*Pi^5 + (154224*I)*CA*eps^5*mu^2*Pi^5 + 
    (385560*I)*CA*eps^5*mt*mu^2*Pi^5 + (308448*I)*CA*eps^5*mt^2*mu^2*Pi^5 + 
    (77112*I)*CA*eps^5*mt^3*mu^2*Pi^5 + (77112*I)*CA*eps^5*mu^3*Pi^5 + 
    (154224*I)*CA*eps^5*mt*mu^3*Pi^5 + (77112*I)*CA*eps^5*mt^2*mu^3*Pi^5 + 
    83889*CA*eps^6*Pi^6 - 51246*CF*eps^6*Pi^6 + 335556*CA*eps^6*mt*Pi^6 - 
    204984*CF*eps^6*mt*Pi^6 + 503334*CA*eps^6*mt^2*Pi^6 - 
    307476*CF*eps^6*mt^2*Pi^6 + 335556*CA*eps^6*mt^3*Pi^6 - 
    204984*CF*eps^6*mt^3*Pi^6 + 83889*CA*eps^6*mt^4*Pi^6 - 
    51246*CF*eps^6*mt^4*Pi^6 + 251667*CA*eps^6*mu*Pi^6 - 
    153738*CF*eps^6*mu*Pi^6 + 838890*CA*eps^6*mt*mu*Pi^6 - 
    512460*CF*eps^6*mt*mu*Pi^6 + 1006668*CA*eps^6*mt^2*mu*Pi^6 - 
    614952*CF*eps^6*mt^2*mu*Pi^6 + 503334*CA*eps^6*mt^3*mu*Pi^6 - 
    307476*CF*eps^6*mt^3*mu*Pi^6 + 83889*CA*eps^6*mt^4*mu*Pi^6 - 
    51246*CF*eps^6*mt^4*mu*Pi^6 + 335556*CA*eps^6*mu^2*Pi^6 - 
    204984*CF*eps^6*mu^2*Pi^6 + 838890*CA*eps^6*mt*mu^2*Pi^6 - 
    512460*CF*eps^6*mt*mu^2*Pi^6 + 671112*CA*eps^6*mt^2*mu^2*Pi^6 - 
    409968*CF*eps^6*mt^2*mu^2*Pi^6 + 167778*CA*eps^6*mt^3*mu^2*Pi^6 - 
    102492*CF*eps^6*mt^3*mu^2*Pi^6 + 167778*CA*eps^6*mu^3*Pi^6 - 
    102492*CF*eps^6*mu^3*Pi^6 + 335556*CA*eps^6*mt*mu^3*Pi^6 - 
    204984*CF*eps^6*mt*mu^3*Pi^6 + 167778*CA*eps^6*mt^2*mu^3*Pi^6 - 
    102492*CF*eps^6*mt^2*mu^3*Pi^6 - 7620480*CA*eps^3*Zeta[3] - 
    15240960*CF*eps^3*Zeta[3] + 35562240*CA*eps^4*Zeta[3] - 
    7620480*CF*eps^4*Zeta[3] + 36408960*CA*eps^5*Zeta[3] - 
    38102400*CF*eps^5*Zeta[3] + 49674240*CA*eps^6*Zeta[3] - 
    60963840*CF*eps^6*Zeta[3] - 30481920*CA*eps^3*mt*Zeta[3] - 
    60963840*CF*eps^3*mt*Zeta[3] + 142248960*CA*eps^4*mt*Zeta[3] - 
    30481920*CF*eps^4*mt*Zeta[3] + 153256320*CA*eps^5*mt*Zeta[3] - 
    160030080*CF*eps^5*mt*Zeta[3] + 213937920*CA*eps^6*mt*Zeta[3] - 
    243855360*CF*eps^6*mt*Zeta[3] - 45722880*CA*eps^3*mt^2*Zeta[3] - 
    91445760*CF*eps^3*mt^2*Zeta[3] + 213373440*CA*eps^4*mt^2*Zeta[3] - 
    45722880*CF*eps^4*mt^2*Zeta[3] + 241315200*CA*eps^5*mt^2*Zeta[3] - 
    251475840*CF*eps^5*mt^2*Zeta[3] + 343768320*CA*eps^6*mt^2*Zeta[3] - 
    365783040*CF*eps^6*mt^2*Zeta[3] - 30481920*CA*eps^3*mt^3*Zeta[3] - 
    60963840*CF*eps^3*mt^3*Zeta[3] + 142248960*CA*eps^4*mt^3*Zeta[3] - 
    30481920*CF*eps^4*mt^3*Zeta[3] + 168497280*CA*eps^5*mt^3*Zeta[3] - 
    175271040*CF*eps^5*mt^3*Zeta[3] + 244419840*CA*eps^6*mt^3*Zeta[3] - 
    243855360*CF*eps^6*mt^3*Zeta[3] - 7620480*CA*eps^3*mt^4*Zeta[3] - 
    15240960*CF*eps^3*mt^4*Zeta[3] + 35562240*CA*eps^4*mt^4*Zeta[3] - 
    7620480*CF*eps^4*mt^4*Zeta[3] + 44029440*CA*eps^5*mt^4*Zeta[3] - 
    45722880*CF*eps^5*mt^4*Zeta[3] + 64915200*CA*eps^6*mt^4*Zeta[3] - 
    60963840*CF*eps^6*mt^4*Zeta[3] - 22861440*CA*eps^3*mu*Zeta[3] - 
    45722880*CF*eps^3*mu*Zeta[3] + 91445760*CA*eps^4*mu*Zeta[3] - 
    53343360*CF*eps^4*mu*Zeta[3] + 165110400*CA*eps^5*mu*Zeta[3] - 
    160030080*CF*eps^5*mu*Zeta[3] + 277724160*CA*eps^6*mu*Zeta[3] - 
    304819200*CF*eps^6*mu*Zeta[3] - 76204800*CA*eps^3*mt*mu*Zeta[3] - 
    152409600*CF*eps^3*mt*mu*Zeta[3] + 309899520*CA*eps^4*mt*mu*Zeta[3] - 
    167650560*CF*eps^4*mt*mu*Zeta[3] + 539360640*CA*eps^5*mt*mu*Zeta[3] - 
    525813120*CF*eps^5*mt*mu*Zeta[3] + 928569600*CA*eps^6*mt*mu*Zeta[3] - 
    975421440*CF*eps^6*mt*mu*Zeta[3] - 91445760*CA*eps^3*mt^2*mu*Zeta[3] - 
    182891520*CF*eps^3*mt^2*mu*Zeta[3] + 381024000*CA*eps^4*mt^2*mu*Zeta[3] - 
    182891520*CF*eps^4*mt^2*mu*Zeta[3] + 627419520*CA*eps^5*mt^2*mu*Zeta[3] - 
    617258880*CF*eps^5*mt^2*mu*Zeta[3] + 1088881920*CA*eps^6*mt^2*mu*
     Zeta[3] - 1097349120*CF*eps^6*mt^2*mu*Zeta[3] - 
    45722880*CA*eps^3*mt^3*mu*Zeta[3] - 91445760*CF*eps^3*mt^3*mu*Zeta[3] + 
    198132480*CA*eps^4*mt^3*mu*Zeta[3] - 76204800*CF*eps^4*mt^3*mu*Zeta[3] + 
    297198720*CA*eps^5*mt^3*mu*Zeta[3] - 297198720*CF*eps^5*mt^3*mu*Zeta[3] + 
    502951680*CA*eps^6*mt^3*mu*Zeta[3] - 487710720*CF*eps^6*mt^3*mu*Zeta[3] - 
    7620480*CA*eps^3*mt^4*mu*Zeta[3] - 15240960*CF*eps^3*mt^4*mu*Zeta[3] + 
    35562240*CA*eps^4*mt^4*mu*Zeta[3] - 7620480*CF*eps^4*mt^4*mu*Zeta[3] + 
    44029440*CA*eps^5*mt^4*mu*Zeta[3] - 45722880*CF*eps^5*mt^4*mu*Zeta[3] + 
    64915200*CA*eps^6*mt^4*mu*Zeta[3] - 60963840*CF*eps^6*mt^4*mu*Zeta[3] - 
    30481920*CA*eps^3*mu^2*Zeta[3] - 60963840*CF*eps^3*mu^2*Zeta[3] + 
    111767040*CA*eps^4*mu^2*Zeta[3] - 91445760*CF*eps^4*mu^2*Zeta[3] + 
    257402880*CA*eps^5*mu^2*Zeta[3] - 243855360*CF*eps^5*mu^2*Zeta[3] + 
    456099840*CA*eps^6*mu^2*Zeta[3] - 487710720*CF*eps^6*mu^2*Zeta[3] - 
    76204800*CA*eps^3*mt*mu^2*Zeta[3] - 152409600*CF*eps^3*mt*mu^2*Zeta[3] + 
    279417600*CA*eps^4*mt*mu^2*Zeta[3] - 228614400*CF*eps^4*mt*mu^2*Zeta[3] + 
    643507200*CA*eps^5*mt*mu^2*Zeta[3] - 609638400*CF*eps^5*mt*mu^2*Zeta[3] + 
    1201213440*CA*eps^6*mt*mu^2*Zeta[3] - 1219276800*CF*eps^6*mt*mu^2*
     Zeta[3] - 60963840*CA*eps^3*mt^2*mu^2*Zeta[3] - 
    121927680*CF*eps^3*mt^2*mu^2*Zeta[3] + 223534080*CA*eps^4*mt^2*mu^2*
     Zeta[3] - 182891520*CF*eps^4*mt^2*mu^2*Zeta[3] + 
    514805760*CA*eps^5*mt^2*mu^2*Zeta[3] - 487710720*CF*eps^5*mt^2*mu^2*
     Zeta[3] + 1003645440*CA*eps^6*mt^2*mu^2*Zeta[3] - 
    975421440*CF*eps^6*mt^2*mu^2*Zeta[3] - 15240960*CA*eps^3*mt^3*mu^2*
     Zeta[3] - 30481920*CF*eps^3*mt^3*mu^2*Zeta[3] + 
    55883520*CA*eps^4*mt^3*mu^2*Zeta[3] - 45722880*CF*eps^4*mt^3*mu^2*
     Zeta[3] + 128701440*CA*eps^5*mt^3*mu^2*Zeta[3] - 
    121927680*CF*eps^5*mt^3*mu^2*Zeta[3] + 258531840*CA*eps^6*mt^3*mu^2*
     Zeta[3] - 243855360*CF*eps^6*mt^3*mu^2*Zeta[3] - 
    15240960*CA*eps^3*mu^3*Zeta[3] - 30481920*CF*eps^3*mu^3*Zeta[3] + 
    55883520*CA*eps^4*mu^3*Zeta[3] - 45722880*CF*eps^4*mu^3*Zeta[3] + 
    128701440*CA*eps^5*mu^3*Zeta[3] - 121927680*CF*eps^5*mu^3*Zeta[3] + 
    228049920*CA*eps^6*mu^3*Zeta[3] - 243855360*CF*eps^6*mu^3*Zeta[3] - 
    30481920*CA*eps^3*mt*mu^3*Zeta[3] - 60963840*CF*eps^3*mt*mu^3*Zeta[3] + 
    111767040*CA*eps^4*mt*mu^3*Zeta[3] - 91445760*CF*eps^4*mt*mu^3*Zeta[3] + 
    257402880*CA*eps^5*mt*mu^3*Zeta[3] - 243855360*CF*eps^5*mt*mu^3*Zeta[3] + 
    486581760*CA*eps^6*mt*mu^3*Zeta[3] - 487710720*CF*eps^6*mt*mu^3*Zeta[3] - 
    15240960*CA*eps^3*mt^2*mu^3*Zeta[3] - 30481920*CF*eps^3*mt^2*mu^3*
     Zeta[3] + 55883520*CA*eps^4*mt^2*mu^3*Zeta[3] - 
    45722880*CF*eps^4*mt^2*mu^3*Zeta[3] + 128701440*CA*eps^5*mt^2*mu^3*
     Zeta[3] - 121927680*CF*eps^5*mt^2*mu^3*Zeta[3] + 
    258531840*CA*eps^6*mt^2*mu^3*Zeta[3] - 243855360*CF*eps^6*mt^2*mu^3*
     Zeta[3] - (7620480*I)*CA*eps^4*Pi*Zeta[3] + (7620480*I)*CA*eps^5*Pi*
     Zeta[3] - (30481920*I)*CA*eps^4*mt*Pi*Zeta[3] + 
    (30481920*I)*CA*eps^5*mt*Pi*Zeta[3] + (22861440*I)*CA*eps^6*mt*Pi*
     Zeta[3] + (7620480*I)*CF*eps^6*mt*Pi*Zeta[3] - 
    (45722880*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (45722880*I)*CA*eps^5*mt^2*Pi*
     Zeta[3] + (53343360*I)*CA*eps^6*mt^2*Pi*Zeta[3] + 
    (22861440*I)*CF*eps^6*mt^2*Pi*Zeta[3] - (30481920*I)*CA*eps^4*mt^3*Pi*
     Zeta[3] + (30481920*I)*CA*eps^5*mt^3*Pi*Zeta[3] + 
    (38102400*I)*CA*eps^6*mt^3*Pi*Zeta[3] + (22861440*I)*CF*eps^6*mt^3*Pi*
     Zeta[3] - (7620480*I)*CA*eps^4*mt^4*Pi*Zeta[3] + 
    (7620480*I)*CA*eps^5*mt^4*Pi*Zeta[3] + (7620480*I)*CA*eps^6*mt^4*Pi*
     Zeta[3] + (7620480*I)*CF*eps^6*mt^4*Pi*Zeta[3] - 
    (22861440*I)*CA*eps^4*mu*Pi*Zeta[3] + (7620480*I)*CA*eps^5*mu*Pi*
     Zeta[3] - (76204800*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + 
    (30481920*I)*CA*eps^5*mt*mu*Pi*Zeta[3] + (60963840*I)*CA*eps^6*mt*mu*Pi*
     Zeta[3] - (91445760*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + 
    (45722880*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] + (99066240*I)*CA*eps^6*mt^2*mu*
     Pi*Zeta[3] - (7620480*I)*CF*eps^6*mt^2*mu*Pi*Zeta[3] - 
    (45722880*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + (30481920*I)*CA*eps^5*mt^3*mu*
     Pi*Zeta[3] + (45722880*I)*CA*eps^6*mt^3*mu*Pi*Zeta[3] - 
    (15240960*I)*CF*eps^6*mt^3*mu*Pi*Zeta[3] - (7620480*I)*CA*eps^4*mt^4*mu*
     Pi*Zeta[3] + (7620480*I)*CA*eps^5*mt^4*mu*Pi*Zeta[3] + 
    (7620480*I)*CA*eps^6*mt^4*mu*Pi*Zeta[3] - (7620480*I)*CF*eps^6*mt^4*mu*Pi*
     Zeta[3] - (30481920*I)*CA*eps^4*mu^2*Pi*Zeta[3] - 
    (76204800*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + (68584320*I)*CA*eps^6*mt*mu^2*
     Pi*Zeta[3] - (7620480*I)*CF*eps^6*mt*mu^2*Pi*Zeta[3] - 
    (60963840*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] + (45722880*I)*CA*eps^6*mt^2*
     mu^2*Pi*Zeta[3] - (15240960*I)*CF*eps^6*mt^2*mu^2*Pi*Zeta[3] - 
    (15240960*I)*CA*eps^4*mt^3*mu^2*Pi*Zeta[3] + (7620480*I)*CA*eps^6*mt^3*
     mu^2*Pi*Zeta[3] - (7620480*I)*CF*eps^6*mt^3*mu^2*Pi*Zeta[3] - 
    (15240960*I)*CA*eps^4*mu^3*Pi*Zeta[3] - (30481920*I)*CA*eps^4*mt*mu^3*Pi*
     Zeta[3] + (30481920*I)*CA*eps^6*mt*mu^3*Pi*Zeta[3] - 
    (15240960*I)*CA*eps^4*mt^2*mu^3*Pi*Zeta[3] + 10795680*CA*eps^5*Pi^2*
     Zeta[3] + 1270080*CF*eps^5*Pi^2*Zeta[3] - 13124160*CA*eps^6*Pi^2*
     Zeta[3] + 635040*CF*eps^6*Pi^2*Zeta[3] + 43182720*CA*eps^5*mt*Pi^2*
     Zeta[3] + 5080320*CF*eps^5*mt*Pi^2*Zeta[3] - 58847040*CA*eps^6*mt*Pi^2*
     Zeta[3] + 2540160*CF*eps^6*mt*Pi^2*Zeta[3] + 64774080*CA*eps^5*mt^2*Pi^2*
     Zeta[3] + 7620480*CF*eps^5*mt^2*Pi^2*Zeta[3] - 
    91445760*CA*eps^6*mt^2*Pi^2*Zeta[3] + 3810240*CF*eps^6*mt^2*Pi^2*
     Zeta[3] + 43182720*CA*eps^5*mt^3*Pi^2*Zeta[3] + 
    5080320*CF*eps^5*mt^3*Pi^2*Zeta[3] - 58847040*CA*eps^6*mt^3*Pi^2*
     Zeta[3] + 2540160*CF*eps^6*mt^3*Pi^2*Zeta[3] + 
    10795680*CA*eps^5*mt^4*Pi^2*Zeta[3] + 1270080*CF*eps^5*mt^4*Pi^2*
     Zeta[3] - 13124160*CA*eps^6*mt^4*Pi^2*Zeta[3] + 
    635040*CF*eps^6*mt^4*Pi^2*Zeta[3] + 32387040*CA*eps^5*mu*Pi^2*Zeta[3] + 
    3810240*CF*eps^5*mu*Pi^2*Zeta[3] - 17781120*CA*eps^6*mu*Pi^2*Zeta[3] + 
    4445280*CF*eps^6*mu*Pi^2*Zeta[3] + 107956800*CA*eps^5*mt*mu*Pi^2*
     Zeta[3] + 12700800*CF*eps^5*mt*mu*Pi^2*Zeta[3] - 
    72817920*CA*eps^6*mt*mu*Pi^2*Zeta[3] + 13970880*CF*eps^6*mt*mu*Pi^2*
     Zeta[3] + 129548160*CA*eps^5*mt^2*mu*Pi^2*Zeta[3] + 
    15240960*CF*eps^5*mt^2*mu*Pi^2*Zeta[3] - 105416640*CA*eps^6*mt^2*mu*Pi^2*
     Zeta[3] + 15240960*CF*eps^6*mt^2*mu*Pi^2*Zeta[3] + 
    64774080*CA*eps^5*mt^3*mu*Pi^2*Zeta[3] + 7620480*CF*eps^5*mt^3*mu*Pi^2*
     Zeta[3] - 63504000*CA*eps^6*mt^3*mu*Pi^2*Zeta[3] + 
    6350400*CF*eps^6*mt^3*mu*Pi^2*Zeta[3] + 10795680*CA*eps^5*mt^4*mu*Pi^2*
     Zeta[3] + 1270080*CF*eps^5*mt^4*mu*Pi^2*Zeta[3] - 
    13124160*CA*eps^6*mt^4*mu*Pi^2*Zeta[3] + 635040*CF*eps^6*mt^4*mu*Pi^2*
     Zeta[3] + 43182720*CA*eps^5*mu^2*Pi^2*Zeta[3] + 
    5080320*CF*eps^5*mu^2*Pi^2*Zeta[3] - 9313920*CA*eps^6*mu^2*Pi^2*Zeta[3] + 
    7620480*CF*eps^6*mu^2*Pi^2*Zeta[3] + 107956800*CA*eps^5*mt*mu^2*Pi^2*
     Zeta[3] + 12700800*CF*eps^5*mt*mu^2*Pi^2*Zeta[3] - 
    23284800*CA*eps^6*mt*mu^2*Pi^2*Zeta[3] + 19051200*CF*eps^6*mt*mu^2*Pi^2*
     Zeta[3] + 86365440*CA*eps^5*mt^2*mu^2*Pi^2*Zeta[3] + 
    10160640*CF*eps^5*mt^2*mu^2*Pi^2*Zeta[3] - 18627840*CA*eps^6*mt^2*mu^2*
     Pi^2*Zeta[3] + 15240960*CF*eps^6*mt^2*mu^2*Pi^2*Zeta[3] + 
    21591360*CA*eps^5*mt^3*mu^2*Pi^2*Zeta[3] + 2540160*CF*eps^5*mt^3*mu^2*
     Pi^2*Zeta[3] - 4656960*CA*eps^6*mt^3*mu^2*Pi^2*Zeta[3] + 
    3810240*CF*eps^6*mt^3*mu^2*Pi^2*Zeta[3] + 21591360*CA*eps^5*mu^3*Pi^2*
     Zeta[3] + 2540160*CF*eps^5*mu^3*Pi^2*Zeta[3] - 
    4656960*CA*eps^6*mu^3*Pi^2*Zeta[3] + 3810240*CF*eps^6*mu^3*Pi^2*Zeta[3] + 
    43182720*CA*eps^5*mt*mu^3*Pi^2*Zeta[3] + 5080320*CF*eps^5*mt*mu^3*Pi^2*
     Zeta[3] - 9313920*CA*eps^6*mt*mu^3*Pi^2*Zeta[3] + 
    7620480*CF*eps^6*mt*mu^3*Pi^2*Zeta[3] + 21591360*CA*eps^5*mt^2*mu^3*Pi^2*
     Zeta[3] + 2540160*CF*eps^5*mt^2*mu^3*Pi^2*Zeta[3] - 
    4656960*CA*eps^6*mt^2*mu^3*Pi^2*Zeta[3] + 3810240*CF*eps^6*mt^2*mu^3*Pi^2*
     Zeta[3] + (3175200*I)*CA*eps^6*Pi^3*Zeta[3] + 
    (12700800*I)*CA*eps^6*mt*Pi^3*Zeta[3] + (19051200*I)*CA*eps^6*mt^2*Pi^3*
     Zeta[3] + (12700800*I)*CA*eps^6*mt^3*Pi^3*Zeta[3] + 
    (3175200*I)*CA*eps^6*mt^4*Pi^3*Zeta[3] + (9525600*I)*CA*eps^6*mu*Pi^3*
     Zeta[3] + (31752000*I)*CA*eps^6*mt*mu*Pi^3*Zeta[3] + 
    (38102400*I)*CA*eps^6*mt^2*mu*Pi^3*Zeta[3] + (19051200*I)*CA*eps^6*mt^3*
     mu*Pi^3*Zeta[3] + (3175200*I)*CA*eps^6*mt^4*mu*Pi^3*Zeta[3] + 
    (12700800*I)*CA*eps^6*mu^2*Pi^3*Zeta[3] + (31752000*I)*CA*eps^6*mt*mu^2*
     Pi^3*Zeta[3] + (25401600*I)*CA*eps^6*mt^2*mu^2*Pi^3*Zeta[3] + 
    (6350400*I)*CA*eps^6*mt^3*mu^2*Pi^3*Zeta[3] + (6350400*I)*CA*eps^6*mu^3*
     Pi^3*Zeta[3] + (12700800*I)*CA*eps^6*mt*mu^3*Pi^3*Zeta[3] + 
    (6350400*I)*CA*eps^6*mt^2*mu^3*Pi^3*Zeta[3] + 
    8890560*CA*eps^6*Zeta[3]^2 + 17781120*CF*eps^6*Zeta[3]^2 + 
    35562240*CA*eps^6*mt*Zeta[3]^2 + 71124480*CF*eps^6*mt*Zeta[3]^2 + 
    53343360*CA*eps^6*mt^2*Zeta[3]^2 + 106686720*CF*eps^6*mt^2*Zeta[3]^2 + 
    35562240*CA*eps^6*mt^3*Zeta[3]^2 + 71124480*CF*eps^6*mt^3*Zeta[3]^2 + 
    8890560*CA*eps^6*mt^4*Zeta[3]^2 + 17781120*CF*eps^6*mt^4*Zeta[3]^2 + 
    26671680*CA*eps^6*mu*Zeta[3]^2 + 53343360*CF*eps^6*mu*Zeta[3]^2 + 
    88905600*CA*eps^6*mt*mu*Zeta[3]^2 + 177811200*CF*eps^6*mt*mu*Zeta[3]^2 + 
    106686720*CA*eps^6*mt^2*mu*Zeta[3]^2 + 213373440*CF*eps^6*mt^2*mu*
     Zeta[3]^2 + 53343360*CA*eps^6*mt^3*mu*Zeta[3]^2 + 
    106686720*CF*eps^6*mt^3*mu*Zeta[3]^2 + 8890560*CA*eps^6*mt^4*mu*
     Zeta[3]^2 + 17781120*CF*eps^6*mt^4*mu*Zeta[3]^2 + 
    35562240*CA*eps^6*mu^2*Zeta[3]^2 + 71124480*CF*eps^6*mu^2*Zeta[3]^2 + 
    88905600*CA*eps^6*mt*mu^2*Zeta[3]^2 + 177811200*CF*eps^6*mt*mu^2*
     Zeta[3]^2 + 71124480*CA*eps^6*mt^2*mu^2*Zeta[3]^2 + 
    142248960*CF*eps^6*mt^2*mu^2*Zeta[3]^2 + 17781120*CA*eps^6*mt^3*mu^2*
     Zeta[3]^2 + 35562240*CF*eps^6*mt^3*mu^2*Zeta[3]^2 + 
    17781120*CA*eps^6*mu^3*Zeta[3]^2 + 35562240*CF*eps^6*mu^3*Zeta[3]^2 + 
    35562240*CA*eps^6*mt*mu^3*Zeta[3]^2 + 71124480*CF*eps^6*mt*mu^3*
     Zeta[3]^2 + 17781120*CA*eps^6*mt^2*mu^3*Zeta[3]^2 + 
    35562240*CF*eps^6*mt^2*mu^3*Zeta[3]^2 - 20248704*CA*eps^5*Zeta[5] - 
    40497408*CF*eps^5*Zeta[5] + 94493952*CA*eps^6*Zeta[5] - 
    20248704*CF*eps^6*Zeta[5] - 80994816*CA*eps^5*mt*Zeta[5] - 
    161989632*CF*eps^5*mt*Zeta[5] + 377975808*CA*eps^6*mt*Zeta[5] - 
    80994816*CF*eps^6*mt*Zeta[5] - 121492224*CA*eps^5*mt^2*Zeta[5] - 
    242984448*CF*eps^5*mt^2*Zeta[5] + 566963712*CA*eps^6*mt^2*Zeta[5] - 
    121492224*CF*eps^6*mt^2*Zeta[5] - 80994816*CA*eps^5*mt^3*Zeta[5] - 
    161989632*CF*eps^5*mt^3*Zeta[5] + 377975808*CA*eps^6*mt^3*Zeta[5] - 
    80994816*CF*eps^6*mt^3*Zeta[5] - 20248704*CA*eps^5*mt^4*Zeta[5] - 
    40497408*CF*eps^5*mt^4*Zeta[5] + 94493952*CA*eps^6*mt^4*Zeta[5] - 
    20248704*CF*eps^6*mt^4*Zeta[5] - 60746112*CA*eps^5*mu*Zeta[5] - 
    121492224*CF*eps^5*mu*Zeta[5] + 242984448*CA*eps^6*mu*Zeta[5] - 
    141740928*CF*eps^6*mu*Zeta[5] - 202487040*CA*eps^5*mt*mu*Zeta[5] - 
    404974080*CF*eps^5*mt*mu*Zeta[5] + 823447296*CA*eps^6*mt*mu*Zeta[5] - 
    445471488*CF*eps^6*mt*mu*Zeta[5] - 242984448*CA*eps^5*mt^2*mu*Zeta[5] - 
    485968896*CF*eps^5*mt^2*mu*Zeta[5] + 1012435200*CA*eps^6*mt^2*mu*
     Zeta[5] - 485968896*CF*eps^6*mt^2*mu*Zeta[5] - 
    121492224*CA*eps^5*mt^3*mu*Zeta[5] - 242984448*CF*eps^5*mt^3*mu*Zeta[5] + 
    526466304*CA*eps^6*mt^3*mu*Zeta[5] - 202487040*CF*eps^6*mt^3*mu*Zeta[5] - 
    20248704*CA*eps^5*mt^4*mu*Zeta[5] - 40497408*CF*eps^5*mt^4*mu*Zeta[5] + 
    94493952*CA*eps^6*mt^4*mu*Zeta[5] - 20248704*CF*eps^6*mt^4*mu*Zeta[5] - 
    80994816*CA*eps^5*mu^2*Zeta[5] - 161989632*CF*eps^5*mu^2*Zeta[5] + 
    296980992*CA*eps^6*mu^2*Zeta[5] - 242984448*CF*eps^6*mu^2*Zeta[5] - 
    202487040*CA*eps^5*mt*mu^2*Zeta[5] - 404974080*CF*eps^5*mt*mu^2*Zeta[5] + 
    742452480*CA*eps^6*mt*mu^2*Zeta[5] - 607461120*CF*eps^6*mt*mu^2*Zeta[5] - 
    161989632*CA*eps^5*mt^2*mu^2*Zeta[5] - 323979264*CF*eps^5*mt^2*mu^2*
     Zeta[5] + 593961984*CA*eps^6*mt^2*mu^2*Zeta[5] - 
    485968896*CF*eps^6*mt^2*mu^2*Zeta[5] - 40497408*CA*eps^5*mt^3*mu^2*
     Zeta[5] - 80994816*CF*eps^5*mt^3*mu^2*Zeta[5] + 
    148490496*CA*eps^6*mt^3*mu^2*Zeta[5] - 121492224*CF*eps^6*mt^3*mu^2*
     Zeta[5] - 40497408*CA*eps^5*mu^3*Zeta[5] - 80994816*CF*eps^5*mu^3*
     Zeta[5] + 148490496*CA*eps^6*mu^3*Zeta[5] - 121492224*CF*eps^6*mu^3*
     Zeta[5] - 80994816*CA*eps^5*mt*mu^3*Zeta[5] - 
    161989632*CF*eps^5*mt*mu^3*Zeta[5] + 296980992*CA*eps^6*mt*mu^3*Zeta[5] - 
    242984448*CF*eps^6*mt*mu^3*Zeta[5] - 40497408*CA*eps^5*mt^2*mu^3*
     Zeta[5] - 80994816*CF*eps^5*mt^2*mu^3*Zeta[5] + 
    148490496*CA*eps^6*mt^2*mu^3*Zeta[5] - 121492224*CF*eps^6*mt^2*mu^3*
     Zeta[5] - (20248704*I)*CA*eps^6*Pi*Zeta[5] - (80994816*I)*CA*eps^6*mt*Pi*
     Zeta[5] - (121492224*I)*CA*eps^6*mt^2*Pi*Zeta[5] - 
    (80994816*I)*CA*eps^6*mt^3*Pi*Zeta[5] - (20248704*I)*CA*eps^6*mt^4*Pi*
     Zeta[5] - (60746112*I)*CA*eps^6*mu*Pi*Zeta[5] - 
    (202487040*I)*CA*eps^6*mt*mu*Pi*Zeta[5] - (242984448*I)*CA*eps^6*mt^2*mu*
     Pi*Zeta[5] - (121492224*I)*CA*eps^6*mt^3*mu*Pi*Zeta[5] - 
    (20248704*I)*CA*eps^6*mt^4*mu*Pi*Zeta[5] - (80994816*I)*CA*eps^6*mu^2*Pi*
     Zeta[5] - (202487040*I)*CA*eps^6*mt*mu^2*Pi*Zeta[5] - 
    (161989632*I)*CA*eps^6*mt^2*mu^2*Pi*Zeta[5] - (40497408*I)*CA*eps^6*mt^3*
     mu^2*Pi*Zeta[5] - (40497408*I)*CA*eps^6*mu^3*Pi*Zeta[5] - 
    (80994816*I)*CA*eps^6*mt*mu^3*Pi*Zeta[5] - (40497408*I)*CA*eps^6*mt^2*
     mu^3*Pi*Zeta[5]))/(13063680*eps^2*mt*(1 + mt)^2*(1 + mu)) + 
 nf*((CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, 0, mt])/(6*mt) - 
   (CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 72*mt - 48*eps*mt - 104*eps^2*mt - 
      36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 - 72*mu - 120*eps*mu - 
      224*eps^2*mu - 72*mt*mu - 120*eps*mt*mu - 224*eps^2*mt*mu - 72*mu^2 - 
      120*eps*mu^2 - 224*eps^2*mu^2 + 3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 
      3*eps^2*mt^2*Pi^2 + 6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 
      6*eps^2*mu^2*Pi^2)*q2*Log[q2]^3)/(1296*mt) - 
   (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 6*mu + 
      10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*q2*
     Log[q2]^4)/(432*mt) + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*Log[q2]^5)/(720*mt) + G[-1, -1, mu]^2*
    (-1/18*(CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 
         6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*
        q2)/mt + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(6*mt)) + G[0, 0, 0, 0, mt]*
    (-1/18*(CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 
         6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*
        q2)/mt + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(6*mt)) + G[-1, -1, -1, -1, mu]*
    (-1/9*(CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 
         6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*
        q2)/mt + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(3*mt)) + G[0, 0, 0, mt]*
    (-1/216*(CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 72*mt - 48*eps*mt - 
         104*eps^2*mt - 36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 - 72*mu - 
         120*eps*mu - 224*eps^2*mu - 72*mt*mu - 120*eps*mt*mu - 
         224*eps^2*mt*mu - 72*mu^2 - 120*eps*mu^2 - 224*eps^2*mu^2 + 
         3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 + 
         6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2)*q2)/mt - 
     (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 6*mu + 
        10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*q2*
       Log[q2])/(18*mt) + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(12*mt)) + 
   G[-1, mu]*(-1/3*(CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
        q2*G[0, mt]*G[-1, -1, -1, mu])/mt + G[-1, -1, -1, mu]*
      ((CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 
          6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*
         q2)/(9*mt) - (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*Log[q2])/(3*mt))) + 
   (CA*CF*eps*q2*Log[q2]^2*(-108 - 72*eps - 156*eps^2 - 320*eps^3 - 216*mt - 
      144*eps*mt - 312*eps^2*mt - 640*eps^3*mt - 108*mt^2 - 72*eps*mt^2 - 
      156*eps^2*mt^2 - 320*eps^3*mt^2 - 216*mu - 360*eps*mu - 672*eps^2*mu - 
      1312*eps^3*mu - 216*mt*mu - 360*eps*mt*mu - 672*eps^2*mt*mu - 
      1312*eps^3*mt*mu - 216*mu^2 - 360*eps*mu^2 - 672*eps^2*mu^2 - 
      1312*eps^3*mu^2 + 9*eps^2*Pi^2 + 6*eps^3*Pi^2 + 18*eps^2*mt*Pi^2 + 
      12*eps^3*mt*Pi^2 + 9*eps^2*mt^2*Pi^2 + 6*eps^3*mt^2*Pi^2 + 
      18*eps^2*mu*Pi^2 + 30*eps^3*mu*Pi^2 + 18*eps^2*mt*mu*Pi^2 + 
      30*eps^3*mt*mu*Pi^2 + 18*eps^2*mu^2*Pi^2 + 30*eps^3*mu^2*Pi^2 + 
      252*eps^3*Zeta[3] + 504*eps^3*mt*Zeta[3] + 252*eps^3*mt^2*Zeta[3] + 
      504*eps^3*mu*Zeta[3] + 504*eps^3*mt*mu*Zeta[3] + 
      504*eps^3*mu^2*Zeta[3]))/(1296*mt) - 
   (CA*CF*q2*Log[q2]*(-12960 - 8640*eps - 18720*eps^2 - 38400*eps^3 - 
      77440*eps^4 - 25920*mt - 17280*eps*mt - 37440*eps^2*mt - 
      76800*eps^3*mt - 154880*eps^4*mt - 12960*mt^2 - 8640*eps*mt^2 - 
      18720*eps^2*mt^2 - 38400*eps^3*mt^2 - 77440*eps^4*mt^2 - 25920*mu - 
      43200*eps*mu - 80640*eps^2*mu - 157440*eps^3*mu - 312320*eps^4*mu - 
      25920*mt*mu - 43200*eps*mt*mu - 80640*eps^2*mt*mu - 
      157440*eps^3*mt*mu - 312320*eps^4*mt*mu - 25920*mu^2 - 43200*eps*mu^2 - 
      80640*eps^2*mu^2 - 157440*eps^3*mu^2 - 312320*eps^4*mu^2 + 
      1080*eps^2*Pi^2 + 720*eps^3*Pi^2 + 1560*eps^4*Pi^2 + 
      2160*eps^2*mt*Pi^2 + 1440*eps^3*mt*Pi^2 + 3120*eps^4*mt*Pi^2 + 
      1080*eps^2*mt^2*Pi^2 + 720*eps^3*mt^2*Pi^2 + 1560*eps^4*mt^2*Pi^2 + 
      2160*eps^2*mu*Pi^2 + 3600*eps^3*mu*Pi^2 + 6720*eps^4*mu*Pi^2 + 
      2160*eps^2*mt*mu*Pi^2 + 3600*eps^3*mt*mu*Pi^2 + 6720*eps^4*mt*mu*Pi^2 + 
      2160*eps^2*mu^2*Pi^2 + 3600*eps^3*mu^2*Pi^2 + 6720*eps^4*mu^2*Pi^2 + 
      423*eps^4*Pi^4 + 846*eps^4*mt*Pi^4 + 423*eps^4*mt^2*Pi^4 + 
      846*eps^4*mu*Pi^4 + 846*eps^4*mt*mu*Pi^4 + 846*eps^4*mu^2*Pi^4 + 
      30240*eps^3*Zeta[3] + 20160*eps^4*Zeta[3] + 60480*eps^3*mt*Zeta[3] + 
      40320*eps^4*mt*Zeta[3] + 30240*eps^3*mt^2*Zeta[3] + 
      20160*eps^4*mt^2*Zeta[3] + 60480*eps^3*mu*Zeta[3] + 
      100800*eps^4*mu*Zeta[3] + 60480*eps^3*mt*mu*Zeta[3] + 
      100800*eps^4*mt*mu*Zeta[3] + 60480*eps^3*mu^2*Zeta[3] + 
      100800*eps^4*mu^2*Zeta[3]))/(77760*mt) + 
   G[-1, mu]^2*(-1/6*(CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
        q2*G[0, 0, 0, mt])/mt + (CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 
        72*mt - 48*eps*mt - 104*eps^2*mt - 36*mt^2 - 24*eps*mt^2 - 
        52*eps^2*mt^2 - 72*mu - 120*eps*mu - 224*eps^2*mu - 72*mt*mu - 
        120*eps*mt*mu - 224*eps^2*mt*mu - 72*mu^2 - 120*eps*mu^2 - 
        224*eps^2*mu^2 + 3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 + 
        6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2)*q2*Log[q2])/
      (216*mt) + (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 
        2*eps*mt^2 + 6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 
        10*eps*mu^2)*q2*Log[q2]^2)/(36*mt) - 
     (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (36*mt) + G[0, 0, mt]*((CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 
          3*mt^2 + 2*eps*mt^2 + 6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 
          6*mu^2 + 10*eps*mu^2)*q2)/(18*mt) - 
       (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (6*mt)) + G[0, mt]*((CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 72*mt - 
          48*eps*mt - 104*eps^2*mt - 36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 - 
          72*mu - 120*eps*mu - 224*eps^2*mu - 72*mt*mu - 120*eps*mt*mu - 
          224*eps^2*mt*mu - 72*mu^2 - 120*eps*mu^2 - 224*eps^2*mu^2 + 
          3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 + 
          6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2)*q2)/
        (216*mt) + (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 
          2*eps*mt^2 + 6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 
          10*eps*mu^2)*q2*Log[q2])/(18*mt) - 
       (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
        (12*mt)) - (CA*CF*eps*q2*(-108 - 72*eps - 156*eps^2 - 320*eps^3 - 
        216*mt - 144*eps*mt - 312*eps^2*mt - 640*eps^3*mt - 108*mt^2 - 
        72*eps*mt^2 - 156*eps^2*mt^2 - 320*eps^3*mt^2 - 216*mu - 360*eps*mu - 
        672*eps^2*mu - 1312*eps^3*mu - 216*mt*mu - 360*eps*mt*mu - 
        672*eps^2*mt*mu - 1312*eps^3*mt*mu - 216*mu^2 - 360*eps*mu^2 - 
        672*eps^2*mu^2 - 1312*eps^3*mu^2 + 9*eps^2*Pi^2 + 6*eps^3*Pi^2 + 
        18*eps^2*mt*Pi^2 + 12*eps^3*mt*Pi^2 + 9*eps^2*mt^2*Pi^2 + 
        6*eps^3*mt^2*Pi^2 + 18*eps^2*mu*Pi^2 + 30*eps^3*mu*Pi^2 + 
        18*eps^2*mt*mu*Pi^2 + 30*eps^3*mt*mu*Pi^2 + 18*eps^2*mu^2*Pi^2 + 
        30*eps^3*mu^2*Pi^2 + 252*eps^3*Zeta[3] + 504*eps^3*mt*Zeta[3] + 
        252*eps^3*mt^2*Zeta[3] + 504*eps^3*mu*Zeta[3] + 
        504*eps^3*mt*mu*Zeta[3] + 504*eps^3*mu^2*Zeta[3]))/(648*mt)) + 
   G[0, 0, mt]*(-1/216*(CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 72*mt - 
         48*eps*mt - 104*eps^2*mt - 36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 - 
         72*mu - 120*eps*mu - 224*eps^2*mu - 72*mt*mu - 120*eps*mt*mu - 
         224*eps^2*mt*mu - 72*mu^2 - 120*eps*mu^2 - 224*eps^2*mu^2 + 
         3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 + 
         6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2)*q2*
        Log[q2])/mt - (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 
        2*eps*mt^2 + 6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 
        10*eps*mu^2)*q2*Log[q2]^2)/(36*mt) + 
     (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (36*mt) + (CA*CF*eps*q2*(-108 - 72*eps - 156*eps^2 - 320*eps^3 - 
        216*mt - 144*eps*mt - 312*eps^2*mt - 640*eps^3*mt - 108*mt^2 - 
        72*eps*mt^2 - 156*eps^2*mt^2 - 320*eps^3*mt^2 - 216*mu - 360*eps*mu - 
        672*eps^2*mu - 1312*eps^3*mu - 216*mt*mu - 360*eps*mt*mu - 
        672*eps^2*mt*mu - 1312*eps^3*mt*mu - 216*mu^2 - 360*eps*mu^2 - 
        672*eps^2*mu^2 - 1312*eps^3*mu^2 + 9*eps^2*Pi^2 + 6*eps^3*Pi^2 + 
        18*eps^2*mt*Pi^2 + 12*eps^3*mt*Pi^2 + 9*eps^2*mt^2*Pi^2 + 
        6*eps^3*mt^2*Pi^2 + 18*eps^2*mu*Pi^2 + 30*eps^3*mu*Pi^2 + 
        18*eps^2*mt*mu*Pi^2 + 30*eps^3*mt*mu*Pi^2 + 18*eps^2*mu^2*Pi^2 + 
        30*eps^3*mu^2*Pi^2 + 252*eps^3*Zeta[3] + 504*eps^3*mt*Zeta[3] + 
        252*eps^3*mt^2*Zeta[3] + 504*eps^3*mu*Zeta[3] + 
        504*eps^3*mt*mu*Zeta[3] + 504*eps^3*mu^2*Zeta[3]))/(648*mt)) + 
   G[-1, -1, mu]*((CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, mt])/(3*mt) - (CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 
        72*mt - 48*eps*mt - 104*eps^2*mt - 36*mt^2 - 24*eps*mt^2 - 
        52*eps^2*mt^2 - 72*mu - 120*eps*mu - 224*eps^2*mu - 72*mt*mu - 
        120*eps*mt*mu - 224*eps^2*mt*mu - 72*mu^2 - 120*eps*mu^2 - 
        224*eps^2*mu^2 + 3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 + 
        6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2)*q2*Log[q2])/
      (108*mt) - (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 
        2*eps*mt^2 + 6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 
        10*eps*mu^2)*q2*Log[q2]^2)/(18*mt) + 
     (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (18*mt) + G[0, 0, mt]*
      (-1/9*(CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 
           6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*
          q2)/mt + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(3*mt)) + (CA*CF*eps*q2*(-108 - 72*eps - 156*eps^2 - 
        320*eps^3 - 216*mt - 144*eps*mt - 312*eps^2*mt - 640*eps^3*mt - 
        108*mt^2 - 72*eps*mt^2 - 156*eps^2*mt^2 - 320*eps^3*mt^2 - 216*mu - 
        360*eps*mu - 672*eps^2*mu - 1312*eps^3*mu - 216*mt*mu - 
        360*eps*mt*mu - 672*eps^2*mt*mu - 1312*eps^3*mt*mu - 216*mu^2 - 
        360*eps*mu^2 - 672*eps^2*mu^2 - 1312*eps^3*mu^2 + 9*eps^2*Pi^2 + 
        6*eps^3*Pi^2 + 18*eps^2*mt*Pi^2 + 12*eps^3*mt*Pi^2 + 
        9*eps^2*mt^2*Pi^2 + 6*eps^3*mt^2*Pi^2 + 18*eps^2*mu*Pi^2 + 
        30*eps^3*mu*Pi^2 + 18*eps^2*mt*mu*Pi^2 + 30*eps^3*mt*mu*Pi^2 + 
        18*eps^2*mu^2*Pi^2 + 30*eps^3*mu^2*Pi^2 + 252*eps^3*Zeta[3] + 
        504*eps^3*mt*Zeta[3] + 252*eps^3*mt^2*Zeta[3] + 
        504*eps^3*mu*Zeta[3] + 504*eps^3*mt*mu*Zeta[3] + 
        504*eps^3*mu^2*Zeta[3]))/(324*mt)) + 
   G[0, mt]*((CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, mu]^2)/(6*mt) + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, -1, mu])/(3*mt) - 
     (CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 72*mt - 48*eps*mt - 
        104*eps^2*mt - 36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 - 72*mu - 
        120*eps*mu - 224*eps^2*mu - 72*mt*mu - 120*eps*mt*mu - 
        224*eps^2*mt*mu - 72*mu^2 - 120*eps*mu^2 - 224*eps^2*mu^2 + 
        3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 + 
        6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2)*q2*
       Log[q2]^2)/(432*mt) - (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 
        3*mt^2 + 2*eps*mt^2 + 6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 
        6*mu^2 + 10*eps*mu^2)*q2*Log[q2]^3)/(108*mt) + 
     (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/
      (144*mt) + G[-1, -1, mu]*
      (-1/108*(CA*CF*eps^2*(-36 - 24*eps - 52*eps^2 - 72*mt - 48*eps*mt - 
           104*eps^2*mt - 36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 - 72*mu - 
           120*eps*mu - 224*eps^2*mu - 72*mt*mu - 120*eps*mt*mu - 
           224*eps^2*mt*mu - 72*mu^2 - 120*eps*mu^2 - 224*eps^2*mu^2 + 
           3*eps^2*Pi^2 + 6*eps^2*mt*Pi^2 + 3*eps^2*mt^2*Pi^2 + 
           6*eps^2*mu*Pi^2 + 6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2)*q2)/mt - 
       (CA*CF*eps^3*(3 + 2*eps + 6*mt + 4*eps*mt + 3*mt^2 + 2*eps*mt^2 + 
          6*mu + 10*eps*mu + 6*mt*mu + 10*eps*mt*mu + 6*mu^2 + 10*eps*mu^2)*
         q2*Log[q2])/(9*mt) + (CA*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(6*mt)) + 
     (CA*CF*eps*q2*Log[q2]*(-108 - 72*eps - 156*eps^2 - 320*eps^3 - 216*mt - 
        144*eps*mt - 312*eps^2*mt - 640*eps^3*mt - 108*mt^2 - 72*eps*mt^2 - 
        156*eps^2*mt^2 - 320*eps^3*mt^2 - 216*mu - 360*eps*mu - 
        672*eps^2*mu - 1312*eps^3*mu - 216*mt*mu - 360*eps*mt*mu - 
        672*eps^2*mt*mu - 1312*eps^3*mt*mu - 216*mu^2 - 360*eps*mu^2 - 
        672*eps^2*mu^2 - 1312*eps^3*mu^2 + 9*eps^2*Pi^2 + 6*eps^3*Pi^2 + 
        18*eps^2*mt*Pi^2 + 12*eps^3*mt*Pi^2 + 9*eps^2*mt^2*Pi^2 + 
        6*eps^3*mt^2*Pi^2 + 18*eps^2*mu*Pi^2 + 30*eps^3*mu*Pi^2 + 
        18*eps^2*mt*mu*Pi^2 + 30*eps^3*mt*mu*Pi^2 + 18*eps^2*mu^2*Pi^2 + 
        30*eps^3*mu^2*Pi^2 + 252*eps^3*Zeta[3] + 504*eps^3*mt*Zeta[3] + 
        252*eps^3*mt^2*Zeta[3] + 504*eps^3*mu*Zeta[3] + 
        504*eps^3*mt*mu*Zeta[3] + 504*eps^3*mu^2*Zeta[3]))/(648*mt) - 
     (CA*CF*q2*(-12960 - 8640*eps - 18720*eps^2 - 38400*eps^3 - 77440*eps^4 - 
        25920*mt - 17280*eps*mt - 37440*eps^2*mt - 76800*eps^3*mt - 
        154880*eps^4*mt - 12960*mt^2 - 8640*eps*mt^2 - 18720*eps^2*mt^2 - 
        38400*eps^3*mt^2 - 77440*eps^4*mt^2 - 25920*mu - 43200*eps*mu - 
        80640*eps^2*mu - 157440*eps^3*mu - 312320*eps^4*mu - 25920*mt*mu - 
        43200*eps*mt*mu - 80640*eps^2*mt*mu - 157440*eps^3*mt*mu - 
        312320*eps^4*mt*mu - 25920*mu^2 - 43200*eps*mu^2 - 80640*eps^2*mu^2 - 
        157440*eps^3*mu^2 - 312320*eps^4*mu^2 + 1080*eps^2*Pi^2 + 
        720*eps^3*Pi^2 + 1560*eps^4*Pi^2 + 2160*eps^2*mt*Pi^2 + 
        1440*eps^3*mt*Pi^2 + 3120*eps^4*mt*Pi^2 + 1080*eps^2*mt^2*Pi^2 + 
        720*eps^3*mt^2*Pi^2 + 1560*eps^4*mt^2*Pi^2 + 2160*eps^2*mu*Pi^2 + 
        3600*eps^3*mu*Pi^2 + 6720*eps^4*mu*Pi^2 + 2160*eps^2*mt*mu*Pi^2 + 
        3600*eps^3*mt*mu*Pi^2 + 6720*eps^4*mt*mu*Pi^2 + 
        2160*eps^2*mu^2*Pi^2 + 3600*eps^3*mu^2*Pi^2 + 6720*eps^4*mu^2*Pi^2 + 
        423*eps^4*Pi^4 + 846*eps^4*mt*Pi^4 + 423*eps^4*mt^2*Pi^4 + 
        846*eps^4*mu*Pi^4 + 846*eps^4*mt*mu*Pi^4 + 846*eps^4*mu^2*Pi^4 + 
        30240*eps^3*Zeta[3] + 20160*eps^4*Zeta[3] + 60480*eps^3*mt*Zeta[3] + 
        40320*eps^4*mt*Zeta[3] + 30240*eps^3*mt^2*Zeta[3] + 
        20160*eps^4*mt^2*Zeta[3] + 60480*eps^3*mu*Zeta[3] + 
        100800*eps^4*mu*Zeta[3] + 60480*eps^3*mt*mu*Zeta[3] + 
        100800*eps^4*mt*mu*Zeta[3] + 60480*eps^3*mu^2*Zeta[3] + 
        100800*eps^4*mu^2*Zeta[3]))/(77760*mt)) + 
   (CA*CF*q2*(-38880 - 25920*eps - 56160*eps^2 - 115200*eps^3 - 
      232320*eps^4 - 465920*eps^5 - 77760*mt - 51840*eps*mt - 
      112320*eps^2*mt - 230400*eps^3*mt - 464640*eps^4*mt - 931840*eps^5*mt - 
      38880*mt^2 - 25920*eps*mt^2 - 56160*eps^2*mt^2 - 115200*eps^3*mt^2 - 
      232320*eps^4*mt^2 - 465920*eps^5*mt^2 - 77760*mu - 129600*eps*mu - 
      241920*eps^2*mu - 472320*eps^3*mu - 936960*eps^4*mu - 
      1868800*eps^5*mu - 77760*mt*mu - 129600*eps*mt*mu - 
      241920*eps^2*mt*mu - 472320*eps^3*mt*mu - 936960*eps^4*mt*mu - 
      1868800*eps^5*mt*mu - 77760*mu^2 - 129600*eps*mu^2 - 
      241920*eps^2*mu^2 - 472320*eps^3*mu^2 - 936960*eps^4*mu^2 - 
      1868800*eps^5*mu^2 + 3240*eps^2*Pi^2 + 2160*eps^3*Pi^2 + 
      4680*eps^4*Pi^2 + 9600*eps^5*Pi^2 + 6480*eps^2*mt*Pi^2 + 
      4320*eps^3*mt*Pi^2 + 9360*eps^4*mt*Pi^2 + 19200*eps^5*mt*Pi^2 + 
      3240*eps^2*mt^2*Pi^2 + 2160*eps^3*mt^2*Pi^2 + 4680*eps^4*mt^2*Pi^2 + 
      9600*eps^5*mt^2*Pi^2 + 6480*eps^2*mu*Pi^2 + 10800*eps^3*mu*Pi^2 + 
      20160*eps^4*mu*Pi^2 + 39360*eps^5*mu*Pi^2 + 6480*eps^2*mt*mu*Pi^2 + 
      10800*eps^3*mt*mu*Pi^2 + 20160*eps^4*mt*mu*Pi^2 + 
      39360*eps^5*mt*mu*Pi^2 + 6480*eps^2*mu^2*Pi^2 + 10800*eps^3*mu^2*Pi^2 + 
      20160*eps^4*mu^2*Pi^2 + 39360*eps^5*mu^2*Pi^2 + 1269*eps^4*Pi^4 + 
      846*eps^5*Pi^4 + 2538*eps^4*mt*Pi^4 + 1692*eps^5*mt*Pi^4 + 
      1269*eps^4*mt^2*Pi^4 + 846*eps^5*mt^2*Pi^4 + 2538*eps^4*mu*Pi^4 + 
      4230*eps^5*mu*Pi^4 + 2538*eps^4*mt*mu*Pi^4 + 4230*eps^5*mt*mu*Pi^4 + 
      2538*eps^4*mu^2*Pi^4 + 4230*eps^5*mu^2*Pi^4 + 90720*eps^3*Zeta[3] + 
      60480*eps^4*Zeta[3] + 131040*eps^5*Zeta[3] + 181440*eps^3*mt*Zeta[3] + 
      120960*eps^4*mt*Zeta[3] + 262080*eps^5*mt*Zeta[3] + 
      90720*eps^3*mt^2*Zeta[3] + 60480*eps^4*mt^2*Zeta[3] + 
      131040*eps^5*mt^2*Zeta[3] + 181440*eps^3*mu*Zeta[3] + 
      302400*eps^4*mu*Zeta[3] + 564480*eps^5*mu*Zeta[3] + 
      181440*eps^3*mt*mu*Zeta[3] + 302400*eps^4*mt*mu*Zeta[3] + 
      564480*eps^5*mt*mu*Zeta[3] + 181440*eps^3*mu^2*Zeta[3] + 
      302400*eps^4*mu^2*Zeta[3] + 564480*eps^5*mu^2*Zeta[3] - 
      7560*eps^5*Pi^2*Zeta[3] - 15120*eps^5*mt*Pi^2*Zeta[3] - 
      7560*eps^5*mt^2*Pi^2*Zeta[3] - 15120*eps^5*mu*Pi^2*Zeta[3] - 
      15120*eps^5*mt*mu*Pi^2*Zeta[3] - 15120*eps^5*mu^2*Pi^2*Zeta[3] + 
      241056*eps^5*Zeta[5] + 482112*eps^5*mt*Zeta[5] + 
      241056*eps^5*mt^2*Zeta[5] + 482112*eps^5*mu*Zeta[5] + 
      482112*eps^5*mt*mu*Zeta[5] + 482112*eps^5*mu^2*Zeta[5]))/
    (233280*eps*mt)) + 
 G[0, mt]*(-1/4*(CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
      G[-1, -1, -1, -1, -1, mu])/mt - 
   (CA*(15*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, 0, mu])/(4*mt) - 
   (CA*CF*(5*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, 0, -1, mu])/(4*mt) + 
   (CA*(7*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, 0, 0, mu])/(4*mt) + 
   (CA*(CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, -1, mu])/(4*mt) + 
   (CA*(7*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, 0, mu])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, 0, mu])/(4*mt) + 
   (7*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, -1, mu])/(4*mt) + 
   (CA*(7*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, 0, mu])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, 0, mu])/(4*mt) + 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, 0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, 0, mu])/(4*mt) + 
   (15*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, -1, mu])/(4*mt) + 
   (CA*(7*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, 0, mu])/(4*mt) + 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, 0, mu])/(4*mt) + 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, 0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, 0, mu])/(4*mt) + 
   (CA*(5*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, -1, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, -1, 0, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, 0, mu])/(4*mt) + 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, 0, mu])/(4*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, -1, mu])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, 0, mu])/(4*mt) + 
   (CA*CF*eps^2*(36*CA - 72*CF + 96*CA*eps - 36*CF*eps + 172*CA*eps^2 - 
      180*CF*eps^2 + 144*CA*mt - 288*CF*mt + 384*CA*eps*mt - 144*CF*eps*mt + 
      616*CA*eps^2*mt - 720*CF*eps^2*mt + 216*CA*mt^2 - 432*CF*mt^2 + 
      576*CA*eps*mt^2 - 216*CF*eps*mt^2 + 888*CA*eps^2*mt^2 - 
      1080*CF*eps^2*mt^2 + 144*CA*mt^3 - 288*CF*mt^3 + 384*CA*eps*mt^3 - 
      144*CF*eps*mt^3 + 616*CA*eps^2*mt^3 - 720*CF*eps^2*mt^3 + 36*CA*mt^4 - 
      72*CF*mt^4 + 96*CA*eps*mt^4 - 36*CF*eps*mt^4 + 172*CA*eps^2*mt^4 - 
      180*CF*eps^2*mt^4 + 72*CA*mu - 144*CF*mu + 264*CA*eps*mu - 
      216*CF*eps*mu + 608*CA*eps^2*mu - 576*CF*eps^2*mu + 216*CA*mt*mu - 
      432*CF*mt*mu + 792*CA*eps*mt*mu - 648*CF*eps*mt*mu + 
      1680*CA*eps^2*mt*mu - 1728*CF*eps^2*mt*mu + 216*CA*mt^2*mu - 
      432*CF*mt^2*mu + 792*CA*eps*mt^2*mu - 648*CF*eps*mt^2*mu + 
      1680*CA*eps^2*mt^2*mu - 1728*CF*eps^2*mt^2*mu + 72*CA*mt^3*mu - 
      144*CF*mt^3*mu + 264*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu + 
      608*CA*eps^2*mt^3*mu - 576*CF*eps^2*mt^3*mu + 72*CA*mu^2 - 
      144*CF*mu^2 + 264*CA*eps*mu^2 - 216*CF*eps*mu^2 + 608*CA*eps^2*mu^2 - 
      576*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 288*CF*mt*mu^2 + 
      528*CA*eps*mt*mu^2 - 432*CF*eps*mt*mu^2 + 1072*CA*eps^2*mt*mu^2 - 
      1152*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 144*CF*mt^2*mu^2 + 
      264*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 608*CA*eps^2*mt^2*mu^2 - 
      576*CF*eps^2*mt^2*mu^2 + (36*I)*CA*eps*Pi - (36*I)*CA*eps^2*Pi + 
      (144*I)*CA*eps*mt*Pi - (180*I)*CA*eps^2*mt*Pi + 
      (216*I)*CA*eps*mt^2*Pi - (288*I)*CA*eps^2*mt^2*Pi + 
      (144*I)*CA*eps*mt^3*Pi - (180*I)*CA*eps^2*mt^3*Pi + 
      (36*I)*CA*eps*mt^4*Pi - (36*I)*CA*eps^2*mt^4*Pi + (72*I)*CA*eps*mu*Pi + 
      (216*I)*CA*eps*mt*mu*Pi + (216*I)*CA*eps*mt^2*mu*Pi + 
      (72*I)*CA*eps*mt^3*mu*Pi + (72*I)*CA*eps*mu^2*Pi + 
      (144*I)*CA*eps*mt*mu^2*Pi + (72*I)*CA*eps*mt^2*mu^2*Pi + 
      9*CA*eps^2*Pi^2 + 6*CF*eps^2*Pi^2 + 36*CA*eps^2*mt*Pi^2 + 
      24*CF*eps^2*mt*Pi^2 + 54*CA*eps^2*mt^2*Pi^2 + 36*CF*eps^2*mt^2*Pi^2 + 
      36*CA*eps^2*mt^3*Pi^2 + 24*CF*eps^2*mt^3*Pi^2 + 9*CA*eps^2*mt^4*Pi^2 + 
      6*CF*eps^2*mt^4*Pi^2 + 18*CA*eps^2*mu*Pi^2 + 12*CF*eps^2*mu*Pi^2 + 
      54*CA*eps^2*mt*mu*Pi^2 + 36*CF*eps^2*mt*mu*Pi^2 + 
      54*CA*eps^2*mt^2*mu*Pi^2 + 36*CF*eps^2*mt^2*mu*Pi^2 + 
      18*CA*eps^2*mt^3*mu*Pi^2 + 12*CF*eps^2*mt^3*mu*Pi^2 + 
      18*CA*eps^2*mu^2*Pi^2 + 12*CF*eps^2*mu^2*Pi^2 + 
      36*CA*eps^2*mt*mu^2*Pi^2 + 24*CF*eps^2*mt*mu^2*Pi^2 + 
      18*CA*eps^2*mt^2*mu^2*Pi^2 + 12*CF*eps^2*mt^2*mu^2*Pi^2)*q2*Log[q2]^3)/
    (864*mt*(1 + mt)^2) + (CA*CF*eps^3*(-3*CA + 6*CF - 8*CA*eps + 3*CF*eps - 
      6*CA*mt + 12*CF*mt - 16*CA*eps*mt + 6*CF*eps*mt - 3*CA*mt^2 + 
      6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 
      22*CA*eps*mu + 18*CF*eps*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
      22*CA*eps*mt*mu + 18*CF*eps*mt*mu - 6*CA*mu^2 + 12*CF*mu^2 - 
      22*CA*eps*mu^2 + 18*CF*eps*mu^2 - (3*I)*CA*eps*Pi - 
      (6*I)*CA*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi - 
      (6*I)*CA*eps*mt*mu*Pi - (6*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^4)/(288*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^5)/(480*mt) + G[0, 0, 0, 0, mu]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(-9*CA + 14*CF + 9*CA*eps - 14*CF*eps - 18*CA*mt + 
        28*CF*mt + 20*CA*eps*mt - 28*CF*eps*mt - 9*CA*mt^2 + 14*CF*mt^2 + 
        9*CA*eps*mt^2 - 14*CF*eps*mt^2 - 18*CA*mu + 28*CF*mu - 18*CA*mt*mu + 
        28*CF*mt*mu - 18*CA*mu^2 + 28*CF*mu^2 - (7*I)*CA*eps*Pi + 
        (26*I)*CF*eps*Pi - (14*I)*CA*eps*mt*Pi + (52*I)*CF*eps*mt*Pi - 
        (7*I)*CA*eps*mt^2*Pi + (26*I)*CF*eps*mt^2*Pi - (14*I)*CA*eps*mu*Pi + 
        (52*I)*CF*eps*mu*Pi - (14*I)*CA*eps*mt*mu*Pi + (52*I)*CF*eps*mt*mu*
         Pi - (14*I)*CA*eps*mu^2*Pi + (52*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(9*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, -1, -1, mu]*
    ((CA*CF*eps^3*(-5*CA + 6*CF + 5*CA*eps - 6*CF*eps - 10*CA*mt + 12*CF*mt + 
        12*CA*eps*mt - 12*CF*eps*mt - 5*CA*mt^2 + 6*CF*mt^2 + 5*CA*eps*mt^2 - 
        6*CF*eps*mt^2 - 10*CA*mu + 12*CF*mu - 10*CA*mt*mu + 12*CF*mt*mu - 
        10*CA*mu^2 + 12*CF*mu^2 + I*CA*eps*Pi + (10*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi + (20*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi + 
        (10*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (20*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi + (20*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi + (20*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(5*CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(-9*CA + 12*CF - 13*CA*eps + 6*CF*eps - 18*CA*mt + 
        24*CF*mt - 23*CA*eps*mt + 12*CF*eps*mt - 9*CA*mt^2 + 12*CF*mt^2 - 
        13*CA*eps*mt^2 + 6*CF*eps*mt^2 - 18*CA*mu + 24*CF*mu - 44*CA*eps*mu + 
        36*CF*eps*mu - 18*CA*mt*mu + 24*CF*mt*mu - 44*CA*eps*mt*mu + 
        36*CF*eps*mt*mu - 18*CA*mu^2 + 24*CF*mu^2 - 44*CA*eps*mu^2 + 
        36*CF*eps*mu^2 - (99*I)*CA*eps*Pi + (96*I)*CF*eps*Pi - 
        (198*I)*CA*eps*mt*Pi + (192*I)*CF*eps*mt*Pi - (99*I)*CA*eps*mt^2*Pi + 
        (96*I)*CF*eps*mt^2*Pi - (198*I)*CA*eps*mu*Pi + (192*I)*CF*eps*mu*Pi - 
        (198*I)*CA*eps*mt*mu*Pi + (192*I)*CF*eps*mt*mu*Pi - 
        (198*I)*CA*eps*mu^2*Pi + (192*I)*CF*eps*mu^2*Pi)*q2)/(12*mt) + 
     (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, 0, -1, -1, mu]*
    ((CA*CF*eps^3*(-3*CA + 6*CF + 3*CA*eps - 6*CF*eps - 6*CA*mt + 12*CF*mt + 
        6*CA*eps*mt - 12*CF*eps*mt - 3*CA*mt^2 + 6*CF*mt^2 + 3*CA*eps*mt^2 - 
        6*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
        6*CA*mu^2 + 12*CF*mu^2 - (9*I)*CA*eps*Pi + (14*I)*CF*eps*Pi - 
        (18*I)*CA*eps*mt*Pi + (28*I)*CF*eps*mt*Pi - (9*I)*CA*eps*mt^2*Pi + 
        (14*I)*CF*eps*mt^2*Pi - (18*I)*CA*eps*mu*Pi + (28*I)*CF*eps*mu*Pi - 
        (18*I)*CA*eps*mt*mu*Pi + (28*I)*CF*eps*mt*mu*Pi - 
        (18*I)*CA*eps*mu^2*Pi + (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, 0, 0, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, -1, 0, 0, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, 0, -1, 0, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, 0, 0, mu]*
    ((CA*CF*eps^3*(5*CA - 2*CF - 5*CA*eps + 2*CF*eps + 10*CA*mt - 4*CF*mt - 
        14*CA*eps*mt + 4*CF*eps*mt + 5*CA*mt^2 - 2*CF*mt^2 - 5*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 10*CA*mu - 4*CF*mu + 10*CA*mt*mu - 4*CF*mt*mu + 
        10*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, -1, 0, mu]*
    ((CA*CF*eps^3*(5*CA - 2*CF - 5*CA*eps + 2*CF*eps + 10*CA*mt - 4*CF*mt - 
        14*CA*eps*mt + 4*CF*eps*mt + 5*CA*mt^2 - 2*CF*mt^2 - 5*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 10*CA*mu - 4*CF*mu + 10*CA*mt*mu - 4*CF*mt*mu + 
        10*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, -1, -1, 0, mu]*
    ((CA*CF*eps^3*(5*CA - 2*CF - 5*CA*eps + 2*CF*eps + 10*CA*mt - 4*CF*mt - 
        14*CA*eps*mt + 4*CF*eps*mt + 5*CA*mt^2 - 2*CF*mt^2 - 5*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 10*CA*mu - 4*CF*mu + 10*CA*mt*mu - 4*CF*mt*mu + 
        10*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(-5*CA + 2*CF + 5*CA*eps - 2*CF*eps - 10*CA*mt + 4*CF*mt + 
        14*CA*eps*mt - 4*CF*eps*mt - 5*CA*mt^2 + 2*CF*mt^2 + 5*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 10*CA*mu + 4*CF*mu - 10*CA*mt*mu + 4*CF*mt*mu - 
        10*CA*mu^2 + 4*CF*mu^2 + (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + (5*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, -1, 0, mu]*
    ((CA*CF*eps^3*(-9*CA + 2*CF + 9*CA*eps - 2*CF*eps - 18*CA*mt + 4*CF*mt + 
        26*CA*eps*mt - 4*CF*eps*mt - 9*CA*mt^2 + 2*CF*mt^2 + 9*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 18*CA*mu + 4*CF*mu - 18*CA*mt*mu + 4*CF*mt*mu - 
        18*CA*mu^2 + 4*CF*mu^2 + (5*I)*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (10*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + (5*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (10*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (10*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (10*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, mu]^2*
    ((CA*CF*eps^3*(-6*CA + 6*CF - 5*CA*eps + 3*CF*eps - 12*CA*mt + 12*CF*mt - 
        7*CA*eps*mt + 6*CF*eps*mt - 6*CA*mt^2 + 6*CF*mt^2 - 5*CA*eps*mt^2 + 
        3*CF*eps*mt^2 - 12*CA*mu + 12*CF*mu - 22*CA*eps*mu + 18*CF*eps*mu - 
        12*CA*mt*mu + 12*CF*mt*mu - 22*CA*eps*mt*mu + 18*CF*eps*mt*mu - 
        12*CA*mu^2 + 12*CF*mu^2 - 22*CA*eps*mu^2 + 18*CF*eps*mu^2 - 
        (24*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (48*I)*CA*eps*mt*Pi + 
        (48*I)*CF*eps*mt*Pi - (24*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
        (48*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi - (48*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi)*q2)/(12*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - 
        (10*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
        (6*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
        (10*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
        (10*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (5*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - 
        (10*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - (5*I)*CA*eps*mt^2*Pi + 
        (6*I)*CF*eps*mt^2*Pi - (10*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
        (10*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
        (10*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, 0, mu]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1, -1, -1, mu]*
    (-1/16*(CA*CF*eps^2*(4*CA - 4*CA*eps + 8*CA*mt - 12*CA*eps*mt + 
         4*CA*mt^2 - 4*CA*eps*mt^2 + 8*CA*mu + 8*CA*mt*mu + 8*CA*mu^2 + 
         (4*I)*CA*eps*Pi + (48*I)*CF*eps*Pi - (4*I)*CA*eps^2*Pi - 
         (48*I)*CF*eps^2*Pi + (8*I)*CA*eps*mt*Pi + (96*I)*CF*eps*mt*Pi - 
         (36*I)*CA*eps^2*mt*Pi - (96*I)*CF*eps^2*mt*Pi + 
         (4*I)*CA*eps*mt^2*Pi + (48*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps^2*mt^2*
          Pi - (48*I)*CF*eps^2*mt^2*Pi + (8*I)*CA*eps*mu*Pi + 
         (96*I)*CF*eps*mu*Pi + (8*I)*CA*eps*mt*mu*Pi + (96*I)*CF*eps*mt*mu*
          Pi + (8*I)*CA*eps*mu^2*Pi + (96*I)*CF*eps*mu^2*Pi + 
         49*CA*eps^2*Pi^2 - 80*CF*eps^2*Pi^2 + 98*CA*eps^2*mt*Pi^2 - 
         160*CF*eps^2*mt*Pi^2 + 49*CA*eps^2*mt^2*Pi^2 - 
         80*CF*eps^2*mt^2*Pi^2 + 98*CA*eps^2*mu*Pi^2 - 160*CF*eps^2*mu*Pi^2 + 
         98*CA*eps^2*mt*mu*Pi^2 - 160*CF*eps^2*mt*mu*Pi^2 + 
         98*CA*eps^2*mu^2*Pi^2 - 160*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi + 
        (12*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + 
        (24*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*
         Pi + (2*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1, 0, 0, mu]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - 
         (48*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1, 0, mu]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - 
         (48*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         10*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         10*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         10*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1, 0, -1, mu]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 - 
         (84*I)*CA*eps*Pi + (72*I)*CF*eps*Pi + (84*I)*CA*eps^2*Pi - 
         (72*I)*CF*eps^2*Pi - (168*I)*CA*eps*mt*Pi + (144*I)*CF*eps*mt*Pi + 
         (216*I)*CA*eps^2*mt*Pi - (144*I)*CF*eps^2*mt*Pi - 
         (84*I)*CA*eps*mt^2*Pi + (72*I)*CF*eps*mt^2*Pi + 
         (84*I)*CA*eps^2*mt^2*Pi - (72*I)*CF*eps^2*mt^2*Pi - 
         (168*I)*CA*eps*mu*Pi + (144*I)*CF*eps*mu*Pi - (168*I)*CA*eps*mt*mu*
          Pi + (144*I)*CF*eps*mt*mu*Pi - (168*I)*CA*eps*mu^2*Pi + 
         (144*I)*CF*eps*mu^2*Pi + 37*CA*eps^2*Pi^2 - 90*CF*eps^2*Pi^2 + 
         74*CA*eps^2*mt*Pi^2 - 180*CF*eps^2*mt*Pi^2 + 37*CA*eps^2*mt^2*Pi^2 - 
         90*CF*eps^2*mt^2*Pi^2 + 74*CA*eps^2*mu*Pi^2 - 180*CF*eps^2*mu*Pi^2 + 
         74*CA*eps^2*mt*mu*Pi^2 - 180*CF*eps^2*mt*mu*Pi^2 + 
         74*CA*eps^2*mu^2*Pi^2 - 180*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - (7*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - 
        (14*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - (7*I)*CA*eps*mt^2*Pi + 
        (6*I)*CF*eps*mt^2*Pi - (14*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
        (14*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
        (14*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1, -1, mu]*
    (-1/48*(CA*CF*eps^2*(-36*CA + 72*CF + 36*CA*eps - 72*CF*eps + 
         36*CA*eps^2 - 72*CF*eps^2 - 72*CA*mt + 144*CF*mt + 72*CA*eps*mt - 
         144*CF*eps*mt + 36*CA*eps^2*mt - 72*CF*eps^2*mt - 36*CA*mt^2 + 
         72*CF*mt^2 + 36*CA*eps*mt^2 - 72*CF*eps*mt^2 - 72*CA*mu + 
         144*CF*mu - 72*CA*mt*mu + 144*CF*mt*mu - 72*CA*mu^2 + 144*CF*mu^2 - 
         (132*I)*CA*eps*Pi + (168*I)*CF*eps*Pi + (132*I)*CA*eps^2*Pi - 
         (168*I)*CF*eps^2*Pi - (264*I)*CA*eps*mt*Pi + (336*I)*CF*eps*mt*Pi + 
         (312*I)*CA*eps^2*mt*Pi - (336*I)*CF*eps^2*mt*Pi - 
         (132*I)*CA*eps*mt^2*Pi + (168*I)*CF*eps*mt^2*Pi + 
         (132*I)*CA*eps^2*mt^2*Pi - (168*I)*CF*eps^2*mt^2*Pi - 
         (264*I)*CA*eps*mu*Pi + (336*I)*CF*eps*mu*Pi - (264*I)*CA*eps*mt*mu*
          Pi + (336*I)*CF*eps*mt*mu*Pi - (264*I)*CA*eps*mu^2*Pi + 
         (336*I)*CF*eps*mu^2*Pi + 87*CA*eps^2*Pi^2 - 190*CF*eps^2*Pi^2 + 
         174*CA*eps^2*mt*Pi^2 - 380*CF*eps^2*mt*Pi^2 + 87*CA*eps^2*mt^2*
          Pi^2 - 190*CF*eps^2*mt^2*Pi^2 + 174*CA*eps^2*mu*Pi^2 - 
         380*CF*eps^2*mu*Pi^2 + 174*CA*eps^2*mt*mu*Pi^2 - 
         380*CF*eps^2*mt*mu*Pi^2 + 174*CA*eps^2*mu^2*Pi^2 - 
         380*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-3*CA + 6*CF + 3*CA*eps - 6*CF*eps - 6*CA*mt + 12*CF*mt + 
        6*CA*eps*mt - 12*CF*eps*mt - 3*CA*mt^2 + 6*CF*mt^2 + 3*CA*eps*mt^2 - 
        6*CF*eps*mt^2 - 6*CA*mu + 12*CF*mu - 6*CA*mt*mu + 12*CF*mt*mu - 
        6*CA*mu^2 + 12*CF*mu^2 - (11*I)*CA*eps*Pi + (14*I)*CF*eps*Pi - 
        (22*I)*CA*eps*mt*Pi + (28*I)*CF*eps*mt*Pi - (11*I)*CA*eps*mt^2*Pi + 
        (14*I)*CF*eps*mt^2*Pi - (22*I)*CA*eps*mu*Pi + (28*I)*CF*eps*mu*Pi - 
        (22*I)*CA*eps*mt*mu*Pi + (28*I)*CF*eps*mt*mu*Pi - 
        (22*I)*CA*eps*mu^2*Pi + (28*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[-1, -1, 0, mu]*
    ((CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 24*CF*mt^2 + 
        36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 
        48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 + (36*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi + 
        (72*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - (120*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi + (36*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (36*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi + (72*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + 
        (72*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (72*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 
        10*CF*eps^2*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
        8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
        6*CA*mu^2 - 4*CF*mu^2 - (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[0, 0, -1, mu]*
    (-1/48*(CA*CF*eps^2*(12*CA + 24*CF - 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 + 24*CA*mt + 48*CF*mt - 48*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt + 12*CA*mt^2 + 
         24*CF*mt^2 - 12*CA*eps*mt^2 - 24*CF*eps*mt^2 + 24*CA*mu + 48*CF*mu + 
         24*CA*mt*mu + 48*CF*mt*mu + 24*CA*mu^2 + 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - 
         (48*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         6*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         6*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         6*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + (CA*CF*eps*q2*Log[q2]^2*
     (-108*CA + 216*CF - 288*CA*eps + 108*CF*eps - 516*CA*eps^2 + 
      540*CF*eps^2 - 920*CA*eps^3 + 864*CF*eps^3 - 432*CA*mt + 864*CF*mt - 
      1152*CA*eps*mt + 432*CF*eps*mt - 1848*CA*eps^2*mt + 2160*CF*eps^2*mt - 
      3248*CA*eps^3*mt + 3456*CF*eps^3*mt - 648*CA*mt^2 + 1296*CF*mt^2 - 
      1728*CA*eps*mt^2 + 648*CF*eps*mt^2 - 2664*CA*eps^2*mt^2 + 
      3240*CF*eps^2*mt^2 - 4656*CA*eps^3*mt^2 + 5184*CF*eps^3*mt^2 - 
      432*CA*mt^3 + 864*CF*mt^3 - 1152*CA*eps*mt^3 + 432*CF*eps*mt^3 - 
      1848*CA*eps^2*mt^3 + 2160*CF*eps^2*mt^3 - 3248*CA*eps^3*mt^3 + 
      3456*CF*eps^3*mt^3 - 108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 
      108*CF*eps*mt^4 - 516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 
      920*CA*eps^3*mt^4 + 864*CF*eps^3*mt^4 - 216*CA*mu + 432*CF*mu - 
      792*CA*eps*mu + 648*CF*eps*mu - 1824*CA*eps^2*mu + 1728*CF*eps^2*mu - 
      3664*CA*eps^3*mu + 3456*CF*eps^3*mu - 648*CA*mt*mu + 1296*CF*mt*mu - 
      2376*CA*eps*mt*mu + 1944*CF*eps*mt*mu - 5040*CA*eps^2*mt*mu + 
      5184*CF*eps^2*mt*mu - 9696*CA*eps^3*mt*mu + 10368*CF*eps^3*mt*mu - 
      648*CA*mt^2*mu + 1296*CF*mt^2*mu - 2376*CA*eps*mt^2*mu + 
      1944*CF*eps*mt^2*mu - 5040*CA*eps^2*mt^2*mu + 5184*CF*eps^2*mt^2*mu - 
      9696*CA*eps^3*mt^2*mu + 10368*CF*eps^3*mt^2*mu - 216*CA*mt^3*mu + 
      432*CF*mt^3*mu - 792*CA*eps*mt^3*mu + 648*CF*eps*mt^3*mu - 
      1824*CA*eps^2*mt^3*mu + 1728*CF*eps^2*mt^3*mu - 3664*CA*eps^3*mt^3*mu + 
      3456*CF*eps^3*mt^3*mu - 216*CA*mu^2 + 432*CF*mu^2 - 792*CA*eps*mu^2 + 
      648*CF*eps*mu^2 - 1824*CA*eps^2*mu^2 + 1728*CF*eps^2*mu^2 - 
      3664*CA*eps^3*mu^2 + 3456*CF*eps^3*mu^2 - 432*CA*mt*mu^2 + 
      864*CF*mt*mu^2 - 1584*CA*eps*mt*mu^2 + 1296*CF*eps*mt*mu^2 - 
      3216*CA*eps^2*mt*mu^2 + 3456*CF*eps^2*mt*mu^2 - 6032*CA*eps^3*mt*mu^2 + 
      6912*CF*eps^3*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
      792*CA*eps*mt^2*mu^2 + 648*CF*eps*mt^2*mu^2 - 1824*CA*eps^2*mt^2*mu^2 + 
      1728*CF*eps^2*mt^2*mu^2 - 3664*CA*eps^3*mt^2*mu^2 + 
      3456*CF*eps^3*mt^2*mu^2 - (108*I)*CA*eps*Pi + (108*I)*CA*eps^2*Pi - 
      (432*I)*CA*eps*mt*Pi + (540*I)*CA*eps^2*mt*Pi - 
      (648*I)*CA*eps*mt^2*Pi + (864*I)*CA*eps^2*mt^2*Pi - 
      (432*I)*CA*eps*mt^3*Pi + (540*I)*CA*eps^2*mt^3*Pi - 
      (108*I)*CA*eps*mt^4*Pi + (108*I)*CA*eps^2*mt^4*Pi - 
      (216*I)*CA*eps*mu*Pi - (648*I)*CA*eps*mt*mu*Pi - 
      (648*I)*CA*eps*mt^2*mu*Pi - (216*I)*CA*eps*mt^3*mu*Pi - 
      (216*I)*CA*eps*mu^2*Pi - (432*I)*CA*eps*mt*mu^2*Pi - 
      (216*I)*CA*eps*mt^2*mu^2*Pi - 27*CA*eps^2*Pi^2 - 18*CF*eps^2*Pi^2 + 
      60*CA*eps^3*Pi^2 - 9*CF*eps^3*Pi^2 - 108*CA*eps^2*mt*Pi^2 - 
      72*CF*eps^2*mt*Pi^2 + 276*CA*eps^3*mt*Pi^2 - 36*CF*eps^3*mt*Pi^2 - 
      162*CA*eps^2*mt^2*Pi^2 - 108*CF*eps^2*mt^2*Pi^2 + 
      432*CA*eps^3*mt^2*Pi^2 - 54*CF*eps^3*mt^2*Pi^2 - 
      108*CA*eps^2*mt^3*Pi^2 - 72*CF*eps^2*mt^3*Pi^2 + 
      276*CA*eps^3*mt^3*Pi^2 - 36*CF*eps^3*mt^3*Pi^2 - 
      27*CA*eps^2*mt^4*Pi^2 - 18*CF*eps^2*mt^4*Pi^2 + 60*CA*eps^3*mt^4*Pi^2 - 
      9*CF*eps^3*mt^4*Pi^2 - 54*CA*eps^2*mu*Pi^2 - 36*CF*eps^2*mu*Pi^2 + 
      66*CA*eps^3*mu*Pi^2 - 54*CF*eps^3*mu*Pi^2 - 162*CA*eps^2*mt*mu*Pi^2 - 
      108*CF*eps^2*mt*mu*Pi^2 + 198*CA*eps^3*mt*mu*Pi^2 - 
      162*CF*eps^3*mt*mu*Pi^2 - 162*CA*eps^2*mt^2*mu*Pi^2 - 
      108*CF*eps^2*mt^2*mu*Pi^2 + 198*CA*eps^3*mt^2*mu*Pi^2 - 
      162*CF*eps^3*mt^2*mu*Pi^2 - 54*CA*eps^2*mt^3*mu*Pi^2 - 
      36*CF*eps^2*mt^3*mu*Pi^2 + 66*CA*eps^3*mt^3*mu*Pi^2 - 
      54*CF*eps^3*mt^3*mu*Pi^2 - 54*CA*eps^2*mu^2*Pi^2 - 
      36*CF*eps^2*mu^2*Pi^2 + 66*CA*eps^3*mu^2*Pi^2 - 54*CF*eps^3*mu^2*Pi^2 - 
      108*CA*eps^2*mt*mu^2*Pi^2 - 72*CF*eps^2*mt*mu^2*Pi^2 + 
      132*CA*eps^3*mt*mu^2*Pi^2 - 108*CF*eps^3*mt*mu^2*Pi^2 - 
      54*CA*eps^2*mt^2*mu^2*Pi^2 - 36*CF*eps^2*mt^2*mu^2*Pi^2 + 
      66*CA*eps^3*mt^2*mu^2*Pi^2 - 54*CF*eps^3*mt^2*mu^2*Pi^2 + 
      (9*I)*CA*eps^3*Pi^3 + (36*I)*CA*eps^3*mt*Pi^3 + 
      (54*I)*CA*eps^3*mt^2*Pi^3 + (36*I)*CA*eps^3*mt^3*Pi^3 + 
      (9*I)*CA*eps^3*mt^4*Pi^3 + (18*I)*CA*eps^3*mu*Pi^3 + 
      (54*I)*CA*eps^3*mt*mu*Pi^3 + (54*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (18*I)*CA*eps^3*mt^3*mu*Pi^3 + (18*I)*CA*eps^3*mu^2*Pi^3 + 
      (36*I)*CA*eps^3*mt*mu^2*Pi^3 + (18*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      252*CA*eps^3*Zeta[3] - 504*CF*eps^3*Zeta[3] + 
      1008*CA*eps^3*mt*Zeta[3] - 2016*CF*eps^3*mt*Zeta[3] + 
      1512*CA*eps^3*mt^2*Zeta[3] - 3024*CF*eps^3*mt^2*Zeta[3] + 
      1008*CA*eps^3*mt^3*Zeta[3] - 2016*CF*eps^3*mt^3*Zeta[3] + 
      252*CA*eps^3*mt^4*Zeta[3] - 504*CF*eps^3*mt^4*Zeta[3] + 
      504*CA*eps^3*mu*Zeta[3] - 1008*CF*eps^3*mu*Zeta[3] + 
      1512*CA*eps^3*mt*mu*Zeta[3] - 3024*CF*eps^3*mt*mu*Zeta[3] + 
      1512*CA*eps^3*mt^2*mu*Zeta[3] - 3024*CF*eps^3*mt^2*mu*Zeta[3] + 
      504*CA*eps^3*mt^3*mu*Zeta[3] - 1008*CF*eps^3*mt^3*mu*Zeta[3] + 
      504*CA*eps^3*mu^2*Zeta[3] - 1008*CF*eps^3*mu^2*Zeta[3] + 
      1008*CA*eps^3*mt*mu^2*Zeta[3] - 2016*CF*eps^3*mt*mu^2*Zeta[3] + 
      504*CA*eps^3*mt^2*mu^2*Zeta[3] - 1008*CF*eps^3*mt^2*mu^2*Zeta[3]))/
    (864*mt*(1 + mt)^2) - (CA*CF*q2*Log[q2]*(-12960*CA + 25920*CF - 
      34560*CA*eps + 12960*CF*eps - 61920*CA*eps^2 + 64800*CF*eps^2 - 
      110400*CA*eps^3 + 103680*CF*eps^3 - 220480*CA*eps^4 + 207360*CF*eps^4 - 
      51840*CA*mt + 103680*CF*mt - 138240*CA*eps*mt + 51840*CF*eps*mt - 
      221760*CA*eps^2*mt + 259200*CF*eps^2*mt - 389760*CA*eps^3*mt + 
      414720*CF*eps^3*mt - 778240*CA*eps^4*mt + 829440*CF*eps^4*mt - 
      77760*CA*mt^2 + 155520*CF*mt^2 - 207360*CA*eps*mt^2 + 
      77760*CF*eps*mt^2 - 319680*CA*eps^2*mt^2 + 388800*CF*eps^2*mt^2 - 
      558720*CA*eps^3*mt^2 + 622080*CF*eps^3*mt^2 - 1115520*CA*eps^4*mt^2 + 
      1244160*CF*eps^4*mt^2 - 51840*CA*mt^3 + 103680*CF*mt^3 - 
      138240*CA*eps*mt^3 + 51840*CF*eps*mt^3 - 221760*CA*eps^2*mt^3 + 
      259200*CF*eps^2*mt^3 - 389760*CA*eps^3*mt^3 + 414720*CF*eps^3*mt^3 - 
      778240*CA*eps^4*mt^3 + 829440*CF*eps^4*mt^3 - 12960*CA*mt^4 + 
      25920*CF*mt^4 - 34560*CA*eps*mt^4 + 12960*CF*eps*mt^4 - 
      61920*CA*eps^2*mt^4 + 64800*CF*eps^2*mt^4 - 110400*CA*eps^3*mt^4 + 
      103680*CF*eps^3*mt^4 - 220480*CA*eps^4*mt^4 + 207360*CF*eps^4*mt^4 - 
      25920*CA*mu + 51840*CF*mu - 95040*CA*eps*mu + 77760*CF*eps*mu - 
      218880*CA*eps^2*mu + 207360*CF*eps^2*mu - 439680*CA*eps^3*mu + 
      414720*CF*eps^3*mu - 880640*CA*eps^4*mu + 829440*CF*eps^4*mu - 
      77760*CA*mt*mu + 155520*CF*mt*mu - 285120*CA*eps*mt*mu + 
      233280*CF*eps*mt*mu - 604800*CA*eps^2*mt*mu + 622080*CF*eps^2*mt*mu - 
      1163520*CA*eps^3*mt*mu + 1244160*CF*eps^3*mt*mu - 
      2279040*CA*eps^4*mt*mu + 2488320*CF*eps^4*mt*mu - 77760*CA*mt^2*mu + 
      155520*CF*mt^2*mu - 285120*CA*eps*mt^2*mu + 233280*CF*eps*mt^2*mu - 
      604800*CA*eps^2*mt^2*mu + 622080*CF*eps^2*mt^2*mu - 
      1163520*CA*eps^3*mt^2*mu + 1244160*CF*eps^3*mt^2*mu - 
      2279040*CA*eps^4*mt^2*mu + 2488320*CF*eps^4*mt^2*mu - 
      25920*CA*mt^3*mu + 51840*CF*mt^3*mu - 95040*CA*eps*mt^3*mu + 
      77760*CF*eps*mt^3*mu - 218880*CA*eps^2*mt^3*mu + 
      207360*CF*eps^2*mt^3*mu - 439680*CA*eps^3*mt^3*mu + 
      414720*CF*eps^3*mt^3*mu - 880640*CA*eps^4*mt^3*mu + 
      829440*CF*eps^4*mt^3*mu - 25920*CA*mu^2 + 51840*CF*mu^2 - 
      95040*CA*eps*mu^2 + 77760*CF*eps*mu^2 - 218880*CA*eps^2*mu^2 + 
      207360*CF*eps^2*mu^2 - 439680*CA*eps^3*mu^2 + 414720*CF*eps^3*mu^2 - 
      880640*CA*eps^4*mu^2 + 829440*CF*eps^4*mu^2 - 51840*CA*mt*mu^2 + 
      103680*CF*mt*mu^2 - 190080*CA*eps*mt*mu^2 + 155520*CF*eps*mt*mu^2 - 
      385920*CA*eps^2*mt*mu^2 + 414720*CF*eps^2*mt*mu^2 - 
      723840*CA*eps^3*mt*mu^2 + 829440*CF*eps^3*mt*mu^2 - 
      1398400*CA*eps^4*mt*mu^2 + 1658880*CF*eps^4*mt*mu^2 - 
      25920*CA*mt^2*mu^2 + 51840*CF*mt^2*mu^2 - 95040*CA*eps*mt^2*mu^2 + 
      77760*CF*eps*mt^2*mu^2 - 218880*CA*eps^2*mt^2*mu^2 + 
      207360*CF*eps^2*mt^2*mu^2 - 439680*CA*eps^3*mt^2*mu^2 + 
      414720*CF*eps^3*mt^2*mu^2 - 880640*CA*eps^4*mt^2*mu^2 + 
      829440*CF*eps^4*mt^2*mu^2 - (12960*I)*CA*eps*Pi + 
      (12960*I)*CA*eps^2*Pi - (51840*I)*CA*eps*mt*Pi + 
      (64800*I)*CA*eps^2*mt*Pi - (77760*I)*CA*eps*mt^2*Pi + 
      (103680*I)*CA*eps^2*mt^2*Pi - (51840*I)*CA*eps*mt^3*Pi + 
      (64800*I)*CA*eps^2*mt^3*Pi - (12960*I)*CA*eps*mt^4*Pi + 
      (12960*I)*CA*eps^2*mt^4*Pi - (25920*I)*CA*eps*mu*Pi - 
      (77760*I)*CA*eps*mt*mu*Pi - (77760*I)*CA*eps*mt^2*mu*Pi - 
      (25920*I)*CA*eps*mt^3*mu*Pi - (25920*I)*CA*eps*mu^2*Pi - 
      (51840*I)*CA*eps*mt*mu^2*Pi - (25920*I)*CA*eps*mt^2*mu^2*Pi - 
      3240*CA*eps^2*Pi^2 - 2160*CF*eps^2*Pi^2 + 7200*CA*eps^3*Pi^2 - 
      1080*CF*eps^3*Pi^2 + 5160*CA*eps^4*Pi^2 - 5400*CF*eps^4*Pi^2 - 
      12960*CA*eps^2*mt*Pi^2 - 8640*CF*eps^2*mt*Pi^2 + 
      33120*CA*eps^3*mt*Pi^2 - 4320*CF*eps^3*mt*Pi^2 + 
      18480*CA*eps^4*mt*Pi^2 - 21600*CF*eps^4*mt*Pi^2 - 
      19440*CA*eps^2*mt^2*Pi^2 - 12960*CF*eps^2*mt^2*Pi^2 + 
      51840*CA*eps^3*mt^2*Pi^2 - 6480*CF*eps^3*mt^2*Pi^2 + 
      26640*CA*eps^4*mt^2*Pi^2 - 32400*CF*eps^4*mt^2*Pi^2 - 
      12960*CA*eps^2*mt^3*Pi^2 - 8640*CF*eps^2*mt^3*Pi^2 + 
      33120*CA*eps^3*mt^3*Pi^2 - 4320*CF*eps^3*mt^3*Pi^2 + 
      18480*CA*eps^4*mt^3*Pi^2 - 21600*CF*eps^4*mt^3*Pi^2 - 
      3240*CA*eps^2*mt^4*Pi^2 - 2160*CF*eps^2*mt^4*Pi^2 + 
      7200*CA*eps^3*mt^4*Pi^2 - 1080*CF*eps^3*mt^4*Pi^2 + 
      5160*CA*eps^4*mt^4*Pi^2 - 5400*CF*eps^4*mt^4*Pi^2 - 
      6480*CA*eps^2*mu*Pi^2 - 4320*CF*eps^2*mu*Pi^2 + 7920*CA*eps^3*mu*Pi^2 - 
      6480*CF*eps^3*mu*Pi^2 + 18240*CA*eps^4*mu*Pi^2 - 
      17280*CF*eps^4*mu*Pi^2 - 19440*CA*eps^2*mt*mu*Pi^2 - 
      12960*CF*eps^2*mt*mu*Pi^2 + 23760*CA*eps^3*mt*mu*Pi^2 - 
      19440*CF*eps^3*mt*mu*Pi^2 + 50400*CA*eps^4*mt*mu*Pi^2 - 
      51840*CF*eps^4*mt*mu*Pi^2 - 19440*CA*eps^2*mt^2*mu*Pi^2 - 
      12960*CF*eps^2*mt^2*mu*Pi^2 + 23760*CA*eps^3*mt^2*mu*Pi^2 - 
      19440*CF*eps^3*mt^2*mu*Pi^2 + 50400*CA*eps^4*mt^2*mu*Pi^2 - 
      51840*CF*eps^4*mt^2*mu*Pi^2 - 6480*CA*eps^2*mt^3*mu*Pi^2 - 
      4320*CF*eps^2*mt^3*mu*Pi^2 + 7920*CA*eps^3*mt^3*mu*Pi^2 - 
      6480*CF*eps^3*mt^3*mu*Pi^2 + 18240*CA*eps^4*mt^3*mu*Pi^2 - 
      17280*CF*eps^4*mt^3*mu*Pi^2 - 6480*CA*eps^2*mu^2*Pi^2 - 
      4320*CF*eps^2*mu^2*Pi^2 + 7920*CA*eps^3*mu^2*Pi^2 - 
      6480*CF*eps^3*mu^2*Pi^2 + 18240*CA*eps^4*mu^2*Pi^2 - 
      17280*CF*eps^4*mu^2*Pi^2 - 12960*CA*eps^2*mt*mu^2*Pi^2 - 
      8640*CF*eps^2*mt*mu^2*Pi^2 + 15840*CA*eps^3*mt*mu^2*Pi^2 - 
      12960*CF*eps^3*mt*mu^2*Pi^2 + 32160*CA*eps^4*mt*mu^2*Pi^2 - 
      34560*CF*eps^4*mt*mu^2*Pi^2 - 6480*CA*eps^2*mt^2*mu^2*Pi^2 - 
      4320*CF*eps^2*mt^2*mu^2*Pi^2 + 7920*CA*eps^3*mt^2*mu^2*Pi^2 - 
      6480*CF*eps^3*mt^2*mu^2*Pi^2 + 18240*CA*eps^4*mt^2*mu^2*Pi^2 - 
      17280*CF*eps^4*mt^2*mu^2*Pi^2 + (1080*I)*CA*eps^3*Pi^3 - 
      (1080*I)*CA*eps^4*Pi^3 + (4320*I)*CA*eps^3*mt*Pi^3 - 
      (5400*I)*CA*eps^4*mt*Pi^3 + (6480*I)*CA*eps^3*mt^2*Pi^3 - 
      (8640*I)*CA*eps^4*mt^2*Pi^3 + (4320*I)*CA*eps^3*mt^3*Pi^3 - 
      (5400*I)*CA*eps^4*mt^3*Pi^3 + (1080*I)*CA*eps^3*mt^4*Pi^3 - 
      (1080*I)*CA*eps^4*mt^4*Pi^3 + (2160*I)*CA*eps^3*mu*Pi^3 + 
      (6480*I)*CA*eps^3*mt*mu*Pi^3 + (6480*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (2160*I)*CA*eps^3*mt^3*mu*Pi^3 + (2160*I)*CA*eps^3*mu^2*Pi^3 + 
      (4320*I)*CA*eps^3*mt*mu^2*Pi^3 + (2160*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      495*CA*eps^4*Pi^4 - 846*CF*eps^4*Pi^4 + 1980*CA*eps^4*mt*Pi^4 - 
      3384*CF*eps^4*mt*Pi^4 + 2970*CA*eps^4*mt^2*Pi^4 - 
      5076*CF*eps^4*mt^2*Pi^4 + 1980*CA*eps^4*mt^3*Pi^4 - 
      3384*CF*eps^4*mt^3*Pi^4 + 495*CA*eps^4*mt^4*Pi^4 - 
      846*CF*eps^4*mt^4*Pi^4 + 990*CA*eps^4*mu*Pi^4 - 1692*CF*eps^4*mu*Pi^4 + 
      2970*CA*eps^4*mt*mu*Pi^4 - 5076*CF*eps^4*mt*mu*Pi^4 + 
      2970*CA*eps^4*mt^2*mu*Pi^4 - 5076*CF*eps^4*mt^2*mu*Pi^4 + 
      990*CA*eps^4*mt^3*mu*Pi^4 - 1692*CF*eps^4*mt^3*mu*Pi^4 + 
      990*CA*eps^4*mu^2*Pi^4 - 1692*CF*eps^4*mu^2*Pi^4 + 
      1980*CA*eps^4*mt*mu^2*Pi^4 - 3384*CF*eps^4*mt*mu^2*Pi^4 + 
      990*CA*eps^4*mt^2*mu^2*Pi^4 - 1692*CF*eps^4*mt^2*mu^2*Pi^4 + 
      30240*CA*eps^3*Zeta[3] - 60480*CF*eps^3*Zeta[3] + 
      80640*CA*eps^4*Zeta[3] - 30240*CF*eps^4*Zeta[3] + 
      120960*CA*eps^3*mt*Zeta[3] - 241920*CF*eps^3*mt*Zeta[3] + 
      322560*CA*eps^4*mt*Zeta[3] - 120960*CF*eps^4*mt*Zeta[3] + 
      181440*CA*eps^3*mt^2*Zeta[3] - 362880*CF*eps^3*mt^2*Zeta[3] + 
      483840*CA*eps^4*mt^2*Zeta[3] - 181440*CF*eps^4*mt^2*Zeta[3] + 
      120960*CA*eps^3*mt^3*Zeta[3] - 241920*CF*eps^3*mt^3*Zeta[3] + 
      322560*CA*eps^4*mt^3*Zeta[3] - 120960*CF*eps^4*mt^3*Zeta[3] + 
      30240*CA*eps^3*mt^4*Zeta[3] - 60480*CF*eps^3*mt^4*Zeta[3] + 
      80640*CA*eps^4*mt^4*Zeta[3] - 30240*CF*eps^4*mt^4*Zeta[3] + 
      60480*CA*eps^3*mu*Zeta[3] - 120960*CF*eps^3*mu*Zeta[3] + 
      221760*CA*eps^4*mu*Zeta[3] - 181440*CF*eps^4*mu*Zeta[3] + 
      181440*CA*eps^3*mt*mu*Zeta[3] - 362880*CF*eps^3*mt*mu*Zeta[3] + 
      665280*CA*eps^4*mt*mu*Zeta[3] - 544320*CF*eps^4*mt*mu*Zeta[3] + 
      181440*CA*eps^3*mt^2*mu*Zeta[3] - 362880*CF*eps^3*mt^2*mu*Zeta[3] + 
      665280*CA*eps^4*mt^2*mu*Zeta[3] - 544320*CF*eps^4*mt^2*mu*Zeta[3] + 
      60480*CA*eps^3*mt^3*mu*Zeta[3] - 120960*CF*eps^3*mt^3*mu*Zeta[3] + 
      221760*CA*eps^4*mt^3*mu*Zeta[3] - 181440*CF*eps^4*mt^3*mu*Zeta[3] + 
      60480*CA*eps^3*mu^2*Zeta[3] - 120960*CF*eps^3*mu^2*Zeta[3] + 
      221760*CA*eps^4*mu^2*Zeta[3] - 181440*CF*eps^4*mu^2*Zeta[3] + 
      120960*CA*eps^3*mt*mu^2*Zeta[3] - 241920*CF*eps^3*mt*mu^2*Zeta[3] + 
      443520*CA*eps^4*mt*mu^2*Zeta[3] - 362880*CF*eps^4*mt*mu^2*Zeta[3] + 
      60480*CA*eps^3*mt^2*mu^2*Zeta[3] - 120960*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      221760*CA*eps^4*mt^2*mu^2*Zeta[3] - 181440*CF*eps^4*mt^2*mu^2*Zeta[3] + 
      (30240*I)*CA*eps^4*Pi*Zeta[3] + (120960*I)*CA*eps^4*mt*Pi*Zeta[3] + 
      (181440*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (120960*I)*CA*eps^4*mt^3*Pi*
       Zeta[3] + (30240*I)*CA*eps^4*mt^4*Pi*Zeta[3] + 
      (60480*I)*CA*eps^4*mu*Pi*Zeta[3] + (181440*I)*CA*eps^4*mt*mu*Pi*
       Zeta[3] + (181440*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (60480*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + (60480*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (120960*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + 
      (60480*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3]))/(51840*mt*(1 + mt)^2) + 
   G[0, 0, mu]*(-1/2*(CA*(3*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
         2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/mt + 
     (CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^3)/(24*mt) + 
     (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - (12*I)*eps*Pi + 
        (12*I)*eps^2*Pi - (24*I)*eps*mt*Pi + (36*I)*eps^2*mt*Pi - 
        (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (24*I)*eps*mu*Pi - 
        (24*I)*eps*mt*mu*Pi - (24*I)*eps*mu^2*Pi - 5*eps^2*Pi^2 + 
        5*eps^3*Pi^2 - 10*eps^2*mt*Pi^2 + 15*eps^3*mt*Pi^2 - 
        5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 - 10*eps^2*mu*Pi^2 - 
        10*eps^2*mt*mu*Pi^2 - 10*eps^2*mu^2*Pi^2 + I*eps^3*Pi^3 + 
        (2*I)*eps^3*mt*Pi^3 + I*eps^3*mt^2*Pi^3 + (2*I)*eps^3*mu*Pi^3 + 
        (2*I)*eps^3*mt*mu*Pi^3 + (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
        56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[0, -1, mu]*((CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[-1, -1, -1, mu])/(2*mt) - 
     (CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 24*CF*mt^2 + 
        36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 
        48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - (12*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
        (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 
        10*CF*eps^2*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(-36*CA + 24*CF + 36*CA*eps - 
        24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 
        96*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 
        36*CA*mt^2 + 24*CF*mt^2 + 36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 
        72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 48*CF*mt*mu - 72*CA*mu^2 + 
        48*CF*mu^2 - (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + 
        (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - 
        (24*I)*CF*eps^3*Pi - (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
        (24*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 - 
        15*CA*eps^3*Pi^2 + 10*CF*eps^3*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 
        20*CF*eps^2*mt*Pi^2 - 40*CA*eps^3*mt*Pi^2 + 20*CF*eps^3*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 - 
        15*CA*eps^3*mt^2*Pi^2 + 10*CF*eps^3*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2 + I*CA*eps^3*Pi^3 - (2*I)*CF*eps^3*Pi^3 + 
        (2*I)*CA*eps^3*mt*Pi^3 - (4*I)*CF*eps^3*mt*Pi^3 + 
        I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*Pi^3 + 
        (2*I)*CA*eps^3*mu*Pi^3 - (4*I)*CF*eps^3*mu*Pi^3 + 
        (2*I)*CA*eps^3*mt*mu*Pi^3 - (4*I)*CF*eps^3*mt*mu*Pi^3 + 
        (2*I)*CA*eps^3*mu^2*Pi^3 - (4*I)*CF*eps^3*mu^2*Pi^3 + 
        84*CA*eps^3*Zeta[3] - 56*CF*eps^3*Zeta[3] + 168*CA*eps^3*mt*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] + 84*CA*eps^3*mt^2*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] + 168*CA*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] + 168*CA*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] + 168*CA*eps^3*mu^2*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1, 0, mu]*((CA*(5*CA - 8*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/(2*mt) - 
     (CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 24*CF*mt^2 + 
        36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 
        48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - (12*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
        (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 
        10*CF*eps^2*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(-36*CA + 24*CF + 36*CA*eps - 
        24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 
        96*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 
        36*CA*mt^2 + 24*CF*mt^2 + 36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 
        72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 48*CF*mt*mu - 72*CA*mu^2 + 
        48*CF*mu^2 - (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + 
        (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - 
        (24*I)*CF*eps^3*Pi - (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
        (24*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 - 
        15*CA*eps^3*Pi^2 + 10*CF*eps^3*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 
        20*CF*eps^2*mt*Pi^2 - 40*CA*eps^3*mt*Pi^2 + 20*CF*eps^3*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 - 
        15*CA*eps^3*mt^2*Pi^2 + 10*CF*eps^3*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2 + I*CA*eps^3*Pi^3 - (2*I)*CF*eps^3*Pi^3 + 
        (2*I)*CA*eps^3*mt*Pi^3 - (4*I)*CF*eps^3*mt*Pi^3 + 
        I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*Pi^3 + 
        (2*I)*CA*eps^3*mu*Pi^3 - (4*I)*CF*eps^3*mu*Pi^3 + 
        (2*I)*CA*eps^3*mt*mu*Pi^3 - (4*I)*CF*eps^3*mt*mu*Pi^3 + 
        (2*I)*CA*eps^3*mu^2*Pi^3 - (4*I)*CF*eps^3*mu^2*Pi^3 + 
        84*CA*eps^3*Zeta[3] - 56*CF*eps^3*Zeta[3] + 168*CA*eps^3*mt*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] + 84*CA*eps^3*mt^2*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] + 168*CA*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] + 168*CA*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] + 168*CA*eps^3*mu^2*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1, -1, mu]*((-2*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, mu])/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, -1, mu])/(2*mt) + (CA*(3*CA - 4*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/
      (2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, -1, mu])/(2*mt) + (CA*(3*CA - 4*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, mu])/
      (2*mt) - (3*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, 0, 0, mu])/(2*mt) - 
     (CA*CF*eps^2*(-108*CA + 144*CF - 156*CA*eps + 72*CF*eps - 344*CA*eps^2 + 
        360*CF*eps^2 - 432*CA*mt + 576*CF*mt - 588*CA*eps*mt + 
        288*CF*eps*mt - 1232*CA*eps^2*mt + 1440*CF*eps^2*mt - 648*CA*mt^2 + 
        864*CF*mt^2 - 864*CA*eps*mt^2 + 432*CF*eps*mt^2 - 
        1776*CA*eps^2*mt^2 + 2160*CF*eps^2*mt^2 - 432*CA*mt^3 + 576*CF*mt^3 - 
        588*CA*eps*mt^3 + 288*CF*eps*mt^3 - 1232*CA*eps^2*mt^3 + 
        1440*CF*eps^2*mt^3 - 108*CA*mt^4 + 144*CF*mt^4 - 156*CA*eps*mt^4 + 
        72*CF*eps*mt^4 - 344*CA*eps^2*mt^4 + 360*CF*eps^2*mt^4 - 216*CA*mu + 
        288*CF*mu - 528*CA*eps*mu + 432*CF*eps*mu - 1216*CA*eps^2*mu + 
        1152*CF*eps^2*mu - 648*CA*mt*mu + 864*CF*mt*mu - 1584*CA*eps*mt*mu + 
        1296*CF*eps*mt*mu - 3360*CA*eps^2*mt*mu + 3456*CF*eps^2*mt*mu - 
        648*CA*mt^2*mu + 864*CF*mt^2*mu - 1584*CA*eps*mt^2*mu + 
        1296*CF*eps*mt^2*mu - 3360*CA*eps^2*mt^2*mu + 3456*CF*eps^2*mt^2*mu - 
        216*CA*mt^3*mu + 288*CF*mt^3*mu - 528*CA*eps*mt^3*mu + 
        432*CF*eps*mt^3*mu - 1216*CA*eps^2*mt^3*mu + 1152*CF*eps^2*mt^3*mu - 
        216*CA*mu^2 + 288*CF*mu^2 - 528*CA*eps*mu^2 + 432*CF*eps*mu^2 - 
        1216*CA*eps^2*mu^2 + 1152*CF*eps^2*mu^2 - 432*CA*mt*mu^2 + 
        576*CF*mt*mu^2 - 1056*CA*eps*mt*mu^2 + 864*CF*eps*mt*mu^2 - 
        2144*CA*eps^2*mt*mu^2 + 2304*CF*eps^2*mt*mu^2 - 216*CA*mt^2*mu^2 + 
        288*CF*mt^2*mu^2 - 528*CA*eps*mt^2*mu^2 + 432*CF*eps*mt^2*mu^2 - 
        1216*CA*eps^2*mt^2*mu^2 + 1152*CF*eps^2*mt^2*mu^2 - 
        (324*I)*CA*eps*Pi + (288*I)*CF*eps*Pi + (324*I)*CA*eps^2*Pi - 
        (288*I)*CF*eps^2*Pi - (1296*I)*CA*eps*mt*Pi + (1152*I)*CF*eps*mt*Pi + 
        (1476*I)*CA*eps^2*mt*Pi - (1152*I)*CF*eps^2*mt*Pi - 
        (1944*I)*CA*eps*mt^2*Pi + (1728*I)*CF*eps*mt^2*Pi + 
        (2304*I)*CA*eps^2*mt^2*Pi - (1728*I)*CF*eps^2*mt^2*Pi - 
        (1296*I)*CA*eps*mt^3*Pi + (1152*I)*CF*eps*mt^3*Pi + 
        (1476*I)*CA*eps^2*mt^3*Pi - (1152*I)*CF*eps^2*mt^3*Pi - 
        (324*I)*CA*eps*mt^4*Pi + (288*I)*CF*eps*mt^4*Pi + 
        (324*I)*CA*eps^2*mt^4*Pi - (288*I)*CF*eps^2*mt^4*Pi - 
        (648*I)*CA*eps*mu*Pi + (576*I)*CF*eps*mu*Pi - (1944*I)*CA*eps*mt*mu*
         Pi + (1728*I)*CF*eps*mt*mu*Pi - (1944*I)*CA*eps*mt^2*mu*Pi + 
        (1728*I)*CF*eps*mt^2*mu*Pi - (648*I)*CA*eps*mt^3*mu*Pi + 
        (576*I)*CF*eps*mt^3*mu*Pi - (648*I)*CA*eps*mu^2*Pi + 
        (576*I)*CF*eps*mu^2*Pi - (1296*I)*CA*eps*mt*mu^2*Pi + 
        (1152*I)*CF*eps*mt*mu^2*Pi - (648*I)*CA*eps*mt^2*mu^2*Pi + 
        (576*I)*CF*eps*mt^2*mu^2*Pi + 189*CA*eps^2*Pi^2 - 492*CF*eps^2*Pi^2 + 
        756*CA*eps^2*mt*Pi^2 - 1968*CF*eps^2*mt*Pi^2 + 
        1134*CA*eps^2*mt^2*Pi^2 - 2952*CF*eps^2*mt^2*Pi^2 + 
        756*CA*eps^2*mt^3*Pi^2 - 1968*CF*eps^2*mt^3*Pi^2 + 
        189*CA*eps^2*mt^4*Pi^2 - 492*CF*eps^2*mt^4*Pi^2 + 
        378*CA*eps^2*mu*Pi^2 - 984*CF*eps^2*mu*Pi^2 + 1134*CA*eps^2*mt*mu*
         Pi^2 - 2952*CF*eps^2*mt*mu*Pi^2 + 1134*CA*eps^2*mt^2*mu*Pi^2 - 
        2952*CF*eps^2*mt^2*mu*Pi^2 + 378*CA*eps^2*mt^3*mu*Pi^2 - 
        984*CF*eps^2*mt^3*mu*Pi^2 + 378*CA*eps^2*mu^2*Pi^2 - 
        984*CF*eps^2*mu^2*Pi^2 + 756*CA*eps^2*mt*mu^2*Pi^2 - 
        1968*CF*eps^2*mt*mu^2*Pi^2 + 378*CA*eps^2*mt^2*mu^2*Pi^2 - 
        984*CF*eps^2*mt^2*mu^2*Pi^2)*q2*Log[q2])/(144*mt*(1 + mt)^2) + 
     (CA*CF*eps^3*(-9*CA + 12*CF - 13*CA*eps + 6*CF*eps - 18*CA*mt + 
        24*CF*mt - 23*CA*eps*mt + 12*CF*eps*mt - 9*CA*mt^2 + 12*CF*mt^2 - 
        13*CA*eps*mt^2 + 6*CF*eps*mt^2 - 18*CA*mu + 24*CF*mu - 44*CA*eps*mu + 
        36*CF*eps*mu - 18*CA*mt*mu + 24*CF*mt*mu - 44*CA*eps*mt*mu + 
        36*CF*eps*mt*mu - 18*CA*mu^2 + 24*CF*mu^2 - 44*CA*eps*mu^2 + 
        36*CF*eps*mu^2 - (27*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - 
        (54*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - (27*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (54*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (54*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (54*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (24*mt) + (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/(24*mt) + 
     G[0, -1, mu]*((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - 
          CA*mt^2 + CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + 
          (3*I)*CA*eps*Pi - (4*I)*CF*eps*Pi + (6*I)*CA*eps*mt*Pi - 
          (8*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - (4*I)*CF*eps*mt^2*Pi + 
          (6*I)*CA*eps*mu*Pi - (8*I)*CF*eps*mu*Pi + (6*I)*CA*eps*mt*mu*Pi - 
          (8*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - (8*I)*CF*eps*mu^2*
           Pi)*q2)/(2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2])/(2*mt)) + 
     G[-1, 0, mu]*((CA*CF*eps^3*(-3*CA + 4*CF + 3*CA*eps - 4*CF*eps - 
          6*CA*mt + 8*CF*mt + 7*CA*eps*mt - 8*CF*eps*mt - 3*CA*mt^2 + 
          4*CF*mt^2 + 3*CA*eps*mt^2 - 4*CF*eps*mt^2 - 6*CA*mu + 8*CF*mu - 
          6*CA*mt*mu + 8*CF*mt*mu - 6*CA*mu^2 + 8*CF*mu^2 - I*CA*eps*Pi + 
          (4*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi + (8*I)*CF*eps*mt*Pi - 
          I*CA*eps*mt^2*Pi + (4*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi + 
          (8*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi + (8*I)*CF*eps*mt*mu*
           Pi - (2*I)*CA*eps*mu^2*Pi + (8*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
       (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[0, 0, mu]*
      (-1/4*(CA*CF*eps^3*(-4*CA + 6*CF + 4*CA*eps - 6*CF*eps - 8*CA*mt + 
           12*CF*mt + 9*CA*eps*mt - 12*CF*eps*mt - 4*CA*mt^2 + 6*CF*mt^2 + 
           4*CA*eps*mt^2 - 6*CF*eps*mt^2 - 8*CA*mu + 12*CF*mu - 8*CA*mt*mu + 
           12*CF*mt*mu - 8*CA*mu^2 + 12*CF*mu^2 + (6*I)*CF*eps*Pi + 
           (12*I)*CF*eps*mt*Pi + (6*I)*CF*eps*mt^2*Pi + (12*I)*CF*eps*mu*Pi + 
           (12*I)*CF*eps*mt*mu*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*(2*CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + (CA*CF*eps*q2*(-324*CA + 432*CF - 468*CA*eps + 
        216*CF*eps - 1032*CA*eps^2 + 1080*CF*eps^2 - 1840*CA*eps^3 + 
        1728*CF*eps^3 - 1296*CA*mt + 1728*CF*mt - 1764*CA*eps*mt + 
        864*CF*eps*mt - 3696*CA*eps^2*mt + 4320*CF*eps^2*mt - 
        6496*CA*eps^3*mt + 6912*CF*eps^3*mt - 1944*CA*mt^2 + 2592*CF*mt^2 - 
        2592*CA*eps*mt^2 + 1296*CF*eps*mt^2 - 5328*CA*eps^2*mt^2 + 
        6480*CF*eps^2*mt^2 - 9312*CA*eps^3*mt^2 + 10368*CF*eps^3*mt^2 - 
        1296*CA*mt^3 + 1728*CF*mt^3 - 1764*CA*eps*mt^3 + 864*CF*eps*mt^3 - 
        3696*CA*eps^2*mt^3 + 4320*CF*eps^2*mt^3 - 6496*CA*eps^3*mt^3 + 
        6912*CF*eps^3*mt^3 - 324*CA*mt^4 + 432*CF*mt^4 - 468*CA*eps*mt^4 + 
        216*CF*eps*mt^4 - 1032*CA*eps^2*mt^4 + 1080*CF*eps^2*mt^4 - 
        1840*CA*eps^3*mt^4 + 1728*CF*eps^3*mt^4 - 648*CA*mu + 864*CF*mu - 
        1584*CA*eps*mu + 1296*CF*eps*mu - 3648*CA*eps^2*mu + 
        3456*CF*eps^2*mu - 7328*CA*eps^3*mu + 6912*CF*eps^3*mu - 
        1944*CA*mt*mu + 2592*CF*mt*mu - 4752*CA*eps*mt*mu + 
        3888*CF*eps*mt*mu - 10080*CA*eps^2*mt*mu + 10368*CF*eps^2*mt*mu - 
        19392*CA*eps^3*mt*mu + 20736*CF*eps^3*mt*mu - 1944*CA*mt^2*mu + 
        2592*CF*mt^2*mu - 4752*CA*eps*mt^2*mu + 3888*CF*eps*mt^2*mu - 
        10080*CA*eps^2*mt^2*mu + 10368*CF*eps^2*mt^2*mu - 
        19392*CA*eps^3*mt^2*mu + 20736*CF*eps^3*mt^2*mu - 648*CA*mt^3*mu + 
        864*CF*mt^3*mu - 1584*CA*eps*mt^3*mu + 1296*CF*eps*mt^3*mu - 
        3648*CA*eps^2*mt^3*mu + 3456*CF*eps^2*mt^3*mu - 
        7328*CA*eps^3*mt^3*mu + 6912*CF*eps^3*mt^3*mu - 648*CA*mu^2 + 
        864*CF*mu^2 - 1584*CA*eps*mu^2 + 1296*CF*eps*mu^2 - 
        3648*CA*eps^2*mu^2 + 3456*CF*eps^2*mu^2 - 7328*CA*eps^3*mu^2 + 
        6912*CF*eps^3*mu^2 - 1296*CA*mt*mu^2 + 1728*CF*mt*mu^2 - 
        3168*CA*eps*mt*mu^2 + 2592*CF*eps*mt*mu^2 - 6432*CA*eps^2*mt*mu^2 + 
        6912*CF*eps^2*mt*mu^2 - 12064*CA*eps^3*mt*mu^2 + 
        13824*CF*eps^3*mt*mu^2 - 648*CA*mt^2*mu^2 + 864*CF*mt^2*mu^2 - 
        1584*CA*eps*mt^2*mu^2 + 1296*CF*eps*mt^2*mu^2 - 
        3648*CA*eps^2*mt^2*mu^2 + 3456*CF*eps^2*mt^2*mu^2 - 
        7328*CA*eps^3*mt^2*mu^2 + 6912*CF*eps^3*mt^2*mu^2 - 
        (972*I)*CA*eps*Pi + (864*I)*CF*eps*Pi + (972*I)*CA*eps^2*Pi - 
        (864*I)*CF*eps^2*Pi + (432*I)*CA*eps^3*Pi - (864*I)*CF*eps^3*Pi - 
        (3888*I)*CA*eps*mt*Pi + (3456*I)*CF*eps*mt*Pi + 
        (4428*I)*CA*eps^2*mt*Pi - (3456*I)*CF*eps^2*mt*Pi + 
        (1296*I)*CA*eps^3*mt*Pi - (2592*I)*CF*eps^3*mt*Pi - 
        (5832*I)*CA*eps*mt^2*Pi + (5184*I)*CF*eps*mt^2*Pi + 
        (6912*I)*CA*eps^2*mt^2*Pi - (5184*I)*CF*eps^2*mt^2*Pi + 
        (1296*I)*CA*eps^3*mt^2*Pi - (2592*I)*CF*eps^3*mt^2*Pi - 
        (3888*I)*CA*eps*mt^3*Pi + (3456*I)*CF*eps*mt^3*Pi + 
        (4428*I)*CA*eps^2*mt^3*Pi - (3456*I)*CF*eps^2*mt^3*Pi + 
        (432*I)*CA*eps^3*mt^3*Pi - (864*I)*CF*eps^3*mt^3*Pi - 
        (972*I)*CA*eps*mt^4*Pi + (864*I)*CF*eps*mt^4*Pi + 
        (972*I)*CA*eps^2*mt^4*Pi - (864*I)*CF*eps^2*mt^4*Pi - 
        (1944*I)*CA*eps*mu*Pi + (1728*I)*CF*eps*mu*Pi - 
        (5832*I)*CA*eps*mt*mu*Pi + (5184*I)*CF*eps*mt*mu*Pi - 
        (5832*I)*CA*eps*mt^2*mu*Pi + (5184*I)*CF*eps*mt^2*mu*Pi - 
        (1944*I)*CA*eps*mt^3*mu*Pi + (1728*I)*CF*eps*mt^3*mu*Pi - 
        (1944*I)*CA*eps*mu^2*Pi + (1728*I)*CF*eps*mu^2*Pi - 
        (3888*I)*CA*eps*mt*mu^2*Pi + (3456*I)*CF*eps*mt*mu^2*Pi - 
        (1944*I)*CA*eps*mt^2*mu^2*Pi + (1728*I)*CF*eps*mt^2*mu^2*Pi + 
        567*CA*eps^2*Pi^2 - 1476*CF*eps^2*Pi^2 - 501*CA*eps^3*Pi^2 + 
        1422*CF*eps^3*Pi^2 + 2268*CA*eps^2*mt*Pi^2 - 5904*CF*eps^2*mt*Pi^2 - 
        1833*CA*eps^3*mt*Pi^2 + 5688*CF*eps^3*mt*Pi^2 + 
        3402*CA*eps^2*mt^2*Pi^2 - 8856*CF*eps^2*mt^2*Pi^2 - 
        2664*CA*eps^3*mt^2*Pi^2 + 8532*CF*eps^3*mt^2*Pi^2 + 
        2268*CA*eps^2*mt^3*Pi^2 - 5904*CF*eps^2*mt^3*Pi^2 - 
        1833*CA*eps^3*mt^3*Pi^2 + 5688*CF*eps^3*mt^3*Pi^2 + 
        567*CA*eps^2*mt^4*Pi^2 - 1476*CF*eps^2*mt^4*Pi^2 - 
        501*CA*eps^3*mt^4*Pi^2 + 1422*CF*eps^3*mt^4*Pi^2 + 
        1134*CA*eps^2*mu*Pi^2 - 2952*CF*eps^2*mu*Pi^2 + 
        132*CA*eps^3*mu*Pi^2 - 108*CF*eps^3*mu*Pi^2 + 3402*CA*eps^2*mt*mu*
         Pi^2 - 8856*CF*eps^2*mt*mu*Pi^2 + 396*CA*eps^3*mt*mu*Pi^2 - 
        324*CF*eps^3*mt*mu*Pi^2 + 3402*CA*eps^2*mt^2*mu*Pi^2 - 
        8856*CF*eps^2*mt^2*mu*Pi^2 + 396*CA*eps^3*mt^2*mu*Pi^2 - 
        324*CF*eps^3*mt^2*mu*Pi^2 + 1134*CA*eps^2*mt^3*mu*Pi^2 - 
        2952*CF*eps^2*mt^3*mu*Pi^2 + 132*CA*eps^3*mt^3*mu*Pi^2 - 
        108*CF*eps^3*mt^3*mu*Pi^2 + 1134*CA*eps^2*mu^2*Pi^2 - 
        2952*CF*eps^2*mu^2*Pi^2 + 132*CA*eps^3*mu^2*Pi^2 - 
        108*CF*eps^3*mu^2*Pi^2 + 2268*CA*eps^2*mt*mu^2*Pi^2 - 
        5904*CF*eps^2*mt*mu^2*Pi^2 + 264*CA*eps^3*mt*mu^2*Pi^2 - 
        216*CF*eps^3*mt*mu^2*Pi^2 + 1134*CA*eps^2*mt^2*mu^2*Pi^2 - 
        2952*CF*eps^2*mt^2*mu^2*Pi^2 + 132*CA*eps^3*mt^2*mu^2*Pi^2 - 
        108*CF*eps^3*mt^2*mu^2*Pi^2 + (657*I)*CA*eps^3*Pi^3 - 
        (1224*I)*CF*eps^3*Pi^3 + (2628*I)*CA*eps^3*mt*Pi^3 - 
        (4896*I)*CF*eps^3*mt*Pi^3 + (3942*I)*CA*eps^3*mt^2*Pi^3 - 
        (7344*I)*CF*eps^3*mt^2*Pi^3 + (2628*I)*CA*eps^3*mt^3*Pi^3 - 
        (4896*I)*CF*eps^3*mt^3*Pi^3 + (657*I)*CA*eps^3*mt^4*Pi^3 - 
        (1224*I)*CF*eps^3*mt^4*Pi^3 + (1314*I)*CA*eps^3*mu*Pi^3 - 
        (2448*I)*CF*eps^3*mu*Pi^3 + (3942*I)*CA*eps^3*mt*mu*Pi^3 - 
        (7344*I)*CF*eps^3*mt*mu*Pi^3 + (3942*I)*CA*eps^3*mt^2*mu*Pi^3 - 
        (7344*I)*CF*eps^3*mt^2*mu*Pi^3 + (1314*I)*CA*eps^3*mt^3*mu*Pi^3 - 
        (2448*I)*CF*eps^3*mt^3*mu*Pi^3 + (1314*I)*CA*eps^3*mu^2*Pi^3 - 
        (2448*I)*CF*eps^3*mu^2*Pi^3 + (2628*I)*CA*eps^3*mt*mu^2*Pi^3 - 
        (4896*I)*CF*eps^3*mt*mu^2*Pi^3 + (1314*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
        (2448*I)*CF*eps^3*mt^2*mu^2*Pi^3 + 756*CA*eps^3*Zeta[3] - 
        1008*CF*eps^3*Zeta[3] + 3024*CA*eps^3*mt*Zeta[3] - 
        4032*CF*eps^3*mt*Zeta[3] + 4536*CA*eps^3*mt^2*Zeta[3] - 
        6048*CF*eps^3*mt^2*Zeta[3] + 3024*CA*eps^3*mt^3*Zeta[3] - 
        4032*CF*eps^3*mt^3*Zeta[3] + 756*CA*eps^3*mt^4*Zeta[3] - 
        1008*CF*eps^3*mt^4*Zeta[3] + 1512*CA*eps^3*mu*Zeta[3] - 
        2016*CF*eps^3*mu*Zeta[3] + 4536*CA*eps^3*mt*mu*Zeta[3] - 
        6048*CF*eps^3*mt*mu*Zeta[3] + 4536*CA*eps^3*mt^2*mu*Zeta[3] - 
        6048*CF*eps^3*mt^2*mu*Zeta[3] + 1512*CA*eps^3*mt^3*mu*Zeta[3] - 
        2016*CF*eps^3*mt^3*mu*Zeta[3] + 1512*CA*eps^3*mu^2*Zeta[3] - 
        2016*CF*eps^3*mu^2*Zeta[3] + 3024*CA*eps^3*mt*mu^2*Zeta[3] - 
        4032*CF*eps^3*mt*mu^2*Zeta[3] + 1512*CA*eps^3*mt^2*mu^2*Zeta[3] - 
        2016*CF*eps^3*mt^2*mu^2*Zeta[3]))/(432*mt*(1 + mt)^2)) + 
   G[0, mu]*((-3*CA*(3*CA - 5*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, -1, mu])/(2*mt) + 
     (CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*
       Log[q2]^3)/(24*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/(96*mt) + 
     G[-1, -1, -1, mu]*((CA*CF*eps^3*(8*CA - 14*CF - 8*CA*eps + 14*CF*eps + 
          16*CA*mt - 28*CF*mt - 17*CA*eps*mt + 28*CF*eps*mt + 8*CA*mt^2 - 
          14*CF*mt^2 - 8*CA*eps*mt^2 + 14*CF*eps*mt^2 + 16*CA*mu - 28*CF*mu + 
          16*CA*mt*mu - 28*CF*mt*mu + 16*CA*mu^2 - 28*CF*mu^2 + 
          (8*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + (16*I)*CA*eps*mt*Pi - 
          (28*I)*CF*eps*mt*Pi + (8*I)*CA*eps*mt^2*Pi - (14*I)*CF*eps*mt^2*
           Pi + (16*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
          (16*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + 
          (16*I)*CA*eps*mu^2*Pi - (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(4*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[-1, -1, mu]*
      ((CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
          12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
          6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
          12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
          24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
          (4*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (4*I)*CA*eps^2*Pi - 
          (12*I)*CF*eps^2*Pi - (8*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
          (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - (4*I)*CA*eps*mt^2*
           Pi + (12*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps^2*mt^2*Pi - 
          (12*I)*CF*eps^2*mt^2*Pi - (8*I)*CA*eps*mu*Pi + 
          (24*I)*CF*eps*mu*Pi - (8*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*
           Pi - (8*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
          5*CA*eps^2*Pi^2 - 5*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 
          10*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 5*CF*eps^2*mt^2*Pi^2 + 
          10*CA*eps^2*mu*Pi^2 - 10*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*
           Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 
          10*CF*eps^2*mu^2*Pi^2)*q2)/(8*mt) + 
       (CA*CF*eps^3*(6*CA - 6*CF - 6*CA*eps + 6*CF*eps + 12*CA*mt - 
          12*CF*mt - 15*CA*eps*mt + 12*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 - 
          6*CA*eps*mt^2 + 6*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 12*CA*mt*mu - 
          12*CF*mt*mu + 12*CA*mu^2 - 12*CF*mu^2 + (2*I)*CA*eps*Pi - 
          (6*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + 
          (2*I)*CA*eps*mt^2*Pi - (6*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - 
          (12*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*
           Pi + (4*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
        (4*mt) - (3*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
     (CA^2*CF*eps*q2*Log[q2]*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - (12*I)*eps*Pi + 
        (12*I)*eps^2*Pi - (24*I)*eps*mt*Pi + (36*I)*eps^2*mt*Pi - 
        (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (24*I)*eps*mu*Pi - 
        (24*I)*eps*mt*mu*Pi - (24*I)*eps*mu^2*Pi - 5*eps^2*Pi^2 + 
        5*eps^3*Pi^2 - 10*eps^2*mt*Pi^2 + 15*eps^3*mt*Pi^2 - 
        5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 - 10*eps^2*mu*Pi^2 - 
        10*eps^2*mt*mu*Pi^2 - 10*eps^2*mu^2*Pi^2 + I*eps^3*Pi^3 + 
        (2*I)*eps^3*mt*Pi^3 + I*eps^3*mt^2*Pi^3 + (2*I)*eps^3*mu*Pi^3 + 
        (2*I)*eps^3*mt*mu*Pi^3 + (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
        56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt) + 
     (CA^2*CF*q2*(-480 + 480*eps - 960*mt + 1440*eps*mt - 480*mt^2 + 
        480*eps*mt^2 - 960*mu - 960*mt*mu - 960*mu^2 + (480*I)*eps*Pi - 
        (480*I)*eps^2*Pi + (960*I)*eps*mt*Pi - (1440*I)*eps^2*mt*Pi + 
        (480*I)*eps*mt^2*Pi - (480*I)*eps^2*mt^2*Pi + (960*I)*eps*mu*Pi + 
        (960*I)*eps*mt*mu*Pi + (960*I)*eps*mu^2*Pi + 200*eps^2*Pi^2 - 
        200*eps^3*Pi^2 + 400*eps^2*mt*Pi^2 - 600*eps^3*mt*Pi^2 + 
        200*eps^2*mt^2*Pi^2 - 200*eps^3*mt^2*Pi^2 + 400*eps^2*mu*Pi^2 + 
        400*eps^2*mt*mu*Pi^2 + 400*eps^2*mu^2*Pi^2 - (40*I)*eps^3*Pi^3 + 
        (40*I)*eps^4*Pi^3 - (80*I)*eps^3*mt*Pi^3 + (120*I)*eps^4*mt*Pi^3 - 
        (40*I)*eps^3*mt^2*Pi^3 + (40*I)*eps^4*mt^2*Pi^3 - 
        (80*I)*eps^3*mu*Pi^3 - (80*I)*eps^3*mt*mu*Pi^3 - 
        (80*I)*eps^3*mu^2*Pi^3 + 13*eps^4*Pi^4 + 26*eps^4*mt*Pi^4 + 
        13*eps^4*mt^2*Pi^4 + 26*eps^4*mu*Pi^4 + 26*eps^4*mt*mu*Pi^4 + 
        26*eps^4*mu^2*Pi^4 + 1120*eps^3*Zeta[3] - 1120*eps^4*Zeta[3] + 
        2240*eps^3*mt*Zeta[3] - 3360*eps^4*mt*Zeta[3] + 
        1120*eps^3*mt^2*Zeta[3] - 1120*eps^4*mt^2*Zeta[3] + 
        2240*eps^3*mu*Zeta[3] + 2240*eps^3*mt*mu*Zeta[3] + 
        2240*eps^3*mu^2*Zeta[3] - (1120*I)*eps^4*Pi*Zeta[3] - 
        (2240*I)*eps^4*mt*Pi*Zeta[3] - (1120*I)*eps^4*mt^2*Pi*Zeta[3] - 
        (2240*I)*eps^4*mu*Pi*Zeta[3] - (2240*I)*eps^4*mt*mu*Pi*Zeta[3] - 
        (2240*I)*eps^4*mu^2*Pi*Zeta[3]))/(1920*mt)) + 
   (CA*CF*q2*(-38880*CA + 77760*CF - 103680*CA*eps + 38880*CF*eps - 
      185760*CA*eps^2 + 194400*CF*eps^2 - 331200*CA*eps^3 + 311040*CF*eps^3 - 
      661440*CA*eps^4 + 622080*CF*eps^4 - 1322240*CA*eps^5 + 
      1244160*CF*eps^5 - 155520*CA*mt + 311040*CF*mt - 414720*CA*eps*mt + 
      155520*CF*eps*mt - 665280*CA*eps^2*mt + 777600*CF*eps^2*mt - 
      1169280*CA*eps^3*mt + 1244160*CF*eps^3*mt - 2334720*CA*eps^4*mt + 
      2488320*CF*eps^4*mt - 4666880*CA*eps^5*mt + 4976640*CF*eps^5*mt - 
      233280*CA*mt^2 + 466560*CF*mt^2 - 622080*CA*eps*mt^2 + 
      233280*CF*eps*mt^2 - 959040*CA*eps^2*mt^2 + 1166400*CF*eps^2*mt^2 - 
      1676160*CA*eps^3*mt^2 + 1866240*CF*eps^3*mt^2 - 3346560*CA*eps^4*mt^2 + 
      3732480*CF*eps^4*mt^2 - 6689280*CA*eps^5*mt^2 + 7464960*CF*eps^5*mt^2 - 
      155520*CA*mt^3 + 311040*CF*mt^3 - 414720*CA*eps*mt^3 + 
      155520*CF*eps*mt^3 - 665280*CA*eps^2*mt^3 + 777600*CF*eps^2*mt^3 - 
      1169280*CA*eps^3*mt^3 + 1244160*CF*eps^3*mt^3 - 2334720*CA*eps^4*mt^3 + 
      2488320*CF*eps^4*mt^3 - 4666880*CA*eps^5*mt^3 + 4976640*CF*eps^5*mt^3 - 
      38880*CA*mt^4 + 77760*CF*mt^4 - 103680*CA*eps*mt^4 + 
      38880*CF*eps*mt^4 - 185760*CA*eps^2*mt^4 + 194400*CF*eps^2*mt^4 - 
      331200*CA*eps^3*mt^4 + 311040*CF*eps^3*mt^4 - 661440*CA*eps^4*mt^4 + 
      622080*CF*eps^4*mt^4 - 1322240*CA*eps^5*mt^4 + 1244160*CF*eps^5*mt^4 - 
      77760*CA*mu + 155520*CF*mu - 285120*CA*eps*mu + 233280*CF*eps*mu - 
      656640*CA*eps^2*mu + 622080*CF*eps^2*mu - 1319040*CA*eps^3*mu + 
      1244160*CF*eps^3*mu - 2641920*CA*eps^4*mu + 2488320*CF*eps^4*mu - 
      5286400*CA*eps^5*mu + 4976640*CF*eps^5*mu - 233280*CA*mt*mu + 
      466560*CF*mt*mu - 855360*CA*eps*mt*mu + 699840*CF*eps*mt*mu - 
      1814400*CA*eps^2*mt*mu + 1866240*CF*eps^2*mt*mu - 
      3490560*CA*eps^3*mt*mu + 3732480*CF*eps^3*mt*mu - 
      6837120*CA*eps^4*mt*mu + 7464960*CF*eps^4*mt*mu - 
      13526400*CA*eps^5*mt*mu + 14929920*CF*eps^5*mt*mu - 233280*CA*mt^2*mu + 
      466560*CF*mt^2*mu - 855360*CA*eps*mt^2*mu + 699840*CF*eps*mt^2*mu - 
      1814400*CA*eps^2*mt^2*mu + 1866240*CF*eps^2*mt^2*mu - 
      3490560*CA*eps^3*mt^2*mu + 3732480*CF*eps^3*mt^2*mu - 
      6837120*CA*eps^4*mt^2*mu + 7464960*CF*eps^4*mt^2*mu - 
      13526400*CA*eps^5*mt^2*mu + 14929920*CF*eps^5*mt^2*mu - 
      77760*CA*mt^3*mu + 155520*CF*mt^3*mu - 285120*CA*eps*mt^3*mu + 
      233280*CF*eps*mt^3*mu - 656640*CA*eps^2*mt^3*mu + 
      622080*CF*eps^2*mt^3*mu - 1319040*CA*eps^3*mt^3*mu + 
      1244160*CF*eps^3*mt^3*mu - 2641920*CA*eps^4*mt^3*mu + 
      2488320*CF*eps^4*mt^3*mu - 5286400*CA*eps^5*mt^3*mu + 
      4976640*CF*eps^5*mt^3*mu - 77760*CA*mu^2 + 155520*CF*mu^2 - 
      285120*CA*eps*mu^2 + 233280*CF*eps*mu^2 - 656640*CA*eps^2*mu^2 + 
      622080*CF*eps^2*mu^2 - 1319040*CA*eps^3*mu^2 + 1244160*CF*eps^3*mu^2 - 
      2641920*CA*eps^4*mu^2 + 2488320*CF*eps^4*mu^2 - 5286400*CA*eps^5*mu^2 + 
      4976640*CF*eps^5*mu^2 - 155520*CA*mt*mu^2 + 311040*CF*mt*mu^2 - 
      570240*CA*eps*mt*mu^2 + 466560*CF*eps*mt*mu^2 - 
      1157760*CA*eps^2*mt*mu^2 + 1244160*CF*eps^2*mt*mu^2 - 
      2171520*CA*eps^3*mt*mu^2 + 2488320*CF*eps^3*mt*mu^2 - 
      4195200*CA*eps^4*mt*mu^2 + 4976640*CF*eps^4*mt*mu^2 - 
      8240000*CA*eps^5*mt*mu^2 + 9953280*CF*eps^5*mt*mu^2 - 
      77760*CA*mt^2*mu^2 + 155520*CF*mt^2*mu^2 - 285120*CA*eps*mt^2*mu^2 + 
      233280*CF*eps*mt^2*mu^2 - 656640*CA*eps^2*mt^2*mu^2 + 
      622080*CF*eps^2*mt^2*mu^2 - 1319040*CA*eps^3*mt^2*mu^2 + 
      1244160*CF*eps^3*mt^2*mu^2 - 2641920*CA*eps^4*mt^2*mu^2 + 
      2488320*CF*eps^4*mt^2*mu^2 - 5286400*CA*eps^5*mt^2*mu^2 + 
      4976640*CF*eps^5*mt^2*mu^2 - (38880*I)*CA*eps*Pi + 
      (38880*I)*CA*eps^2*Pi - (155520*I)*CA*eps*mt*Pi + 
      (194400*I)*CA*eps^2*mt*Pi - (233280*I)*CA*eps*mt^2*Pi + 
      (311040*I)*CA*eps^2*mt^2*Pi - (155520*I)*CA*eps*mt^3*Pi + 
      (194400*I)*CA*eps^2*mt^3*Pi - (38880*I)*CA*eps*mt^4*Pi + 
      (38880*I)*CA*eps^2*mt^4*Pi - (77760*I)*CA*eps*mu*Pi - 
      (233280*I)*CA*eps*mt*mu*Pi - (233280*I)*CA*eps*mt^2*mu*Pi - 
      (77760*I)*CA*eps*mt^3*mu*Pi - (77760*I)*CA*eps*mu^2*Pi - 
      (155520*I)*CA*eps*mt*mu^2*Pi - (77760*I)*CA*eps*mt^2*mu^2*Pi - 
      9720*CA*eps^2*Pi^2 - 6480*CF*eps^2*Pi^2 + 21600*CA*eps^3*Pi^2 - 
      3240*CF*eps^3*Pi^2 + 15480*CA*eps^4*Pi^2 - 16200*CF*eps^4*Pi^2 + 
      27600*CA*eps^5*Pi^2 - 25920*CF*eps^5*Pi^2 - 38880*CA*eps^2*mt*Pi^2 - 
      25920*CF*eps^2*mt*Pi^2 + 99360*CA*eps^3*mt*Pi^2 - 
      12960*CF*eps^3*mt*Pi^2 + 55440*CA*eps^4*mt*Pi^2 - 
      64800*CF*eps^4*mt*Pi^2 + 97440*CA*eps^5*mt*Pi^2 - 
      103680*CF*eps^5*mt*Pi^2 - 58320*CA*eps^2*mt^2*Pi^2 - 
      38880*CF*eps^2*mt^2*Pi^2 + 155520*CA*eps^3*mt^2*Pi^2 - 
      19440*CF*eps^3*mt^2*Pi^2 + 79920*CA*eps^4*mt^2*Pi^2 - 
      97200*CF*eps^4*mt^2*Pi^2 + 139680*CA*eps^5*mt^2*Pi^2 - 
      155520*CF*eps^5*mt^2*Pi^2 - 38880*CA*eps^2*mt^3*Pi^2 - 
      25920*CF*eps^2*mt^3*Pi^2 + 99360*CA*eps^3*mt^3*Pi^2 - 
      12960*CF*eps^3*mt^3*Pi^2 + 55440*CA*eps^4*mt^3*Pi^2 - 
      64800*CF*eps^4*mt^3*Pi^2 + 97440*CA*eps^5*mt^3*Pi^2 - 
      103680*CF*eps^5*mt^3*Pi^2 - 9720*CA*eps^2*mt^4*Pi^2 - 
      6480*CF*eps^2*mt^4*Pi^2 + 21600*CA*eps^3*mt^4*Pi^2 - 
      3240*CF*eps^3*mt^4*Pi^2 + 15480*CA*eps^4*mt^4*Pi^2 - 
      16200*CF*eps^4*mt^4*Pi^2 + 27600*CA*eps^5*mt^4*Pi^2 - 
      25920*CF*eps^5*mt^4*Pi^2 - 19440*CA*eps^2*mu*Pi^2 - 
      12960*CF*eps^2*mu*Pi^2 + 23760*CA*eps^3*mu*Pi^2 - 
      19440*CF*eps^3*mu*Pi^2 + 54720*CA*eps^4*mu*Pi^2 - 
      51840*CF*eps^4*mu*Pi^2 + 109920*CA*eps^5*mu*Pi^2 - 
      103680*CF*eps^5*mu*Pi^2 - 58320*CA*eps^2*mt*mu*Pi^2 - 
      38880*CF*eps^2*mt*mu*Pi^2 + 71280*CA*eps^3*mt*mu*Pi^2 - 
      58320*CF*eps^3*mt*mu*Pi^2 + 151200*CA*eps^4*mt*mu*Pi^2 - 
      155520*CF*eps^4*mt*mu*Pi^2 + 290880*CA*eps^5*mt*mu*Pi^2 - 
      311040*CF*eps^5*mt*mu*Pi^2 - 58320*CA*eps^2*mt^2*mu*Pi^2 - 
      38880*CF*eps^2*mt^2*mu*Pi^2 + 71280*CA*eps^3*mt^2*mu*Pi^2 - 
      58320*CF*eps^3*mt^2*mu*Pi^2 + 151200*CA*eps^4*mt^2*mu*Pi^2 - 
      155520*CF*eps^4*mt^2*mu*Pi^2 + 290880*CA*eps^5*mt^2*mu*Pi^2 - 
      311040*CF*eps^5*mt^2*mu*Pi^2 - 19440*CA*eps^2*mt^3*mu*Pi^2 - 
      12960*CF*eps^2*mt^3*mu*Pi^2 + 23760*CA*eps^3*mt^3*mu*Pi^2 - 
      19440*CF*eps^3*mt^3*mu*Pi^2 + 54720*CA*eps^4*mt^3*mu*Pi^2 - 
      51840*CF*eps^4*mt^3*mu*Pi^2 + 109920*CA*eps^5*mt^3*mu*Pi^2 - 
      103680*CF*eps^5*mt^3*mu*Pi^2 - 19440*CA*eps^2*mu^2*Pi^2 - 
      12960*CF*eps^2*mu^2*Pi^2 + 23760*CA*eps^3*mu^2*Pi^2 - 
      19440*CF*eps^3*mu^2*Pi^2 + 54720*CA*eps^4*mu^2*Pi^2 - 
      51840*CF*eps^4*mu^2*Pi^2 + 109920*CA*eps^5*mu^2*Pi^2 - 
      103680*CF*eps^5*mu^2*Pi^2 - 38880*CA*eps^2*mt*mu^2*Pi^2 - 
      25920*CF*eps^2*mt*mu^2*Pi^2 + 47520*CA*eps^3*mt*mu^2*Pi^2 - 
      38880*CF*eps^3*mt*mu^2*Pi^2 + 96480*CA*eps^4*mt*mu^2*Pi^2 - 
      103680*CF*eps^4*mt*mu^2*Pi^2 + 180960*CA*eps^5*mt*mu^2*Pi^2 - 
      207360*CF*eps^5*mt*mu^2*Pi^2 - 19440*CA*eps^2*mt^2*mu^2*Pi^2 - 
      12960*CF*eps^2*mt^2*mu^2*Pi^2 + 23760*CA*eps^3*mt^2*mu^2*Pi^2 - 
      19440*CF*eps^3*mt^2*mu^2*Pi^2 + 54720*CA*eps^4*mt^2*mu^2*Pi^2 - 
      51840*CF*eps^4*mt^2*mu^2*Pi^2 + 109920*CA*eps^5*mt^2*mu^2*Pi^2 - 
      103680*CF*eps^5*mt^2*mu^2*Pi^2 + (3240*I)*CA*eps^3*Pi^3 - 
      (3240*I)*CA*eps^4*Pi^3 + (12960*I)*CA*eps^3*mt*Pi^3 - 
      (16200*I)*CA*eps^4*mt*Pi^3 + (19440*I)*CA*eps^3*mt^2*Pi^3 - 
      (25920*I)*CA*eps^4*mt^2*Pi^3 + (12960*I)*CA*eps^3*mt^3*Pi^3 - 
      (16200*I)*CA*eps^4*mt^3*Pi^3 + (3240*I)*CA*eps^3*mt^4*Pi^3 - 
      (3240*I)*CA*eps^4*mt^4*Pi^3 + (6480*I)*CA*eps^3*mu*Pi^3 + 
      (19440*I)*CA*eps^3*mt*mu*Pi^3 + (19440*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (6480*I)*CA*eps^3*mt^3*mu*Pi^3 + (6480*I)*CA*eps^3*mu^2*Pi^3 + 
      (12960*I)*CA*eps^3*mt*mu^2*Pi^3 + (6480*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      1485*CA*eps^4*Pi^4 - 2538*CF*eps^4*Pi^4 + 3168*CA*eps^5*Pi^4 - 
      1269*CF*eps^5*Pi^4 + 5940*CA*eps^4*mt*Pi^4 - 10152*CF*eps^4*mt*Pi^4 + 
      12456*CA*eps^5*mt*Pi^4 - 5076*CF*eps^5*mt*Pi^4 + 
      8910*CA*eps^4*mt^2*Pi^4 - 15228*CF*eps^4*mt^2*Pi^4 + 
      18576*CA*eps^5*mt^2*Pi^4 - 7614*CF*eps^5*mt^2*Pi^4 + 
      5940*CA*eps^4*mt^3*Pi^4 - 10152*CF*eps^4*mt^3*Pi^4 + 
      12456*CA*eps^5*mt^3*Pi^4 - 5076*CF*eps^5*mt^3*Pi^4 + 
      1485*CA*eps^4*mt^4*Pi^4 - 2538*CF*eps^4*mt^4*Pi^4 + 
      3168*CA*eps^5*mt^4*Pi^4 - 1269*CF*eps^5*mt^4*Pi^4 + 
      2970*CA*eps^4*mu*Pi^4 - 5076*CF*eps^4*mu*Pi^4 + 9306*CA*eps^5*mu*Pi^4 - 
      7614*CF*eps^5*mu*Pi^4 + 8910*CA*eps^4*mt*mu*Pi^4 - 
      15228*CF*eps^4*mt*mu*Pi^4 + 27918*CA*eps^5*mt*mu*Pi^4 - 
      22842*CF*eps^5*mt*mu*Pi^4 + 8910*CA*eps^4*mt^2*mu*Pi^4 - 
      15228*CF*eps^4*mt^2*mu*Pi^4 + 27918*CA*eps^5*mt^2*mu*Pi^4 - 
      22842*CF*eps^5*mt^2*mu*Pi^4 + 2970*CA*eps^4*mt^3*mu*Pi^4 - 
      5076*CF*eps^4*mt^3*mu*Pi^4 + 9306*CA*eps^5*mt^3*mu*Pi^4 - 
      7614*CF*eps^5*mt^3*mu*Pi^4 + 2970*CA*eps^4*mu^2*Pi^4 - 
      5076*CF*eps^4*mu^2*Pi^4 + 9306*CA*eps^5*mu^2*Pi^4 - 
      7614*CF*eps^5*mu^2*Pi^4 + 5940*CA*eps^4*mt*mu^2*Pi^4 - 
      10152*CF*eps^4*mt*mu^2*Pi^4 + 18612*CA*eps^5*mt*mu^2*Pi^4 - 
      15228*CF*eps^5*mt*mu^2*Pi^4 + 2970*CA*eps^4*mt^2*mu^2*Pi^4 - 
      5076*CF*eps^4*mt^2*mu^2*Pi^4 + 9306*CA*eps^5*mt^2*mu^2*Pi^4 - 
      7614*CF*eps^5*mt^2*mu^2*Pi^4 + (1269*I)*CA*eps^5*Pi^5 + 
      (5076*I)*CA*eps^5*mt*Pi^5 + (7614*I)*CA*eps^5*mt^2*Pi^5 + 
      (5076*I)*CA*eps^5*mt^3*Pi^5 + (1269*I)*CA*eps^5*mt^4*Pi^5 + 
      (2538*I)*CA*eps^5*mu*Pi^5 + (7614*I)*CA*eps^5*mt*mu*Pi^5 + 
      (7614*I)*CA*eps^5*mt^2*mu*Pi^5 + (2538*I)*CA*eps^5*mt^3*mu*Pi^5 + 
      (2538*I)*CA*eps^5*mu^2*Pi^5 + (5076*I)*CA*eps^5*mt*mu^2*Pi^5 + 
      (2538*I)*CA*eps^5*mt^2*mu^2*Pi^5 + 90720*CA*eps^3*Zeta[3] - 
      181440*CF*eps^3*Zeta[3] + 241920*CA*eps^4*Zeta[3] - 
      90720*CF*eps^4*Zeta[3] + 433440*CA*eps^5*Zeta[3] - 
      453600*CF*eps^5*Zeta[3] + 362880*CA*eps^3*mt*Zeta[3] - 
      725760*CF*eps^3*mt*Zeta[3] + 967680*CA*eps^4*mt*Zeta[3] - 
      362880*CF*eps^4*mt*Zeta[3] + 1552320*CA*eps^5*mt*Zeta[3] - 
      1814400*CF*eps^5*mt*Zeta[3] + 544320*CA*eps^3*mt^2*Zeta[3] - 
      1088640*CF*eps^3*mt^2*Zeta[3] + 1451520*CA*eps^4*mt^2*Zeta[3] - 
      544320*CF*eps^4*mt^2*Zeta[3] + 2237760*CA*eps^5*mt^2*Zeta[3] - 
      2721600*CF*eps^5*mt^2*Zeta[3] + 362880*CA*eps^3*mt^3*Zeta[3] - 
      725760*CF*eps^3*mt^3*Zeta[3] + 967680*CA*eps^4*mt^3*Zeta[3] - 
      362880*CF*eps^4*mt^3*Zeta[3] + 1552320*CA*eps^5*mt^3*Zeta[3] - 
      1814400*CF*eps^5*mt^3*Zeta[3] + 90720*CA*eps^3*mt^4*Zeta[3] - 
      181440*CF*eps^3*mt^4*Zeta[3] + 241920*CA*eps^4*mt^4*Zeta[3] - 
      90720*CF*eps^4*mt^4*Zeta[3] + 433440*CA*eps^5*mt^4*Zeta[3] - 
      453600*CF*eps^5*mt^4*Zeta[3] + 181440*CA*eps^3*mu*Zeta[3] - 
      362880*CF*eps^3*mu*Zeta[3] + 665280*CA*eps^4*mu*Zeta[3] - 
      544320*CF*eps^4*mu*Zeta[3] + 1532160*CA*eps^5*mu*Zeta[3] - 
      1451520*CF*eps^5*mu*Zeta[3] + 544320*CA*eps^3*mt*mu*Zeta[3] - 
      1088640*CF*eps^3*mt*mu*Zeta[3] + 1995840*CA*eps^4*mt*mu*Zeta[3] - 
      1632960*CF*eps^4*mt*mu*Zeta[3] + 4233600*CA*eps^5*mt*mu*Zeta[3] - 
      4354560*CF*eps^5*mt*mu*Zeta[3] + 544320*CA*eps^3*mt^2*mu*Zeta[3] - 
      1088640*CF*eps^3*mt^2*mu*Zeta[3] + 1995840*CA*eps^4*mt^2*mu*Zeta[3] - 
      1632960*CF*eps^4*mt^2*mu*Zeta[3] + 4233600*CA*eps^5*mt^2*mu*Zeta[3] - 
      4354560*CF*eps^5*mt^2*mu*Zeta[3] + 181440*CA*eps^3*mt^3*mu*Zeta[3] - 
      362880*CF*eps^3*mt^3*mu*Zeta[3] + 665280*CA*eps^4*mt^3*mu*Zeta[3] - 
      544320*CF*eps^4*mt^3*mu*Zeta[3] + 1532160*CA*eps^5*mt^3*mu*Zeta[3] - 
      1451520*CF*eps^5*mt^3*mu*Zeta[3] + 181440*CA*eps^3*mu^2*Zeta[3] - 
      362880*CF*eps^3*mu^2*Zeta[3] + 665280*CA*eps^4*mu^2*Zeta[3] - 
      544320*CF*eps^4*mu^2*Zeta[3] + 1532160*CA*eps^5*mu^2*Zeta[3] - 
      1451520*CF*eps^5*mu^2*Zeta[3] + 362880*CA*eps^3*mt*mu^2*Zeta[3] - 
      725760*CF*eps^3*mt*mu^2*Zeta[3] + 1330560*CA*eps^4*mt*mu^2*Zeta[3] - 
      1088640*CF*eps^4*mt*mu^2*Zeta[3] + 2701440*CA*eps^5*mt*mu^2*Zeta[3] - 
      2903040*CF*eps^5*mt*mu^2*Zeta[3] + 181440*CA*eps^3*mt^2*mu^2*Zeta[3] - 
      362880*CF*eps^3*mt^2*mu^2*Zeta[3] + 665280*CA*eps^4*mt^2*mu^2*Zeta[3] - 
      544320*CF*eps^4*mt^2*mu^2*Zeta[3] + 1532160*CA*eps^5*mt^2*mu^2*
       Zeta[3] - 1451520*CF*eps^5*mt^2*mu^2*Zeta[3] + 
      (90720*I)*CA*eps^4*Pi*Zeta[3] - (90720*I)*CA*eps^5*Pi*Zeta[3] + 
      (362880*I)*CA*eps^4*mt*Pi*Zeta[3] - (453600*I)*CA*eps^5*mt*Pi*Zeta[3] + 
      (544320*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (725760*I)*CA*eps^5*mt^2*Pi*
       Zeta[3] + (362880*I)*CA*eps^4*mt^3*Pi*Zeta[3] - 
      (453600*I)*CA*eps^5*mt^3*Pi*Zeta[3] + (90720*I)*CA*eps^4*mt^4*Pi*
       Zeta[3] - (90720*I)*CA*eps^5*mt^4*Pi*Zeta[3] + 
      (181440*I)*CA*eps^4*mu*Pi*Zeta[3] + (544320*I)*CA*eps^4*mt*mu*Pi*
       Zeta[3] + (544320*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (181440*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + (181440*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (362880*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + 
      (181440*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] + 22680*CA*eps^5*Pi^2*
       Zeta[3] + 15120*CF*eps^5*Pi^2*Zeta[3] + 90720*CA*eps^5*mt*Pi^2*
       Zeta[3] + 60480*CF*eps^5*mt*Pi^2*Zeta[3] + 136080*CA*eps^5*mt^2*Pi^2*
       Zeta[3] + 90720*CF*eps^5*mt^2*Pi^2*Zeta[3] + 90720*CA*eps^5*mt^3*Pi^2*
       Zeta[3] + 60480*CF*eps^5*mt^3*Pi^2*Zeta[3] + 22680*CA*eps^5*mt^4*Pi^2*
       Zeta[3] + 15120*CF*eps^5*mt^4*Pi^2*Zeta[3] + 45360*CA*eps^5*mu*Pi^2*
       Zeta[3] + 30240*CF*eps^5*mu*Pi^2*Zeta[3] + 136080*CA*eps^5*mt*mu*Pi^2*
       Zeta[3] + 90720*CF*eps^5*mt*mu*Pi^2*Zeta[3] + 
      136080*CA*eps^5*mt^2*mu*Pi^2*Zeta[3] + 90720*CF*eps^5*mt^2*mu*Pi^2*
       Zeta[3] + 45360*CA*eps^5*mt^3*mu*Pi^2*Zeta[3] + 
      30240*CF*eps^5*mt^3*mu*Pi^2*Zeta[3] + 45360*CA*eps^5*mu^2*Pi^2*
       Zeta[3] + 30240*CF*eps^5*mu^2*Pi^2*Zeta[3] + 90720*CA*eps^5*mt*mu^2*
       Pi^2*Zeta[3] + 60480*CF*eps^5*mt*mu^2*Pi^2*Zeta[3] + 
      45360*CA*eps^5*mt^2*mu^2*Pi^2*Zeta[3] + 30240*CF*eps^5*mt^2*mu^2*Pi^2*
       Zeta[3] + 241056*CA*eps^5*Zeta[5] - 482112*CF*eps^5*Zeta[5] + 
      964224*CA*eps^5*mt*Zeta[5] - 1928448*CF*eps^5*mt*Zeta[5] + 
      1446336*CA*eps^5*mt^2*Zeta[5] - 2892672*CF*eps^5*mt^2*Zeta[5] + 
      964224*CA*eps^5*mt^3*Zeta[5] - 1928448*CF*eps^5*mt^3*Zeta[5] + 
      241056*CA*eps^5*mt^4*Zeta[5] - 482112*CF*eps^5*mt^4*Zeta[5] + 
      482112*CA*eps^5*mu*Zeta[5] - 964224*CF*eps^5*mu*Zeta[5] + 
      1446336*CA*eps^5*mt*mu*Zeta[5] - 2892672*CF*eps^5*mt*mu*Zeta[5] + 
      1446336*CA*eps^5*mt^2*mu*Zeta[5] - 2892672*CF*eps^5*mt^2*mu*Zeta[5] + 
      482112*CA*eps^5*mt^3*mu*Zeta[5] - 964224*CF*eps^5*mt^3*mu*Zeta[5] + 
      482112*CA*eps^5*mu^2*Zeta[5] - 964224*CF*eps^5*mu^2*Zeta[5] + 
      964224*CA*eps^5*mt*mu^2*Zeta[5] - 1928448*CF*eps^5*mt*mu^2*Zeta[5] + 
      482112*CA*eps^5*mt^2*mu^2*Zeta[5] - 964224*CF*eps^5*mt^2*mu^2*Zeta[5]))/
    (155520*eps*mt*(1 + mt)^2)) + 
 G[-1, mu]*(-((CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
      G[-1, 0, mt]*G[-1, -1, -1, mu])/mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, mt]*
     G[-1, -1, -1, mu])/mt - ((7*I)*CA*(CA - CF)*CF*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*G[-1, -1, -1, -1, mu])/
    mt - ((I/2)*CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*Pi*q2*G[0, 0, -1, -1, mu])/mt - 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, -1, mu])/mt - 
   (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, 0, mu])/(2*mt) - 
   (2*CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, 0, -1, mu])/mt + 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, 0, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, -1, mu])/mt + 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, 0, mu])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, -1, mu])/mt - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, -1, mu])/(2*mt) + 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, 0, mu])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, -1, mu])/mt - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, 0, mu])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, -1, mu])/(2*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, -1, mu])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, 0, mu])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, -1, mu])/(2*mt) + 
   (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, 0, mu])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, -1, mu])/mt - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, 0, mu])/(2*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, -1, mu])/(2*mt) - 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, -1, mu])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, 0, mu])/mt - (CA*CF*(CA + 2*CF)*eps^4*
     (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, -1, 0, mu])/
    (2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, -1, mu])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, 0, mu])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, -1, mu])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, 0, mu])/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, 0, mt])/(4*mt) - 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, 0, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -mu, -1 - mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, -mu, mt])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
   (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
   (CA*CF*eps^2*(4*CA*mt - 4*CA*eps*mt + 8*CA*mt^2 - 8*CA*eps*mt^2 - 
      4*CA*eps^2*mt^2 + 4*CF*eps^2*mt^2 + 4*CA*mt^3 - 4*CA*eps*mt^3 - 
      4*CA*eps^2*mt^3 + 4*CF*eps^2*mt^3 + 4*CA*mu - 4*CA*eps*mu + 
      16*CA*mt*mu - 8*CA*eps*mt*mu - 4*CA*eps^2*mt*mu + 12*CF*eps^2*mt*mu + 
      12*CA*mt^2*mu - 4*CA*eps*mt^2*mu - 8*CA*eps^2*mt^2*mu + 
      8*CF*eps^2*mt^2*mu + 8*CA*mu^2 + 16*CA*mt*mu^2 - 4*CA*eps^2*mt*mu^2 + 
      4*CF*eps^2*mt*mu^2 + 8*CA*mu^3 + (4*I)*CA*eps*mt*Pi - 
      (4*I)*CA*eps^2*mt*Pi + (8*I)*CA*eps*mt^2*Pi - (8*I)*CA*eps^2*mt^2*Pi + 
      (4*I)*CA*eps*mt^3*Pi - (4*I)*CA*eps^2*mt^3*Pi + (4*I)*CA*eps*mu*Pi - 
      (4*I)*CA*eps^2*mu*Pi + (16*I)*CA*eps*mt*mu*Pi - 
      (8*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mt^2*mu*Pi - 
      (4*I)*CA*eps^2*mt^2*mu*Pi + (8*I)*CA*eps*mu^2*Pi + 
      (16*I)*CA*eps*mt*mu^2*Pi + (8*I)*CA*eps*mu^3*Pi + CA*eps^2*mt*Pi^2 + 
      2*CA*eps^2*mt^2*Pi^2 + CA*eps^2*mt^3*Pi^2 + CA*eps^2*mu*Pi^2 + 
      4*CA*eps^2*mt*mu*Pi^2 + 3*CA*eps^2*mt^2*mu*Pi^2 + 
      2*CA*eps^2*mu^2*Pi^2 + 4*CA*eps^2*mt*mu^2*Pi^2 + 2*CA*eps^2*mu^3*Pi^2)*
     q2*Log[q2]^3)/(96*mt*(mt + mu)) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
      (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2]^4)/
    (96*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^5)/(480*mt) + G[-1, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi - 
        (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - 
        (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi - 
        (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - 
        (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, 0, 0, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, 0, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, 0, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, -1 - mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, 0, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, 0, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1 - mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, 0, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, 0, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, 0, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + (2*I)*CF*eps*Pi + 
        (4*I)*CF*eps*mt*Pi + (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[-1, 0, -1, -1, mu]*
    ((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + (3*I)*CA*eps*Pi + 
        (2*I)*CF*eps*Pi + (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + 
        (3*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi + 
        (4*I)*CF*eps*mu*Pi + (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[0, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + (3*I)*CA*eps*Pi + 
        (2*I)*CF*eps*Pi + (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + 
        (3*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi + 
        (4*I)*CF*eps*mu*Pi + (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (2*mt)) + G[-1, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(-2*CA + 2*CA*eps - 4*CA*mt + 6*CA*eps*mt - 2*CA*mt^2 + 
        2*CA*eps*mt^2 - 4*CA*mu - 4*CA*mt*mu - 4*CA*mu^2 + (3*I)*CA*eps*Pi + 
        (2*I)*CF*eps*Pi + (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + 
        (3*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi + 
        (4*I)*CF*eps*mu*Pi + (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      mt) + G[0, 0, 0, 0, mu]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, 0, 0, -mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, -1 - mu, -1 - mu, -mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, -1 - mu, -mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, -mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1 - mu, 0, -1 - mu, -mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1 - mu, 0, -mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, 0, -mu, mt]*
    ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, 0, -1 - mu, -mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[0, 0, -mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[0, -1 - mu, 0, -mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, 0, 0, -mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, -1 - mu, -mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, -mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, -mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-mu, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1, 0, 0, 0, mu]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 + 
        (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - 
        (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
        (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/mt) + G[0, -1, 0, 0, mu]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 + 
        (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - 
        (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
        (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/mt) + G[0, 0, -1, 0, mu]*
    ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 + 
        (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - 
        (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
        (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2)/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2])/mt) + G[-1, -1, 0, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1, 0, -1, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[0, -1, -1, 0, mu]*
    ((CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(2*mt)) + G[-1, -1, -1, 0, mu]*
    ((CA*CF*eps^3*(-3*CA - 2*CF + 3*CA*eps + 2*CF*eps - 6*CA*mt - 4*CF*mt + 
        10*CA*eps*mt + 4*CF*eps*mt - 3*CA*mt^2 - 2*CF*mt^2 + 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 6*CA*mu - 4*CF*mu - 6*CA*mt*mu - 4*CF*mt*mu - 
        6*CA*mu^2 - 4*CF*mu^2 + (5*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (10*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (5*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (10*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (10*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (10*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
     (CA*CF*(3*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(2*mt)) + G[0, 0, -1, mu]*
    (-1/6*(CA*CF*eps^3*Pi*((6*I)*CF - (6*I)*CF*eps + (12*I)*CF*mt - 
         (3*I)*CA*eps*mt - (12*I)*CF*eps*mt + (6*I)*CF*mt^2 - 
         (6*I)*CF*eps*mt^2 + (12*I)*CF*mu + (12*I)*CF*mt*mu + 
         (12*I)*CF*mu^2 + 6*CA*eps*Pi - 10*CF*eps*Pi + 12*CA*eps*mt*Pi - 
         20*CF*eps*mt*Pi + 6*CA*eps*mt^2*Pi - 10*CF*eps*mt^2*Pi + 
         12*CA*eps*mu*Pi - 20*CF*eps*mu*Pi + 12*CA*eps*mt*mu*Pi - 
         20*CF*eps*mt*mu*Pi + 12*CA*eps*mu^2*Pi - 20*CF*eps*mu^2*Pi)*q2)/mt + 
     (I*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       Log[q2])/mt) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 
        12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 + 
        (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
        (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - 
        (48*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 29*CA*eps^2*Pi^2 - 40*CF*eps^2*Pi^2 + 
        58*CA*eps^2*mt*Pi^2 - 80*CF*eps^2*mt*Pi^2 + 29*CA*eps^2*mt^2*Pi^2 - 
        40*CF*eps^2*mt^2*Pi^2 + 58*CA*eps^2*mu*Pi^2 - 80*CF*eps^2*mu*Pi^2 + 
        58*CA*eps^2*mt*mu*Pi^2 - 80*CF*eps^2*mt*mu*Pi^2 + 
        58*CA*eps^2*mu^2*Pi^2 - 80*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi - 
        (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - 
        (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(2*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (4*mt)) + G[0, -1, -1, mu]*
    ((CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 
        12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 + 
        (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
        (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - 
        (48*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 29*CA*eps^2*Pi^2 - 40*CF*eps^2*Pi^2 + 
        58*CA*eps^2*mt*Pi^2 - 80*CF*eps^2*mt*Pi^2 + 29*CA*eps^2*mt^2*Pi^2 - 
        40*CF*eps^2*mt^2*Pi^2 + 58*CA*eps^2*mu*Pi^2 - 80*CF*eps^2*mu*Pi^2 + 
        58*CA*eps^2*mt*mu*Pi^2 - 80*CF*eps^2*mt*mu*Pi^2 + 
        58*CA*eps^2*mu^2*Pi^2 - 80*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi - 
        (2*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - 
        (4*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(2*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/
      (4*mt)) + G[0, 0, -1 - mu, mt]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, 0, mt]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA*mt + 12*CA*eps*mt - 24*CA*mt^2 + 24*CA*eps*mt^2 + 
        12*CA*eps^2*mt^2 - 12*CF*eps^2*mt^2 - 12*CA*mt^3 + 12*CA*eps*mt^3 + 
        12*CA*eps^2*mt^3 - 12*CF*eps^2*mt^3 - 12*CA*mu + 12*CA*eps*mu - 
        48*CA*mt*mu + 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu - 
        36*CF*eps^2*mt*mu - 36*CA*mt^2*mu + 12*CA*eps*mt^2*mu + 
        24*CA*eps^2*mt^2*mu - 24*CF*eps^2*mt^2*mu - 24*CA*mu^2 - 
        48*CA*mt*mu^2 + 12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 - 
        24*CA*mu^3 + (12*I)*CA*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi + 
        (24*I)*CA*eps*mt^2*Pi - (48*I)*CA*eps^2*mt^2*Pi + 
        (12*I)*CA*eps*mt^3*Pi - (12*I)*CA*eps^2*mt^3*Pi + 
        (12*I)*CA*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*
         Pi - (48*I)*CA*eps^2*mt*mu*Pi + (36*I)*CA*eps*mt^2*mu*Pi - 
        (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CA*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 
        5*CA*eps^2*mt*Pi^2 + 10*CA*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mt^3*Pi^2 + 
        5*CA*eps^2*mu*Pi^2 + 20*CA*eps^2*mt*mu*Pi^2 + 15*CA*eps^2*mt^2*mu*
         Pi^2 + 10*CA*eps^2*mu^2*Pi^2 + 20*CA*eps^2*mt*mu^2*Pi^2 + 
        10*CA*eps^2*mu^3*Pi^2)*q2)/(48*mt*(mt + mu)) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, 0, 0, mt]*
    (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 
         4*eps*mt^2 + 8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - 
         (4*I)*eps^2*Pi + (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + 
         (4*I)*eps*mt^2*Pi - (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + 
         (8*I)*eps*mt*mu*Pi + (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 
         2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
         2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1 - mu, -1 - mu, mt]*
    (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 
         4*eps*mt^2 + 8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - 
         (4*I)*eps^2*Pi + (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + 
         (4*I)*eps*mt^2*Pi - (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + 
         (8*I)*eps*mt*mu*Pi + (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 
         2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
         2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
    (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 
         4*eps*mt^2 + 8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - 
         (4*I)*eps^2*Pi + (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + 
         (4*I)*eps*mt^2*Pi - (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + 
         (8*I)*eps*mt*mu*Pi + (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 
         2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
         2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
    (-1/16*(CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 
         4*eps*mt^2 + 8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - 
         (4*I)*eps^2*Pi + (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + 
         (4*I)*eps*mt^2*Pi - (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + 
         (8*I)*eps*mt*mu*Pi + (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 
         2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 2*eps^2*mu*Pi^2 + 
         2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1, -1, -1, mu]*
    (-1/36*(CA*CF*eps^2*(36*CA - 36*CF + 30*CA*eps - 18*CF*eps + 
         86*CA*eps^2 - 90*CF*eps^2 + 144*CA*mt - 144*CF*mt + 102*CA*eps*mt - 
         72*CF*eps*mt + 308*CA*eps^2*mt - 360*CF*eps^2*mt + 216*CA*mt^2 - 
         216*CF*mt^2 + 144*CA*eps*mt^2 - 108*CF*eps*mt^2 + 
         444*CA*eps^2*mt^2 - 540*CF*eps^2*mt^2 + 144*CA*mt^3 - 144*CF*mt^3 + 
         102*CA*eps*mt^3 - 72*CF*eps*mt^3 + 308*CA*eps^2*mt^3 - 
         360*CF*eps^2*mt^3 + 36*CA*mt^4 - 36*CF*mt^4 + 30*CA*eps*mt^4 - 
         18*CF*eps*mt^4 + 86*CA*eps^2*mt^4 - 90*CF*eps^2*mt^4 + 72*CA*mu - 
         72*CF*mu + 132*CA*eps*mu - 108*CF*eps*mu + 304*CA*eps^2*mu - 
         288*CF*eps^2*mu + 216*CA*mt*mu - 216*CF*mt*mu + 396*CA*eps*mt*mu - 
         324*CF*eps*mt*mu + 840*CA*eps^2*mt*mu - 864*CF*eps^2*mt*mu + 
         216*CA*mt^2*mu - 216*CF*mt^2*mu + 396*CA*eps*mt^2*mu - 
         324*CF*eps*mt^2*mu + 840*CA*eps^2*mt^2*mu - 864*CF*eps^2*mt^2*mu + 
         72*CA*mt^3*mu - 72*CF*mt^3*mu + 132*CA*eps*mt^3*mu - 
         108*CF*eps*mt^3*mu + 304*CA*eps^2*mt^3*mu - 288*CF*eps^2*mt^3*mu + 
         72*CA*mu^2 - 72*CF*mu^2 + 132*CA*eps*mu^2 - 108*CF*eps*mu^2 + 
         304*CA*eps^2*mu^2 - 288*CF*eps^2*mu^2 + 144*CA*mt*mu^2 - 
         144*CF*mt*mu^2 + 264*CA*eps*mt*mu^2 - 216*CF*eps*mt*mu^2 + 
         536*CA*eps^2*mt*mu^2 - 576*CF*eps^2*mt*mu^2 + 72*CA*mt^2*mu^2 - 
         72*CF*mt^2*mu^2 + 132*CA*eps*mt^2*mu^2 - 108*CF*eps*mt^2*mu^2 + 
         304*CA*eps^2*mt^2*mu^2 - 288*CF*eps^2*mt^2*mu^2 + 
         (180*I)*CF*eps*Pi - (180*I)*CF*eps^2*Pi + (720*I)*CF*eps*mt*Pi - 
         (90*I)*CA*eps^2*mt*Pi - (720*I)*CF*eps^2*mt*Pi + 
         (1080*I)*CF*eps*mt^2*Pi - (180*I)*CA*eps^2*mt^2*Pi - 
         (1080*I)*CF*eps^2*mt^2*Pi + (720*I)*CF*eps*mt^3*Pi - 
         (90*I)*CA*eps^2*mt^3*Pi - (720*I)*CF*eps^2*mt^3*Pi + 
         (180*I)*CF*eps*mt^4*Pi - (180*I)*CF*eps^2*mt^4*Pi + 
         (360*I)*CF*eps*mu*Pi + (1080*I)*CF*eps*mt*mu*Pi + 
         (1080*I)*CF*eps*mt^2*mu*Pi + (360*I)*CF*eps*mt^3*mu*Pi + 
         (360*I)*CF*eps*mu^2*Pi + (720*I)*CF*eps*mt*mu^2*Pi + 
         (360*I)*CF*eps*mt^2*mu^2*Pi + 177*CA*eps^2*Pi^2 - 
         297*CF*eps^2*Pi^2 + 708*CA*eps^2*mt*Pi^2 - 1188*CF*eps^2*mt*Pi^2 + 
         1062*CA*eps^2*mt^2*Pi^2 - 1782*CF*eps^2*mt^2*Pi^2 + 
         708*CA*eps^2*mt^3*Pi^2 - 1188*CF*eps^2*mt^3*Pi^2 + 
         177*CA*eps^2*mt^4*Pi^2 - 297*CF*eps^2*mt^4*Pi^2 + 
         354*CA*eps^2*mu*Pi^2 - 594*CF*eps^2*mu*Pi^2 + 1062*CA*eps^2*mt*mu*
          Pi^2 - 1782*CF*eps^2*mt*mu*Pi^2 + 1062*CA*eps^2*mt^2*mu*Pi^2 - 
         1782*CF*eps^2*mt^2*mu*Pi^2 + 354*CA*eps^2*mt^3*mu*Pi^2 - 
         594*CF*eps^2*mt^3*mu*Pi^2 + 354*CA*eps^2*mu^2*Pi^2 - 
         594*CF*eps^2*mu^2*Pi^2 + 708*CA*eps^2*mt*mu^2*Pi^2 - 
         1188*CF*eps^2*mt*mu^2*Pi^2 + 354*CA*eps^2*mt^2*mu^2*Pi^2 - 
         594*CF*eps^2*mt^2*mu^2*Pi^2)*q2)/(mt*(1 + mt)^2) + 
     (CA*CF*eps^3*(6*CA - 6*CF + 5*CA*eps - 3*CF*eps + 12*CA*mt - 12*CF*mt + 
        7*CA*eps*mt - 6*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 + 5*CA*eps*mt^2 - 
        3*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 22*CA*eps*mu - 18*CF*eps*mu + 
        12*CA*mt*mu - 12*CF*mt*mu + 22*CA*eps*mt*mu - 18*CF*eps*mt*mu + 
        12*CA*mu^2 - 12*CF*mu^2 + 22*CA*eps*mu^2 - 18*CF*eps*mu^2 + 
        (30*I)*CF*eps*Pi + (60*I)*CF*eps*mt*Pi + (30*I)*CF*eps*mt^2*Pi + 
        (60*I)*CF*eps*mu*Pi + (60*I)*CF*eps*mt*mu*Pi + (60*I)*CF*eps*mu^2*Pi)*
       q2*Log[q2])/(6*mt) - (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(2*mt)) + 
   G[0, -1 - mu, -mu, mt]*
    (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 
         6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 
         24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 
         12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
         24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
         (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
         (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
         (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
         (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
         (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
         (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
         (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 7*CF*eps^2*Pi^2 + 
         14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
         7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 14*CF*eps^2*mu*Pi^2 + 
         14*CA*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 + 
         14*CA*eps^2*mu^2*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(4*mt)) + G[0, -mu, -1 - mu, mt]*
    (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 
         6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 
         24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 
         12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
         24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
         (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
         (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
         (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
         (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
         (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
         (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
         (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 7*CF*eps^2*Pi^2 + 
         14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
         7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 14*CF*eps^2*mu*Pi^2 + 
         14*CA*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 + 
         14*CA*eps^2*mu^2*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(4*mt)) + G[-1 - mu, 0, -mu, mt]*
    (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 
         6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 
         24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 
         12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
         24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
         (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
         (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
         (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
         (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
         (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
         (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
         (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 7*CF*eps^2*Pi^2 + 
         14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
         7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 14*CF*eps^2*mu*Pi^2 + 
         14*CA*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 + 
         14*CA*eps^2*mu^2*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(4*mt)) + G[0, 0, 0, mu]*
    ((CA*CF*eps^2*(-12*CF + 12*CF*eps - 6*CA*eps^2 + 12*CF*eps^2 - 24*CF*mt + 
        6*CA*eps*mt + 24*CF*eps*mt - 6*CA*eps^2*mt + 12*CF*eps^2*mt - 
        12*CF*mt^2 + 12*CF*eps*mt^2 - 24*CF*mu - 24*CF*mt*mu - 24*CF*mu^2 - 
        (12*I)*CF*eps*Pi + (12*I)*CF*eps^2*Pi - (24*I)*CF*eps*mt*Pi + 
        (6*I)*CA*eps^2*mt*Pi + (24*I)*CF*eps^2*mt*Pi - 
        (12*I)*CF*eps*mt^2*Pi + (12*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CF*eps*mu*Pi - (24*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CF*eps*mu^2*Pi + 5*CF*eps^2*Pi^2 + 10*CF*eps^2*mt*Pi^2 + 
        5*CF*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mu*Pi^2 + 10*CF*eps^2*mt*mu*Pi^2 + 
        10*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) - 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[0, 0, -mu, mt]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-1 - mu, -1 - mu, -mu, mt]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-1 - mu, -mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 + 
        (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[-1, 0, 0, mu]*
    ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 - 
        (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
        (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
        (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 5*CF*eps^2*Pi^2 - 10*CF*eps^2*mt*Pi^2 - 
        5*CF*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 - 
        10*CF*eps^2*mu^2*Pi^2)*q2)/(12*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 + 
        (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - 
        (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
        (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2*Log[q2])/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(2*mt)) + 
   G[0, -1, 0, mu]*((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 
        12*CF*eps^2 + 24*CF*mt - 6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 
        12*CF*eps^2*mt + 12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 
        24*CF*mt*mu + 24*CF*mu^2 - (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + 
        (12*I)*CA*eps^2*Pi - (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + 
        (24*I)*CF*eps*mt*Pi + (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 5*CF*eps^2*Pi^2 - 10*CF*eps^2*mt*Pi^2 - 
        5*CF*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 - 
        10*CF*eps^2*mu^2*Pi^2)*q2)/(12*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 + 
        (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - 
        (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
        (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2*Log[q2])/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(2*mt)) + 
   G[-1, -1, 0, mu]*((CA*CF*eps^2*(-12*CA - 24*CF + 12*CA*eps + 24*CF*eps - 
        12*CA*eps^2 + 24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 48*CA*eps*mt + 
        48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt - 12*CA*mt^2 - 
        24*CF*mt^2 + 12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 24*CA*mu - 48*CF*mu - 
        24*CA*mt*mu - 48*CF*mt*mu - 24*CA*mu^2 - 48*CF*mu^2 + 
        (36*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (36*I)*CA*eps^2*Pi + 
        (24*I)*CF*eps^2*Pi + (72*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
        (96*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi + 
        (36*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (36*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
        (72*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (72*I)*CA*eps*mt*mu*Pi - 
        (48*I)*CF*eps*mt*mu*Pi + (72*I)*CA*eps*mu^2*Pi - 
        (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
        10*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 
        10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
        10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 + 
        10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
     (CA*CF*eps^3*(CA + 2*CF - CA*eps - 2*CF*eps + 2*CA*mt + 4*CF*mt - 
        4*CA*eps*mt - 4*CF*eps*mt + CA*mt^2 + 2*CF*mt^2 - CA*eps*mt^2 - 
        2*CF*eps*mt^2 + 2*CA*mu + 4*CF*mu + 2*CA*mt*mu + 4*CF*mt*mu + 
        2*CA*mu^2 + 4*CF*mu^2 - (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(2*mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(4*mt)) + G[-1, -1, mu]*
    ((CA*CF*eps^2*Pi*((-12*I)*CA + (12*I)*CF + (12*I)*CA*eps - 
        (12*I)*CF*eps + (6*I)*CA*eps^2 - (12*I)*CF*eps^2 - (24*I)*CA*mt + 
        (24*I)*CF*mt + (30*I)*CA*eps*mt - (24*I)*CF*eps*mt + 
        (6*I)*CA*eps^2*mt - (12*I)*CF*eps^2*mt - (12*I)*CA*mt^2 + 
        (12*I)*CF*mt^2 + (12*I)*CA*eps*mt^2 - (12*I)*CF*eps*mt^2 - 
        (24*I)*CA*mu + (24*I)*CF*mu - (24*I)*CA*mt*mu + (24*I)*CF*mt*mu - 
        (24*I)*CA*mu^2 + (24*I)*CF*mu^2 + 8*CA*eps*Pi - 20*CF*eps*Pi - 
        8*CA*eps^2*Pi + 20*CF*eps^2*Pi + 16*CA*eps*mt*Pi - 40*CF*eps*mt*Pi - 
        14*CA*eps^2*mt*Pi + 40*CF*eps^2*mt*Pi + 8*CA*eps*mt^2*Pi - 
        20*CF*eps*mt^2*Pi - 8*CA*eps^2*mt^2*Pi + 20*CF*eps^2*mt^2*Pi + 
        16*CA*eps*mu*Pi - 40*CF*eps*mu*Pi + 16*CA*eps*mt*mu*Pi - 
        40*CF*eps*mt*mu*Pi + 16*CA*eps*mu^2*Pi - 40*CF*eps*mu^2*Pi + 
        (9*I)*CA*eps^2*Pi^2 - (17*I)*CF*eps^2*Pi^2 + (18*I)*CA*eps^2*mt*
         Pi^2 - (34*I)*CF*eps^2*mt*Pi^2 + (9*I)*CA*eps^2*mt^2*Pi^2 - 
        (17*I)*CF*eps^2*mt^2*Pi^2 + (18*I)*CA*eps^2*mu*Pi^2 - 
        (34*I)*CF*eps^2*mu*Pi^2 + (18*I)*CA*eps^2*mt*mu*Pi^2 - 
        (34*I)*CF*eps^2*mt*mu*Pi^2 + (18*I)*CA*eps^2*mu^2*Pi^2 - 
        (34*I)*CF*eps^2*mu^2*Pi^2)*q2)/(12*mt) - 
     (I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*
       q2*G[0, 0, mt])/mt + (I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 
        2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*G[0, -1 - mu, mt])/mt + 
     (I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*
       q2*G[-1 - mu, 0, mt])/mt - (I*CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       G[-1 - mu, -1 - mu, mt])/mt - 
     (CA*CF*eps^3*Pi*((-6*I)*CA + (6*I)*CF + (6*I)*CA*eps - (6*I)*CF*eps - 
        (12*I)*CA*mt + (12*I)*CF*mt + (15*I)*CA*eps*mt - (12*I)*CF*eps*mt - 
        (6*I)*CA*mt^2 + (6*I)*CF*mt^2 + (6*I)*CA*eps*mt^2 - 
        (6*I)*CF*eps*mt^2 - (12*I)*CA*mu + (12*I)*CF*mu - (12*I)*CA*mt*mu + 
        (12*I)*CF*mt*mu - (12*I)*CA*mu^2 + (12*I)*CF*mu^2 + 4*CA*eps*Pi - 
        10*CF*eps*Pi + 8*CA*eps*mt*Pi - 20*CF*eps*mt*Pi + 4*CA*eps*mt^2*Pi - 
        10*CF*eps*mt^2*Pi + 8*CA*eps*mu*Pi - 20*CF*eps*mu*Pi + 
        8*CA*eps*mt*mu*Pi - 20*CF*eps*mt*mu*Pi + 8*CA*eps*mu^2*Pi - 
        20*CF*eps*mu^2*Pi)*q2*Log[q2])/(6*mt) - 
     ((I/2)*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       Pi*q2*Log[q2]^2)/mt) + (CA*CF*eps*q2*Log[q2]^2*
     (12*CA*mt - 12*CA*eps*mt + 24*CF*eps^3*mt + 24*CA*mt^2 - 
      24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 12*CF*eps^2*mt^2 - 
      12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 12*CA*eps*mt^3 - 
      12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 12*CA*eps^3*mt^3 + 
      12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 48*CA*mt*mu - 
      24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu - 
      12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 36*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 24*CF*eps^2*mt^2*mu - 
      36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 24*CA*mu^2 + 
      48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 - 
      24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 + 
      (12*I)*CA*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi + (24*I)*CA*eps*mt^2*Pi - 
      (24*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^3*mt^2*Pi + 
      (12*I)*CF*eps^3*mt^2*Pi + (12*I)*CA*eps*mt^3*Pi - 
      (12*I)*CA*eps^2*mt^3*Pi - (12*I)*CA*eps^3*mt^3*Pi + 
      (12*I)*CF*eps^3*mt^3*Pi + (12*I)*CA*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (48*I)*CA*eps*mt*mu*Pi - (24*I)*CA*eps^2*mt*mu*Pi - 
      (12*I)*CA*eps^3*mt*mu*Pi + (36*I)*CF*eps^3*mt*mu*Pi + 
      (36*I)*CA*eps*mt^2*mu*Pi - (12*I)*CA*eps^2*mt^2*mu*Pi - 
      (24*I)*CA*eps^3*mt^2*mu*Pi + (24*I)*CF*eps^3*mt^2*mu*Pi + 
      (24*I)*CA*eps*mu^2*Pi + (48*I)*CA*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^3*mt*mu^2*Pi + (12*I)*CF*eps^3*mt*mu^2*Pi + 
      (24*I)*CA*eps*mu^3*Pi + 3*CA*eps^2*mt*Pi^2 - 3*CA*eps^3*mt*Pi^2 + 
      6*CA*eps^2*mt^2*Pi^2 - 16*CA*eps^3*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 
      3*CA*eps^3*mt^3*Pi^2 + 3*CA*eps^2*mu*Pi^2 - 3*CA*eps^3*mu*Pi^2 + 
      12*CA*eps^2*mt*mu*Pi^2 - 16*CA*eps^3*mt*mu*Pi^2 + 
      9*CA*eps^2*mt^2*mu*Pi^2 - 3*CA*eps^3*mt^2*mu*Pi^2 + 
      6*CA*eps^2*mu^2*Pi^2 + 12*CA*eps^2*mt*mu^2*Pi^2 + 
      6*CA*eps^2*mu^3*Pi^2 - I*CA*eps^3*mt*Pi^3 - (2*I)*CA*eps^3*mt^2*Pi^3 - 
      I*CA*eps^3*mt^3*Pi^3 - I*CA*eps^3*mu*Pi^3 - (4*I)*CA*eps^3*mt*mu*Pi^3 - 
      (3*I)*CA*eps^3*mt^2*mu*Pi^3 - (2*I)*CA*eps^3*mu^2*Pi^3 - 
      (4*I)*CA*eps^3*mt*mu^2*Pi^3 - (2*I)*CA*eps^3*mu^3*Pi^3 - 
      28*CA*eps^3*mt*Zeta[3] - 56*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mt^3*Zeta[3] - 28*CA*eps^3*mu*Zeta[3] - 
      112*CA*eps^3*mt*mu*Zeta[3] - 84*CA*eps^3*mt^2*mu*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3] - 112*CA*eps^3*mt*mu^2*Zeta[3] - 
      56*CA*eps^3*mu^3*Zeta[3]))/(96*mt*(mt + mu)) + 
   (CA*CF*q2*Log[q2]*(-288*CA*mt + 288*CA*eps*mt - 576*CF*eps^3*mt - 
      1152*CF*eps^4*mt - 576*CA*mt^2 + 576*CA*eps*mt^2 + 288*CA*eps^2*mt^2 - 
      288*CF*eps^2*mt^2 + 288*CA*eps^3*mt^2 - 864*CF*eps^3*mt^2 + 
      576*CA*eps^4*mt^2 - 1728*CF*eps^4*mt^2 - 288*CA*mt^3 + 
      288*CA*eps*mt^3 + 288*CA*eps^2*mt^3 - 288*CF*eps^2*mt^3 + 
      288*CA*eps^3*mt^3 - 288*CF*eps^3*mt^3 + 576*CA*eps^4*mt^3 - 
      576*CF*eps^4*mt^3 - 288*CA*mu + 288*CA*eps*mu - 1152*CA*mt*mu + 
      576*CA*eps*mt*mu + 288*CA*eps^2*mt*mu - 864*CF*eps^2*mt*mu + 
      288*CA*eps^3*mt*mu - 1440*CF*eps^3*mt*mu + 576*CA*eps^4*mt*mu - 
      2880*CF*eps^4*mt*mu - 864*CA*mt^2*mu + 288*CA*eps*mt^2*mu + 
      576*CA*eps^2*mt^2*mu - 576*CF*eps^2*mt^2*mu + 864*CA*eps^3*mt^2*mu - 
      864*CF*eps^3*mt^2*mu + 1728*CA*eps^4*mt^2*mu - 1728*CF*eps^4*mt^2*mu - 
      576*CA*mu^2 - 1152*CA*mt*mu^2 + 288*CA*eps^2*mt*mu^2 - 
      288*CF*eps^2*mt*mu^2 + 576*CA*eps^3*mt*mu^2 - 576*CF*eps^3*mt*mu^2 + 
      1152*CA*eps^4*mt*mu^2 - 1152*CF*eps^4*mt*mu^2 - 576*CA*mu^3 - 
      (288*I)*CA*eps*mt*Pi + (288*I)*CA*eps^2*mt*Pi - 
      (576*I)*CF*eps^4*mt*Pi - (576*I)*CA*eps*mt^2*Pi + 
      (576*I)*CA*eps^2*mt^2*Pi + (288*I)*CA*eps^3*mt^2*Pi - 
      (288*I)*CF*eps^3*mt^2*Pi + (288*I)*CA*eps^4*mt^2*Pi - 
      (864*I)*CF*eps^4*mt^2*Pi - (288*I)*CA*eps*mt^3*Pi + 
      (288*I)*CA*eps^2*mt^3*Pi + (288*I)*CA*eps^3*mt^3*Pi - 
      (288*I)*CF*eps^3*mt^3*Pi + (288*I)*CA*eps^4*mt^3*Pi - 
      (288*I)*CF*eps^4*mt^3*Pi - (288*I)*CA*eps*mu*Pi + 
      (288*I)*CA*eps^2*mu*Pi - (1152*I)*CA*eps*mt*mu*Pi + 
      (576*I)*CA*eps^2*mt*mu*Pi + (288*I)*CA*eps^3*mt*mu*Pi - 
      (864*I)*CF*eps^3*mt*mu*Pi + (288*I)*CA*eps^4*mt*mu*Pi - 
      (1440*I)*CF*eps^4*mt*mu*Pi - (864*I)*CA*eps*mt^2*mu*Pi + 
      (288*I)*CA*eps^2*mt^2*mu*Pi + (576*I)*CA*eps^3*mt^2*mu*Pi - 
      (576*I)*CF*eps^3*mt^2*mu*Pi + (864*I)*CA*eps^4*mt^2*mu*Pi - 
      (864*I)*CF*eps^4*mt^2*mu*Pi - (576*I)*CA*eps*mu^2*Pi - 
      (1152*I)*CA*eps*mt*mu^2*Pi + (288*I)*CA*eps^3*mt*mu^2*Pi - 
      (288*I)*CF*eps^3*mt*mu^2*Pi + (576*I)*CA*eps^4*mt*mu^2*Pi - 
      (576*I)*CF*eps^4*mt*mu^2*Pi - (576*I)*CA*eps*mu^3*Pi - 
      72*CA*eps^2*mt*Pi^2 + 72*CA*eps^3*mt*Pi^2 - 144*CA*eps^2*mt^2*Pi^2 + 
      384*CA*eps^3*mt^2*Pi^2 - 168*CA*eps^4*mt^2*Pi^2 + 
      168*CF*eps^4*mt^2*Pi^2 - 72*CA*eps^2*mt^3*Pi^2 + 
      72*CA*eps^3*mt^3*Pi^2 - 168*CA*eps^4*mt^3*Pi^2 + 
      168*CF*eps^4*mt^3*Pi^2 - 72*CA*eps^2*mu*Pi^2 + 72*CA*eps^3*mu*Pi^2 - 
      288*CA*eps^2*mt*mu*Pi^2 + 384*CA*eps^3*mt*mu*Pi^2 - 
      168*CA*eps^4*mt*mu*Pi^2 + 504*CF*eps^4*mt*mu*Pi^2 - 
      216*CA*eps^2*mt^2*mu*Pi^2 + 72*CA*eps^3*mt^2*mu*Pi^2 - 
      336*CA*eps^4*mt^2*mu*Pi^2 + 336*CF*eps^4*mt^2*mu*Pi^2 - 
      144*CA*eps^2*mu^2*Pi^2 - 288*CA*eps^2*mt*mu^2*Pi^2 - 
      168*CA*eps^4*mt*mu^2*Pi^2 + 168*CF*eps^4*mt*mu^2*Pi^2 - 
      144*CA*eps^2*mu^3*Pi^2 + (24*I)*CA*eps^3*mt*Pi^3 - 
      (24*I)*CA*eps^4*mt*Pi^3 + (48*I)*CA*eps^3*mt^2*Pi^3 + 
      (24*I)*CA*eps^3*mt^3*Pi^3 - (24*I)*CA*eps^4*mt^3*Pi^3 + 
      (24*I)*CA*eps^3*mu*Pi^3 - (24*I)*CA*eps^4*mu*Pi^3 + 
      (96*I)*CA*eps^3*mt*mu*Pi^3 + (72*I)*CA*eps^3*mt^2*mu*Pi^3 - 
      (24*I)*CA*eps^4*mt^2*mu*Pi^3 + (48*I)*CA*eps^3*mu^2*Pi^3 + 
      (96*I)*CA*eps^3*mt*mu^2*Pi^3 + (48*I)*CA*eps^3*mu^3*Pi^3 + 
      11*CA*eps^4*mt*Pi^4 + 22*CA*eps^4*mt^2*Pi^4 + 11*CA*eps^4*mt^3*Pi^4 + 
      11*CA*eps^4*mu*Pi^4 + 44*CA*eps^4*mt*mu*Pi^4 + 
      33*CA*eps^4*mt^2*mu*Pi^4 + 22*CA*eps^4*mu^2*Pi^4 + 
      44*CA*eps^4*mt*mu^2*Pi^4 + 22*CA*eps^4*mu^3*Pi^4 + 
      672*CA*eps^3*mt*Zeta[3] - 672*CA*eps^4*mt*Zeta[3] + 
      1344*CA*eps^3*mt^2*Zeta[3] - 1344*CA*eps^4*mt^2*Zeta[3] + 
      672*CA*eps^3*mt^3*Zeta[3] - 672*CA*eps^4*mt^3*Zeta[3] + 
      672*CA*eps^3*mu*Zeta[3] - 672*CA*eps^4*mu*Zeta[3] + 
      2688*CA*eps^3*mt*mu*Zeta[3] - 1344*CA*eps^4*mt*mu*Zeta[3] + 
      2016*CA*eps^3*mt^2*mu*Zeta[3] - 672*CA*eps^4*mt^2*mu*Zeta[3] + 
      1344*CA*eps^3*mu^2*Zeta[3] + 2688*CA*eps^3*mt*mu^2*Zeta[3] + 
      1344*CA*eps^3*mu^3*Zeta[3] + (672*I)*CA*eps^4*mt*Pi*Zeta[3] + 
      (1344*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (672*I)*CA*eps^4*mt^3*Pi*Zeta[3] + 
      (672*I)*CA*eps^4*mu*Pi*Zeta[3] + (2688*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + 
      (2016*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + (1344*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (2688*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + 
      (1344*I)*CA*eps^4*mu^3*Pi*Zeta[3]))/(1152*mt*(mt + mu)) + 
   G[0, 0, mt]*(-((CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
         2*mu^2)*q2*G[-1, -1, -1, mu])/mt) - 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, 0, mu])/(2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, mu])/(2*mt) + 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, 0, mu])/mt - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, mu])/(2*mt) + 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, 0, mu])/mt - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mu])/(2*mt) - 
     (CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
        8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
        (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
        (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
        (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
        2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*Log[q2])/
      (16*mt) + (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 
        2*mu + 2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + 
        I*eps*mt^2*Pi + (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + 
        (2*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (24*mt) + G[0, 0, mu]*((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 
          2*CF*eps - 4*CA*mt + 4*CF*mt + 5*CA*eps*mt - 4*CF*eps*mt - 
          2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 2*CF*eps*mt^2 - 4*CA*mu + 
          4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 4*CA*mu^2 + 4*CF*mu^2 - 
          (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - (4*I)*CA*eps*mt*Pi + 
          (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - (4*I)*CA*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*
           Pi)*q2)/(4*mt) + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2])/(2*mt)) + 
     (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 3*eps^2*Pi^2 - 
        3*eps^3*Pi^2 + 6*eps^2*mt*Pi^2 - 9*eps^3*mt*Pi^2 + 
        3*eps^2*mt^2*Pi^2 - 3*eps^3*mt^2*Pi^2 + 6*eps^2*mu*Pi^2 + 
        6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2 - I*eps^3*Pi^3 - 
        (2*I)*eps^3*mt*Pi^3 - I*eps^3*mt^2*Pi^3 - (2*I)*eps^3*mu*Pi^3 - 
        (2*I)*eps^3*mt*mu*Pi^3 - (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
        56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[0, -1 - mu, mt]*((CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, mu])/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, -1, mu])/(2*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/mt - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, 0, mu])/mt - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, mu])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, mu])/(2*mt) + (CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 
        36*eps*mt - 12*mt^2 + 12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + 
        (12*I)*eps*Pi - (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - 
        (36*I)*eps^2*mt*Pi + (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + 
        (24*I)*eps*mu*Pi + (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 
        5*eps^2*Pi^2 + 10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 
        10*eps^2*mu*Pi^2 + 10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2*
       Log[q2])/(48*mt) + (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - 
        eps*mt^2 + 2*mu + 2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - 
        I*eps*mt^2*Pi - (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - 
        (2*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (24*mt) + (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - (12*I)*eps*Pi + 
        (12*I)*eps^2*Pi - (24*I)*eps*mt*Pi + (36*I)*eps^2*mt*Pi - 
        (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (24*I)*eps*mu*Pi - 
        (24*I)*eps*mt*mu*Pi - (24*I)*eps*mu^2*Pi - 5*eps^2*Pi^2 + 
        5*eps^3*Pi^2 - 10*eps^2*mt*Pi^2 + 15*eps^3*mt*Pi^2 - 
        5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 - 10*eps^2*mu*Pi^2 - 
        10*eps^2*mt*mu*Pi^2 - 10*eps^2*mu^2*Pi^2 + I*eps^3*Pi^3 + 
        (2*I)*eps^3*mt*Pi^3 + I*eps^3*mt^2*Pi^3 + (2*I)*eps^3*mu*Pi^3 + 
        (2*I)*eps^3*mt*mu*Pi^3 + (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
        56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1 - mu, 0, mt]*((CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, mu])/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, -1, mu])/(2*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/mt - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, 0, mu])/mt - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, mu])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, mu])/(2*mt) + (CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 
        36*eps*mt - 12*mt^2 + 12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + 
        (12*I)*eps*Pi - (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - 
        (36*I)*eps^2*mt*Pi + (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + 
        (24*I)*eps*mu*Pi + (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 
        5*eps^2*Pi^2 + 10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 
        10*eps^2*mu*Pi^2 + 10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2*
       Log[q2])/(48*mt) + (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - 
        eps*mt^2 + 2*mu + 2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - 
        I*eps*mt^2*Pi - (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - 
        (2*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (24*mt) + (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - (12*I)*eps*Pi + 
        (12*I)*eps^2*Pi - (24*I)*eps*mt*Pi + (36*I)*eps^2*mt*Pi - 
        (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (24*I)*eps*mu*Pi - 
        (24*I)*eps*mt*mu*Pi - (24*I)*eps*mu^2*Pi - 5*eps^2*Pi^2 + 
        5*eps^3*Pi^2 - 10*eps^2*mt*Pi^2 + 15*eps^3*mt*Pi^2 - 
        5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 - 10*eps^2*mu*Pi^2 - 
        10*eps^2*mt*mu*Pi^2 - 10*eps^2*mu^2*Pi^2 + I*eps^3*Pi^3 + 
        (2*I)*eps^3*mt*Pi^3 + I*eps^3*mt^2*Pi^3 + (2*I)*eps^3*mu*Pi^3 + 
        (2*I)*eps^3*mt*mu*Pi^3 + (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
        56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[0, -1, mu]*(((-I)*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*Pi*q2*G[0, -1 - mu, mt])/mt - 
     (I*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
       G[-1 - mu, 0, mt])/mt + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mt])/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, -1 - mu, mt])/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, 0, mt])/(2*mt) - 
     (CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 36*CA*eps*mt - 
        12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 24*CA*mu^2 + 
        (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + (48*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 25*CA*eps^2*Pi^2 - 40*CF*eps^2*Pi^2 + 
        50*CA*eps^2*mt*Pi^2 - 80*CF*eps^2*mt*Pi^2 + 25*CA*eps^2*mt^2*Pi^2 - 
        40*CF*eps^2*mt^2*Pi^2 + 50*CA*eps^2*mu*Pi^2 - 80*CF*eps^2*mu*Pi^2 + 
        50*CA*eps^2*mt*mu*Pi^2 - 80*CF*eps^2*mt*mu*Pi^2 + 
        50*CA*eps^2*mu^2*Pi^2 - 80*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) + 
     (CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + (2*I)*CF*eps*Pi + 
        (4*I)*CF*eps*mt*Pi + (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(4*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (12*mt) + G[0, 0, mt]*((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 
          3*CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 
          2*CA*mu^2 + (2*I)*CF*eps*Pi + (4*I)*CF*eps*mt*Pi + 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
       (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[-1 - mu, -1 - mu, mt]*
      ((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
          CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + (2*I)*CF*eps*Pi + 
          (4*I)*CF*eps*mt*Pi + (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + 
          (4*I)*CF*eps*mt*mu*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
       (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + (CA*CF*eps*q2*(-12*CA + 12*CA*eps - 24*CA*mt + 
        36*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CA*mu - 24*CA*mt*mu - 
        24*CA*mu^2 + (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + 
        (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 25*CA*eps^2*Pi^2 - 40*CF*eps^2*Pi^2 - 
        25*CA*eps^3*Pi^2 + 40*CF*eps^3*Pi^2 + 50*CA*eps^2*mt*Pi^2 - 
        80*CF*eps^2*mt*Pi^2 - 55*CA*eps^3*mt*Pi^2 + 80*CF*eps^3*mt*Pi^2 + 
        25*CA*eps^2*mt^2*Pi^2 - 40*CF*eps^2*mt^2*Pi^2 - 
        25*CA*eps^3*mt^2*Pi^2 + 40*CF*eps^3*mt^2*Pi^2 + 50*CA*eps^2*mu*Pi^2 - 
        80*CF*eps^2*mu*Pi^2 + 50*CA*eps^2*mt*mu*Pi^2 - 
        80*CF*eps^2*mt*mu*Pi^2 + 50*CA*eps^2*mu^2*Pi^2 - 
        80*CF*eps^2*mu^2*Pi^2 + (16*I)*CA*eps^3*Pi^3 - (34*I)*CF*eps^3*Pi^3 + 
        (32*I)*CA*eps^3*mt*Pi^3 - (68*I)*CF*eps^3*mt*Pi^3 + 
        (16*I)*CA*eps^3*mt^2*Pi^3 - (34*I)*CF*eps^3*mt^2*Pi^3 + 
        (32*I)*CA*eps^3*mu*Pi^3 - (68*I)*CF*eps^3*mu*Pi^3 + 
        (32*I)*CA*eps^3*mt*mu*Pi^3 - (68*I)*CF*eps^3*mt*mu*Pi^3 + 
        (32*I)*CA*eps^3*mu^2*Pi^3 - (68*I)*CF*eps^3*mu^2*Pi^3 + 
        28*CA*eps^3*Zeta[3] + 56*CA*eps^3*mt*Zeta[3] + 
        28*CA*eps^3*mt^2*Zeta[3] + 56*CA*eps^3*mu*Zeta[3] + 
        56*CA*eps^3*mt*mu*Zeta[3] + 56*CA*eps^3*mu^2*Zeta[3]))/(24*mt)) + 
   G[-1 - mu, -mu, mt]*((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 
        12*CF*eps^2 + 24*CF*mt - 6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 
        12*CF*eps^2*mt + 12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 
        24*CF*mt*mu + 24*CF*mu^2 + (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + 
        (24*I)*CF*eps*mt*Pi - (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^3)/(12*mt) - 
     (CA*CF*eps*q2*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 
        48*CF*mt - 12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 
        24*CF*eps^2*mt + 24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 
        48*CF*mt*mu + 48*CF*mu^2 + (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + 
        (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mu^2*Pi - 14*CF*eps^2*Pi^2 + 14*CF*eps^3*Pi^2 - 
        28*CF*eps^2*mt*Pi^2 + 7*CA*eps^3*mt*Pi^2 + 28*CF*eps^3*mt*Pi^2 - 
        14*CF*eps^2*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 - 28*CF*eps^2*mu*Pi^2 - 
        28*CF*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 - 
        (6*I)*CF*eps^3*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 - 
        (6*I)*CF*eps^3*mt^2*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 - 
        (12*I)*CF*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 - 
        56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-mu, -1 - mu, mt]*((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 
        12*CF*eps^2 + 24*CF*mt - 6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 
        12*CF*eps^2*mt + 12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 
        24*CF*mt*mu + 24*CF*mu^2 + (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + 
        (24*I)*CF*eps*mt*Pi - (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^3)/(12*mt) - 
     (CA*CF*eps*q2*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 
        48*CF*mt - 12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 
        24*CF*eps^2*mt + 24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 
        48*CF*mt*mu + 48*CF*mu^2 + (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + 
        (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mu^2*Pi - 14*CF*eps^2*Pi^2 + 14*CF*eps^3*Pi^2 - 
        28*CF*eps^2*mt*Pi^2 + 7*CA*eps^3*mt*Pi^2 + 28*CF*eps^3*mt*Pi^2 - 
        14*CF*eps^2*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 - 28*CF*eps^2*mu*Pi^2 - 
        28*CF*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 - 
        (6*I)*CF*eps^3*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 - 
        (6*I)*CF*eps^3*mt^2*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 - 
        (12*I)*CF*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 - 
        56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[0, 0, mu]*((CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, mt])/(2*mt) + (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1 - mu, mt])/
      (2*mt) + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1 - mu, 0, mt])/(2*mt) + 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, 0, mt])/(2*mt) + 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, -1 - mu, mt])/(2*mt) + 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, 0, mt])/(2*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
     (CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
        12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
        6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
        12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 24*CA*mt*mu + 
        24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - (12*I)*CA*eps*Pi + 
        (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (12*I)*CF*eps^2*Pi - 
        (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + (30*I)*CA*eps^2*mt*Pi - 
        (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
        (12*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
        (12*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - 
        (24*I)*CA*eps*mt*mu*Pi + (24*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
        5*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 10*CF*eps^2*mt*Pi^2 + 
        5*CA*eps^2*mt^2*Pi^2 - 5*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
        10*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 
        10*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 
        10*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(24*mt) + 
     (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(12*mt) + G[-1 - mu, -1 - mu, mt]*
      ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
          5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
          2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
          4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
          (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
          (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
          (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
          (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + G[0, -1 - mu, mt]*
      ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
          2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
          (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
         q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*Log[q2])/(2*mt)) + G[-1 - mu, 0, mt]*
      ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
          2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
          (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
         q2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*Log[q2])/(2*mt)) + 
     (CA*CF*eps*q2*(-24*CA + 24*CF + 24*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 48*CA*mt + 48*CF*mt + 60*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 24*CA*mt^2 + 24*CF*mt^2 + 
        24*CA*eps*mt^2 - 24*CF*eps*mt^2 - 48*CA*mu + 48*CF*mu - 48*CA*mt*mu + 
        48*CF*mt*mu - 48*CA*mu^2 + 48*CF*mu^2 - (24*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi + (24*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi + 
        (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi - (48*I)*CA*eps*mt*Pi + 
        (48*I)*CF*eps*mt*Pi + (60*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
        (24*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (24*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (48*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi - (48*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 10*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 - 
        10*CA*eps^3*Pi^2 + 10*CF*eps^3*Pi^2 + 20*CA*eps^2*mt*Pi^2 - 
        20*CF*eps^2*mt*Pi^2 - 25*CA*eps^3*mt*Pi^2 + 20*CF*eps^3*mt*Pi^2 + 
        10*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 - 
        10*CA*eps^3*mt^2*Pi^2 + 10*CF*eps^3*mt^2*Pi^2 + 20*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 20*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 20*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2 + (2*I)*CA*eps^3*Pi^3 - (2*I)*CF*eps^3*Pi^3 + 
        (4*I)*CA*eps^3*mt*Pi^3 - (4*I)*CF*eps^3*mt*Pi^3 + 
        (2*I)*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*Pi^3 + 
        (4*I)*CA*eps^3*mu*Pi^3 - (4*I)*CF*eps^3*mu*Pi^3 + 
        (4*I)*CA*eps^3*mt*mu*Pi^3 - (4*I)*CF*eps^3*mt*mu*Pi^3 + 
        (4*I)*CA*eps^3*mu^2*Pi^3 - (4*I)*CF*eps^3*mu^2*Pi^3 + 
        56*CA*eps^3*Zeta[3] - 56*CF*eps^3*Zeta[3] + 112*CA*eps^3*mt*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] + 56*CA*eps^3*mt^2*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] + 112*CA*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] + 112*CA*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] + 112*CA*eps^3*mu^2*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[0, -mu, mt]*(-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 
         12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 
         30*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 
         12*CA*mt^2 + 12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 
         24*CA*mu + 24*CF*mu - 24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 
         24*CF*mu^2 - (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + 
         (12*I)*CA*eps^2*Pi - (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + 
         (24*I)*CF*eps*mt*Pi + (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*
          Pi - (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
         (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
         (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
         (24*I)*CF*eps*mu^2*Pi + 7*CA*eps^2*Pi^2 - 7*CF*eps^2*Pi^2 + 
         14*CA*eps^2*mt*Pi^2 - 14*CF*eps^2*mt*Pi^2 + 7*CA*eps^2*mt^2*Pi^2 - 
         7*CF*eps^2*mt^2*Pi^2 + 14*CA*eps^2*mu*Pi^2 - 14*CF*eps^2*mu*Pi^2 + 
         14*CA*eps^2*mt*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 + 
         14*CA*eps^2*mu^2*Pi^2 - 14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/mt + 
     (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
        5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
        4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
        (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
        (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
        (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(12*mt) + (CA*CF*eps*q2*(-24*CA + 24*CF + 24*CA*eps - 
        24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 - 48*CA*mt + 48*CF*mt + 
        60*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 
        24*CA*mt^2 + 24*CF*mt^2 + 24*CA*eps*mt^2 - 24*CF*eps*mt^2 - 
        48*CA*mu + 48*CF*mu - 48*CA*mt*mu + 48*CF*mt*mu - 48*CA*mu^2 + 
        48*CF*mu^2 - (24*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + 
        (24*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - 
        (24*I)*CF*eps^3*Pi - (48*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
        (60*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi - 
        (24*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (24*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (48*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi - (48*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 14*CA*eps^2*Pi^2 - 14*CF*eps^2*Pi^2 - 
        14*CA*eps^3*Pi^2 + 14*CF*eps^3*Pi^2 + 28*CA*eps^2*mt*Pi^2 - 
        28*CF*eps^2*mt*Pi^2 - 35*CA*eps^3*mt*Pi^2 + 28*CF*eps^3*mt*Pi^2 + 
        14*CA*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mt^2*Pi^2 - 
        14*CA*eps^3*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 + 28*CA*eps^2*mu*Pi^2 - 
        28*CF*eps^2*mu*Pi^2 + 28*CA*eps^2*mt*mu*Pi^2 - 
        28*CF*eps^2*mt*mu*Pi^2 + 28*CA*eps^2*mu^2*Pi^2 - 
        28*CF*eps^2*mu^2*Pi^2 + (6*I)*CA*eps^3*Pi^3 - (6*I)*CF*eps^3*Pi^3 + 
        (12*I)*CA*eps^3*mt*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 + 
        (6*I)*CA*eps^3*mt^2*Pi^3 - (6*I)*CF*eps^3*mt^2*Pi^3 + 
        (12*I)*CA*eps^3*mu*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 + 
        (12*I)*CA*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mt*mu*Pi^3 + 
        (12*I)*CA*eps^3*mu^2*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 + 
        56*CA*eps^3*Zeta[3] - 56*CF*eps^3*Zeta[3] + 112*CA*eps^3*mt*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] + 56*CA*eps^3*mt^2*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] + 112*CA*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] + 112*CA*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] + 112*CA*eps^3*mu^2*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1, 0, mu]*((CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, 0, 0, mt])/mt - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, -1 - mu, mt])/mt - (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1 - mu, 0, mt])/
      mt + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[0, -1 - mu, -1 - mu, mt])/mt - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, 0, mt])/mt + (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1 - mu, 0, -1 - mu, 
        mt])/mt + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[-1 - mu, -1 - mu, 0, mt])/mt - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, -1 - mu, mt])/mt + 
     (CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 24*CF*mt - 
        6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt + 
        12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 24*CF*mt*mu + 24*CF*mu^2 - 
        (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
        (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
        (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 5*CF*eps^2*Pi^2 - 10*CF*eps^2*mt*Pi^2 - 
        5*CF*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 - 
        10*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(12*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 + 
        (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - 
        (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
        (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - 
        (4*I)*CF*eps*mt*mu*Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*
       q2*Log[q2]^2)/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/(6*mt) + G[0, -1 - mu, mt]*
      ((CA*CF*eps^3*(2*CF - 2*CF*eps + 4*CF*mt - CA*eps*mt - 4*CF*eps*mt + 
          2*CF*mt^2 - 2*CF*eps*mt^2 + 4*CF*mu + 4*CF*mt*mu + 4*CF*mu^2 - 
          (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - (4*I)*CA*eps*mt*Pi + 
          (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - (4*I)*CA*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*
           Pi)*q2)/(2*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2])/mt) + G[-1 - mu, 0, mt]*
      ((CA*CF*eps^3*(2*CF - 2*CF*eps + 4*CF*mt - CA*eps*mt - 4*CF*eps*mt + 
          2*CF*mt^2 - 2*CF*eps*mt^2 + 4*CF*mu + 4*CF*mt*mu + 4*CF*mu^2 - 
          (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - (4*I)*CA*eps*mt*Pi + 
          (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - (4*I)*CA*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*
           Pi)*q2)/(2*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2])/mt) + 
     G[0, 0, mt]*((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 
          4*CF*eps*mt - 2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 
          4*CF*mu^2 + (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
          (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
          (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
       (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        mt) + G[-1 - mu, -1 - mu, mt]*
      ((CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
          2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 + 
          (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - 
          (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
          (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - 
          (4*I)*CF*eps*mt*mu*Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*
           Pi)*q2)/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2])/mt) + 
     (CA*CF*eps*q2*(-24*CF + 24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 - 
        48*CF*mt + 12*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 
        24*CF*eps^2*mt - 24*CF*mt^2 + 24*CF*eps*mt^2 - 48*CF*mu - 
        48*CF*mt*mu - 48*CF*mu^2 + (24*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - 
        (24*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + 
        (24*I)*CF*eps^3*Pi + (48*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - 
        (60*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi - 
        (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
        (24*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (24*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi + (48*I)*CA*eps*mt*mu*Pi - 
        (48*I)*CF*eps*mt*mu*Pi + (48*I)*CA*eps*mu^2*Pi - 
        (48*I)*CF*eps*mu^2*Pi + 10*CF*eps^2*Pi^2 - 10*CF*eps^3*Pi^2 + 
        20*CF*eps^2*mt*Pi^2 - 5*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 + 
        10*CF*eps^2*mt^2*Pi^2 - 10*CF*eps^3*mt^2*Pi^2 + 20*CF*eps^2*mu*Pi^2 + 
        20*CF*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 - 
        (2*I)*CA*eps^3*Pi^3 + (2*I)*CF*eps^3*Pi^3 - (4*I)*CA*eps^3*mt*Pi^3 + 
        (4*I)*CF*eps^3*mt*Pi^3 - (2*I)*CA*eps^3*mt^2*Pi^3 + 
        (2*I)*CF*eps^3*mt^2*Pi^3 - (4*I)*CA*eps^3*mu*Pi^3 + 
        (4*I)*CF*eps^3*mu*Pi^3 - (4*I)*CA*eps^3*mt*mu*Pi^3 + 
        (4*I)*CF*eps^3*mt*mu*Pi^3 - (4*I)*CA*eps^3*mu^2*Pi^3 + 
        (4*I)*CF*eps^3*mu^2*Pi^3 + 56*CF*eps^3*Zeta[3] + 
        112*CF*eps^3*mt*Zeta[3] + 56*CF*eps^3*mt^2*Zeta[3] + 
        112*CF*eps^3*mu*Zeta[3] + 112*CF*eps^3*mt*mu*Zeta[3] + 
        112*CF*eps^3*mu^2*Zeta[3]))/(24*mt)) + G[-1 - mu, -1 - mu, mt]*
    (-1/2*(CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
         2*mu^2)*q2*G[-1, -1, 0, mu])/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, -1, mu])/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, mu])/mt - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, -1, mu])/(2*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, mu])/mt - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, mu])/(2*mt) - (CA*CF*eps^2*(4*CA*mt - 4*CA*eps*mt + 
        8*CA*mt^2 - 8*CA*eps*mt^2 - 4*CA*eps^2*mt^2 + 4*CF*eps^2*mt^2 + 
        4*CA*mt^3 - 4*CA*eps*mt^3 - 4*CA*eps^2*mt^3 + 4*CF*eps^2*mt^3 + 
        4*CA*mu - 4*CA*eps*mu + 16*CA*mt*mu - 8*CA*eps*mt*mu - 
        4*CA*eps^2*mt*mu + 12*CF*eps^2*mt*mu + 12*CA*mt^2*mu - 
        4*CA*eps*mt^2*mu - 8*CA*eps^2*mt^2*mu + 8*CF*eps^2*mt^2*mu + 
        8*CA*mu^2 + 16*CA*mt*mu^2 - 4*CA*eps^2*mt*mu^2 + 4*CF*eps^2*mt*mu^2 + 
        8*CA*mu^3 + (4*I)*CA*eps*mt*Pi - (4*I)*CA*eps^2*mt*Pi + 
        (8*I)*CA*eps*mt^2*Pi - (8*I)*CA*eps^2*mt^2*Pi + 
        (4*I)*CA*eps*mt^3*Pi - (4*I)*CA*eps^2*mt^3*Pi + (4*I)*CA*eps*mu*Pi - 
        (4*I)*CA*eps^2*mu*Pi + (16*I)*CA*eps*mt*mu*Pi - 
        (8*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mt^2*mu*Pi - 
        (4*I)*CA*eps^2*mt^2*mu*Pi + (8*I)*CA*eps*mu^2*Pi + 
        (16*I)*CA*eps*mt*mu^2*Pi + (8*I)*CA*eps*mu^3*Pi + CA*eps^2*mt*Pi^2 + 
        2*CA*eps^2*mt^2*Pi^2 + CA*eps^2*mt^3*Pi^2 + CA*eps^2*mu*Pi^2 + 
        4*CA*eps^2*mt*mu*Pi^2 + 3*CA*eps^2*mt^2*mu*Pi^2 + 
        2*CA*eps^2*mu^2*Pi^2 + 4*CA*eps^2*mt*mu^2*Pi^2 + 
        2*CA*eps^2*mu^3*Pi^2)*q2*Log[q2])/(16*mt*(mt + mu)) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^3)/(24*mt) + 
     (CA*CF*eps*q2*(12*CA*mt - 12*CA*eps*mt + 24*CF*eps^3*mt + 24*CA*mt^2 - 
        24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 12*CF*eps^2*mt^2 - 
        12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 12*CA*eps*mt^3 - 
        12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 12*CA*eps^3*mt^3 + 
        12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 48*CA*mt*mu - 
        24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu - 
        12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 36*CA*mt^2*mu - 
        12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 24*CF*eps^2*mt^2*mu - 
        36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 24*CA*mu^2 + 
        48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 - 
        24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 + 
        (12*I)*CA*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi + (24*I)*CA*eps*mt^2*Pi - 
        (24*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^3*mt^2*Pi + 
        (12*I)*CF*eps^3*mt^2*Pi + (12*I)*CA*eps*mt^3*Pi - 
        (12*I)*CA*eps^2*mt^3*Pi - (12*I)*CA*eps^3*mt^3*Pi + 
        (12*I)*CF*eps^3*mt^3*Pi + (12*I)*CA*eps*mu*Pi - 
        (12*I)*CA*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps^3*mt*mu*Pi + 
        (36*I)*CF*eps^3*mt*mu*Pi + (36*I)*CA*eps*mt^2*mu*Pi - 
        (12*I)*CA*eps^2*mt^2*mu*Pi - (24*I)*CA*eps^3*mt^2*mu*Pi + 
        (24*I)*CF*eps^3*mt^2*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CA*eps*mt*mu^2*Pi - (12*I)*CA*eps^3*mt*mu^2*Pi + 
        (12*I)*CF*eps^3*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 
        3*CA*eps^2*mt*Pi^2 - 3*CA*eps^3*mt*Pi^2 + 6*CA*eps^2*mt^2*Pi^2 - 
        16*CA*eps^3*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 3*CA*eps^3*mt^3*Pi^2 + 
        3*CA*eps^2*mu*Pi^2 - 3*CA*eps^3*mu*Pi^2 + 12*CA*eps^2*mt*mu*Pi^2 - 
        16*CA*eps^3*mt*mu*Pi^2 + 9*CA*eps^2*mt^2*mu*Pi^2 - 
        3*CA*eps^3*mt^2*mu*Pi^2 + 6*CA*eps^2*mu^2*Pi^2 + 
        12*CA*eps^2*mt*mu^2*Pi^2 + 6*CA*eps^2*mu^3*Pi^2 - 
        I*CA*eps^3*mt*Pi^3 - (2*I)*CA*eps^3*mt^2*Pi^3 - 
        I*CA*eps^3*mt^3*Pi^3 - I*CA*eps^3*mu*Pi^3 - (4*I)*CA*eps^3*mt*mu*
         Pi^3 - (3*I)*CA*eps^3*mt^2*mu*Pi^3 - (2*I)*CA*eps^3*mu^2*Pi^3 - 
        (4*I)*CA*eps^3*mt*mu^2*Pi^3 - (2*I)*CA*eps^3*mu^3*Pi^3 - 
        28*CA*eps^3*mt*Zeta[3] - 56*CA*eps^3*mt^2*Zeta[3] - 
        28*CA*eps^3*mt^3*Zeta[3] - 28*CA*eps^3*mu*Zeta[3] - 
        112*CA*eps^3*mt*mu*Zeta[3] - 84*CA*eps^3*mt^2*mu*Zeta[3] - 
        56*CA*eps^3*mu^2*Zeta[3] - 112*CA*eps^3*mt*mu^2*Zeta[3] - 
        56*CA*eps^3*mu^3*Zeta[3]))/(48*mt*(mt + mu))) + 
   G[-mu, mt]*((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 
        24*CF*mt - 6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 
        12*CF*eps^2*mt + 12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 
        24*CF*mt*mu + 24*CF*mu^2 + (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + 
        (24*I)*CF*eps*mt*Pi - (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CF*eps*mu^2*Pi - 7*CF*eps^2*Pi^2 - 14*CF*eps^2*mt*Pi^2 - 
        7*CF*eps^2*mt^2*Pi^2 - 14*CF*eps^2*mu*Pi^2 - 14*CF*eps^2*mt*mu*Pi^2 - 
        14*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(48*mt) + 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^3)/(24*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/(48*mt) - 
     (CA*CF*eps*q2*Log[q2]*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 
        48*CF*mt - 12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 
        24*CF*eps^2*mt + 24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 
        48*CF*mt*mu + 48*CF*mu^2 + (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + 
        (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mu^2*Pi - 14*CF*eps^2*Pi^2 + 14*CF*eps^3*Pi^2 - 
        28*CF*eps^2*mt*Pi^2 + 7*CA*eps^3*mt*Pi^2 + 28*CF*eps^3*mt*Pi^2 - 
        14*CF*eps^2*mt^2*Pi^2 + 14*CF*eps^3*mt^2*Pi^2 - 28*CF*eps^2*mu*Pi^2 - 
        28*CF*eps^2*mt*mu*Pi^2 - 28*CF*eps^2*mu^2*Pi^2 - 
        (6*I)*CF*eps^3*Pi^3 - (12*I)*CF*eps^3*mt*Pi^3 - 
        (6*I)*CF*eps^3*mt^2*Pi^3 - (12*I)*CF*eps^3*mu*Pi^3 - 
        (12*I)*CF*eps^3*mt*mu*Pi^3 - (12*I)*CF*eps^3*mu^2*Pi^3 - 
        56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/(48*mt) + 
     (CA*CF*q2*(1440*CF - 1440*CF*eps + 720*CA*eps^2 - 1440*CF*eps^2 + 
        2880*CF*mt - 720*CA*eps*mt - 2880*CF*eps*mt + 720*CA*eps^2*mt - 
        1440*CF*eps^2*mt + 1440*CF*mt^2 - 1440*CF*eps*mt^2 + 2880*CF*mu + 
        2880*CF*mt*mu + 2880*CF*mu^2 + (1440*I)*CF*eps*Pi - 
        (1440*I)*CF*eps^2*Pi + (720*I)*CA*eps^3*Pi - (1440*I)*CF*eps^3*Pi + 
        (2880*I)*CF*eps*mt*Pi - (720*I)*CA*eps^2*mt*Pi - 
        (2880*I)*CF*eps^2*mt*Pi + (720*I)*CA*eps^3*mt*Pi - 
        (1440*I)*CF*eps^3*mt*Pi + (1440*I)*CF*eps*mt^2*Pi - 
        (1440*I)*CF*eps^2*mt^2*Pi + (2880*I)*CF*eps*mu*Pi + 
        (2880*I)*CF*eps*mt*mu*Pi + (2880*I)*CF*eps*mu^2*Pi - 
        840*CF*eps^2*Pi^2 + 840*CF*eps^3*Pi^2 - 420*CA*eps^4*Pi^2 + 
        840*CF*eps^4*Pi^2 - 1680*CF*eps^2*mt*Pi^2 + 420*CA*eps^3*mt*Pi^2 + 
        1680*CF*eps^3*mt*Pi^2 - 420*CA*eps^4*mt*Pi^2 + 840*CF*eps^4*mt*Pi^2 - 
        840*CF*eps^2*mt^2*Pi^2 + 840*CF*eps^3*mt^2*Pi^2 - 
        1680*CF*eps^2*mu*Pi^2 - 1680*CF*eps^2*mt*mu*Pi^2 - 
        1680*CF*eps^2*mu^2*Pi^2 - (360*I)*CF*eps^3*Pi^3 + 
        (360*I)*CF*eps^4*Pi^3 - (720*I)*CF*eps^3*mt*Pi^3 + 
        (180*I)*CA*eps^4*mt*Pi^3 + (720*I)*CF*eps^4*mt*Pi^3 - 
        (360*I)*CF*eps^3*mt^2*Pi^3 + (360*I)*CF*eps^4*mt^2*Pi^3 - 
        (720*I)*CF*eps^3*mu*Pi^3 - (720*I)*CF*eps^3*mt*mu*Pi^3 - 
        (720*I)*CF*eps^3*mu^2*Pi^3 + 73*CF*eps^4*Pi^4 + 
        146*CF*eps^4*mt*Pi^4 + 73*CF*eps^4*mt^2*Pi^4 + 146*CF*eps^4*mu*Pi^4 + 
        146*CF*eps^4*mt*mu*Pi^4 + 146*CF*eps^4*mu^2*Pi^4 - 
        3360*CF*eps^3*Zeta[3] + 3360*CF*eps^4*Zeta[3] - 
        6720*CF*eps^3*mt*Zeta[3] + 1680*CA*eps^4*mt*Zeta[3] + 
        6720*CF*eps^4*mt*Zeta[3] - 3360*CF*eps^3*mt^2*Zeta[3] + 
        3360*CF*eps^4*mt^2*Zeta[3] - 6720*CF*eps^3*mu*Zeta[3] - 
        6720*CF*eps^3*mt*mu*Zeta[3] - 6720*CF*eps^3*mu^2*Zeta[3] - 
        (3360*I)*CF*eps^4*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt*Pi*Zeta[3] - 
        (3360*I)*CF*eps^4*mt^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu*Pi*Zeta[3] - 
        (6720*I)*CF*eps^4*mt*mu*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^2*Pi*
         Zeta[3]))/(2880*mt)) + G[-1 - mu, mt]*
    (((-5*I)*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*Pi*q2*G[-1, -1, -1, mu])/mt + 
     ((I/2)*CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*Pi*q2*G[0, -1, -1, mu])/mt - 
     (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[-1, -1, -1, 0, mu])/(2*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, 0, -1, mu])/mt + (CA*(3*CA - 2*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, 0, mu])/
      (2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, -1, -1, mu])/(2*mt) + (CA*(3*CA - 2*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, 0, mu])/
      (2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, 0, -1, mu])/(2*mt) - (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, 0, mu])/
      mt + (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*G[0, -1, -1, 0, mu])/(2*mt) + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, 0, -1, mu])/(2*mt) - (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, 0, mu])/
      mt + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, -1, -1, mu])/(2*mt) - (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, -1, 0, mu])/
      mt + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[0, 0, 0, 0, mu])/(2*mt) + 
     (CA*CF*eps^2*(-12*CA*mt + 12*CA*eps*mt - 24*CA*mt^2 + 24*CA*eps*mt^2 + 
        12*CA*eps^2*mt^2 - 12*CF*eps^2*mt^2 - 12*CA*mt^3 + 12*CA*eps*mt^3 + 
        12*CA*eps^2*mt^3 - 12*CF*eps^2*mt^3 - 12*CA*mu + 12*CA*eps*mu - 
        48*CA*mt*mu + 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu - 
        36*CF*eps^2*mt*mu - 36*CA*mt^2*mu + 12*CA*eps*mt^2*mu + 
        24*CA*eps^2*mt^2*mu - 24*CF*eps^2*mt^2*mu - 24*CA*mu^2 - 
        48*CA*mt*mu^2 + 12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 - 
        24*CA*mu^3 + (12*I)*CA*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi + 
        (24*I)*CA*eps*mt^2*Pi - (48*I)*CA*eps^2*mt^2*Pi + 
        (12*I)*CA*eps*mt^3*Pi - (12*I)*CA*eps^2*mt^3*Pi + 
        (12*I)*CA*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*
         Pi - (48*I)*CA*eps^2*mt*mu*Pi + (36*I)*CA*eps*mt^2*mu*Pi - 
        (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CA*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 
        5*CA*eps^2*mt*Pi^2 + 10*CA*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mt^3*Pi^2 + 
        5*CA*eps^2*mu*Pi^2 + 20*CA*eps^2*mt*mu*Pi^2 + 15*CA*eps^2*mt^2*mu*
         Pi^2 + 10*CA*eps^2*mu^2*Pi^2 + 20*CA*eps^2*mt*mu^2*Pi^2 + 
        10*CA*eps^2*mu^3*Pi^2)*q2*Log[q2]^2)/(96*mt*(mt + mu)) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*
       Log[q2]^3)/(24*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/(96*mt) + 
     G[0, 0, -1, mu]*((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + 
          CA*mt^2 - CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - 
          (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - (4*I)*CA*eps*mt*Pi + 
          (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - (4*I)*CA*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mt*mu*Pi - (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*
           Pi)*q2)/(2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2])/(2*mt)) + 
     G[-1, 0, -1, mu]*((CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - 
          CA*mt^2 + CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + 
          (3*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + (6*I)*CA*eps*mt*Pi - 
          (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
          (6*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + (6*I)*CA*eps*mt*mu*Pi - 
          (4*I)*CF*eps*mt*mu*Pi + (6*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*
           Pi)*q2)/(2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2])/(2*mt)) + 
     G[-1, -1, 0, mu]*((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 
          6*CA*mt + 4*CF*mt + 8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 
          2*CF*mt^2 + 3*CA*eps*mt^2 - 2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 
          6*CA*mt*mu + 4*CF*mt*mu - 6*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + 
          (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + 
          I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + 
          (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*
           Pi + (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
       (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[-1, 0, 0, mu]*
      (-1/2*(CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 
           4*CF*mt + 5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
           2*CA*eps*mt^2 - 2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 
           4*CF*mt*mu - 4*CA*mu^2 + 4*CF*mu^2 + (2*I)*CF*eps*Pi + 
           (4*I)*CF*eps*mt*Pi + (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + 
           (4*I)*CF*eps*mt*mu*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/mt) + G[0, -1, 0, mu]*
      (-1/2*(CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 
           4*CF*mt + 5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
           2*CA*eps*mt^2 - 2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 
           4*CF*mt*mu - 4*CA*mu^2 + 4*CF*mu^2 + (2*I)*CF*eps*Pi + 
           (4*I)*CF*eps*mt*Pi + (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + 
           (4*I)*CF*eps*mt*mu*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/mt) + G[0, 0, 0, mu]*
      (-1/4*(CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 
           4*CF*eps*mt - 2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 
           4*CF*mu^2 - (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - 
           (2*I)*CF*eps*mt^2*Pi - (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*
            Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[0, -1, mu]*
      (-1/6*(CA*CF*eps^3*Pi*((-6*I)*CA + (6*I)*CF + (6*I)*CA*eps - 
           (6*I)*CF*eps - (12*I)*CA*mt + (12*I)*CF*mt + (15*I)*CA*eps*mt - 
           (12*I)*CF*eps*mt - (6*I)*CA*mt^2 + (6*I)*CF*mt^2 + 
           (6*I)*CA*eps*mt^2 - (6*I)*CF*eps*mt^2 - (12*I)*CA*mu + 
           (12*I)*CF*mu - (12*I)*CA*mt*mu + (12*I)*CF*mt*mu - 
           (12*I)*CA*mu^2 + (12*I)*CF*mu^2 + 4*CA*eps*Pi - 10*CF*eps*Pi + 
           8*CA*eps*mt*Pi - 20*CF*eps*mt*Pi + 4*CA*eps*mt^2*Pi - 
           10*CF*eps*mt^2*Pi + 8*CA*eps*mu*Pi - 20*CF*eps*mu*Pi + 
           8*CA*eps*mt*mu*Pi - 20*CF*eps*mt*mu*Pi + 8*CA*eps*mu^2*Pi - 
           20*CF*eps*mu^2*Pi)*q2)/mt - (I*CA*(CA - CF)*CF*eps^4*
         (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*Log[q2])/mt) + 
     G[-1, -1, mu]*(-1/6*(CA*CF*eps^3*Pi*((6*I)*CF - (6*I)*CF*eps + 
           (12*I)*CF*mt - (3*I)*CA*eps*mt - (12*I)*CF*eps*mt + 
           (6*I)*CF*mt^2 - (6*I)*CF*eps*mt^2 + (12*I)*CF*mu + 
           (12*I)*CF*mt*mu + (12*I)*CF*mu^2 + 6*CA*eps*Pi - 10*CF*eps*Pi + 
           12*CA*eps*mt*Pi - 20*CF*eps*mt*Pi + 6*CA*eps*mt^2*Pi - 
           10*CF*eps*mt^2*Pi + 12*CA*eps*mu*Pi - 20*CF*eps*mu*Pi + 
           12*CA*eps*mt*mu*Pi - 20*CF*eps*mt*mu*Pi + 12*CA*eps*mu^2*Pi - 
           20*CF*eps*mu^2*Pi)*q2)/mt + 
       (I*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*
         Log[q2])/mt) + G[-1, 0, mu]*
      ((CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
          12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
          6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
          12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
          24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 + 
          (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
          (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*
           Pi - (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
          (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
          5*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 10*CF*eps^2*mt*Pi^2 + 
          5*CA*eps^2*mt^2*Pi^2 - 5*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
          10*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 10*CF*eps^2*mt*mu*
           Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 10*CF*eps^2*mu^2*Pi^2)*q2)/
        (12*mt) - (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 
          4*CA*mt + 4*CF*mt + 5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 
          2*CF*mt^2 + 2*CA*eps*mt^2 - 2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 
          4*CA*mt*mu + 4*CF*mt*mu - 4*CA*mu^2 + 4*CF*mu^2 + (2*I)*CF*eps*Pi + 
          (4*I)*CF*eps*mt*Pi + (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + 
          (4*I)*CF*eps*mt*mu*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(2*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2]^2)/(2*mt)) + G[0, 0, mu]*
      (-1/24*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 
           6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 
           24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 
           12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 
           24*CF*mu - 24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
           (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
           (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
           (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
           (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
           (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
           (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*
            Pi + (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
           (24*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 5*CF*eps^2*Pi^2 + 
           10*CA*eps^2*mt*Pi^2 - 10*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
           5*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 10*CF*eps^2*mu*Pi^2 + 
           10*CA*eps^2*mt*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 + 
           10*CA*eps^2*mu^2*Pi^2 - 10*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
       (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
          5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
          2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
          4*CA*mu^2 + 4*CF*mu^2 - (2*I)*CA*eps*Pi + (2*I)*CF*eps*Pi - 
          (4*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - (2*I)*CA*eps*mt^2*Pi + 
          (2*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi - 
          (4*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi - 
          (4*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2]^2)/(4*mt)) + (CA*CF*eps*q2*Log[q2]*
       (12*CA*mt - 12*CA*eps*mt + 24*CF*eps^3*mt + 24*CA*mt^2 - 
        24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 12*CF*eps^2*mt^2 - 
        12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 12*CA*eps*mt^3 - 
        12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 12*CA*eps^3*mt^3 + 
        12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 48*CA*mt*mu - 
        24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu - 
        12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 36*CA*mt^2*mu - 
        12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 24*CF*eps^2*mt^2*mu - 
        36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 24*CA*mu^2 + 
        48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 - 
        24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 - 
        (12*I)*CA*eps*mt*Pi + (12*I)*CA*eps^2*mt*Pi - (24*I)*CA*eps*mt^2*Pi + 
        (48*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^3*mt^2*Pi + 
        (12*I)*CF*eps^3*mt^2*Pi - (12*I)*CA*eps*mt^3*Pi + 
        (12*I)*CA*eps^2*mt^3*Pi - (12*I)*CA*eps^3*mt^3*Pi + 
        (12*I)*CF*eps^3*mt^3*Pi - (12*I)*CA*eps*mu*Pi + 
        (12*I)*CA*eps^2*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps^3*mt*mu*Pi + 
        (36*I)*CF*eps^3*mt*mu*Pi - (36*I)*CA*eps*mt^2*mu*Pi + 
        (12*I)*CA*eps^2*mt^2*mu*Pi - (24*I)*CA*eps^3*mt^2*mu*Pi + 
        (24*I)*CF*eps^3*mt^2*mu*Pi - (24*I)*CA*eps*mu^2*Pi - 
        (48*I)*CA*eps*mt*mu^2*Pi - (12*I)*CA*eps^3*mt*mu^2*Pi + 
        (12*I)*CF*eps^3*mt*mu^2*Pi - (24*I)*CA*eps*mu^3*Pi - 
        5*CA*eps^2*mt*Pi^2 + 5*CA*eps^3*mt*Pi^2 - 10*CA*eps^2*mt^2*Pi^2 + 
        8*CA*eps^3*mt^2*Pi^2 - 5*CA*eps^2*mt^3*Pi^2 + 5*CA*eps^3*mt^3*Pi^2 - 
        5*CA*eps^2*mu*Pi^2 + 5*CA*eps^3*mu*Pi^2 - 20*CA*eps^2*mt*mu*Pi^2 + 
        8*CA*eps^3*mt*mu*Pi^2 - 15*CA*eps^2*mt^2*mu*Pi^2 + 
        5*CA*eps^3*mt^2*mu*Pi^2 - 10*CA*eps^2*mu^2*Pi^2 - 
        20*CA*eps^2*mt*mu^2*Pi^2 - 10*CA*eps^2*mu^3*Pi^2 + 
        I*CA*eps^3*mt*Pi^3 + (2*I)*CA*eps^3*mt^2*Pi^3 + 
        I*CA*eps^3*mt^3*Pi^3 + I*CA*eps^3*mu*Pi^3 + (4*I)*CA*eps^3*mt*mu*
         Pi^3 + (3*I)*CA*eps^3*mt^2*mu*Pi^3 + (2*I)*CA*eps^3*mu^2*Pi^3 + 
        (4*I)*CA*eps^3*mt*mu^2*Pi^3 + (2*I)*CA*eps^3*mu^3*Pi^3 - 
        28*CA*eps^3*mt*Zeta[3] - 56*CA*eps^3*mt^2*Zeta[3] - 
        28*CA*eps^3*mt^3*Zeta[3] - 28*CA*eps^3*mu*Zeta[3] - 
        112*CA*eps^3*mt*mu*Zeta[3] - 84*CA*eps^3*mt^2*mu*Zeta[3] - 
        56*CA*eps^3*mu^2*Zeta[3] - 112*CA*eps^3*mt*mu^2*Zeta[3] - 
        56*CA*eps^3*mu^3*Zeta[3]))/(48*mt*(mt + mu)) + 
     (CA*CF*q2*(-480*CA*mt + 480*CA*eps*mt - 960*CF*eps^3*mt - 
        1920*CF*eps^4*mt - 960*CA*mt^2 + 960*CA*eps*mt^2 + 
        480*CA*eps^2*mt^2 - 480*CF*eps^2*mt^2 + 480*CA*eps^3*mt^2 - 
        1440*CF*eps^3*mt^2 + 960*CA*eps^4*mt^2 - 2880*CF*eps^4*mt^2 - 
        480*CA*mt^3 + 480*CA*eps*mt^3 + 480*CA*eps^2*mt^3 - 
        480*CF*eps^2*mt^3 + 480*CA*eps^3*mt^3 - 480*CF*eps^3*mt^3 + 
        960*CA*eps^4*mt^3 - 960*CF*eps^4*mt^3 - 480*CA*mu + 480*CA*eps*mu - 
        1920*CA*mt*mu + 960*CA*eps*mt*mu + 480*CA*eps^2*mt*mu - 
        1440*CF*eps^2*mt*mu + 480*CA*eps^3*mt*mu - 2400*CF*eps^3*mt*mu + 
        960*CA*eps^4*mt*mu - 4800*CF*eps^4*mt*mu - 1440*CA*mt^2*mu + 
        480*CA*eps*mt^2*mu + 960*CA*eps^2*mt^2*mu - 960*CF*eps^2*mt^2*mu + 
        1440*CA*eps^3*mt^2*mu - 1440*CF*eps^3*mt^2*mu + 
        2880*CA*eps^4*mt^2*mu - 2880*CF*eps^4*mt^2*mu - 960*CA*mu^2 - 
        1920*CA*mt*mu^2 + 480*CA*eps^2*mt*mu^2 - 480*CF*eps^2*mt*mu^2 + 
        960*CA*eps^3*mt*mu^2 - 960*CF*eps^3*mt*mu^2 + 1920*CA*eps^4*mt*mu^2 - 
        1920*CF*eps^4*mt*mu^2 - 960*CA*mu^3 + (480*I)*CA*eps*mt*Pi - 
        (480*I)*CA*eps^2*mt*Pi - (960*I)*CF*eps^4*mt*Pi + 
        (960*I)*CA*eps*mt^2*Pi - (1920*I)*CA*eps^2*mt^2*Pi + 
        (480*I)*CA*eps^3*mt^2*Pi - (480*I)*CF*eps^3*mt^2*Pi + 
        (480*I)*CA*eps^4*mt^2*Pi - (1440*I)*CF*eps^4*mt^2*Pi + 
        (480*I)*CA*eps*mt^3*Pi - (480*I)*CA*eps^2*mt^3*Pi + 
        (480*I)*CA*eps^3*mt^3*Pi - (480*I)*CF*eps^3*mt^3*Pi + 
        (480*I)*CA*eps^4*mt^3*Pi - (480*I)*CF*eps^4*mt^3*Pi + 
        (480*I)*CA*eps*mu*Pi - (480*I)*CA*eps^2*mu*Pi + 
        (1920*I)*CA*eps*mt*mu*Pi - (1920*I)*CA*eps^2*mt*mu*Pi + 
        (480*I)*CA*eps^3*mt*mu*Pi - (1440*I)*CF*eps^3*mt*mu*Pi + 
        (480*I)*CA*eps^4*mt*mu*Pi - (2400*I)*CF*eps^4*mt*mu*Pi + 
        (1440*I)*CA*eps*mt^2*mu*Pi - (480*I)*CA*eps^2*mt^2*mu*Pi + 
        (960*I)*CA*eps^3*mt^2*mu*Pi - (960*I)*CF*eps^3*mt^2*mu*Pi + 
        (1440*I)*CA*eps^4*mt^2*mu*Pi - (1440*I)*CF*eps^4*mt^2*mu*Pi + 
        (960*I)*CA*eps*mu^2*Pi + (1920*I)*CA*eps*mt*mu^2*Pi + 
        (480*I)*CA*eps^3*mt*mu^2*Pi - (480*I)*CF*eps^3*mt*mu^2*Pi + 
        (960*I)*CA*eps^4*mt*mu^2*Pi - (960*I)*CF*eps^4*mt*mu^2*Pi + 
        (960*I)*CA*eps*mu^3*Pi + 200*CA*eps^2*mt*Pi^2 - 
        200*CA*eps^3*mt*Pi^2 + 400*CA*eps^2*mt^2*Pi^2 - 
        320*CA*eps^3*mt^2*Pi^2 - 280*CA*eps^4*mt^2*Pi^2 + 
        280*CF*eps^4*mt^2*Pi^2 + 200*CA*eps^2*mt^3*Pi^2 - 
        200*CA*eps^3*mt^3*Pi^2 - 280*CA*eps^4*mt^3*Pi^2 + 
        280*CF*eps^4*mt^3*Pi^2 + 200*CA*eps^2*mu*Pi^2 - 
        200*CA*eps^3*mu*Pi^2 + 800*CA*eps^2*mt*mu*Pi^2 - 
        320*CA*eps^3*mt*mu*Pi^2 - 280*CA*eps^4*mt*mu*Pi^2 + 
        840*CF*eps^4*mt*mu*Pi^2 + 600*CA*eps^2*mt^2*mu*Pi^2 - 
        200*CA*eps^3*mt^2*mu*Pi^2 - 560*CA*eps^4*mt^2*mu*Pi^2 + 
        560*CF*eps^4*mt^2*mu*Pi^2 + 400*CA*eps^2*mu^2*Pi^2 + 
        800*CA*eps^2*mt*mu^2*Pi^2 - 280*CA*eps^4*mt*mu^2*Pi^2 + 
        280*CF*eps^4*mt*mu^2*Pi^2 + 400*CA*eps^2*mu^3*Pi^2 - 
        (40*I)*CA*eps^3*mt*Pi^3 + (40*I)*CA*eps^4*mt*Pi^3 - 
        (80*I)*CA*eps^3*mt^2*Pi^3 + (240*I)*CA*eps^4*mt^2*Pi^3 - 
        (40*I)*CA*eps^3*mt^3*Pi^3 + (40*I)*CA*eps^4*mt^3*Pi^3 - 
        (40*I)*CA*eps^3*mu*Pi^3 + (40*I)*CA*eps^4*mu*Pi^3 - 
        (160*I)*CA*eps^3*mt*mu*Pi^3 + (240*I)*CA*eps^4*mt*mu*Pi^3 - 
        (120*I)*CA*eps^3*mt^2*mu*Pi^3 + (40*I)*CA*eps^4*mt^2*mu*Pi^3 - 
        (80*I)*CA*eps^3*mu^2*Pi^3 - (160*I)*CA*eps^3*mt*mu^2*Pi^3 - 
        (80*I)*CA*eps^3*mu^3*Pi^3 + 13*CA*eps^4*mt*Pi^4 + 
        26*CA*eps^4*mt^2*Pi^4 + 13*CA*eps^4*mt^3*Pi^4 + 13*CA*eps^4*mu*Pi^4 + 
        52*CA*eps^4*mt*mu*Pi^4 + 39*CA*eps^4*mt^2*mu*Pi^4 + 
        26*CA*eps^4*mu^2*Pi^4 + 52*CA*eps^4*mt*mu^2*Pi^4 + 
        26*CA*eps^4*mu^3*Pi^4 + 1120*CA*eps^3*mt*Zeta[3] - 
        1120*CA*eps^4*mt*Zeta[3] + 2240*CA*eps^3*mt^2*Zeta[3] - 
        2240*CA*eps^4*mt^2*Zeta[3] + 1120*CA*eps^3*mt^3*Zeta[3] - 
        1120*CA*eps^4*mt^3*Zeta[3] + 1120*CA*eps^3*mu*Zeta[3] - 
        1120*CA*eps^4*mu*Zeta[3] + 4480*CA*eps^3*mt*mu*Zeta[3] - 
        2240*CA*eps^4*mt*mu*Zeta[3] + 3360*CA*eps^3*mt^2*mu*Zeta[3] - 
        1120*CA*eps^4*mt^2*mu*Zeta[3] + 2240*CA*eps^3*mu^2*Zeta[3] + 
        4480*CA*eps^3*mt*mu^2*Zeta[3] + 2240*CA*eps^3*mu^3*Zeta[3] - 
        (1120*I)*CA*eps^4*mt*Pi*Zeta[3] - (2240*I)*CA*eps^4*mt^2*Pi*Zeta[3] - 
        (1120*I)*CA*eps^4*mt^3*Pi*Zeta[3] - (1120*I)*CA*eps^4*mu*Pi*Zeta[3] - 
        (4480*I)*CA*eps^4*mt*mu*Pi*Zeta[3] - (3360*I)*CA*eps^4*mt^2*mu*Pi*
         Zeta[3] - (2240*I)*CA*eps^4*mu^2*Pi*Zeta[3] - (4480*I)*CA*eps^4*mt*
         mu^2*Pi*Zeta[3] - (2240*I)*CA*eps^4*mu^3*Pi*Zeta[3]))/
      (1920*mt*(mt + mu))) + 
   G[0, mu]*(-1/2*(CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
        q2*G[0, 0, 0, 0, mt])/mt - (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, -1 - mu, mt])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, -1 - mu, 0, mt])/(2*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, -1 - mu, -1 - mu, mt])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, 0, 0, mt])/(2*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, 0, -1 - mu, mt])/(2*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, -1 - mu, 0, mt])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, 0, 0, mt])/(2*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, 0, -1 - mu, mt])/(2*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, -1 - mu, 0, mt])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(2*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, 0, 0, mt])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(2*mt) - 
     (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(2*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA*CF*eps^2*(-12*CF + 12*CF*eps - 6*CA*eps^2 + 12*CF*eps^2 - 24*CF*mt + 
        6*CA*eps*mt + 24*CF*eps*mt - 6*CA*eps^2*mt + 12*CF*eps^2*mt - 
        12*CF*mt^2 + 12*CF*eps*mt^2 - 24*CF*mu - 24*CF*mt*mu - 24*CF*mu^2 - 
        (12*I)*CF*eps*Pi + (12*I)*CF*eps^2*Pi - (24*I)*CF*eps*mt*Pi + 
        (6*I)*CA*eps^2*mt*Pi + (24*I)*CF*eps^2*mt*Pi - 
        (12*I)*CF*eps*mt^2*Pi + (12*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CF*eps*mu*Pi - (24*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CF*eps*mu^2*Pi + 5*CF*eps^2*Pi^2 + 10*CF*eps^2*mt*Pi^2 + 
        5*CF*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mu*Pi^2 + 10*CF*eps^2*mt*mu*Pi^2 + 
        10*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(48*mt) - 
     (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
        2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
        (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
        (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^3)/(24*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/(48*mt) + 
     G[0, 0, 0, mt]*((CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 
          4*CA*mt - 4*CF*mt - 5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 
          2*CF*mt^2 - 2*CA*eps*mt^2 + 2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 
          4*CA*mt*mu - 4*CF*mt*mu + 4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - 
          (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
          (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - 
          (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*
           Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + G[0, -1 - mu, -1 - mu, mt]*
      ((CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 4*CA*mt - 4*CF*mt - 
          5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 2*CF*mt^2 - 2*CA*eps*mt^2 + 
          2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 4*CA*mt*mu - 4*CF*mt*mu + 
          4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
          (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
          (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
      ((CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 4*CA*mt - 4*CF*mt - 
          5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 2*CF*mt^2 - 2*CA*eps*mt^2 + 
          2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 4*CA*mt*mu - 4*CF*mt*mu + 
          4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
          (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
          (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
      ((CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 4*CA*mt - 4*CF*mt - 
          5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 2*CF*mt^2 - 2*CA*eps*mt^2 + 
          2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 4*CA*mt*mu - 4*CF*mt*mu + 
          4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
          (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
          (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + G[0, 0, -1 - mu, mt]*
      (-1/4*(CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 
           4*CF*eps*mt - 2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 
           4*CF*mu^2 - (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - 
           (2*I)*CF*eps*mt^2*Pi - (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*
            Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[0, -1 - mu, 0, mt]*
      (-1/4*(CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 
           4*CF*eps*mt - 2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 
           4*CF*mu^2 - (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - 
           (2*I)*CF*eps*mt^2*Pi - (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*
            Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[-1 - mu, 0, 0, mt]*
      (-1/4*(CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 
           4*CF*eps*mt - 2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 
           4*CF*mu^2 - (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - 
           (2*I)*CF*eps*mt^2*Pi - (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*
            Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
      (-1/4*(CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 
           4*CF*eps*mt - 2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 
           4*CF*mu^2 - (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - 
           (2*I)*CF*eps*mt^2*Pi - (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*
            Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/mt - 
       (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[0, -1 - mu, mt]*
      ((CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
          12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
          6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
          12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
          24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
          (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
          (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
          (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
          (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
          (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
          (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*
           Pi + (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
          (24*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 5*CF*eps^2*Pi^2 + 
          10*CA*eps^2*mt*Pi^2 - 10*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
          5*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 10*CF*eps^2*mu*Pi^2 + 
          10*CA*eps^2*mt*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 + 
          10*CA*eps^2*mu^2*Pi^2 - 10*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
       (CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 4*CA*mt - 4*CF*mt - 
          5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 2*CF*mt^2 - 2*CA*eps*mt^2 + 
          2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 4*CA*mt*mu - 4*CF*mt*mu + 
          4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
          (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
          (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2]^2)/(4*mt)) + G[-1 - mu, 0, mt]*
      ((CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 6*CA*eps^2 - 
          12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 24*CF*eps*mt + 
          6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 
          12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 24*CF*mu - 
          24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
          (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
          (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
          (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
          (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
          (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
          (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*
           Pi + (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
          (24*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 5*CF*eps^2*Pi^2 + 
          10*CA*eps^2*mt*Pi^2 - 10*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
          5*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 10*CF*eps^2*mu*Pi^2 + 
          10*CA*eps^2*mt*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 + 
          10*CA*eps^2*mu^2*Pi^2 - 10*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
       (CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 4*CA*mt - 4*CF*mt - 
          5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 2*CF*mt^2 - 2*CA*eps*mt^2 + 
          2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 4*CA*mt*mu - 4*CF*mt*mu + 
          4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
          (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
          (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2]^2)/(4*mt)) + G[0, 0, mt]*
      ((CA*CF*eps^2*(-12*CF + 12*CF*eps - 6*CA*eps^2 + 12*CF*eps^2 - 
          24*CF*mt + 6*CA*eps*mt + 24*CF*eps*mt - 6*CA*eps^2*mt + 
          12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 24*CF*mu - 
          24*CF*mt*mu - 24*CF*mu^2 - (12*I)*CF*eps*Pi + (12*I)*CF*eps^2*Pi - 
          (24*I)*CF*eps*mt*Pi + (6*I)*CA*eps^2*mt*Pi + (24*I)*CF*eps^2*mt*
           Pi - (12*I)*CF*eps*mt^2*Pi + (12*I)*CF*eps^2*mt^2*Pi - 
          (24*I)*CF*eps*mu*Pi - (24*I)*CF*eps*mt*mu*Pi - (24*I)*CF*eps*mu^2*
           Pi + 5*CF*eps^2*Pi^2 + 10*CF*eps^2*mt*Pi^2 + 5*CF*eps^2*mt^2*
           Pi^2 + 10*CF*eps^2*mu*Pi^2 + 10*CF*eps^2*mt*mu*Pi^2 + 
          10*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) - 
       (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
          2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
          (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
         q2*Log[q2])/(4*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
     G[-1 - mu, -1 - mu, mt]*((CA*CF*eps^2*(-12*CF + 12*CF*eps - 6*CA*eps^2 + 
          12*CF*eps^2 - 24*CF*mt + 6*CA*eps*mt + 24*CF*eps*mt - 
          6*CA*eps^2*mt + 12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 
          24*CF*mu - 24*CF*mt*mu - 24*CF*mu^2 - (12*I)*CF*eps*Pi + 
          (12*I)*CF*eps^2*Pi - (24*I)*CF*eps*mt*Pi + (6*I)*CA*eps^2*mt*Pi + 
          (24*I)*CF*eps^2*mt*Pi - (12*I)*CF*eps*mt^2*Pi + 
          (12*I)*CF*eps^2*mt^2*Pi - (24*I)*CF*eps*mu*Pi - 
          (24*I)*CF*eps*mt*mu*Pi - (24*I)*CF*eps*mu^2*Pi + 5*CF*eps^2*Pi^2 + 
          10*CF*eps^2*mt*Pi^2 + 5*CF*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mu*Pi^2 + 
          10*CF*eps^2*mt*mu*Pi^2 + 10*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) - 
       (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
          2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
          (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
         q2*Log[q2])/(4*mt) - (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
     (CA*CF*eps*q2*Log[q2]*(24*CF - 24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 + 
        48*CF*mt - 12*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 
        24*CF*eps^2*mt + 24*CF*mt^2 - 24*CF*eps*mt^2 + 48*CF*mu + 
        48*CF*mt*mu + 48*CF*mu^2 + (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + 
        (12*I)*CA*eps^3*Pi - (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (48*I)*CF*eps*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mu^2*Pi - 10*CF*eps^2*Pi^2 + 10*CF*eps^3*Pi^2 - 
        20*CF*eps^2*mt*Pi^2 + 5*CA*eps^3*mt*Pi^2 + 20*CF*eps^3*mt*Pi^2 - 
        10*CF*eps^2*mt^2*Pi^2 + 10*CF*eps^3*mt^2*Pi^2 - 20*CF*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mu^2*Pi^2 - 
        (2*I)*CF*eps^3*Pi^3 - (4*I)*CF*eps^3*mt*Pi^3 - (2*I)*CF*eps^3*mt^2*
         Pi^3 - (4*I)*CF*eps^3*mu*Pi^3 - (4*I)*CF*eps^3*mt*mu*Pi^3 - 
        (4*I)*CF*eps^3*mu^2*Pi^3 - 56*CF*eps^3*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] - 56*CF*eps^3*mt^2*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] - 112*CF*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt) + 
     (CA*CF*q2*(-480*CF + 480*CF*eps - 240*CA*eps^2 + 480*CF*eps^2 - 
        960*CF*mt + 240*CA*eps*mt + 960*CF*eps*mt - 240*CA*eps^2*mt + 
        480*CF*eps^2*mt - 480*CF*mt^2 + 480*CF*eps*mt^2 - 960*CF*mu - 
        960*CF*mt*mu - 960*CF*mu^2 - (480*I)*CF*eps*Pi + 
        (480*I)*CF*eps^2*Pi - (240*I)*CA*eps^3*Pi + (480*I)*CF*eps^3*Pi - 
        (960*I)*CF*eps*mt*Pi + (240*I)*CA*eps^2*mt*Pi + 
        (960*I)*CF*eps^2*mt*Pi - (240*I)*CA*eps^3*mt*Pi + 
        (480*I)*CF*eps^3*mt*Pi - (480*I)*CF*eps*mt^2*Pi + 
        (480*I)*CF*eps^2*mt^2*Pi - (960*I)*CF*eps*mu*Pi - 
        (960*I)*CF*eps*mt*mu*Pi - (960*I)*CF*eps*mu^2*Pi + 
        200*CF*eps^2*Pi^2 - 200*CF*eps^3*Pi^2 + 100*CA*eps^4*Pi^2 - 
        200*CF*eps^4*Pi^2 + 400*CF*eps^2*mt*Pi^2 - 100*CA*eps^3*mt*Pi^2 - 
        400*CF*eps^3*mt*Pi^2 + 100*CA*eps^4*mt*Pi^2 - 200*CF*eps^4*mt*Pi^2 + 
        200*CF*eps^2*mt^2*Pi^2 - 200*CF*eps^3*mt^2*Pi^2 + 
        400*CF*eps^2*mu*Pi^2 + 400*CF*eps^2*mt*mu*Pi^2 + 
        400*CF*eps^2*mu^2*Pi^2 + (40*I)*CF*eps^3*Pi^3 - 
        (40*I)*CF*eps^4*Pi^3 + (80*I)*CF*eps^3*mt*Pi^3 - 
        (20*I)*CA*eps^4*mt*Pi^3 - (80*I)*CF*eps^4*mt*Pi^3 + 
        (40*I)*CF*eps^3*mt^2*Pi^3 - (40*I)*CF*eps^4*mt^2*Pi^3 + 
        (80*I)*CF*eps^3*mu*Pi^3 + (80*I)*CF*eps^3*mt*mu*Pi^3 + 
        (80*I)*CF*eps^3*mu^2*Pi^3 + 13*CF*eps^4*Pi^4 + 26*CF*eps^4*mt*Pi^4 + 
        13*CF*eps^4*mt^2*Pi^4 + 26*CF*eps^4*mu*Pi^4 + 26*CF*eps^4*mt*mu*
         Pi^4 + 26*CF*eps^4*mu^2*Pi^4 + 1120*CF*eps^3*Zeta[3] - 
        1120*CF*eps^4*Zeta[3] + 2240*CF*eps^3*mt*Zeta[3] - 
        560*CA*eps^4*mt*Zeta[3] - 2240*CF*eps^4*mt*Zeta[3] + 
        1120*CF*eps^3*mt^2*Zeta[3] - 1120*CF*eps^4*mt^2*Zeta[3] + 
        2240*CF*eps^3*mu*Zeta[3] + 2240*CF*eps^3*mt*mu*Zeta[3] + 
        2240*CF*eps^3*mu^2*Zeta[3] + (1120*I)*CF*eps^4*Pi*Zeta[3] + 
        (2240*I)*CF*eps^4*mt*Pi*Zeta[3] + (1120*I)*CF*eps^4*mt^2*Pi*Zeta[3] + 
        (2240*I)*CF*eps^4*mu*Pi*Zeta[3] + (2240*I)*CF*eps^4*mt*mu*Pi*
         Zeta[3] + (2240*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/(960*mt) + 
     G[-1 - mu, mt]*((CA*CF*eps^2*(-12*CF + 12*CF*eps - 6*CA*eps^2 + 
          12*CF*eps^2 - 24*CF*mt + 6*CA*eps*mt + 24*CF*eps*mt - 
          6*CA*eps^2*mt + 12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 
          24*CF*mu - 24*CF*mt*mu - 24*CF*mu^2 - (12*I)*CF*eps*Pi + 
          (12*I)*CF*eps^2*Pi - (24*I)*CF*eps*mt*Pi + (6*I)*CA*eps^2*mt*Pi + 
          (24*I)*CF*eps^2*mt*Pi - (12*I)*CF*eps*mt^2*Pi + 
          (12*I)*CF*eps^2*mt^2*Pi - (24*I)*CF*eps*mu*Pi - 
          (24*I)*CF*eps*mt*mu*Pi - (24*I)*CF*eps*mu^2*Pi + 5*CF*eps^2*Pi^2 + 
          10*CF*eps^2*mt*Pi^2 + 5*CF*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mu*Pi^2 + 
          10*CF*eps^2*mt*mu*Pi^2 + 10*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/
        (24*mt) - (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 
          4*CF*eps*mt - 2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 
          4*CF*mu^2 - (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - 
          (2*I)*CF*eps*mt^2*Pi - (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
          (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
       (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2]^3)/(12*mt) + (CA*CF*eps*q2*(24*CF - 24*CF*eps + 
          12*CA*eps^2 - 24*CF*eps^2 + 48*CF*mt - 12*CA*eps*mt - 
          48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt + 24*CF*mt^2 - 
          24*CF*eps*mt^2 + 48*CF*mu + 48*CF*mt*mu + 48*CF*mu^2 + 
          (24*I)*CF*eps*Pi - (24*I)*CF*eps^2*Pi + (12*I)*CA*eps^3*Pi - 
          (24*I)*CF*eps^3*Pi + (48*I)*CF*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi - 
          (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps^3*mt*Pi - 
          (24*I)*CF*eps^3*mt*Pi + (24*I)*CF*eps*mt^2*Pi - 
          (24*I)*CF*eps^2*mt^2*Pi + (48*I)*CF*eps*mu*Pi + 
          (48*I)*CF*eps*mt*mu*Pi + (48*I)*CF*eps*mu^2*Pi - 10*CF*eps^2*Pi^2 + 
          10*CF*eps^3*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 5*CA*eps^3*mt*Pi^2 + 
          20*CF*eps^3*mt*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 10*CF*eps^3*mt^2*
           Pi^2 - 20*CF*eps^2*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 - 
          20*CF*eps^2*mu^2*Pi^2 - (2*I)*CF*eps^3*Pi^3 - (4*I)*CF*eps^3*mt*
           Pi^3 - (2*I)*CF*eps^3*mt^2*Pi^3 - (4*I)*CF*eps^3*mu*Pi^3 - 
          (4*I)*CF*eps^3*mt*mu*Pi^3 - (4*I)*CF*eps^3*mu^2*Pi^3 - 
          56*CF*eps^3*Zeta[3] - 112*CF*eps^3*mt*Zeta[3] - 
          56*CF*eps^3*mt^2*Zeta[3] - 112*CF*eps^3*mu*Zeta[3] - 
          112*CF*eps^3*mt*mu*Zeta[3] - 112*CF*eps^3*mu^2*Zeta[3]))/
        (48*mt))) + G[0, mt]*
    ((I*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*
       q2*G[0, 0, -1, mu])/mt + (CA*(5*CA - 2*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, 0, mu])/
      (2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, 0, -1, mu])/mt - (CA*(3*CA - 2*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, 0, 0, mu])/
      (2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, -1, -1, mu])/(2*mt) - (CA*(3*CA - 2*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, 0, mu])/
      (2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, 0, 0, -1, mu])/(2*mt) + (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, 0, 0, 0, mu])/
      mt + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, -1, -1, mu])/(2*mt) - (CA*(3*CA - 2*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, -1, 0, mu])/
      (2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1, 0, -1, mu])/(2*mt) + (CA*(CA - CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, 0, mu])/
      mt + (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[0, 0, -1, 0, mu])/mt + 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, -1, mu])/(2*mt) + 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, 0, 0, mu])/(2*mt) - 
     (CA^2*CF*eps^2*(4 - 4*eps + 8*mt - 12*eps*mt + 4*mt^2 - 4*eps*mt^2 + 
        8*mu + 8*mt*mu + 8*mu^2 + (4*I)*eps*Pi - (4*I)*eps^2*Pi + 
        (8*I)*eps*mt*Pi - (12*I)*eps^2*mt*Pi + (4*I)*eps*mt^2*Pi - 
        (4*I)*eps^2*mt^2*Pi + (8*I)*eps*mu*Pi + (8*I)*eps*mt*mu*Pi + 
        (8*I)*eps*mu^2*Pi + eps^2*Pi^2 + 2*eps^2*mt*Pi^2 + eps^2*mt^2*Pi^2 + 
        2*eps^2*mu*Pi^2 + 2*eps^2*mt*mu*Pi^2 + 2*eps^2*mu^2*Pi^2)*q2*
       Log[q2]^2)/(32*mt) + (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + 
        mt^2 - eps*mt^2 + 2*mu + 2*mt*mu + 2*mu^2 + I*eps*Pi + 
        (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + (2*I)*eps*mu*Pi + 
        (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2]^3)/(24*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^4)/
      (96*mt) + G[-1, 0, -1, mu]*
      ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
          CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - (3*I)*CA*eps*Pi + 
          (2*I)*CF*eps*Pi - (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
          (3*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + 
          (4*I)*CF*eps*mu*Pi - (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*
           Pi - (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
       (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[0, -1, -1, mu]*
      ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 3*CA*eps*mt + CA*mt^2 - 
          CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - (3*I)*CA*eps*Pi + 
          (2*I)*CF*eps*Pi - (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi - 
          (3*I)*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi + 
          (4*I)*CF*eps*mu*Pi - (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*
           Pi - (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
       (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
        (2*mt)) + G[-1, -1, 0, mu]*
      ((CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
          8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
          2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
          6*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
          (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
          (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
          (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
       (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[-1, -1, -1, mu]*
      ((CA*CF*eps^3*(6*CA - 6*CF + 5*CA*eps - 3*CF*eps + 12*CA*mt - 
          12*CF*mt + 7*CA*eps*mt - 6*CF*eps*mt + 6*CA*mt^2 - 6*CF*mt^2 + 
          5*CA*eps*mt^2 - 3*CF*eps*mt^2 + 12*CA*mu - 12*CF*mu + 
          22*CA*eps*mu - 18*CF*eps*mu + 12*CA*mt*mu - 12*CF*mt*mu + 
          22*CA*eps*mt*mu - 18*CF*eps*mt*mu + 12*CA*mu^2 - 12*CF*mu^2 + 
          22*CA*eps*mu^2 - 18*CF*eps*mu^2 + (30*I)*CA*eps*Pi - 
          (30*I)*CF*eps*Pi + (60*I)*CA*eps*mt*Pi - (60*I)*CF*eps*mt*Pi + 
          (30*I)*CA*eps*mt^2*Pi - (30*I)*CF*eps*mt^2*Pi + 
          (60*I)*CA*eps*mu*Pi - (60*I)*CF*eps*mu*Pi + (60*I)*CA*eps*mt*mu*
           Pi - (60*I)*CF*eps*mt*mu*Pi + (60*I)*CA*eps*mu^2*Pi - 
          (60*I)*CF*eps*mu^2*Pi)*q2)/(6*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/mt) + G[0, 0, 0, mu]*
      ((CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 4*CA*mt - 4*CF*mt - 
          5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 2*CF*mt^2 - 2*CA*eps*mt^2 + 
          2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 4*CA*mt*mu - 4*CF*mt*mu + 
          4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - (2*I)*CF*eps*Pi + 
          (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + (2*I)*CA*eps*mt^2*Pi - 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
          (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + G[-1, 0, 0, mu]*
      ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
          5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
          2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
          4*CA*mu^2 + 4*CF*mu^2 + (2*I)*CF*eps*Pi + (4*I)*CF*eps*mt*Pi + 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/mt) + G[0, -1, 0, mu]*
      ((CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
          5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
          2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
          4*CA*mu^2 + 4*CF*mu^2 + (2*I)*CF*eps*Pi + (4*I)*CF*eps*mt*Pi + 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) + 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/mt) + G[-1, -1, mu]*
      ((CA*CF*eps^3*Pi*((6*I)*CF - (6*I)*CF*eps + (12*I)*CF*mt - 
          (3*I)*CA*eps*mt - (12*I)*CF*eps*mt + (6*I)*CF*mt^2 - 
          (6*I)*CF*eps*mt^2 + (12*I)*CF*mu + (12*I)*CF*mt*mu + 
          (12*I)*CF*mu^2 + 6*CA*eps*Pi - 10*CF*eps*Pi + 12*CA*eps*mt*Pi - 
          20*CF*eps*mt*Pi + 6*CA*eps*mt^2*Pi - 10*CF*eps*mt^2*Pi + 
          12*CA*eps*mu*Pi - 20*CF*eps*mu*Pi + 12*CA*eps*mt*mu*Pi - 
          20*CF*eps*mt*mu*Pi + 12*CA*eps*mu^2*Pi - 20*CF*eps*mu^2*Pi)*q2)/
        (6*mt) - (I*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         Pi*q2*Log[q2])/mt) + G[0, -1, mu]*
      ((CA*CF*eps^2*(12*CA - 12*CA*eps + 24*CA*mt - 36*CA*eps*mt + 
          12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CA*mu + 24*CA*mt*mu + 24*CA*mu^2 - 
          (24*I)*CA*eps*Pi + (24*I)*CF*eps*Pi + (24*I)*CA*eps^2*Pi - 
          (24*I)*CF*eps^2*Pi - (48*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + 
          (60*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi - 
          (24*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
          (24*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
          (48*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - (48*I)*CA*eps*mt*mu*
           Pi + (48*I)*CF*eps*mt*mu*Pi - (48*I)*CA*eps*mu^2*Pi + 
          (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 40*CF*eps^2*Pi^2 + 
          30*CA*eps^2*mt*Pi^2 - 80*CF*eps^2*mt*Pi^2 + 15*CA*eps^2*mt^2*Pi^2 - 
          40*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 80*CF*eps^2*mu*Pi^2 + 
          30*CA*eps^2*mt*mu*Pi^2 - 80*CF*eps^2*mt*mu*Pi^2 + 
          30*CA*eps^2*mu^2*Pi^2 - 80*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
       (CA*CF*eps^3*(-CA + CA*eps - 2*CA*mt + 3*CA*eps*mt - CA*mt^2 + 
          CA*eps*mt^2 - 2*CA*mu - 2*CA*mt*mu - 2*CA*mu^2 + (2*I)*CA*eps*Pi - 
          (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
          (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - 
          (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*
           Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
        (2*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2]^2)/(4*mt)) + G[-1, 0, mu]*
      (-1/12*(CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 
           6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 
           24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 
           12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 
           24*CF*mu - 24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 + 
           (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + (24*I)*CF*eps*mt*Pi - 
           (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi + (12*I)*CF*eps*mt^2*
            Pi - (12*I)*CF*eps^2*mt^2*Pi + (24*I)*CF*eps*mu*Pi + 
           (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
           5*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 10*CF*eps^2*mt*Pi^2 + 
           5*CA*eps^2*mt^2*Pi^2 - 5*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*
            Pi^2 - 10*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 
           10*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 
           10*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
       (CA*CF*eps^3*(-2*CA + 2*CF + 2*CA*eps - 2*CF*eps - 4*CA*mt + 4*CF*mt + 
          5*CA*eps*mt - 4*CF*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 2*CA*eps*mt^2 - 
          2*CF*eps*mt^2 - 4*CA*mu + 4*CF*mu - 4*CA*mt*mu + 4*CF*mt*mu - 
          4*CA*mu^2 + 4*CF*mu^2 + (2*I)*CF*eps*Pi + (4*I)*CF*eps*mt*Pi + 
          (2*I)*CF*eps*mt^2*Pi + (4*I)*CF*eps*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
          (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(2*mt) + 
       (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2]^2)/(2*mt)) + G[0, 0, mu]*
      ((CA*CF*eps^2*(12*CF - 12*CF*eps + 6*CA*eps^2 - 12*CF*eps^2 + 
          24*CF*mt - 6*CA*eps*mt - 24*CF*eps*mt + 6*CA*eps^2*mt - 
          12*CF*eps^2*mt + 12*CF*mt^2 - 12*CF*eps*mt^2 + 24*CF*mu + 
          24*CF*mt*mu + 24*CF*mu^2 + (12*I)*CF*eps*Pi - (12*I)*CF*eps^2*Pi + 
          (24*I)*CF*eps*mt*Pi - (6*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*
           Pi + (12*I)*CF*eps*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi + 
          (24*I)*CF*eps*mu*Pi + (24*I)*CF*eps*mt*mu*Pi + (24*I)*CF*eps*mu^2*
           Pi - 5*CF*eps^2*Pi^2 - 10*CF*eps^2*mt*Pi^2 - 5*CF*eps^2*mt^2*
           Pi^2 - 10*CF*eps^2*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 - 
          10*CF*eps^2*mu^2*Pi^2)*q2)/(24*mt) + 
       (CA*CF*eps^3*(-2*CF + 2*CF*eps - 4*CF*mt + CA*eps*mt + 4*CF*eps*mt - 
          2*CF*mt^2 + 2*CF*eps*mt^2 - 4*CF*mu - 4*CF*mt*mu - 4*CF*mu^2 - 
          (2*I)*CF*eps*Pi - (4*I)*CF*eps*mt*Pi - (2*I)*CF*eps*mt^2*Pi - 
          (4*I)*CF*eps*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - (4*I)*CF*eps*mu^2*Pi)*
         q2*Log[q2])/(4*mt) + (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
     (CA^2*CF*eps*q2*Log[q2]*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 3*eps^2*Pi^2 - 
        3*eps^3*Pi^2 + 6*eps^2*mt*Pi^2 - 9*eps^3*mt*Pi^2 + 
        3*eps^2*mt^2*Pi^2 - 3*eps^3*mt^2*Pi^2 + 6*eps^2*mu*Pi^2 + 
        6*eps^2*mt*mu*Pi^2 + 6*eps^2*mu^2*Pi^2 - I*eps^3*Pi^3 - 
        (2*I)*eps^3*mt*Pi^3 - I*eps^3*mt^2*Pi^3 - (2*I)*eps^3*mu*Pi^3 - 
        (2*I)*eps^3*mt*mu*Pi^3 - (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
        56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt) + 
     (CA^2*CF*q2*(-288 + 288*eps - 576*mt + 864*eps*mt - 288*mt^2 + 
        288*eps*mt^2 - 576*mu - 576*mt*mu - 576*mu^2 - (288*I)*eps*Pi + 
        (288*I)*eps^2*Pi - (576*I)*eps*mt*Pi + (864*I)*eps^2*mt*Pi - 
        (288*I)*eps*mt^2*Pi + (288*I)*eps^2*mt^2*Pi - (576*I)*eps*mu*Pi - 
        (576*I)*eps*mt*mu*Pi - (576*I)*eps*mu^2*Pi - 72*eps^2*Pi^2 + 
        72*eps^3*Pi^2 - 144*eps^2*mt*Pi^2 + 216*eps^3*mt*Pi^2 - 
        72*eps^2*mt^2*Pi^2 + 72*eps^3*mt^2*Pi^2 - 144*eps^2*mu*Pi^2 - 
        144*eps^2*mt*mu*Pi^2 - 144*eps^2*mu^2*Pi^2 + (24*I)*eps^3*Pi^3 - 
        (24*I)*eps^4*Pi^3 + (48*I)*eps^3*mt*Pi^3 - (72*I)*eps^4*mt*Pi^3 + 
        (24*I)*eps^3*mt^2*Pi^3 - (24*I)*eps^4*mt^2*Pi^3 + 
        (48*I)*eps^3*mu*Pi^3 + (48*I)*eps^3*mt*mu*Pi^3 + 
        (48*I)*eps^3*mu^2*Pi^3 + 11*eps^4*Pi^4 + 22*eps^4*mt*Pi^4 + 
        11*eps^4*mt^2*Pi^4 + 22*eps^4*mu*Pi^4 + 22*eps^4*mt*mu*Pi^4 + 
        22*eps^4*mu^2*Pi^4 + 672*eps^3*Zeta[3] - 672*eps^4*Zeta[3] + 
        1344*eps^3*mt*Zeta[3] - 2016*eps^4*mt*Zeta[3] + 
        672*eps^3*mt^2*Zeta[3] - 672*eps^4*mt^2*Zeta[3] + 
        1344*eps^3*mu*Zeta[3] + 1344*eps^3*mt*mu*Zeta[3] + 
        1344*eps^3*mu^2*Zeta[3] + (672*I)*eps^4*Pi*Zeta[3] + 
        (1344*I)*eps^4*mt*Pi*Zeta[3] + (672*I)*eps^4*mt^2*Pi*Zeta[3] + 
        (1344*I)*eps^4*mu*Pi*Zeta[3] + (1344*I)*eps^4*mt*mu*Pi*Zeta[3] + 
        (1344*I)*eps^4*mu^2*Pi*Zeta[3]))/(1152*mt) + 
     G[0, mu]*((CA*CF*eps^2*(-12*CA + 12*CF + 12*CA*eps - 12*CF*eps + 
          6*CA*eps^2 - 12*CF*eps^2 - 24*CA*mt + 24*CF*mt + 30*CA*eps*mt - 
          24*CF*eps*mt + 6*CA*eps^2*mt - 12*CF*eps^2*mt - 12*CA*mt^2 + 
          12*CF*mt^2 + 12*CA*eps*mt^2 - 12*CF*eps*mt^2 - 24*CA*mu + 
          24*CF*mu - 24*CA*mt*mu + 24*CF*mt*mu - 24*CA*mu^2 + 24*CF*mu^2 - 
          (12*I)*CA*eps*Pi + (12*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - 
          (12*I)*CF*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (24*I)*CF*eps*mt*Pi + 
          (30*I)*CA*eps^2*mt*Pi - (24*I)*CF*eps^2*mt*Pi - 
          (12*I)*CA*eps*mt^2*Pi + (12*I)*CF*eps*mt^2*Pi + 
          (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CF*eps^2*mt^2*Pi - 
          (24*I)*CA*eps*mu*Pi + (24*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*
           Pi + (24*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi + 
          (24*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 5*CF*eps^2*Pi^2 + 
          10*CA*eps^2*mt*Pi^2 - 10*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
          5*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 10*CF*eps^2*mu*Pi^2 + 
          10*CA*eps^2*mt*mu*Pi^2 - 10*CF*eps^2*mt*mu*Pi^2 + 
          10*CA*eps^2*mu^2*Pi^2 - 10*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/
        (24*mt) + (CA*CF*eps^3*(2*CA - 2*CF - 2*CA*eps + 2*CF*eps + 4*CA*mt - 
          4*CF*mt - 5*CA*eps*mt + 4*CF*eps*mt + 2*CA*mt^2 - 2*CF*mt^2 - 
          2*CA*eps*mt^2 + 2*CF*eps*mt^2 + 4*CA*mu - 4*CF*mu + 4*CA*mt*mu - 
          4*CF*mt*mu + 4*CA*mu^2 - 4*CF*mu^2 + (2*I)*CA*eps*Pi - 
          (2*I)*CF*eps*Pi + (4*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
          (2*I)*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (4*I)*CA*eps*mu*Pi - 
          (4*I)*CF*eps*mu*Pi + (4*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*
           Pi + (4*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/
        (8*mt) - (CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
          2*mu^2)*q2*Log[q2]^3)/(12*mt) + 
       (CA*CF*eps*q2*(24*CA - 24*CF - 24*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
          24*CF*eps^2 + 48*CA*mt - 48*CF*mt - 60*CA*eps*mt + 48*CF*eps*mt - 
          12*CA*eps^2*mt + 24*CF*eps^2*mt + 24*CA*mt^2 - 24*CF*mt^2 - 
          24*CA*eps*mt^2 + 24*CF*eps*mt^2 + 48*CA*mu - 48*CF*mu + 
          48*CA*mt*mu - 48*CF*mt*mu + 48*CA*mu^2 - 48*CF*mu^2 + 
          (24*I)*CA*eps*Pi - (24*I)*CF*eps*Pi - (24*I)*CA*eps^2*Pi + 
          (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + (24*I)*CF*eps^3*Pi + 
          (48*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi - (60*I)*CA*eps^2*mt*Pi + 
          (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + 
          (24*I)*CF*eps^3*mt*Pi + (24*I)*CA*eps*mt^2*Pi - 
          (24*I)*CF*eps*mt^2*Pi - (24*I)*CA*eps^2*mt^2*Pi + 
          (24*I)*CF*eps^2*mt^2*Pi + (48*I)*CA*eps*mu*Pi - 
          (48*I)*CF*eps*mu*Pi + (48*I)*CA*eps*mt*mu*Pi - (48*I)*CF*eps*mt*mu*
           Pi + (48*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi - 
          10*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 10*CA*eps^3*Pi^2 - 
          10*CF*eps^3*Pi^2 - 20*CA*eps^2*mt*Pi^2 + 20*CF*eps^2*mt*Pi^2 + 
          25*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 - 10*CA*eps^2*mt^2*Pi^2 + 
          10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^3*mt^2*Pi^2 - 
          10*CF*eps^3*mt^2*Pi^2 - 20*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 - 
          20*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 - 
          20*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 - 
          (2*I)*CA*eps^3*Pi^3 + (2*I)*CF*eps^3*Pi^3 - (4*I)*CA*eps^3*mt*
           Pi^3 + (4*I)*CF*eps^3*mt*Pi^3 - (2*I)*CA*eps^3*mt^2*Pi^3 + 
          (2*I)*CF*eps^3*mt^2*Pi^3 - (4*I)*CA*eps^3*mu*Pi^3 + 
          (4*I)*CF*eps^3*mu*Pi^3 - (4*I)*CA*eps^3*mt*mu*Pi^3 + 
          (4*I)*CF*eps^3*mt*mu*Pi^3 - (4*I)*CA*eps^3*mu^2*Pi^3 + 
          (4*I)*CF*eps^3*mu^2*Pi^3 - 56*CA*eps^3*Zeta[3] + 
          56*CF*eps^3*Zeta[3] - 112*CA*eps^3*mt*Zeta[3] + 
          112*CF*eps^3*mt*Zeta[3] - 56*CA*eps^3*mt^2*Zeta[3] + 
          56*CF*eps^3*mt^2*Zeta[3] - 112*CA*eps^3*mu*Zeta[3] + 
          112*CF*eps^3*mu*Zeta[3] - 112*CA*eps^3*mt*mu*Zeta[3] + 
          112*CF*eps^3*mt*mu*Zeta[3] - 112*CA*eps^3*mu^2*Zeta[3] + 
          112*CF*eps^3*mu^2*Zeta[3]))/(48*mt))) + 
   (CA*CF*q2*(1440*CA*mt - 1440*CA*eps*mt + 2880*CF*eps^3*mt + 
      5760*CF*eps^4*mt + 11520*CF*eps^5*mt + 2880*CA*mt^2 - 
      2880*CA*eps*mt^2 - 1440*CA*eps^2*mt^2 + 1440*CF*eps^2*mt^2 - 
      1440*CA*eps^3*mt^2 + 4320*CF*eps^3*mt^2 - 2880*CA*eps^4*mt^2 + 
      8640*CF*eps^4*mt^2 - 5760*CA*eps^5*mt^2 + 17280*CF*eps^5*mt^2 + 
      1440*CA*mt^3 - 1440*CA*eps*mt^3 - 1440*CA*eps^2*mt^3 + 
      1440*CF*eps^2*mt^3 - 1440*CA*eps^3*mt^3 + 1440*CF*eps^3*mt^3 - 
      2880*CA*eps^4*mt^3 + 2880*CF*eps^4*mt^3 - 5760*CA*eps^5*mt^3 + 
      5760*CF*eps^5*mt^3 + 1440*CA*mu - 1440*CA*eps*mu + 5760*CA*mt*mu - 
      2880*CA*eps*mt*mu - 1440*CA*eps^2*mt*mu + 4320*CF*eps^2*mt*mu - 
      1440*CA*eps^3*mt*mu + 7200*CF*eps^3*mt*mu - 2880*CA*eps^4*mt*mu + 
      14400*CF*eps^4*mt*mu - 5760*CA*eps^5*mt*mu + 28800*CF*eps^5*mt*mu + 
      4320*CA*mt^2*mu - 1440*CA*eps*mt^2*mu - 2880*CA*eps^2*mt^2*mu + 
      2880*CF*eps^2*mt^2*mu - 4320*CA*eps^3*mt^2*mu + 4320*CF*eps^3*mt^2*mu - 
      8640*CA*eps^4*mt^2*mu + 8640*CF*eps^4*mt^2*mu - 
      17280*CA*eps^5*mt^2*mu + 17280*CF*eps^5*mt^2*mu + 2880*CA*mu^2 + 
      5760*CA*mt*mu^2 - 1440*CA*eps^2*mt*mu^2 + 1440*CF*eps^2*mt*mu^2 - 
      2880*CA*eps^3*mt*mu^2 + 2880*CF*eps^3*mt*mu^2 - 5760*CA*eps^4*mt*mu^2 + 
      5760*CF*eps^4*mt*mu^2 - 11520*CA*eps^5*mt*mu^2 + 
      11520*CF*eps^5*mt*mu^2 + 2880*CA*mu^3 + (1440*I)*CA*eps*mt*Pi - 
      (1440*I)*CA*eps^2*mt*Pi + (2880*I)*CF*eps^4*mt*Pi + 
      (5760*I)*CF*eps^5*mt*Pi + (2880*I)*CA*eps*mt^2*Pi - 
      (2880*I)*CA*eps^2*mt^2*Pi - (1440*I)*CA*eps^3*mt^2*Pi + 
      (1440*I)*CF*eps^3*mt^2*Pi - (1440*I)*CA*eps^4*mt^2*Pi + 
      (4320*I)*CF*eps^4*mt^2*Pi - (2880*I)*CA*eps^5*mt^2*Pi + 
      (8640*I)*CF*eps^5*mt^2*Pi + (1440*I)*CA*eps*mt^3*Pi - 
      (1440*I)*CA*eps^2*mt^3*Pi - (1440*I)*CA*eps^3*mt^3*Pi + 
      (1440*I)*CF*eps^3*mt^3*Pi - (1440*I)*CA*eps^4*mt^3*Pi + 
      (1440*I)*CF*eps^4*mt^3*Pi - (2880*I)*CA*eps^5*mt^3*Pi + 
      (2880*I)*CF*eps^5*mt^3*Pi + (1440*I)*CA*eps*mu*Pi - 
      (1440*I)*CA*eps^2*mu*Pi + (5760*I)*CA*eps*mt*mu*Pi - 
      (2880*I)*CA*eps^2*mt*mu*Pi - (1440*I)*CA*eps^3*mt*mu*Pi + 
      (4320*I)*CF*eps^3*mt*mu*Pi - (1440*I)*CA*eps^4*mt*mu*Pi + 
      (7200*I)*CF*eps^4*mt*mu*Pi - (2880*I)*CA*eps^5*mt*mu*Pi + 
      (14400*I)*CF*eps^5*mt*mu*Pi + (4320*I)*CA*eps*mt^2*mu*Pi - 
      (1440*I)*CA*eps^2*mt^2*mu*Pi - (2880*I)*CA*eps^3*mt^2*mu*Pi + 
      (2880*I)*CF*eps^3*mt^2*mu*Pi - (4320*I)*CA*eps^4*mt^2*mu*Pi + 
      (4320*I)*CF*eps^4*mt^2*mu*Pi - (8640*I)*CA*eps^5*mt^2*mu*Pi + 
      (8640*I)*CF*eps^5*mt^2*mu*Pi + (2880*I)*CA*eps*mu^2*Pi + 
      (5760*I)*CA*eps*mt*mu^2*Pi - (1440*I)*CA*eps^3*mt*mu^2*Pi + 
      (1440*I)*CF*eps^3*mt*mu^2*Pi - (2880*I)*CA*eps^4*mt*mu^2*Pi + 
      (2880*I)*CF*eps^4*mt*mu^2*Pi - (5760*I)*CA*eps^5*mt*mu^2*Pi + 
      (5760*I)*CF*eps^5*mt*mu^2*Pi + (2880*I)*CA*eps*mu^3*Pi + 
      360*CA*eps^2*mt*Pi^2 - 360*CA*eps^3*mt*Pi^2 - 1680*CF*eps^5*mt*Pi^2 + 
      720*CA*eps^2*mt^2*Pi^2 - 1920*CA*eps^3*mt^2*Pi^2 + 
      840*CA*eps^4*mt^2*Pi^2 - 840*CF*eps^4*mt^2*Pi^2 + 
      840*CA*eps^5*mt^2*Pi^2 - 2520*CF*eps^5*mt^2*Pi^2 + 
      360*CA*eps^2*mt^3*Pi^2 - 360*CA*eps^3*mt^3*Pi^2 + 
      840*CA*eps^4*mt^3*Pi^2 - 840*CF*eps^4*mt^3*Pi^2 + 
      840*CA*eps^5*mt^3*Pi^2 - 840*CF*eps^5*mt^3*Pi^2 + 
      360*CA*eps^2*mu*Pi^2 - 360*CA*eps^3*mu*Pi^2 + 1440*CA*eps^2*mt*mu*
       Pi^2 - 1920*CA*eps^3*mt*mu*Pi^2 + 840*CA*eps^4*mt*mu*Pi^2 - 
      2520*CF*eps^4*mt*mu*Pi^2 + 840*CA*eps^5*mt*mu*Pi^2 - 
      4200*CF*eps^5*mt*mu*Pi^2 + 1080*CA*eps^2*mt^2*mu*Pi^2 - 
      360*CA*eps^3*mt^2*mu*Pi^2 + 1680*CA*eps^4*mt^2*mu*Pi^2 - 
      1680*CF*eps^4*mt^2*mu*Pi^2 + 2520*CA*eps^5*mt^2*mu*Pi^2 - 
      2520*CF*eps^5*mt^2*mu*Pi^2 + 720*CA*eps^2*mu^2*Pi^2 + 
      1440*CA*eps^2*mt*mu^2*Pi^2 + 840*CA*eps^4*mt*mu^2*Pi^2 - 
      840*CF*eps^4*mt*mu^2*Pi^2 + 1680*CA*eps^5*mt*mu^2*Pi^2 - 
      1680*CF*eps^5*mt*mu^2*Pi^2 + 720*CA*eps^2*mu^3*Pi^2 - 
      (120*I)*CA*eps^3*mt*Pi^3 + (120*I)*CA*eps^4*mt*Pi^3 - 
      (240*I)*CA*eps^3*mt^2*Pi^3 + (360*I)*CA*eps^5*mt^2*Pi^3 - 
      (360*I)*CF*eps^5*mt^2*Pi^3 - (120*I)*CA*eps^3*mt^3*Pi^3 + 
      (120*I)*CA*eps^4*mt^3*Pi^3 + (360*I)*CA*eps^5*mt^3*Pi^3 - 
      (360*I)*CF*eps^5*mt^3*Pi^3 - (120*I)*CA*eps^3*mu*Pi^3 + 
      (120*I)*CA*eps^4*mu*Pi^3 - (480*I)*CA*eps^3*mt*mu*Pi^3 + 
      (360*I)*CA*eps^5*mt*mu*Pi^3 - (1080*I)*CF*eps^5*mt*mu*Pi^3 - 
      (360*I)*CA*eps^3*mt^2*mu*Pi^3 + (120*I)*CA*eps^4*mt^2*mu*Pi^3 + 
      (720*I)*CA*eps^5*mt^2*mu*Pi^3 - (720*I)*CF*eps^5*mt^2*mu*Pi^3 - 
      (240*I)*CA*eps^3*mu^2*Pi^3 - (480*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (360*I)*CA*eps^5*mt*mu^2*Pi^3 - (360*I)*CF*eps^5*mt*mu^2*Pi^3 - 
      (240*I)*CA*eps^3*mu^3*Pi^3 - 55*CA*eps^4*mt*Pi^4 + 
      55*CA*eps^5*mt*Pi^4 - 110*CA*eps^4*mt^2*Pi^4 + 238*CA*eps^5*mt^2*Pi^4 - 
      55*CA*eps^4*mt^3*Pi^4 + 55*CA*eps^5*mt^3*Pi^4 - 55*CA*eps^4*mu*Pi^4 + 
      55*CA*eps^5*mu*Pi^4 - 220*CA*eps^4*mt*mu*Pi^4 + 
      238*CA*eps^5*mt*mu*Pi^4 - 165*CA*eps^4*mt^2*mu*Pi^4 + 
      55*CA*eps^5*mt^2*mu*Pi^4 - 110*CA*eps^4*mu^2*Pi^4 - 
      220*CA*eps^4*mt*mu^2*Pi^4 - 110*CA*eps^4*mu^3*Pi^4 - 
      (47*I)*CA*eps^5*mt*Pi^5 - (94*I)*CA*eps^5*mt^2*Pi^5 - 
      (47*I)*CA*eps^5*mt^3*Pi^5 - (47*I)*CA*eps^5*mu*Pi^5 - 
      (188*I)*CA*eps^5*mt*mu*Pi^5 - (141*I)*CA*eps^5*mt^2*mu*Pi^5 - 
      (94*I)*CA*eps^5*mu^2*Pi^5 - (188*I)*CA*eps^5*mt*mu^2*Pi^5 - 
      (94*I)*CA*eps^5*mu^3*Pi^5 - 3360*CA*eps^3*mt*Zeta[3] + 
      3360*CA*eps^4*mt*Zeta[3] - 6720*CA*eps^3*mt^2*Zeta[3] + 
      6720*CA*eps^4*mt^2*Zeta[3] + 3360*CA*eps^5*mt^2*Zeta[3] - 
      3360*CF*eps^5*mt^2*Zeta[3] - 3360*CA*eps^3*mt^3*Zeta[3] + 
      3360*CA*eps^4*mt^3*Zeta[3] + 3360*CA*eps^5*mt^3*Zeta[3] - 
      3360*CF*eps^5*mt^3*Zeta[3] - 3360*CA*eps^3*mu*Zeta[3] + 
      3360*CA*eps^4*mu*Zeta[3] - 13440*CA*eps^3*mt*mu*Zeta[3] + 
      6720*CA*eps^4*mt*mu*Zeta[3] + 3360*CA*eps^5*mt*mu*Zeta[3] - 
      10080*CF*eps^5*mt*mu*Zeta[3] - 10080*CA*eps^3*mt^2*mu*Zeta[3] + 
      3360*CA*eps^4*mt^2*mu*Zeta[3] + 6720*CA*eps^5*mt^2*mu*Zeta[3] - 
      6720*CF*eps^5*mt^2*mu*Zeta[3] - 6720*CA*eps^3*mu^2*Zeta[3] - 
      13440*CA*eps^3*mt*mu^2*Zeta[3] + 3360*CA*eps^5*mt*mu^2*Zeta[3] - 
      3360*CF*eps^5*mt*mu^2*Zeta[3] - 6720*CA*eps^3*mu^3*Zeta[3] - 
      (3360*I)*CA*eps^4*mt*Pi*Zeta[3] + (3360*I)*CA*eps^5*mt*Pi*Zeta[3] - 
      (6720*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (6720*I)*CA*eps^5*mt^2*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mt^3*Pi*Zeta[3] + (3360*I)*CA*eps^5*mt^3*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mu*Pi*Zeta[3] + (3360*I)*CA*eps^5*mu*Pi*Zeta[3] - 
      (13440*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + (6720*I)*CA*eps^5*mt*mu*Pi*
       Zeta[3] - (10080*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (3360*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] - (6720*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] - (13440*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - 
      (6720*I)*CA*eps^4*mu^3*Pi*Zeta[3] - 840*CA*eps^5*mt*Pi^2*Zeta[3] - 
      1680*CA*eps^5*mt^2*Pi^2*Zeta[3] - 840*CA*eps^5*mt^3*Pi^2*Zeta[3] - 
      840*CA*eps^5*mu*Pi^2*Zeta[3] - 3360*CA*eps^5*mt*mu*Pi^2*Zeta[3] - 
      2520*CA*eps^5*mt^2*mu*Pi^2*Zeta[3] - 1680*CA*eps^5*mu^2*Pi^2*Zeta[3] - 
      3360*CA*eps^5*mt*mu^2*Pi^2*Zeta[3] - 1680*CA*eps^5*mu^3*Pi^2*Zeta[3] - 
      8928*CA*eps^5*mt*Zeta[5] - 17856*CA*eps^5*mt^2*Zeta[5] - 
      8928*CA*eps^5*mt^3*Zeta[5] - 8928*CA*eps^5*mu*Zeta[5] - 
      35712*CA*eps^5*mt*mu*Zeta[5] - 26784*CA*eps^5*mt^2*mu*Zeta[5] - 
      17856*CA*eps^5*mu^2*Zeta[5] - 35712*CA*eps^5*mt*mu^2*Zeta[5] - 
      17856*CA*eps^5*mu^3*Zeta[5]))/(5760*eps*mt*(mt + mu))) + 
 G[-1 - mu, mt]*(((2*I)*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2)*Pi*q2*G[-1, -1, mu]^2)/mt - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, -1, mu])/(4*mt) + 
   (CA*(17*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, -1, 0, mu])/(4*mt) + 
   (CA*CF*(7*CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, 0, -1, mu])/(4*mt) - 
   (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, -1, 0, 0, mu])/(4*mt) + 
   (CA*CF*(CA + 6*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, -1, mu])/(4*mt) - 
   (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, -1, 0, mu])/(4*mt) - 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, -1, mu])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, -1, 0, 0, 0, mu])/(4*mt) - 
   (CA*(5*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, -1, mu])/(4*mt) - 
   (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, -1, 0, mu])/(4*mt) - 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, -1, mu])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, -1, 0, 0, mu])/(4*mt) - 
   (CA*(5*CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, -1, mu])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, -1, 0, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1, 0, 0, 0, 0, mu])/(4*mt) - 
   (15*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, -1, mu])/(4*mt) - 
   (CA*(9*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, -1, 0, mu])/(4*mt) - 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, -1, mu])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, -1, 0, 0, mu])/(4*mt) - 
   (CA*(5*CA - 6*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, -1, mu])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, -1, 0, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1, 0, 0, 0, mu])/(4*mt) - 
   (CA*(9*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, -1, -1, mu])/(4*mt) + 
   (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, -1, 0, mu])/(4*mt) + 
   (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1, 0, 0, mu])/(4*mt) - 
   (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, -1, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1, 0, mu])/(4*mt) - 
   (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, -1, mu])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, 0, mu])/(4*mt) - 
   (CA*CF*eps^2*(4*CA*mt - 4*CA*eps*mt + 8*CA*mt^2 - 8*CA*eps*mt^2 - 
      4*CA*eps^2*mt^2 + 4*CF*eps^2*mt^2 + 4*CA*mt^3 - 4*CA*eps*mt^3 - 
      4*CA*eps^2*mt^3 + 4*CF*eps^2*mt^3 + 4*CA*mu - 4*CA*eps*mu + 
      16*CA*mt*mu - 8*CA*eps*mt*mu - 4*CA*eps^2*mt*mu + 12*CF*eps^2*mt*mu + 
      12*CA*mt^2*mu - 4*CA*eps*mt^2*mu - 8*CA*eps^2*mt^2*mu + 
      8*CF*eps^2*mt^2*mu + 8*CA*mu^2 + 16*CA*mt*mu^2 - 4*CA*eps^2*mt*mu^2 + 
      4*CF*eps^2*mt*mu^2 + 8*CA*mu^3 + (4*I)*CA*eps*mt*Pi - 
      (8*I)*CF*eps*mt*Pi - (4*I)*CA*eps^2*mt*Pi + (8*I)*CF*eps^2*mt*Pi + 
      (8*I)*CA*eps*mt^2*Pi - (16*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps^2*mt^2*Pi + 
      (16*I)*CF*eps^2*mt^2*Pi + (4*I)*CA*eps*mt^3*Pi - (8*I)*CF*eps*mt^3*Pi - 
      (4*I)*CA*eps^2*mt^3*Pi + (8*I)*CF*eps^2*mt^3*Pi + (4*I)*CA*eps*mu*Pi - 
      (8*I)*CF*eps*mu*Pi - (4*I)*CA*eps^2*mu*Pi + (8*I)*CF*eps^2*mu*Pi + 
      (16*I)*CA*eps*mt*mu*Pi - (32*I)*CF*eps*mt*mu*Pi - 
      (4*I)*CA*eps^2*mt*mu*Pi + (16*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
      (4*I)*CA*eps^2*mt^2*mu*Pi + (8*I)*CF*eps^2*mt^2*mu*Pi + 
      (8*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi + 
      (16*I)*CA*eps*mt*mu^2*Pi - (32*I)*CF*eps*mt*mu^2*Pi + 
      (8*I)*CA*eps*mu^3*Pi - (16*I)*CF*eps*mu^3*Pi + CA*eps^2*mt*Pi^2 + 
      4*CF*eps^2*mt*Pi^2 + 2*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
      CA*eps^2*mt^3*Pi^2 + 4*CF*eps^2*mt^3*Pi^2 + CA*eps^2*mu*Pi^2 + 
      4*CF*eps^2*mu*Pi^2 + 4*CA*eps^2*mt*mu*Pi^2 + 16*CF*eps^2*mt*mu*Pi^2 + 
      3*CA*eps^2*mt^2*mu*Pi^2 + 12*CF*eps^2*mt^2*mu*Pi^2 + 
      2*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 4*CA*eps^2*mt*mu^2*Pi^2 + 
      16*CF*eps^2*mt*mu^2*Pi^2 + 2*CA*eps^2*mu^3*Pi^2 + 8*CF*eps^2*mu^3*Pi^2)*
     q2*Log[q2]^3)/(96*mt*(mt + mu)) + 
   (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + I*CA*eps*Pi - 
      (2*I)*CF*eps*Pi + (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - 
      (4*I)*CF*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
      (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^4)/(96*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^5)/
    (480*mt) + G[-1, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (33*I)*CA*eps*Pi - 
        (32*I)*CF*eps*Pi + (66*I)*CA*eps*mt*Pi - (64*I)*CF*eps*mt*Pi + 
        (33*I)*CA*eps*mt^2*Pi - (32*I)*CF*eps*mt^2*Pi + (66*I)*CA*eps*mu*Pi - 
        (64*I)*CF*eps*mu*Pi + (66*I)*CA*eps*mt*mu*Pi - (64*I)*CF*eps*mt*mu*
         Pi + (66*I)*CA*eps*mu^2*Pi - (64*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2])/
      (4*mt)) + G[0, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(5*CA - 14*CF - 5*CA*eps + 14*CF*eps + 10*CA*mt - 
        28*CF*mt - 8*CA*eps*mt + 28*CF*eps*mt + 5*CA*mt^2 - 14*CF*mt^2 - 
        5*CA*eps*mt^2 + 14*CF*eps*mt^2 + 10*CA*mu - 28*CF*mu + 10*CA*mt*mu - 
        28*CF*mt*mu + 10*CA*mu^2 - 28*CF*mu^2 + (5*I)*CA*eps*Pi - 
        (26*I)*CF*eps*Pi + (10*I)*CA*eps*mt*Pi - (52*I)*CF*eps*mt*Pi + 
        (5*I)*CA*eps*mt^2*Pi - (26*I)*CF*eps*mt^2*Pi + (10*I)*CA*eps*mu*Pi - 
        (52*I)*CF*eps*mu*Pi + (10*I)*CA*eps*mt*mu*Pi - (52*I)*CF*eps*mt*mu*
         Pi + (10*I)*CA*eps*mu^2*Pi - (52*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(5*CA - 14*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, -1, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
        6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
        6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
        6*CA*mu^2 - 12*CF*mu^2 - (3*I)*CA*eps*Pi - (10*I)*CF*eps*Pi - 
        (6*I)*CA*eps*mt*Pi - (20*I)*CF*eps*mt*Pi - (3*I)*CA*eps*mt^2*Pi - 
        (10*I)*CF*eps*mt^2*Pi - (6*I)*CA*eps*mu*Pi - (20*I)*CF*eps*mu*Pi - 
        (6*I)*CA*eps*mt*mu*Pi - (20*I)*CF*eps*mt*mu*Pi - 
        (6*I)*CA*eps*mu^2*Pi - (20*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, 0, -1, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
        6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
        6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
        6*CA*mu^2 - 12*CF*mu^2 + (11*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + 
        (22*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi + (11*I)*CA*eps*mt^2*Pi - 
        (14*I)*CF*eps*mt^2*Pi + (22*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
        (22*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + 
        (22*I)*CA*eps*mu^2*Pi - (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, 0, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, 0, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1, 0, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + (7*I)*CA*eps*Pi - (6*I)*CF*eps*Pi + 
        (14*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + (7*I)*CA*eps*mt^2*Pi - 
        (6*I)*CF*eps*mt^2*Pi + (14*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi + 
        (14*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi + 
        (14*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + (7*I)*CA*eps*Pi - (6*I)*CF*eps*Pi + 
        (14*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + (7*I)*CA*eps*mt^2*Pi - 
        (6*I)*CF*eps*mt^2*Pi + (14*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi + 
        (14*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi + 
        (14*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, 0, 0, mu]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
        8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
        6*CA*mu^2 - 4*CF*mu^2 - (7*I)*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (14*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - (7*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (14*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (14*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (14*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, 0, 0, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 + (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, 0, -1, 0, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 + (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, -1, -1, 0, mu]*
    ((CA*CF*eps^3*(-3*CA + 2*CF + 3*CA*eps - 2*CF*eps - 6*CA*mt + 4*CF*mt + 
        8*CA*eps*mt - 4*CF*eps*mt - 3*CA*mt^2 + 2*CF*mt^2 + 3*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 6*CA*mu + 4*CF*mu - 6*CA*mt*mu + 4*CF*mt*mu - 
        6*CA*mu^2 + 4*CF*mu^2 + (3*I)*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (6*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + (3*I)*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (6*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (6*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (6*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[-1, -1, -1, 0, mu]*
    ((CA*CF*eps^3*(7*CA - 2*CF - 7*CA*eps + 2*CF*eps + 14*CA*mt - 4*CF*mt - 
        20*CA*eps*mt + 4*CF*eps*mt + 7*CA*mt^2 - 2*CF*mt^2 - 7*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 14*CA*mu - 4*CF*mu + 14*CA*mt*mu - 4*CF*mt*mu + 
        14*CA*mu^2 - 4*CF*mu^2 - (7*I)*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (14*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - (7*I)*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (14*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (14*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (14*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(7*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(4*mt)) + G[0, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^2*(-12*CA*mt + 12*CA*eps*mt - 24*CA*mt^2 + 24*CA*eps*mt^2 + 
        12*CA*eps^2*mt^2 - 12*CF*eps^2*mt^2 - 12*CA*mt^3 + 12*CA*eps*mt^3 + 
        12*CA*eps^2*mt^3 - 12*CF*eps^2*mt^3 - 12*CA*mu + 12*CA*eps*mu - 
        48*CA*mt*mu + 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu - 
        36*CF*eps^2*mt*mu - 36*CA*mt^2*mu + 12*CA*eps*mt^2*mu + 
        24*CA*eps^2*mt^2*mu - 24*CF*eps^2*mt^2*mu - 24*CA*mu^2 - 
        48*CA*mt*mu^2 + 12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 - 
        24*CA*mu^3 + (12*I)*CA*eps*mt*Pi + (144*I)*CF*eps*mt*Pi - 
        (12*I)*CA*eps^2*mt*Pi - (144*I)*CF*eps^2*mt*Pi + 
        (24*I)*CA*eps*mt^2*Pi + (288*I)*CF*eps*mt^2*Pi - 
        (120*I)*CA*eps^2*mt^2*Pi - (288*I)*CF*eps^2*mt^2*Pi + 
        (12*I)*CA*eps*mt^3*Pi + (144*I)*CF*eps*mt^3*Pi - 
        (12*I)*CA*eps^2*mt^3*Pi - (144*I)*CF*eps^2*mt^3*Pi + 
        (12*I)*CA*eps*mu*Pi + (144*I)*CF*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi - 
        (144*I)*CF*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*Pi + 
        (576*I)*CF*eps*mt*mu*Pi - (120*I)*CA*eps^2*mt*mu*Pi - 
        (288*I)*CF*eps^2*mt*mu*Pi + (36*I)*CA*eps*mt^2*mu*Pi + 
        (432*I)*CF*eps*mt^2*mu*Pi - (12*I)*CA*eps^2*mt^2*mu*Pi - 
        (144*I)*CF*eps^2*mt^2*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (288*I)*CF*eps*mu^2*Pi + (48*I)*CA*eps*mt*mu^2*Pi + 
        (576*I)*CF*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 
        (288*I)*CF*eps*mu^3*Pi + 149*CA*eps^2*mt*Pi^2 - 
        240*CF*eps^2*mt*Pi^2 + 298*CA*eps^2*mt^2*Pi^2 - 
        480*CF*eps^2*mt^2*Pi^2 + 149*CA*eps^2*mt^3*Pi^2 - 
        240*CF*eps^2*mt^3*Pi^2 + 149*CA*eps^2*mu*Pi^2 - 
        240*CF*eps^2*mu*Pi^2 + 596*CA*eps^2*mt*mu*Pi^2 - 
        960*CF*eps^2*mt*mu*Pi^2 + 447*CA*eps^2*mt^2*mu*Pi^2 - 
        720*CF*eps^2*mt^2*mu*Pi^2 + 298*CA*eps^2*mu^2*Pi^2 - 
        480*CF*eps^2*mu^2*Pi^2 + 596*CA*eps^2*mt*mu^2*Pi^2 - 
        960*CF*eps^2*mt*mu^2*Pi^2 + 298*CA*eps^2*mu^3*Pi^2 - 
        480*CF*eps^2*mu^3*Pi^2)*q2)/(48*mt*(mt + mu)) + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 - I*CA*eps*Pi - 
        (12*I)*CF*eps*Pi - (2*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (12*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - 
        (24*I)*CF*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - (24*I)*CF*eps*mt*mu*
         Pi - (2*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1, -1, mu]*
    ((CA*CF*eps^2*(-36*CA + 72*CF + 36*CA*eps - 72*CF*eps + 36*CA*eps^2 - 
        72*CF*eps^2 - 72*CA*mt + 144*CF*mt + 72*CA*eps*mt - 144*CF*eps*mt + 
        36*CA*eps^2*mt - 72*CF*eps^2*mt - 36*CA*mt^2 + 72*CF*mt^2 + 
        36*CA*eps*mt^2 - 72*CF*eps*mt^2 - 72*CA*mu + 144*CF*mu - 
        72*CA*mt*mu + 144*CF*mt*mu - 72*CA*mu^2 + 144*CF*mu^2 - 
        (108*I)*CA*eps*Pi + (168*I)*CF*eps*Pi + (108*I)*CA*eps^2*Pi - 
        (168*I)*CF*eps^2*Pi - (216*I)*CA*eps*mt*Pi + (336*I)*CF*eps*mt*Pi + 
        (240*I)*CA*eps^2*mt*Pi - (336*I)*CF*eps^2*mt*Pi - 
        (108*I)*CA*eps*mt^2*Pi + (168*I)*CF*eps*mt^2*Pi + 
        (108*I)*CA*eps^2*mt^2*Pi - (168*I)*CF*eps^2*mt^2*Pi - 
        (216*I)*CA*eps*mu*Pi + (336*I)*CF*eps*mu*Pi - (216*I)*CA*eps*mt*mu*
         Pi + (336*I)*CF*eps*mt*mu*Pi - (216*I)*CA*eps*mu^2*Pi + 
        (336*I)*CF*eps*mu^2*Pi + 79*CA*eps^2*Pi^2 - 190*CF*eps^2*Pi^2 + 
        158*CA*eps^2*mt*Pi^2 - 380*CF*eps^2*mt*Pi^2 + 79*CA*eps^2*mt^2*Pi^2 - 
        190*CF*eps^2*mt^2*Pi^2 + 158*CA*eps^2*mu*Pi^2 - 
        380*CF*eps^2*mu*Pi^2 + 158*CA*eps^2*mt*mu*Pi^2 - 
        380*CF*eps^2*mt*mu*Pi^2 + 158*CA*eps^2*mu^2*Pi^2 - 
        380*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(3*CA - 6*CF - 3*CA*eps + 6*CF*eps + 6*CA*mt - 12*CF*mt - 
        6*CA*eps*mt + 12*CF*eps*mt + 3*CA*mt^2 - 6*CF*mt^2 - 3*CA*eps*mt^2 + 
        6*CF*eps*mt^2 + 6*CA*mu - 12*CF*mu + 6*CA*mt*mu - 12*CF*mt*mu + 
        6*CA*mu^2 - 12*CF*mu^2 + (9*I)*CA*eps*Pi - (14*I)*CF*eps*Pi + 
        (18*I)*CA*eps*mt*Pi - (28*I)*CF*eps*mt*Pi + (9*I)*CA*eps*mt^2*Pi - 
        (14*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - (28*I)*CF*eps*mu*Pi + 
        (18*I)*CA*eps*mt*mu*Pi - (28*I)*CF*eps*mt*mu*Pi + 
        (18*I)*CA*eps*mu^2*Pi - (28*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (3*CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[0, 0, 0, mu]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - 
         (36*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + 
         (24*I)*CA*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
         2*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 
         5*CA*eps^2*mt^2*Pi^2 - 2*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
         4*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*
          Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1, 0, 0, mu]*
    ((CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 24*CF*mt^2 + 
        36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 
        48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - (12*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
        (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 
        10*CF*eps^2*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
        8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
        6*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[0, -1, 0, mu]*
    ((CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 24*CF*mt^2 + 
        36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 
        48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - (12*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
        (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 
        10*CF*eps^2*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
        8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
        6*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[0, 0, -1, mu]*
    ((CA*CF*eps^2*(-36*CA + 24*CF + 36*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 72*CA*mt + 48*CF*mt + 96*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 36*CA*mt^2 + 24*CF*mt^2 + 
        36*CA*eps*mt^2 - 24*CF*eps*mt^2 - 72*CA*mu + 48*CF*mu - 72*CA*mt*mu + 
        48*CF*mt*mu - 72*CA*mu^2 + 48*CF*mu^2 - (12*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi + (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
        (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (24*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 
        10*CF*eps^2*Pi^2 + 30*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 
        15*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 30*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 30*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(3*CA - 2*CF - 3*CA*eps + 2*CF*eps + 6*CA*mt - 4*CF*mt - 
        8*CA*eps*mt + 4*CF*eps*mt + 3*CA*mt^2 - 2*CF*mt^2 - 3*CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 6*CA*mu - 4*CF*mu + 6*CA*mt*mu - 4*CF*mt*mu + 
        6*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi - (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*(3*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[-1, -1, 0, mu]*
    (-1/48*(CA*CF*eps^2*(-60*CA + 24*CF + 60*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 120*CA*mt + 48*CF*mt + 168*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 60*CA*mt^2 + 
         24*CF*mt^2 + 60*CA*eps*mt^2 - 24*CF*eps*mt^2 - 120*CA*mu + 
         48*CF*mu - 120*CA*mt*mu + 48*CF*mt*mu - 120*CA*mu^2 + 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
         (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - 
         (48*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
         (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
         (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
         (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
         (48*I)*CF*eps*mu^2*Pi + 25*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
         50*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 25*CA*eps^2*mt^2*Pi^2 - 
         10*CF*eps^2*mt^2*Pi^2 + 50*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
         50*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
         50*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-5*CA + 2*CF + 5*CA*eps - 2*CF*eps - 10*CA*mt + 4*CF*mt + 
        14*CA*eps*mt - 4*CF*eps*mt - 5*CA*mt^2 + 2*CF*mt^2 + 5*CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 10*CA*mu + 4*CF*mu - 10*CA*mt*mu + 4*CF*mt*mu - 
        10*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CF*eps*Pi + 
        (2*I)*CA*eps*mt*Pi + (4*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (4*I)*CF*eps*mu*Pi + 
        (2*I)*CA*eps*mt*mu*Pi + (4*I)*CF*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi + (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(5*CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2]^2)/(8*mt)) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^2*(4*CA + 8*CF - 4*CA*eps - 8*CF*eps + 4*CA*eps^2 - 
        8*CF*eps^2 + 8*CA*mt + 16*CF*mt - 16*CA*eps*mt - 16*CF*eps*mt + 
        4*CA*eps^2*mt - 8*CF*eps^2*mt + 4*CA*mt^2 + 8*CF*mt^2 - 
        4*CA*eps*mt^2 - 8*CF*eps*mt^2 + 8*CA*mu + 16*CF*mu + 8*CA*mt*mu + 
        16*CF*mt*mu + 8*CA*mu^2 + 16*CF*mu^2 - (20*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi + (20*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi - 
        (40*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi + (48*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi - (20*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi + (20*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi - (40*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi - 
        (40*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi - 
        (40*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 9*CA*eps^2*Pi^2 - 
        30*CF*eps^2*Pi^2 + 18*CA*eps^2*mt*Pi^2 - 60*CF*eps^2*mt*Pi^2 + 
        9*CA*eps^2*mt^2*Pi^2 - 30*CF*eps^2*mt^2*Pi^2 + 18*CA*eps^2*mu*Pi^2 - 
        60*CF*eps^2*mu*Pi^2 + 18*CA*eps^2*mt*mu*Pi^2 - 
        60*CF*eps^2*mt*mu*Pi^2 + 18*CA*eps^2*mu^2*Pi^2 - 
        60*CF*eps^2*mu^2*Pi^2)*q2)/(16*mt) + 
     (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 + (5*I)*CA*eps*Pi - (6*I)*CF*eps*Pi + 
        (10*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + (5*I)*CA*eps*mt^2*Pi - 
        (6*I)*CF*eps*mt^2*Pi + (10*I)*CA*eps*mu*Pi - (12*I)*CF*eps*mu*Pi + 
        (10*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*Pi + 
        (10*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + (CA*CF*eps*q2*Log[q2]^2*
     (12*CA*mt - 12*CA*eps*mt + 24*CF*eps^3*mt + 24*CA*mt^2 - 
      24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 12*CF*eps^2*mt^2 - 
      12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 12*CA*eps*mt^3 - 
      12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 12*CA*eps^3*mt^3 + 
      12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 48*CA*mt*mu - 
      24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu - 
      12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 36*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 24*CF*eps^2*mt^2*mu - 
      36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 24*CA*mu^2 + 
      48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 - 
      24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 + 
      (12*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi - (12*I)*CA*eps^2*mt*Pi + 
      (24*I)*CF*eps^2*mt*Pi - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi + 
      (24*I)*CA*eps*mt^2*Pi - (48*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (48*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^3*mt^2*Pi + (36*I)*CF*eps^3*mt^2*Pi + 
      (12*I)*CA*eps*mt^3*Pi - (24*I)*CF*eps*mt^3*Pi - 
      (12*I)*CA*eps^2*mt^3*Pi + (24*I)*CF*eps^2*mt^3*Pi - 
      (12*I)*CA*eps^3*mt^3*Pi + (12*I)*CF*eps^3*mt^3*Pi + 
      (12*I)*CA*eps*mu*Pi - (24*I)*CF*eps*mu*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CF*eps^2*mu*Pi - (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
      (48*I)*CA*eps*mt*mu*Pi - (96*I)*CF*eps*mt*mu*Pi - 
      (12*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi - 
      (24*I)*CA*eps^3*mt*mu*Pi + (60*I)*CF*eps^3*mt*mu*Pi + 
      (36*I)*CA*eps*mt^2*mu*Pi - (72*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi - 
      (24*I)*CA*eps^3*mt^2*mu*Pi + (24*I)*CF*eps^3*mt^2*mu*Pi + 
      (24*I)*CA*eps*mu^2*Pi - (48*I)*CF*eps*mu^2*Pi + 
      (48*I)*CA*eps*mt*mu^2*Pi - (96*I)*CF*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^3*mt*mu^2*Pi + (12*I)*CF*eps^3*mt*mu^2*Pi + 
      (24*I)*CA*eps*mu^3*Pi - (48*I)*CF*eps*mu^3*Pi + 3*CA*eps^2*mt*Pi^2 + 
      12*CF*eps^2*mt*Pi^2 - 3*CA*eps^3*mt*Pi^2 - 12*CF*eps^3*mt*Pi^2 + 
      6*CA*eps^2*mt^2*Pi^2 + 24*CF*eps^2*mt^2*Pi^2 - 22*CA*eps^3*mt^2*Pi^2 - 
      24*CF*eps^3*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 + 12*CF*eps^2*mt^3*Pi^2 - 
      3*CA*eps^3*mt^3*Pi^2 - 12*CF*eps^3*mt^3*Pi^2 + 3*CA*eps^2*mu*Pi^2 + 
      12*CF*eps^2*mu*Pi^2 - 3*CA*eps^3*mu*Pi^2 - 12*CF*eps^3*mu*Pi^2 + 
      12*CA*eps^2*mt*mu*Pi^2 + 48*CF*eps^2*mt*mu*Pi^2 - 
      22*CA*eps^3*mt*mu*Pi^2 - 24*CF*eps^3*mt*mu*Pi^2 + 
      9*CA*eps^2*mt^2*mu*Pi^2 + 36*CF*eps^2*mt^2*mu*Pi^2 - 
      3*CA*eps^3*mt^2*mu*Pi^2 - 12*CF*eps^3*mt^2*mu*Pi^2 + 
      6*CA*eps^2*mu^2*Pi^2 + 24*CF*eps^2*mu^2*Pi^2 + 
      12*CA*eps^2*mt*mu^2*Pi^2 + 48*CF*eps^2*mt*mu^2*Pi^2 + 
      6*CA*eps^2*mu^3*Pi^2 + 24*CF*eps^2*mu^3*Pi^2 - I*CA*eps^3*mt*Pi^3 + 
      (6*I)*CF*eps^3*mt*Pi^3 - (2*I)*CA*eps^3*mt^2*Pi^3 + 
      (12*I)*CF*eps^3*mt^2*Pi^3 - I*CA*eps^3*mt^3*Pi^3 + 
      (6*I)*CF*eps^3*mt^3*Pi^3 - I*CA*eps^3*mu*Pi^3 + 
      (6*I)*CF*eps^3*mu*Pi^3 - (4*I)*CA*eps^3*mt*mu*Pi^3 + 
      (24*I)*CF*eps^3*mt*mu*Pi^3 - (3*I)*CA*eps^3*mt^2*mu*Pi^3 + 
      (18*I)*CF*eps^3*mt^2*mu*Pi^3 - (2*I)*CA*eps^3*mu^2*Pi^3 + 
      (12*I)*CF*eps^3*mu^2*Pi^3 - (4*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (24*I)*CF*eps^3*mt*mu^2*Pi^3 - (2*I)*CA*eps^3*mu^3*Pi^3 + 
      (12*I)*CF*eps^3*mu^3*Pi^3 - 28*CA*eps^3*mt*Zeta[3] - 
      56*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^3*Zeta[3] - 
      28*CA*eps^3*mu*Zeta[3] - 112*CA*eps^3*mt*mu*Zeta[3] - 
      84*CA*eps^3*mt^2*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] - 
      112*CA*eps^3*mt*mu^2*Zeta[3] - 56*CA*eps^3*mu^3*Zeta[3]))/
    (96*mt*(mt + mu)) + (CA*CF*q2*Log[q2]*(-288*CA*mt + 288*CA*eps*mt - 
      576*CF*eps^3*mt - 1152*CF*eps^4*mt - 576*CA*mt^2 + 576*CA*eps*mt^2 + 
      288*CA*eps^2*mt^2 - 288*CF*eps^2*mt^2 + 288*CA*eps^3*mt^2 - 
      864*CF*eps^3*mt^2 + 576*CA*eps^4*mt^2 - 1728*CF*eps^4*mt^2 - 
      288*CA*mt^3 + 288*CA*eps*mt^3 + 288*CA*eps^2*mt^3 - 288*CF*eps^2*mt^3 + 
      288*CA*eps^3*mt^3 - 288*CF*eps^3*mt^3 + 576*CA*eps^4*mt^3 - 
      576*CF*eps^4*mt^3 - 288*CA*mu + 288*CA*eps*mu - 1152*CA*mt*mu + 
      576*CA*eps*mt*mu + 288*CA*eps^2*mt*mu - 864*CF*eps^2*mt*mu + 
      288*CA*eps^3*mt*mu - 1440*CF*eps^3*mt*mu + 576*CA*eps^4*mt*mu - 
      2880*CF*eps^4*mt*mu - 864*CA*mt^2*mu + 288*CA*eps*mt^2*mu + 
      576*CA*eps^2*mt^2*mu - 576*CF*eps^2*mt^2*mu + 864*CA*eps^3*mt^2*mu - 
      864*CF*eps^3*mt^2*mu + 1728*CA*eps^4*mt^2*mu - 1728*CF*eps^4*mt^2*mu - 
      576*CA*mu^2 - 1152*CA*mt*mu^2 + 288*CA*eps^2*mt*mu^2 - 
      288*CF*eps^2*mt*mu^2 + 576*CA*eps^3*mt*mu^2 - 576*CF*eps^3*mt*mu^2 + 
      1152*CA*eps^4*mt*mu^2 - 1152*CF*eps^4*mt*mu^2 - 576*CA*mu^3 - 
      (288*I)*CA*eps*mt*Pi + (576*I)*CF*eps*mt*Pi + (288*I)*CA*eps^2*mt*Pi - 
      (576*I)*CF*eps^2*mt*Pi + (288*I)*CA*eps^3*mt*Pi - 
      (576*I)*CF*eps^3*mt*Pi - (576*I)*CF*eps^4*mt*Pi - 
      (576*I)*CA*eps*mt^2*Pi + (1152*I)*CF*eps*mt^2*Pi + 
      (288*I)*CA*eps^2*mt^2*Pi - (1152*I)*CF*eps^2*mt^2*Pi + 
      (576*I)*CA*eps^3*mt^2*Pi - (864*I)*CF*eps^3*mt^2*Pi + 
      (288*I)*CA*eps^4*mt^2*Pi - (864*I)*CF*eps^4*mt^2*Pi - 
      (288*I)*CA*eps*mt^3*Pi + (576*I)*CF*eps*mt^3*Pi + 
      (288*I)*CA*eps^2*mt^3*Pi - (576*I)*CF*eps^2*mt^3*Pi + 
      (288*I)*CA*eps^3*mt^3*Pi - (288*I)*CF*eps^3*mt^3*Pi + 
      (288*I)*CA*eps^4*mt^3*Pi - (288*I)*CF*eps^4*mt^3*Pi - 
      (288*I)*CA*eps*mu*Pi + (576*I)*CF*eps*mu*Pi + (288*I)*CA*eps^2*mu*Pi - 
      (576*I)*CF*eps^2*mu*Pi + (288*I)*CA*eps^3*mu*Pi - 
      (576*I)*CF*eps^3*mu*Pi - (1152*I)*CA*eps*mt*mu*Pi + 
      (2304*I)*CF*eps*mt*mu*Pi + (288*I)*CA*eps^2*mt*mu*Pi - 
      (1152*I)*CF*eps^2*mt*mu*Pi + (576*I)*CA*eps^3*mt*mu*Pi - 
      (1440*I)*CF*eps^3*mt*mu*Pi + (288*I)*CA*eps^4*mt*mu*Pi - 
      (1440*I)*CF*eps^4*mt*mu*Pi - (864*I)*CA*eps*mt^2*mu*Pi + 
      (1728*I)*CF*eps*mt^2*mu*Pi + (288*I)*CA*eps^2*mt^2*mu*Pi - 
      (576*I)*CF*eps^2*mt^2*mu*Pi + (576*I)*CA*eps^3*mt^2*mu*Pi - 
      (576*I)*CF*eps^3*mt^2*mu*Pi + (864*I)*CA*eps^4*mt^2*mu*Pi - 
      (864*I)*CF*eps^4*mt^2*mu*Pi - (576*I)*CA*eps*mu^2*Pi + 
      (1152*I)*CF*eps*mu^2*Pi - (1152*I)*CA*eps*mt*mu^2*Pi + 
      (2304*I)*CF*eps*mt*mu^2*Pi + (288*I)*CA*eps^3*mt*mu^2*Pi - 
      (288*I)*CF*eps^3*mt*mu^2*Pi + (576*I)*CA*eps^4*mt*mu^2*Pi - 
      (576*I)*CF*eps^4*mt*mu^2*Pi - (576*I)*CA*eps*mu^3*Pi + 
      (1152*I)*CF*eps*mu^3*Pi - 72*CA*eps^2*mt*Pi^2 - 288*CF*eps^2*mt*Pi^2 + 
      72*CA*eps^3*mt*Pi^2 + 288*CF*eps^3*mt*Pi^2 - 144*CA*eps^4*mt*Pi^2 + 
      288*CF*eps^4*mt*Pi^2 - 144*CA*eps^2*mt^2*Pi^2 - 
      576*CF*eps^2*mt^2*Pi^2 + 528*CA*eps^3*mt^2*Pi^2 + 
      576*CF*eps^3*mt^2*Pi^2 - 312*CA*eps^4*mt^2*Pi^2 + 
      456*CF*eps^4*mt^2*Pi^2 - 72*CA*eps^2*mt^3*Pi^2 - 
      288*CF*eps^2*mt^3*Pi^2 + 72*CA*eps^3*mt^3*Pi^2 + 
      288*CF*eps^3*mt^3*Pi^2 - 168*CA*eps^4*mt^3*Pi^2 + 
      168*CF*eps^4*mt^3*Pi^2 - 72*CA*eps^2*mu*Pi^2 - 288*CF*eps^2*mu*Pi^2 + 
      72*CA*eps^3*mu*Pi^2 + 288*CF*eps^3*mu*Pi^2 - 144*CA*eps^4*mu*Pi^2 + 
      288*CF*eps^4*mu*Pi^2 - 288*CA*eps^2*mt*mu*Pi^2 - 
      1152*CF*eps^2*mt*mu*Pi^2 + 528*CA*eps^3*mt*mu*Pi^2 + 
      576*CF*eps^3*mt*mu*Pi^2 - 312*CA*eps^4*mt*mu*Pi^2 + 
      792*CF*eps^4*mt*mu*Pi^2 - 216*CA*eps^2*mt^2*mu*Pi^2 - 
      864*CF*eps^2*mt^2*mu*Pi^2 + 72*CA*eps^3*mt^2*mu*Pi^2 + 
      288*CF*eps^3*mt^2*mu*Pi^2 - 336*CA*eps^4*mt^2*mu*Pi^2 + 
      336*CF*eps^4*mt^2*mu*Pi^2 - 144*CA*eps^2*mu^2*Pi^2 - 
      576*CF*eps^2*mu^2*Pi^2 - 288*CA*eps^2*mt*mu^2*Pi^2 - 
      1152*CF*eps^2*mt*mu^2*Pi^2 - 168*CA*eps^4*mt*mu^2*Pi^2 + 
      168*CF*eps^4*mt*mu^2*Pi^2 - 144*CA*eps^2*mu^3*Pi^2 - 
      576*CF*eps^2*mu^3*Pi^2 + (24*I)*CA*eps^3*mt*Pi^3 - 
      (144*I)*CF*eps^3*mt*Pi^3 - (24*I)*CA*eps^4*mt*Pi^3 + 
      (144*I)*CF*eps^4*mt*Pi^3 + (48*I)*CA*eps^3*mt^2*Pi^3 - 
      (288*I)*CF*eps^3*mt^2*Pi^3 + (72*I)*CA*eps^4*mt^2*Pi^3 + 
      (288*I)*CF*eps^4*mt^2*Pi^3 + (24*I)*CA*eps^3*mt^3*Pi^3 - 
      (144*I)*CF*eps^3*mt^3*Pi^3 - (24*I)*CA*eps^4*mt^3*Pi^3 + 
      (144*I)*CF*eps^4*mt^3*Pi^3 + (24*I)*CA*eps^3*mu*Pi^3 - 
      (144*I)*CF*eps^3*mu*Pi^3 - (24*I)*CA*eps^4*mu*Pi^3 + 
      (144*I)*CF*eps^4*mu*Pi^3 + (96*I)*CA*eps^3*mt*mu*Pi^3 - 
      (576*I)*CF*eps^3*mt*mu*Pi^3 + (72*I)*CA*eps^4*mt*mu*Pi^3 + 
      (288*I)*CF*eps^4*mt*mu*Pi^3 + (72*I)*CA*eps^3*mt^2*mu*Pi^3 - 
      (432*I)*CF*eps^3*mt^2*mu*Pi^3 - (24*I)*CA*eps^4*mt^2*mu*Pi^3 + 
      (144*I)*CF*eps^4*mt^2*mu*Pi^3 + (48*I)*CA*eps^3*mu^2*Pi^3 - 
      (288*I)*CF*eps^3*mu^2*Pi^3 + (96*I)*CA*eps^3*mt*mu^2*Pi^3 - 
      (576*I)*CF*eps^3*mt*mu^2*Pi^3 + (48*I)*CA*eps^3*mu^3*Pi^3 - 
      (288*I)*CF*eps^3*mu^3*Pi^3 + 11*CA*eps^4*mt*Pi^4 + 
      48*CF*eps^4*mt*Pi^4 + 22*CA*eps^4*mt^2*Pi^4 + 96*CF*eps^4*mt^2*Pi^4 + 
      11*CA*eps^4*mt^3*Pi^4 + 48*CF*eps^4*mt^3*Pi^4 + 11*CA*eps^4*mu*Pi^4 + 
      48*CF*eps^4*mu*Pi^4 + 44*CA*eps^4*mt*mu*Pi^4 + 
      192*CF*eps^4*mt*mu*Pi^4 + 33*CA*eps^4*mt^2*mu*Pi^4 + 
      144*CF*eps^4*mt^2*mu*Pi^4 + 22*CA*eps^4*mu^2*Pi^4 + 
      96*CF*eps^4*mu^2*Pi^4 + 44*CA*eps^4*mt*mu^2*Pi^4 + 
      192*CF*eps^4*mt*mu^2*Pi^4 + 22*CA*eps^4*mu^3*Pi^4 + 
      96*CF*eps^4*mu^3*Pi^4 + 672*CA*eps^3*mt*Zeta[3] - 
      672*CA*eps^4*mt*Zeta[3] + 1344*CA*eps^3*mt^2*Zeta[3] - 
      1344*CA*eps^4*mt^2*Zeta[3] + 672*CA*eps^3*mt^3*Zeta[3] - 
      672*CA*eps^4*mt^3*Zeta[3] + 672*CA*eps^3*mu*Zeta[3] - 
      672*CA*eps^4*mu*Zeta[3] + 2688*CA*eps^3*mt*mu*Zeta[3] - 
      1344*CA*eps^4*mt*mu*Zeta[3] + 2016*CA*eps^3*mt^2*mu*Zeta[3] - 
      672*CA*eps^4*mt^2*mu*Zeta[3] + 1344*CA*eps^3*mu^2*Zeta[3] + 
      2688*CA*eps^3*mt*mu^2*Zeta[3] + 1344*CA*eps^3*mu^3*Zeta[3] + 
      (672*I)*CA*eps^4*mt*Pi*Zeta[3] - (1344*I)*CF*eps^4*mt*Pi*Zeta[3] + 
      (1344*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (2688*I)*CF*eps^4*mt^2*Pi*Zeta[3] + 
      (672*I)*CA*eps^4*mt^3*Pi*Zeta[3] - (1344*I)*CF*eps^4*mt^3*Pi*Zeta[3] + 
      (672*I)*CA*eps^4*mu*Pi*Zeta[3] - (1344*I)*CF*eps^4*mu*Pi*Zeta[3] + 
      (2688*I)*CA*eps^4*mt*mu*Pi*Zeta[3] - (5376*I)*CF*eps^4*mt*mu*Pi*
       Zeta[3] + (2016*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] - 
      (4032*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] + (1344*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] - (2688*I)*CF*eps^4*mu^2*Pi*Zeta[3] + 
      (2688*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - (5376*I)*CF*eps^4*mt*mu^2*Pi*
       Zeta[3] + (1344*I)*CA*eps^4*mu^3*Pi*Zeta[3] - 
      (2688*I)*CF*eps^4*mu^3*Pi*Zeta[3]))/(1152*mt*(mt + mu)) + 
   G[0, 0, mu]*((CA*(4*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/(2*mt) - 
     (CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
        12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
        48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
        (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 2*CF*eps^2*Pi^2 + 
        10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
        2*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 4*CF*eps^2*mu*Pi^2 + 
        10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*Pi^2 + 
        10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(-12*CA + 24*CF + 12*CA*eps - 
        24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 
        24*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 
        12*CA*mt^2 + 24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 
        24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 
        48*CF*mu^2 + (12*I)*CA*eps*Pi - (12*I)*CA*eps^2*Pi + 
        (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + 
        (24*I)*CA*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
        2*CF*eps^2*Pi^2 - 5*CA*eps^3*Pi^2 + 2*CF*eps^3*Pi^2 + 
        10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 - 14*CA*eps^3*mt*Pi^2 + 
        4*CF*eps^3*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 2*CF*eps^2*mt^2*Pi^2 - 
        5*CA*eps^3*mt^2*Pi^2 + 2*CF*eps^3*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
        4*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*Pi^2 + 
        10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2 - I*CA*eps^3*Pi^3 - 
        (2*I)*CA*eps^3*mt*Pi^3 - I*CA*eps^3*mt^2*Pi^3 - 
        (2*I)*CA*eps^3*mu*Pi^3 - (2*I)*CA*eps^3*mt*mu*Pi^3 - 
        (2*I)*CA*eps^3*mu^2*Pi^3 + 28*CA*eps^3*Zeta[3] - 
        56*CF*eps^3*Zeta[3] + 56*CA*eps^3*mt*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] + 28*CA*eps^3*mt^2*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] + 56*CA*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] + 56*CA*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] + 56*CA*eps^3*mu^2*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1, 0, mu]*(-1/2*(CA*(5*CA - 8*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
         2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/mt + 
     (CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
        12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
        48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + (12*I)*CA*eps*Pi + 
        (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - (24*I)*CF*eps^2*Pi + 
        (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - (48*I)*CA*eps^2*mt*Pi - 
        (48*I)*CF*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi + 
        (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi - 
        (24*I)*CF*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + 
        (24*I)*CA*eps*mt*mu*Pi + (48*I)*CF*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + (48*I)*CF*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
        10*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 
        5*CA*eps^2*mt^2*Pi^2 - 10*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
        20*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 
        20*CF*eps^2*mt*mu*Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 
        20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(12*CA - 24*CF - 12*CA*eps + 
        24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 
        24*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt + 
        12*CA*mt^2 - 24*CF*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 
        24*CA*mu - 48*CF*mu + 24*CA*mt*mu - 48*CF*mt*mu + 24*CA*mu^2 - 
        48*CF*mu^2 - (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi + 
        (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + 
        (24*I)*CF*eps^3*Pi - (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi + 
        (48*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi - 
        (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi - 
        (48*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi - 
        (48*I)*CF*eps*mu^2*Pi - 5*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
        5*CA*eps^3*Pi^2 - 10*CF*eps^3*Pi^2 - 10*CA*eps^2*mt*Pi^2 + 
        20*CF*eps^2*mt*Pi^2 + 10*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 - 
        5*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 
        10*CF*eps^3*mt^2*Pi^2 - 10*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 - 
        10*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 - 
        10*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 + I*CA*eps^3*Pi^3 + 
        (2*I)*CF*eps^3*Pi^3 + (2*I)*CA*eps^3*mt*Pi^3 + 
        (4*I)*CF*eps^3*mt*Pi^3 + I*CA*eps^3*mt^2*Pi^3 + 
        (2*I)*CF*eps^3*mt^2*Pi^3 + (2*I)*CA*eps^3*mu*Pi^3 + 
        (4*I)*CF*eps^3*mu*Pi^3 + (2*I)*CA*eps^3*mt*mu*Pi^3 + 
        (4*I)*CF*eps^3*mt*mu*Pi^3 + (2*I)*CA*eps^3*mu^2*Pi^3 + 
        (4*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*Zeta[3] + 
        56*CF*eps^3*Zeta[3] - 56*CA*eps^3*mt*Zeta[3] + 
        112*CF*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] + 
        56*CF*eps^3*mt^2*Zeta[3] - 56*CA*eps^3*mu*Zeta[3] + 
        112*CF*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] + 
        112*CF*eps^3*mt*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] + 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[0, -1, mu]*((CA*CF*eps^2*(12*CA + 24*CF - 12*CA*eps - 24*CF*eps + 
        12*CA*eps^2 - 24*CF*eps^2 + 24*CA*mt + 48*CF*mt - 48*CA*eps*mt - 
        48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt + 12*CA*mt^2 + 
        24*CF*mt^2 - 12*CA*eps*mt^2 - 24*CF*eps*mt^2 + 24*CA*mu + 48*CF*mu + 
        24*CA*mt*mu + 48*CF*mt*mu + 24*CA*mu^2 + 48*CF*mu^2 + 
        (12*I)*CA*eps*Pi + (24*I)*CF*eps*Pi - (12*I)*CA*eps^2*Pi - 
        (24*I)*CF*eps^2*Pi + (24*I)*CA*eps*mt*Pi + (48*I)*CF*eps*mt*Pi - 
        (48*I)*CA*eps^2*mt*Pi - (48*I)*CF*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (48*I)*CF*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (48*I)*CF*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 
        (48*I)*CF*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 - 10*CF*eps^2*Pi^2 + 
        6*CA*eps^2*mt*Pi^2 - 20*CF*eps^2*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 - 
        10*CF*eps^2*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 - 20*CF*eps^2*mu*Pi^2 + 
        6*CA*eps^2*mt*mu*Pi^2 - 20*CF*eps^2*mt*mu*Pi^2 + 
        6*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA*CF*eps^3*(-CA - 2*CF + CA*eps + 2*CF*eps - 2*CA*mt - 4*CF*mt + 
        4*CA*eps*mt + 4*CF*eps*mt - CA*mt^2 - 2*CF*mt^2 + CA*eps*mt^2 + 
        2*CF*eps*mt^2 - 2*CA*mu - 4*CF*mu - 2*CA*mt*mu - 4*CF*mt*mu - 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CF*eps*Pi - 
        (2*I)*CA*eps*mt*Pi - (4*I)*CF*eps*mt*Pi - I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (4*I)*CF*eps*mu*Pi - 
        (2*I)*CA*eps*mt*mu*Pi - (4*I)*CF*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi - (4*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
     (CA*CF*(CA + 2*CF)*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(-12*CA - 24*CF + 12*CA*eps + 
        24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 - 24*CA*mt - 48*CF*mt + 
        48*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt - 
        12*CA*mt^2 - 24*CF*mt^2 + 12*CA*eps*mt^2 + 24*CF*eps*mt^2 - 
        24*CA*mu - 48*CF*mu - 24*CA*mt*mu - 48*CF*mt*mu - 24*CA*mu^2 - 
        48*CF*mu^2 - (12*I)*CA*eps*Pi - (24*I)*CF*eps*Pi + 
        (12*I)*CA*eps^2*Pi + (24*I)*CF*eps^2*Pi - (12*I)*CA*eps^3*Pi + 
        (24*I)*CF*eps^3*Pi - (24*I)*CA*eps*mt*Pi - (48*I)*CF*eps*mt*Pi + 
        (48*I)*CA*eps^2*mt*Pi + (48*I)*CF*eps^2*mt*Pi - 
        (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps*mu*Pi - (48*I)*CF*eps*mu*Pi - (24*I)*CA*eps*mt*mu*Pi - 
        (48*I)*CF*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi - 
        (48*I)*CF*eps*mu^2*Pi - 3*CA*eps^2*Pi^2 + 10*CF*eps^2*Pi^2 + 
        3*CA*eps^3*Pi^2 - 10*CF*eps^3*Pi^2 - 6*CA*eps^2*mt*Pi^2 + 
        20*CF*eps^2*mt*Pi^2 + 4*CA*eps^3*mt*Pi^2 - 20*CF*eps^3*mt*Pi^2 - 
        3*CA*eps^2*mt^2*Pi^2 + 10*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^3*mt^2*Pi^2 - 
        10*CF*eps^3*mt^2*Pi^2 - 6*CA*eps^2*mu*Pi^2 + 20*CF*eps^2*mu*Pi^2 - 
        6*CA*eps^2*mt*mu*Pi^2 + 20*CF*eps^2*mt*mu*Pi^2 - 
        6*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 + I*CA*eps^3*Pi^3 + 
        (2*I)*CF*eps^3*Pi^3 + (2*I)*CA*eps^3*mt*Pi^3 + 
        (4*I)*CF*eps^3*mt*Pi^3 + I*CA*eps^3*mt^2*Pi^3 + 
        (2*I)*CF*eps^3*mt^2*Pi^3 + (2*I)*CA*eps^3*mu*Pi^3 + 
        (4*I)*CF*eps^3*mu*Pi^3 + (2*I)*CA*eps^3*mt*mu*Pi^3 + 
        (4*I)*CF*eps^3*mt*mu*Pi^3 + (2*I)*CA*eps^3*mu^2*Pi^3 + 
        (4*I)*CF*eps^3*mu^2*Pi^3 + 28*CA*eps^3*Zeta[3] + 
        56*CF*eps^3*Zeta[3] + 56*CA*eps^3*mt*Zeta[3] + 
        112*CF*eps^3*mt*Zeta[3] + 28*CA*eps^3*mt^2*Zeta[3] + 
        56*CF*eps^3*mt^2*Zeta[3] + 56*CA*eps^3*mu*Zeta[3] + 
        112*CF*eps^3*mu*Zeta[3] + 56*CA*eps^3*mt*mu*Zeta[3] + 
        112*CF*eps^3*mt*mu*Zeta[3] + 56*CA*eps^3*mu^2*Zeta[3] + 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1, -1, mu]*(((-1/2*I)*CA*(3*CA - 4*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*Pi*q2*G[0, -1, mu])/mt + 
     (2*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1, -1, 0, mu])/mt + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, 0, -1, mu])/(2*mt) - 
     (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[-1, 0, 0, mu])/(2*mt) - (CA*(3*CA - 4*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, -1, 0, mu])/
      (2*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, 0, -1, mu])/(2*mt) + (CA*(2*CA - 3*CF)*CF*eps^4*
       (1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mu])/
      (2*mt) + (CA*CF*eps^2*(-12*CA*mt + 12*CA*eps*mt - 24*CA*mt^2 + 
        24*CA*eps*mt^2 + 12*CA*eps^2*mt^2 - 12*CF*eps^2*mt^2 - 12*CA*mt^3 + 
        12*CA*eps*mt^3 + 12*CA*eps^2*mt^3 - 12*CF*eps^2*mt^3 - 12*CA*mu + 
        12*CA*eps*mu - 48*CA*mt*mu + 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu - 
        36*CF*eps^2*mt*mu - 36*CA*mt^2*mu + 12*CA*eps*mt^2*mu + 
        24*CA*eps^2*mt^2*mu - 24*CF*eps^2*mt^2*mu - 24*CA*mu^2 - 
        48*CA*mt*mu^2 + 12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 - 
        24*CA*mu^3 - (108*I)*CA*eps*mt*Pi + (96*I)*CF*eps*mt*Pi + 
        (108*I)*CA*eps^2*mt*Pi - (96*I)*CF*eps^2*mt*Pi - 
        (216*I)*CA*eps*mt^2*Pi + (192*I)*CF*eps*mt^2*Pi + 
        (264*I)*CA*eps^2*mt^2*Pi - (192*I)*CF*eps^2*mt^2*Pi - 
        (108*I)*CA*eps*mt^3*Pi + (96*I)*CF*eps*mt^3*Pi + 
        (108*I)*CA*eps^2*mt^3*Pi - (96*I)*CF*eps^2*mt^3*Pi - 
        (108*I)*CA*eps*mu*Pi + (96*I)*CF*eps*mu*Pi + (108*I)*CA*eps^2*mu*Pi - 
        (96*I)*CF*eps^2*mu*Pi - (432*I)*CA*eps*mt*mu*Pi + 
        (384*I)*CF*eps*mt*mu*Pi + (264*I)*CA*eps^2*mt*mu*Pi - 
        (192*I)*CF*eps^2*mt*mu*Pi - (324*I)*CA*eps*mt^2*mu*Pi + 
        (288*I)*CF*eps*mt^2*mu*Pi + (108*I)*CA*eps^2*mt^2*mu*Pi - 
        (96*I)*CF*eps^2*mt^2*mu*Pi - (216*I)*CA*eps*mu^2*Pi + 
        (192*I)*CF*eps*mu^2*Pi - (432*I)*CA*eps*mt*mu^2*Pi + 
        (384*I)*CF*eps*mt*mu^2*Pi - (216*I)*CA*eps*mu^3*Pi + 
        (192*I)*CF*eps*mu^3*Pi + 61*CA*eps^2*mt*Pi^2 - 160*CF*eps^2*mt*Pi^2 + 
        122*CA*eps^2*mt^2*Pi^2 - 320*CF*eps^2*mt^2*Pi^2 + 
        61*CA*eps^2*mt^3*Pi^2 - 160*CF*eps^2*mt^3*Pi^2 + 
        61*CA*eps^2*mu*Pi^2 - 160*CF*eps^2*mu*Pi^2 + 244*CA*eps^2*mt*mu*
         Pi^2 - 640*CF*eps^2*mt*mu*Pi^2 + 183*CA*eps^2*mt^2*mu*Pi^2 - 
        480*CF*eps^2*mt^2*mu*Pi^2 + 122*CA*eps^2*mu^2*Pi^2 - 
        320*CF*eps^2*mu^2*Pi^2 + 244*CA*eps^2*mt*mu^2*Pi^2 - 
        640*CF*eps^2*mt*mu^2*Pi^2 + 122*CA*eps^2*mu^3*Pi^2 - 
        320*CF*eps^2*mu^3*Pi^2)*q2*Log[q2])/(48*mt*(mt + mu)) + 
     (CA*CF*eps^3*(CA - CA*eps + 2*CA*mt - 2*CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + 2*CA*mu + 2*CA*mt*mu + 2*CA*mu^2 + (9*I)*CA*eps*Pi - 
        (8*I)*CF*eps*Pi + (18*I)*CA*eps*mt*Pi - (16*I)*CF*eps*mt*Pi + 
        (9*I)*CA*eps*mt^2*Pi - (8*I)*CF*eps*mt^2*Pi + (18*I)*CA*eps*mu*Pi - 
        (16*I)*CF*eps*mu*Pi + (18*I)*CA*eps*mt*mu*Pi - (16*I)*CF*eps*mt*mu*
         Pi + (18*I)*CA*eps*mu^2*Pi - (16*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(24*mt) + G[-1, 0, mu]*
      ((CA*CF*eps^3*(3*CA - 4*CF - 3*CA*eps + 4*CF*eps + 6*CA*mt - 8*CF*mt - 
          7*CA*eps*mt + 8*CF*eps*mt + 3*CA*mt^2 - 4*CF*mt^2 - 3*CA*eps*mt^2 + 
          4*CF*eps*mt^2 + 6*CA*mu - 8*CF*mu + 6*CA*mt*mu - 8*CF*mt*mu + 
          6*CA*mu^2 - 8*CF*mu^2 + I*CA*eps*Pi - (4*I)*CF*eps*Pi + 
          (2*I)*CA*eps*mt*Pi - (8*I)*CF*eps*mt*Pi + I*CA*eps*mt^2*Pi - 
          (4*I)*CF*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi - (8*I)*CF*eps*mu*Pi + 
          (2*I)*CA*eps*mt*mu*Pi - (8*I)*CF*eps*mt*mu*Pi + 
          (2*I)*CA*eps*mu^2*Pi - (8*I)*CF*eps*mu^2*Pi)*q2)/(2*mt) - 
       (CA*(3*CA - 4*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[0, 0, mu]*
      ((CA*CF*eps^3*(-6*CA + 6*CF + 6*CA*eps - 6*CF*eps - 12*CA*mt + 
          12*CF*mt + 15*CA*eps*mt - 12*CF*eps*mt - 6*CA*mt^2 + 6*CF*mt^2 + 
          6*CA*eps*mt^2 - 6*CF*eps*mt^2 - 12*CA*mu + 12*CF*mu - 12*CA*mt*mu + 
          12*CF*mt*mu - 12*CA*mu^2 + 12*CF*mu^2 - (2*I)*CA*eps*Pi + 
          (6*I)*CF*eps*Pi - (4*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - 
          (2*I)*CA*eps*mt^2*Pi + (6*I)*CF*eps*mt^2*Pi - (4*I)*CA*eps*mu*Pi + 
          (12*I)*CF*eps*mu*Pi - (4*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*
           Pi - (4*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
       (3*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + (CA*CF*eps*q2*(12*CA*mt - 12*CA*eps*mt + 
        24*CF*eps^3*mt + 24*CA*mt^2 - 24*CA*eps*mt^2 - 12*CA*eps^2*mt^2 + 
        12*CF*eps^2*mt^2 - 12*CA*eps^3*mt^2 + 36*CF*eps^3*mt^2 + 12*CA*mt^3 - 
        12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 
        12*CA*eps^3*mt^3 + 12*CF*eps^3*mt^3 + 12*CA*mu - 12*CA*eps*mu + 
        48*CA*mt*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
        36*CF*eps^2*mt*mu - 12*CA*eps^3*mt*mu + 60*CF*eps^3*mt*mu + 
        36*CA*mt^2*mu - 12*CA*eps*mt^2*mu - 24*CA*eps^2*mt^2*mu + 
        24*CF*eps^2*mt^2*mu - 36*CA*eps^3*mt^2*mu + 36*CF*eps^3*mt^2*mu + 
        24*CA*mu^2 + 48*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
        12*CF*eps^2*mt*mu^2 - 24*CA*eps^3*mt*mu^2 + 24*CF*eps^3*mt*mu^2 + 
        24*CA*mu^3 + (108*I)*CA*eps*mt*Pi - (96*I)*CF*eps*mt*Pi - 
        (108*I)*CA*eps^2*mt*Pi + (96*I)*CF*eps^2*mt*Pi - 
        (48*I)*CA*eps^3*mt*Pi + (96*I)*CF*eps^3*mt*Pi + 
        (216*I)*CA*eps*mt^2*Pi - (192*I)*CF*eps*mt^2*Pi - 
        (264*I)*CA*eps^2*mt^2*Pi + (192*I)*CF*eps^2*mt^2*Pi - 
        (60*I)*CA*eps^3*mt^2*Pi + (108*I)*CF*eps^3*mt^2*Pi + 
        (108*I)*CA*eps*mt^3*Pi - (96*I)*CF*eps*mt^3*Pi - 
        (108*I)*CA*eps^2*mt^3*Pi + (96*I)*CF*eps^2*mt^3*Pi - 
        (12*I)*CA*eps^3*mt^3*Pi + (12*I)*CF*eps^3*mt^3*Pi + 
        (108*I)*CA*eps*mu*Pi - (96*I)*CF*eps*mu*Pi - (108*I)*CA*eps^2*mu*Pi + 
        (96*I)*CF*eps^2*mu*Pi - (48*I)*CA*eps^3*mu*Pi + 
        (96*I)*CF*eps^3*mu*Pi + (432*I)*CA*eps*mt*mu*Pi - 
        (384*I)*CF*eps*mt*mu*Pi - (264*I)*CA*eps^2*mt*mu*Pi + 
        (192*I)*CF*eps^2*mt*mu*Pi - (60*I)*CA*eps^3*mt*mu*Pi + 
        (132*I)*CF*eps^3*mt*mu*Pi + (324*I)*CA*eps*mt^2*mu*Pi - 
        (288*I)*CF*eps*mt^2*mu*Pi - (108*I)*CA*eps^2*mt^2*mu*Pi + 
        (96*I)*CF*eps^2*mt^2*mu*Pi - (24*I)*CA*eps^3*mt^2*mu*Pi + 
        (24*I)*CF*eps^3*mt^2*mu*Pi + (216*I)*CA*eps*mu^2*Pi - 
        (192*I)*CF*eps*mu^2*Pi + (432*I)*CA*eps*mt*mu^2*Pi - 
        (384*I)*CF*eps*mt*mu^2*Pi - (12*I)*CA*eps^3*mt*mu^2*Pi + 
        (12*I)*CF*eps^3*mt*mu^2*Pi + (216*I)*CA*eps*mu^3*Pi - 
        (192*I)*CF*eps*mu^3*Pi - 61*CA*eps^2*mt*Pi^2 + 160*CF*eps^2*mt*Pi^2 + 
        61*CA*eps^3*mt*Pi^2 - 160*CF*eps^3*mt*Pi^2 - 122*CA*eps^2*mt^2*Pi^2 + 
        320*CF*eps^2*mt^2*Pi^2 + 96*CA*eps^3*mt^2*Pi^2 - 
        320*CF*eps^3*mt^2*Pi^2 - 61*CA*eps^2*mt^3*Pi^2 + 
        160*CF*eps^2*mt^3*Pi^2 + 61*CA*eps^3*mt^3*Pi^2 - 
        160*CF*eps^3*mt^3*Pi^2 - 61*CA*eps^2*mu*Pi^2 + 160*CF*eps^2*mu*Pi^2 + 
        61*CA*eps^3*mu*Pi^2 - 160*CF*eps^3*mu*Pi^2 - 244*CA*eps^2*mt*mu*
         Pi^2 + 640*CF*eps^2*mt*mu*Pi^2 + 96*CA*eps^3*mt*mu*Pi^2 - 
        320*CF*eps^3*mt*mu*Pi^2 - 183*CA*eps^2*mt^2*mu*Pi^2 + 
        480*CF*eps^2*mt^2*mu*Pi^2 + 61*CA*eps^3*mt^2*mu*Pi^2 - 
        160*CF*eps^3*mt^2*mu*Pi^2 - 122*CA*eps^2*mu^2*Pi^2 + 
        320*CF*eps^2*mu^2*Pi^2 - 244*CA*eps^2*mt*mu^2*Pi^2 + 
        640*CF*eps^2*mt*mu^2*Pi^2 - 122*CA*eps^2*mu^3*Pi^2 + 
        320*CF*eps^2*mu^3*Pi^2 - (73*I)*CA*eps^3*mt*Pi^3 + 
        (136*I)*CF*eps^3*mt*Pi^3 - (146*I)*CA*eps^3*mt^2*Pi^3 + 
        (272*I)*CF*eps^3*mt^2*Pi^3 - (73*I)*CA*eps^3*mt^3*Pi^3 + 
        (136*I)*CF*eps^3*mt^3*Pi^3 - (73*I)*CA*eps^3*mu*Pi^3 + 
        (136*I)*CF*eps^3*mu*Pi^3 - (292*I)*CA*eps^3*mt*mu*Pi^3 + 
        (544*I)*CF*eps^3*mt*mu*Pi^3 - (219*I)*CA*eps^3*mt^2*mu*Pi^3 + 
        (408*I)*CF*eps^3*mt^2*mu*Pi^3 - (146*I)*CA*eps^3*mu^2*Pi^3 + 
        (272*I)*CF*eps^3*mu^2*Pi^3 - (292*I)*CA*eps^3*mt*mu^2*Pi^3 + 
        (544*I)*CF*eps^3*mt*mu^2*Pi^3 - (146*I)*CA*eps^3*mu^3*Pi^3 + 
        (272*I)*CF*eps^3*mu^3*Pi^3 - 28*CA*eps^3*mt*Zeta[3] - 
        56*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^3*Zeta[3] - 
        28*CA*eps^3*mu*Zeta[3] - 112*CA*eps^3*mt*mu*Zeta[3] - 
        84*CA*eps^3*mt^2*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] - 
        112*CA*eps^3*mt*mu^2*Zeta[3] - 56*CA*eps^3*mu^3*Zeta[3]))/
      (48*mt*(mt + mu))) + (CA*CF*q2*(1440*CA*mt - 1440*CA*eps*mt + 
      2880*CF*eps^3*mt + 5760*CF*eps^4*mt + 11520*CF*eps^5*mt + 
      2880*CA*mt^2 - 2880*CA*eps*mt^2 - 1440*CA*eps^2*mt^2 + 
      1440*CF*eps^2*mt^2 - 1440*CA*eps^3*mt^2 + 4320*CF*eps^3*mt^2 - 
      2880*CA*eps^4*mt^2 + 8640*CF*eps^4*mt^2 - 5760*CA*eps^5*mt^2 + 
      17280*CF*eps^5*mt^2 + 1440*CA*mt^3 - 1440*CA*eps*mt^3 - 
      1440*CA*eps^2*mt^3 + 1440*CF*eps^2*mt^3 - 1440*CA*eps^3*mt^3 + 
      1440*CF*eps^3*mt^3 - 2880*CA*eps^4*mt^3 + 2880*CF*eps^4*mt^3 - 
      5760*CA*eps^5*mt^3 + 5760*CF*eps^5*mt^3 + 1440*CA*mu - 1440*CA*eps*mu + 
      5760*CA*mt*mu - 2880*CA*eps*mt*mu - 1440*CA*eps^2*mt*mu + 
      4320*CF*eps^2*mt*mu - 1440*CA*eps^3*mt*mu + 7200*CF*eps^3*mt*mu - 
      2880*CA*eps^4*mt*mu + 14400*CF*eps^4*mt*mu - 5760*CA*eps^5*mt*mu + 
      28800*CF*eps^5*mt*mu + 4320*CA*mt^2*mu - 1440*CA*eps*mt^2*mu - 
      2880*CA*eps^2*mt^2*mu + 2880*CF*eps^2*mt^2*mu - 4320*CA*eps^3*mt^2*mu + 
      4320*CF*eps^3*mt^2*mu - 8640*CA*eps^4*mt^2*mu + 8640*CF*eps^4*mt^2*mu - 
      17280*CA*eps^5*mt^2*mu + 17280*CF*eps^5*mt^2*mu + 2880*CA*mu^2 + 
      5760*CA*mt*mu^2 - 1440*CA*eps^2*mt*mu^2 + 1440*CF*eps^2*mt*mu^2 - 
      2880*CA*eps^3*mt*mu^2 + 2880*CF*eps^3*mt*mu^2 - 5760*CA*eps^4*mt*mu^2 + 
      5760*CF*eps^4*mt*mu^2 - 11520*CA*eps^5*mt*mu^2 + 
      11520*CF*eps^5*mt*mu^2 + 2880*CA*mu^3 + (1440*I)*CA*eps*mt*Pi - 
      (2880*I)*CF*eps*mt*Pi - (1440*I)*CA*eps^2*mt*Pi + 
      (2880*I)*CF*eps^2*mt*Pi - (1440*I)*CA*eps^3*mt*Pi + 
      (2880*I)*CF*eps^3*mt*Pi + (2880*I)*CF*eps^4*mt*Pi + 
      (5760*I)*CF*eps^5*mt*Pi + (2880*I)*CA*eps*mt^2*Pi - 
      (5760*I)*CF*eps*mt^2*Pi - (1440*I)*CA*eps^2*mt^2*Pi + 
      (5760*I)*CF*eps^2*mt^2*Pi - (2880*I)*CA*eps^3*mt^2*Pi + 
      (4320*I)*CF*eps^3*mt^2*Pi - (1440*I)*CA*eps^4*mt^2*Pi + 
      (4320*I)*CF*eps^4*mt^2*Pi - (2880*I)*CA*eps^5*mt^2*Pi + 
      (8640*I)*CF*eps^5*mt^2*Pi + (1440*I)*CA*eps*mt^3*Pi - 
      (2880*I)*CF*eps*mt^3*Pi - (1440*I)*CA*eps^2*mt^3*Pi + 
      (2880*I)*CF*eps^2*mt^3*Pi - (1440*I)*CA*eps^3*mt^3*Pi + 
      (1440*I)*CF*eps^3*mt^3*Pi - (1440*I)*CA*eps^4*mt^3*Pi + 
      (1440*I)*CF*eps^4*mt^3*Pi - (2880*I)*CA*eps^5*mt^3*Pi + 
      (2880*I)*CF*eps^5*mt^3*Pi + (1440*I)*CA*eps*mu*Pi - 
      (2880*I)*CF*eps*mu*Pi - (1440*I)*CA*eps^2*mu*Pi + 
      (2880*I)*CF*eps^2*mu*Pi - (1440*I)*CA*eps^3*mu*Pi + 
      (2880*I)*CF*eps^3*mu*Pi + (5760*I)*CA*eps*mt*mu*Pi - 
      (11520*I)*CF*eps*mt*mu*Pi - (1440*I)*CA*eps^2*mt*mu*Pi + 
      (5760*I)*CF*eps^2*mt*mu*Pi - (2880*I)*CA*eps^3*mt*mu*Pi + 
      (7200*I)*CF*eps^3*mt*mu*Pi - (1440*I)*CA*eps^4*mt*mu*Pi + 
      (7200*I)*CF*eps^4*mt*mu*Pi - (2880*I)*CA*eps^5*mt*mu*Pi + 
      (14400*I)*CF*eps^5*mt*mu*Pi + (4320*I)*CA*eps*mt^2*mu*Pi - 
      (8640*I)*CF*eps*mt^2*mu*Pi - (1440*I)*CA*eps^2*mt^2*mu*Pi + 
      (2880*I)*CF*eps^2*mt^2*mu*Pi - (2880*I)*CA*eps^3*mt^2*mu*Pi + 
      (2880*I)*CF*eps^3*mt^2*mu*Pi - (4320*I)*CA*eps^4*mt^2*mu*Pi + 
      (4320*I)*CF*eps^4*mt^2*mu*Pi - (8640*I)*CA*eps^5*mt^2*mu*Pi + 
      (8640*I)*CF*eps^5*mt^2*mu*Pi + (2880*I)*CA*eps*mu^2*Pi - 
      (5760*I)*CF*eps*mu^2*Pi + (5760*I)*CA*eps*mt*mu^2*Pi - 
      (11520*I)*CF*eps*mt*mu^2*Pi - (1440*I)*CA*eps^3*mt*mu^2*Pi + 
      (1440*I)*CF*eps^3*mt*mu^2*Pi - (2880*I)*CA*eps^4*mt*mu^2*Pi + 
      (2880*I)*CF*eps^4*mt*mu^2*Pi - (5760*I)*CA*eps^5*mt*mu^2*Pi + 
      (5760*I)*CF*eps^5*mt*mu^2*Pi + (2880*I)*CA*eps*mu^3*Pi - 
      (5760*I)*CF*eps*mu^3*Pi + 360*CA*eps^2*mt*Pi^2 + 
      1440*CF*eps^2*mt*Pi^2 - 360*CA*eps^3*mt*Pi^2 - 1440*CF*eps^3*mt*Pi^2 + 
      720*CA*eps^4*mt*Pi^2 - 1440*CF*eps^4*mt*Pi^2 - 1680*CF*eps^5*mt*Pi^2 + 
      720*CA*eps^2*mt^2*Pi^2 + 2880*CF*eps^2*mt^2*Pi^2 - 
      2640*CA*eps^3*mt^2*Pi^2 - 2880*CF*eps^3*mt^2*Pi^2 + 
      1560*CA*eps^4*mt^2*Pi^2 - 2280*CF*eps^4*mt^2*Pi^2 + 
      840*CA*eps^5*mt^2*Pi^2 - 2520*CF*eps^5*mt^2*Pi^2 + 
      360*CA*eps^2*mt^3*Pi^2 + 1440*CF*eps^2*mt^3*Pi^2 - 
      360*CA*eps^3*mt^3*Pi^2 - 1440*CF*eps^3*mt^3*Pi^2 + 
      840*CA*eps^4*mt^3*Pi^2 - 840*CF*eps^4*mt^3*Pi^2 + 
      840*CA*eps^5*mt^3*Pi^2 - 840*CF*eps^5*mt^3*Pi^2 + 
      360*CA*eps^2*mu*Pi^2 + 1440*CF*eps^2*mu*Pi^2 - 360*CA*eps^3*mu*Pi^2 - 
      1440*CF*eps^3*mu*Pi^2 + 720*CA*eps^4*mu*Pi^2 - 1440*CF*eps^4*mu*Pi^2 + 
      1440*CA*eps^2*mt*mu*Pi^2 + 5760*CF*eps^2*mt*mu*Pi^2 - 
      2640*CA*eps^3*mt*mu*Pi^2 - 2880*CF*eps^3*mt*mu*Pi^2 + 
      1560*CA*eps^4*mt*mu*Pi^2 - 3960*CF*eps^4*mt*mu*Pi^2 + 
      840*CA*eps^5*mt*mu*Pi^2 - 4200*CF*eps^5*mt*mu*Pi^2 + 
      1080*CA*eps^2*mt^2*mu*Pi^2 + 4320*CF*eps^2*mt^2*mu*Pi^2 - 
      360*CA*eps^3*mt^2*mu*Pi^2 - 1440*CF*eps^3*mt^2*mu*Pi^2 + 
      1680*CA*eps^4*mt^2*mu*Pi^2 - 1680*CF*eps^4*mt^2*mu*Pi^2 + 
      2520*CA*eps^5*mt^2*mu*Pi^2 - 2520*CF*eps^5*mt^2*mu*Pi^2 + 
      720*CA*eps^2*mu^2*Pi^2 + 2880*CF*eps^2*mu^2*Pi^2 + 
      1440*CA*eps^2*mt*mu^2*Pi^2 + 5760*CF*eps^2*mt*mu^2*Pi^2 + 
      840*CA*eps^4*mt*mu^2*Pi^2 - 840*CF*eps^4*mt*mu^2*Pi^2 + 
      1680*CA*eps^5*mt*mu^2*Pi^2 - 1680*CF*eps^5*mt*mu^2*Pi^2 + 
      720*CA*eps^2*mu^3*Pi^2 + 2880*CF*eps^2*mu^3*Pi^2 - 
      (120*I)*CA*eps^3*mt*Pi^3 + (720*I)*CF*eps^3*mt*Pi^3 + 
      (120*I)*CA*eps^4*mt*Pi^3 - (720*I)*CF*eps^4*mt*Pi^3 + 
      (360*I)*CA*eps^5*mt*Pi^3 - (720*I)*CF*eps^5*mt*Pi^3 - 
      (240*I)*CA*eps^3*mt^2*Pi^3 + (1440*I)*CF*eps^3*mt^2*Pi^3 - 
      (360*I)*CA*eps^4*mt^2*Pi^3 - (1440*I)*CF*eps^4*mt^2*Pi^3 + 
      (720*I)*CA*eps^5*mt^2*Pi^3 - (1080*I)*CF*eps^5*mt^2*Pi^3 - 
      (120*I)*CA*eps^3*mt^3*Pi^3 + (720*I)*CF*eps^3*mt^3*Pi^3 + 
      (120*I)*CA*eps^4*mt^3*Pi^3 - (720*I)*CF*eps^4*mt^3*Pi^3 + 
      (360*I)*CA*eps^5*mt^3*Pi^3 - (360*I)*CF*eps^5*mt^3*Pi^3 - 
      (120*I)*CA*eps^3*mu*Pi^3 + (720*I)*CF*eps^3*mu*Pi^3 + 
      (120*I)*CA*eps^4*mu*Pi^3 - (720*I)*CF*eps^4*mu*Pi^3 + 
      (360*I)*CA*eps^5*mu*Pi^3 - (720*I)*CF*eps^5*mu*Pi^3 - 
      (480*I)*CA*eps^3*mt*mu*Pi^3 + (2880*I)*CF*eps^3*mt*mu*Pi^3 - 
      (360*I)*CA*eps^4*mt*mu*Pi^3 - (1440*I)*CF*eps^4*mt*mu*Pi^3 + 
      (720*I)*CA*eps^5*mt*mu*Pi^3 - (1800*I)*CF*eps^5*mt*mu*Pi^3 - 
      (360*I)*CA*eps^3*mt^2*mu*Pi^3 + (2160*I)*CF*eps^3*mt^2*mu*Pi^3 + 
      (120*I)*CA*eps^4*mt^2*mu*Pi^3 - (720*I)*CF*eps^4*mt^2*mu*Pi^3 + 
      (720*I)*CA*eps^5*mt^2*mu*Pi^3 - (720*I)*CF*eps^5*mt^2*mu*Pi^3 - 
      (240*I)*CA*eps^3*mu^2*Pi^3 + (1440*I)*CF*eps^3*mu^2*Pi^3 - 
      (480*I)*CA*eps^3*mt*mu^2*Pi^3 + (2880*I)*CF*eps^3*mt*mu^2*Pi^3 + 
      (360*I)*CA*eps^5*mt*mu^2*Pi^3 - (360*I)*CF*eps^5*mt*mu^2*Pi^3 - 
      (240*I)*CA*eps^3*mu^3*Pi^3 + (1440*I)*CF*eps^3*mu^3*Pi^3 - 
      55*CA*eps^4*mt*Pi^4 - 240*CF*eps^4*mt*Pi^4 + 55*CA*eps^5*mt*Pi^4 + 
      240*CF*eps^5*mt*Pi^4 - 110*CA*eps^4*mt^2*Pi^4 - 
      480*CF*eps^4*mt^2*Pi^4 + 358*CA*eps^5*mt^2*Pi^4 + 
      480*CF*eps^5*mt^2*Pi^4 - 55*CA*eps^4*mt^3*Pi^4 - 
      240*CF*eps^4*mt^3*Pi^4 + 55*CA*eps^5*mt^3*Pi^4 + 
      240*CF*eps^5*mt^3*Pi^4 - 55*CA*eps^4*mu*Pi^4 - 240*CF*eps^4*mu*Pi^4 + 
      55*CA*eps^5*mu*Pi^4 + 240*CF*eps^5*mu*Pi^4 - 220*CA*eps^4*mt*mu*Pi^4 - 
      960*CF*eps^4*mt*mu*Pi^4 + 358*CA*eps^5*mt*mu*Pi^4 + 
      480*CF*eps^5*mt*mu*Pi^4 - 165*CA*eps^4*mt^2*mu*Pi^4 - 
      720*CF*eps^4*mt^2*mu*Pi^4 + 55*CA*eps^5*mt^2*mu*Pi^4 + 
      240*CF*eps^5*mt^2*mu*Pi^4 - 110*CA*eps^4*mu^2*Pi^4 - 
      480*CF*eps^4*mu^2*Pi^4 - 220*CA*eps^4*mt*mu^2*Pi^4 - 
      960*CF*eps^4*mt*mu^2*Pi^4 - 110*CA*eps^4*mu^3*Pi^4 - 
      480*CF*eps^4*mu^3*Pi^4 - (47*I)*CA*eps^5*mt*Pi^5 + 
      (30*I)*CF*eps^5*mt*Pi^5 - (94*I)*CA*eps^5*mt^2*Pi^5 + 
      (60*I)*CF*eps^5*mt^2*Pi^5 - (47*I)*CA*eps^5*mt^3*Pi^5 + 
      (30*I)*CF*eps^5*mt^3*Pi^5 - (47*I)*CA*eps^5*mu*Pi^5 + 
      (30*I)*CF*eps^5*mu*Pi^5 - (188*I)*CA*eps^5*mt*mu*Pi^5 + 
      (120*I)*CF*eps^5*mt*mu*Pi^5 - (141*I)*CA*eps^5*mt^2*mu*Pi^5 + 
      (90*I)*CF*eps^5*mt^2*mu*Pi^5 - (94*I)*CA*eps^5*mu^2*Pi^5 + 
      (60*I)*CF*eps^5*mu^2*Pi^5 - (188*I)*CA*eps^5*mt*mu^2*Pi^5 + 
      (120*I)*CF*eps^5*mt*mu^2*Pi^5 - (94*I)*CA*eps^5*mu^3*Pi^5 + 
      (60*I)*CF*eps^5*mu^3*Pi^5 - 3360*CA*eps^3*mt*Zeta[3] + 
      3360*CA*eps^4*mt*Zeta[3] - 6720*CA*eps^3*mt^2*Zeta[3] + 
      6720*CA*eps^4*mt^2*Zeta[3] + 3360*CA*eps^5*mt^2*Zeta[3] - 
      3360*CF*eps^5*mt^2*Zeta[3] - 3360*CA*eps^3*mt^3*Zeta[3] + 
      3360*CA*eps^4*mt^3*Zeta[3] + 3360*CA*eps^5*mt^3*Zeta[3] - 
      3360*CF*eps^5*mt^3*Zeta[3] - 3360*CA*eps^3*mu*Zeta[3] + 
      3360*CA*eps^4*mu*Zeta[3] - 13440*CA*eps^3*mt*mu*Zeta[3] + 
      6720*CA*eps^4*mt*mu*Zeta[3] + 3360*CA*eps^5*mt*mu*Zeta[3] - 
      10080*CF*eps^5*mt*mu*Zeta[3] - 10080*CA*eps^3*mt^2*mu*Zeta[3] + 
      3360*CA*eps^4*mt^2*mu*Zeta[3] + 6720*CA*eps^5*mt^2*mu*Zeta[3] - 
      6720*CF*eps^5*mt^2*mu*Zeta[3] - 6720*CA*eps^3*mu^2*Zeta[3] - 
      13440*CA*eps^3*mt*mu^2*Zeta[3] + 3360*CA*eps^5*mt*mu^2*Zeta[3] - 
      3360*CF*eps^5*mt*mu^2*Zeta[3] - 6720*CA*eps^3*mu^3*Zeta[3] - 
      (3360*I)*CA*eps^4*mt*Pi*Zeta[3] + (6720*I)*CF*eps^4*mt*Pi*Zeta[3] + 
      (3360*I)*CA*eps^5*mt*Pi*Zeta[3] - (6720*I)*CF*eps^5*mt*Pi*Zeta[3] - 
      (6720*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (13440*I)*CF*eps^4*mt^2*Pi*
       Zeta[3] + (3360*I)*CA*eps^5*mt^2*Pi*Zeta[3] - 
      (13440*I)*CF*eps^5*mt^2*Pi*Zeta[3] - (3360*I)*CA*eps^4*mt^3*Pi*
       Zeta[3] + (6720*I)*CF*eps^4*mt^3*Pi*Zeta[3] + 
      (3360*I)*CA*eps^5*mt^3*Pi*Zeta[3] - (6720*I)*CF*eps^5*mt^3*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mu*Pi*Zeta[3] + (6720*I)*CF*eps^4*mu*Pi*Zeta[3] + 
      (3360*I)*CA*eps^5*mu*Pi*Zeta[3] - (6720*I)*CF*eps^5*mu*Pi*Zeta[3] - 
      (13440*I)*CA*eps^4*mt*mu*Pi*Zeta[3] + (26880*I)*CF*eps^4*mt*mu*Pi*
       Zeta[3] + (3360*I)*CA*eps^5*mt*mu*Pi*Zeta[3] - 
      (13440*I)*CF*eps^5*mt*mu*Pi*Zeta[3] - (10080*I)*CA*eps^4*mt^2*mu*Pi*
       Zeta[3] + (20160*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (3360*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] - (6720*I)*CF*eps^5*mt^2*mu*Pi*
       Zeta[3] - (6720*I)*CA*eps^4*mu^2*Pi*Zeta[3] + 
      (13440*I)*CF*eps^4*mu^2*Pi*Zeta[3] - (13440*I)*CA*eps^4*mt*mu^2*Pi*
       Zeta[3] + (26880*I)*CF*eps^4*mt*mu^2*Pi*Zeta[3] - 
      (6720*I)*CA*eps^4*mu^3*Pi*Zeta[3] + (13440*I)*CF*eps^4*mu^3*Pi*
       Zeta[3] - 840*CA*eps^5*mt*Pi^2*Zeta[3] - 3360*CF*eps^5*mt*Pi^2*
       Zeta[3] - 1680*CA*eps^5*mt^2*Pi^2*Zeta[3] - 6720*CF*eps^5*mt^2*Pi^2*
       Zeta[3] - 840*CA*eps^5*mt^3*Pi^2*Zeta[3] - 3360*CF*eps^5*mt^3*Pi^2*
       Zeta[3] - 840*CA*eps^5*mu*Pi^2*Zeta[3] - 3360*CF*eps^5*mu*Pi^2*
       Zeta[3] - 3360*CA*eps^5*mt*mu*Pi^2*Zeta[3] - 13440*CF*eps^5*mt*mu*Pi^2*
       Zeta[3] - 2520*CA*eps^5*mt^2*mu*Pi^2*Zeta[3] - 
      10080*CF*eps^5*mt^2*mu*Pi^2*Zeta[3] - 1680*CA*eps^5*mu^2*Pi^2*Zeta[3] - 
      6720*CF*eps^5*mu^2*Pi^2*Zeta[3] - 3360*CA*eps^5*mt*mu^2*Pi^2*Zeta[3] - 
      13440*CF*eps^5*mt*mu^2*Pi^2*Zeta[3] - 1680*CA*eps^5*mu^3*Pi^2*Zeta[3] - 
      6720*CF*eps^5*mu^3*Pi^2*Zeta[3] - 8928*CA*eps^5*mt*Zeta[5] - 
      17856*CA*eps^5*mt^2*Zeta[5] - 8928*CA*eps^5*mt^3*Zeta[5] - 
      8928*CA*eps^5*mu*Zeta[5] - 35712*CA*eps^5*mt*mu*Zeta[5] - 
      26784*CA*eps^5*mt^2*mu*Zeta[5] - 17856*CA*eps^5*mu^2*Zeta[5] - 
      35712*CA*eps^5*mt*mu^2*Zeta[5] - 17856*CA*eps^5*mu^3*Zeta[5]))/
    (5760*eps*mt*(mt + mu))) + 
 G[0, mu]*((CA*(15*CA - 31*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
      2*mu^2)*q2*G[-1, -1, -1, -1, -1, mu])/(2*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, 0, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, 0, mt])/(4*mt) - 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*mt) - 
   (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*mt) + 
   (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*mt) + 
   (CA*CF*eps^2*(-12*CA + 12*CA*eps - 24*CA*mt + 24*CA*eps*mt - 
      24*CF*eps^2*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps^2*mt^2 - 
      36*CA*mu + 12*CA*eps*mu - 48*CA*mt*mu + 24*CA*eps*mt*mu - 
      12*CA*eps^2*mt*mu - 12*CF*eps^2*mt*mu - 12*CA*mt^2*mu + 
      12*CA*eps*mt^2*mu - 48*CA*mu^2 - 24*CA*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
      12*CF*eps^2*mt*mu^2 - 24*CA*mu^3 + (12*I)*CA*eps*Pi - 
      (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
      (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + (36*I)*CA*eps*mu*Pi - 
      (12*I)*CA*eps^2*mu*Pi + (48*I)*CA*eps*mt*mu*Pi - 
      (36*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (48*I)*CA*eps*mu^2*Pi + 
      (24*I)*CA*eps*mt*mu^2*Pi + (24*I)*CA*eps*mu^3*Pi + 5*CA*eps^2*Pi^2 + 
      10*CA*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 + 15*CA*eps^2*mu*Pi^2 + 
      20*CA*eps^2*mt*mu*Pi^2 + 5*CA*eps^2*mt^2*mu*Pi^2 + 
      20*CA*eps^2*mu^2*Pi^2 + 10*CA*eps^2*mt*mu^2*Pi^2 + 
      10*CA*eps^2*mu^3*Pi^2)*q2*Log[q2]^3)/(288*mt*(1 + mu)) + 
   (CA^2*CF*eps^3*(1 - eps + 2*mt - 2*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
      2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
      (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2]^4)/
    (96*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
     Log[q2]^5)/(480*mt) + G[0, 0, 0, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, 0, 0, mt]*
    ((CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, 0, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, 0, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2)/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(-12*CA + 30*CF + 12*CA*eps - 30*CF*eps - 24*CA*mt + 
        60*CF*mt + 21*CA*eps*mt - 60*CF*eps*mt - 12*CA*mt^2 + 30*CF*mt^2 + 
        12*CA*eps*mt^2 - 30*CF*eps*mt^2 - 24*CA*mu + 60*CF*mu - 24*CA*mt*mu + 
        60*CF*mt*mu - 24*CA*mu^2 + 60*CF*mu^2 - (16*I)*CA*eps*Pi + 
        (30*I)*CF*eps*Pi - (32*I)*CA*eps*mt*Pi + (60*I)*CF*eps*mt*Pi - 
        (16*I)*CA*eps*mt^2*Pi + (30*I)*CF*eps*mt^2*Pi - (32*I)*CA*eps*mu*Pi + 
        (60*I)*CF*eps*mu*Pi - (32*I)*CA*eps*mt*mu*Pi + (60*I)*CF*eps*mt*mu*
         Pi - (32*I)*CA*eps*mu^2*Pi + (60*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
     (3*CA*(2*CA - 5*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*Log[q2])/(2*mt)) + G[0, 0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, -1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, 0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2)/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2])/(4*mt)) + G[0, 0, 0, mt]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, -1 - mu, 0, mt]*
    (-1/48*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
         12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
         (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
         (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
         10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
         10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, 0, mt]*
    (-1/48*(CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
         12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
         (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
         (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
         10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
         10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1, -1, -1, mu]*
    (-1/24*(CA*CF*eps^2*(-36*CA + 84*CF + 36*CA*eps - 84*CF*eps + 
         42*CA*eps^2 - 84*CF*eps^2 - 72*CA*mt + 168*CF*mt + 66*CA*eps*mt - 
         168*CF*eps*mt + 42*CA*eps^2*mt - 84*CF*eps^2*mt - 36*CA*mt^2 + 
         84*CF*mt^2 + 36*CA*eps*mt^2 - 84*CF*eps*mt^2 - 72*CA*mu + 
         168*CF*mu - 72*CA*mt*mu + 168*CF*mt*mu - 72*CA*mu^2 + 168*CF*mu^2 - 
         (36*I)*CA*eps*Pi + (84*I)*CF*eps*Pi + (36*I)*CA*eps^2*Pi - 
         (84*I)*CF*eps^2*Pi - (72*I)*CA*eps*mt*Pi + (168*I)*CF*eps*mt*Pi + 
         (66*I)*CA*eps^2*mt*Pi - (168*I)*CF*eps^2*mt*Pi - 
         (36*I)*CA*eps*mt^2*Pi + (84*I)*CF*eps*mt^2*Pi + 
         (36*I)*CA*eps^2*mt^2*Pi - (84*I)*CF*eps^2*mt^2*Pi - 
         (72*I)*CA*eps*mu*Pi + (168*I)*CF*eps*mu*Pi - (72*I)*CA*eps*mt*mu*
          Pi + (168*I)*CF*eps*mt*mu*Pi - (72*I)*CA*eps*mu^2*Pi + 
         (168*I)*CF*eps*mu^2*Pi + 15*CA*eps^2*Pi^2 - 35*CF*eps^2*Pi^2 + 
         30*CA*eps^2*mt*Pi^2 - 70*CF*eps^2*mt*Pi^2 + 15*CA*eps^2*mt^2*Pi^2 - 
         35*CF*eps^2*mt^2*Pi^2 + 30*CA*eps^2*mu*Pi^2 - 70*CF*eps^2*mu*Pi^2 + 
         30*CA*eps^2*mt*mu*Pi^2 - 70*CF*eps^2*mt*mu*Pi^2 + 
         30*CA*eps^2*mu^2*Pi^2 - 70*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-6*CA + 14*CF + 6*CA*eps - 14*CF*eps - 12*CA*mt + 
        28*CF*mt + 11*CA*eps*mt - 28*CF*eps*mt - 6*CA*mt^2 + 14*CF*mt^2 + 
        6*CA*eps*mt^2 - 14*CF*eps*mt^2 - 12*CA*mu + 28*CF*mu - 12*CA*mt*mu + 
        28*CF*mt*mu - 12*CA*mu^2 + 28*CF*mu^2 - (6*I)*CA*eps*Pi + 
        (14*I)*CF*eps*Pi - (12*I)*CA*eps*mt*Pi + (28*I)*CF*eps*mt*Pi - 
        (6*I)*CA*eps*mt^2*Pi + (14*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps*mu*Pi + 
        (28*I)*CF*eps*mu*Pi - (12*I)*CA*eps*mt*mu*Pi + (28*I)*CF*eps*mt*mu*
         Pi - (12*I)*CA*eps*mu^2*Pi + (28*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
      (4*mt) + (CA*(3*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^2)/(4*mt)) + G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
        12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
        48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
        (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 2*CF*eps^2*Pi^2 + 
        10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
        2*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 4*CF*eps^2*mu*Pi^2 + 
        10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*Pi^2 + 
        10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
        12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
        48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
        (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 2*CF*eps^2*Pi^2 + 
        10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
        2*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 4*CF*eps^2*mu*Pi^2 + 
        10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*Pi^2 + 
        10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2)*q2)/(48*mt) + 
     (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[0, 0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - 
         (36*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + 
         (24*I)*CA*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
         2*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 
         5*CA*eps^2*mt^2*Pi^2 - 2*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
         4*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*
          Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
         12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
         48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
         24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
         24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + 
         (12*I)*CA*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - 
         (36*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + 
         (24*I)*CA*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
         2*CF*eps^2*Pi^2 + 10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 
         5*CA*eps^2*mt^2*Pi^2 - 2*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
         4*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*
          Pi^2 + 10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(4*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^2)/(8*mt)) + (CA*CF*eps*q2*Log[q2]^2*
     (12*CA - 12*CA*eps + 24*CA*mt - 24*CA*eps*mt + 24*CF*eps^2*mt + 
      12*CA*eps^3*mt + 12*CF*eps^3*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      24*CF*eps^2*mt^2 + 12*CA*eps^3*mt^2 + 12*CF*eps^3*mt^2 + 36*CA*mu - 
      12*CA*eps*mu + 48*CA*mt*mu - 24*CA*eps*mt*mu + 12*CA*eps^2*mt*mu + 
      12*CF*eps^2*mt*mu + 36*CA*eps^3*mt*mu + 12*CF*eps^3*mt*mu + 
      12*CA*mt^2*mu - 12*CA*eps*mt^2*mu + 12*CA*eps^3*mt^2*mu - 
      12*CF*eps^3*mt^2*mu + 48*CA*mu^2 + 24*CA*mt*mu^2 + 
      12*CA*eps^2*mt*mu^2 - 12*CF*eps^2*mt*mu^2 + 24*CA*eps^3*mt*mu^2 - 
      24*CF*eps^3*mt*mu^2 + 24*CA*mu^3 - (12*I)*CA*eps*Pi + 
      (12*I)*CA*eps^2*Pi - (24*I)*CA*eps*mt*Pi + (36*I)*CA*eps^2*mt*Pi - 
      (12*I)*CA*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps*mu*Pi + 
      (12*I)*CA*eps^2*mu*Pi - (48*I)*CA*eps*mt*mu*Pi + 
      (36*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps*mt^2*mu*Pi + 
      (12*I)*CA*eps^2*mt^2*mu*Pi - (48*I)*CA*eps*mu^2*Pi - 
      (24*I)*CA*eps*mt*mu^2*Pi - (24*I)*CA*eps*mu^3*Pi - 5*CA*eps^2*Pi^2 + 
      5*CA*eps^3*Pi^2 - 10*CA*eps^2*mt*Pi^2 + 14*CA*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 15*CA*eps^2*mu*Pi^2 + 
      5*CA*eps^3*mu*Pi^2 - 20*CA*eps^2*mt*mu*Pi^2 + 14*CA*eps^3*mt*mu*Pi^2 - 
      5*CA*eps^2*mt^2*mu*Pi^2 + 5*CA*eps^3*mt^2*mu*Pi^2 - 
      20*CA*eps^2*mu^2*Pi^2 - 10*CA*eps^2*mt*mu^2*Pi^2 - 
      10*CA*eps^2*mu^3*Pi^2 + I*CA*eps^3*Pi^3 + (2*I)*CA*eps^3*mt*Pi^3 + 
      I*CA*eps^3*mt^2*Pi^3 + (3*I)*CA*eps^3*mu*Pi^3 + 
      (4*I)*CA*eps^3*mt*mu*Pi^3 + I*CA*eps^3*mt^2*mu*Pi^3 + 
      (4*I)*CA*eps^3*mu^2*Pi^3 + (2*I)*CA*eps^3*mt*mu^2*Pi^3 + 
      (2*I)*CA*eps^3*mu^3*Pi^3 - 28*CA*eps^3*Zeta[3] - 
      56*CA*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] - 
      84*CA*eps^3*mu*Zeta[3] - 112*CA*eps^3*mt*mu*Zeta[3] - 
      28*CA*eps^3*mt^2*mu*Zeta[3] - 112*CA*eps^3*mu^2*Zeta[3] - 
      56*CA*eps^3*mt*mu^2*Zeta[3] - 56*CA*eps^3*mu^3*Zeta[3]))/
    (96*mt*(1 + mu)) + (CA*CF*q2*Log[q2]*(-480*CA + 480*CA*eps - 960*CA*mt + 
      960*CA*eps*mt - 960*CF*eps^2*mt - 480*CA*eps^3*mt - 480*CF*eps^3*mt - 
      960*CA*eps^4*mt - 960*CF*eps^4*mt - 480*CA*mt^2 + 480*CA*eps*mt^2 - 
      960*CF*eps^2*mt^2 - 480*CA*eps^3*mt^2 - 480*CF*eps^3*mt^2 - 
      960*CA*eps^4*mt^2 - 960*CF*eps^4*mt^2 - 1440*CA*mu + 480*CA*eps*mu - 
      1920*CA*mt*mu + 960*CA*eps*mt*mu - 480*CA*eps^2*mt*mu - 
      480*CF*eps^2*mt*mu - 1440*CA*eps^3*mt*mu - 480*CF*eps^3*mt*mu - 
      2880*CA*eps^4*mt*mu - 960*CF*eps^4*mt*mu - 480*CA*mt^2*mu + 
      480*CA*eps*mt^2*mu - 480*CA*eps^3*mt^2*mu + 480*CF*eps^3*mt^2*mu - 
      960*CA*eps^4*mt^2*mu + 960*CF*eps^4*mt^2*mu - 1920*CA*mu^2 - 
      960*CA*mt*mu^2 - 480*CA*eps^2*mt*mu^2 + 480*CF*eps^2*mt*mu^2 - 
      960*CA*eps^3*mt*mu^2 + 960*CF*eps^3*mt*mu^2 - 1920*CA*eps^4*mt*mu^2 + 
      1920*CF*eps^4*mt*mu^2 - 960*CA*mu^3 + (480*I)*CA*eps*Pi - 
      (480*I)*CA*eps^2*Pi + (960*I)*CA*eps*mt*Pi - (1440*I)*CA*eps^2*mt*Pi + 
      (480*I)*CA*eps*mt^2*Pi - (480*I)*CA*eps^2*mt^2*Pi + 
      (1440*I)*CA*eps*mu*Pi - (480*I)*CA*eps^2*mu*Pi + 
      (1920*I)*CA*eps*mt*mu*Pi - (1440*I)*CA*eps^2*mt*mu*Pi + 
      (480*I)*CA*eps*mt^2*mu*Pi - (480*I)*CA*eps^2*mt^2*mu*Pi + 
      (1920*I)*CA*eps*mu^2*Pi + (960*I)*CA*eps*mt*mu^2*Pi + 
      (960*I)*CA*eps*mu^3*Pi + 200*CA*eps^2*Pi^2 - 200*CA*eps^3*Pi^2 + 
      400*CA*eps^2*mt*Pi^2 - 560*CA*eps^3*mt*Pi^2 + 80*CF*eps^4*mt*Pi^2 + 
      200*CA*eps^2*mt^2*Pi^2 - 200*CA*eps^3*mt^2*Pi^2 + 
      80*CF*eps^4*mt^2*Pi^2 + 600*CA*eps^2*mu*Pi^2 - 200*CA*eps^3*mu*Pi^2 + 
      800*CA*eps^2*mt*mu*Pi^2 - 560*CA*eps^3*mt*mu*Pi^2 + 
      40*CA*eps^4*mt*mu*Pi^2 + 40*CF*eps^4*mt*mu*Pi^2 + 
      200*CA*eps^2*mt^2*mu*Pi^2 - 200*CA*eps^3*mt^2*mu*Pi^2 + 
      800*CA*eps^2*mu^2*Pi^2 + 400*CA*eps^2*mt*mu^2*Pi^2 + 
      40*CA*eps^4*mt*mu^2*Pi^2 - 40*CF*eps^4*mt*mu^2*Pi^2 + 
      400*CA*eps^2*mu^3*Pi^2 - (40*I)*CA*eps^3*Pi^3 + (40*I)*CA*eps^4*Pi^3 - 
      (80*I)*CA*eps^3*mt*Pi^3 + (120*I)*CA*eps^4*mt*Pi^3 - 
      (40*I)*CA*eps^3*mt^2*Pi^3 + (40*I)*CA*eps^4*mt^2*Pi^3 - 
      (120*I)*CA*eps^3*mu*Pi^3 + (40*I)*CA*eps^4*mu*Pi^3 - 
      (160*I)*CA*eps^3*mt*mu*Pi^3 + (120*I)*CA*eps^4*mt*mu*Pi^3 - 
      (40*I)*CA*eps^3*mt^2*mu*Pi^3 + (40*I)*CA*eps^4*mt^2*mu*Pi^3 - 
      (160*I)*CA*eps^3*mu^2*Pi^3 - (80*I)*CA*eps^3*mt*mu^2*Pi^3 - 
      (80*I)*CA*eps^3*mu^3*Pi^3 + 13*CA*eps^4*Pi^4 + 26*CA*eps^4*mt*Pi^4 + 
      13*CA*eps^4*mt^2*Pi^4 + 39*CA*eps^4*mu*Pi^4 + 52*CA*eps^4*mt*mu*Pi^4 + 
      13*CA*eps^4*mt^2*mu*Pi^4 + 52*CA*eps^4*mu^2*Pi^4 + 
      26*CA*eps^4*mt*mu^2*Pi^4 + 26*CA*eps^4*mu^3*Pi^4 + 
      1120*CA*eps^3*Zeta[3] - 1120*CA*eps^4*Zeta[3] + 
      2240*CA*eps^3*mt*Zeta[3] - 2240*CA*eps^4*mt*Zeta[3] + 
      1120*CA*eps^3*mt^2*Zeta[3] - 1120*CA*eps^4*mt^2*Zeta[3] + 
      3360*CA*eps^3*mu*Zeta[3] - 1120*CA*eps^4*mu*Zeta[3] + 
      4480*CA*eps^3*mt*mu*Zeta[3] - 2240*CA*eps^4*mt*mu*Zeta[3] + 
      1120*CA*eps^3*mt^2*mu*Zeta[3] - 1120*CA*eps^4*mt^2*mu*Zeta[3] + 
      4480*CA*eps^3*mu^2*Zeta[3] + 2240*CA*eps^3*mt*mu^2*Zeta[3] + 
      2240*CA*eps^3*mu^3*Zeta[3] - (1120*I)*CA*eps^4*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mt*Pi*Zeta[3] - (1120*I)*CA*eps^4*mt^2*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mu*Pi*Zeta[3] - (4480*I)*CA*eps^4*mt*mu*Pi*Zeta[3] - 
      (1120*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] - (4480*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] - (2240*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - 
      (2240*I)*CA*eps^4*mu^3*Pi*Zeta[3]))/(1920*mt*(1 + mu)) + 
   G[0, 0, mt]*((CA*(3*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/(2*mt) + 
     (CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA^2*CF*eps^3*(1 - eps + 2*mt - 3*eps*mt + mt^2 - eps*mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2 - I*eps*Pi - (2*I)*eps*mt*Pi - I*eps*mt^2*Pi - 
        (2*I)*eps*mu*Pi - (2*I)*eps*mt*mu*Pi - (2*I)*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*mt) - (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^3)/(24*mt) + 
     (CA^2*CF*eps*q2*(12 - 12*eps + 24*mt - 36*eps*mt + 12*mt^2 - 
        12*eps*mt^2 + 24*mu + 24*mt*mu + 24*mu^2 - (12*I)*eps*Pi + 
        (12*I)*eps^2*Pi - (24*I)*eps*mt*Pi + (36*I)*eps^2*mt*Pi - 
        (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (24*I)*eps*mu*Pi - 
        (24*I)*eps*mt*mu*Pi - (24*I)*eps*mu^2*Pi - 5*eps^2*Pi^2 + 
        5*eps^3*Pi^2 - 10*eps^2*mt*Pi^2 + 15*eps^3*mt*Pi^2 - 
        5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 - 10*eps^2*mu*Pi^2 - 
        10*eps^2*mt*mu*Pi^2 - 10*eps^2*mu^2*Pi^2 + I*eps^3*Pi^3 + 
        (2*I)*eps^3*mt*Pi^3 + I*eps^3*mt^2*Pi^3 + (2*I)*eps^3*mu*Pi^3 + 
        (2*I)*eps^3*mt*mu*Pi^3 + (2*I)*eps^3*mu^2*Pi^3 - 28*eps^3*Zeta[3] - 
        56*eps^3*mt*Zeta[3] - 28*eps^3*mt^2*Zeta[3] - 56*eps^3*mu*Zeta[3] - 
        56*eps^3*mt*mu*Zeta[3] - 56*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1 - mu, 0, mt]*(-1/2*(CA*(4*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 
         2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/mt - 
     (CA^2*CF*eps^2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 + 
        10*eps^2*mt*Pi^2 + 5*eps^2*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA^2*CF*eps^3*(-1 + eps - 2*mt + 3*eps*mt - mt^2 + eps*mt^2 - 2*mu - 
        2*mt*mu - 2*mu^2 + I*eps*Pi + (2*I)*eps*mt*Pi + I*eps*mt^2*Pi + 
        (2*I)*eps*mu*Pi + (2*I)*eps*mt*mu*Pi + (2*I)*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*mt) + (CA^2*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 
        2*mu^2)*q2*Log[q2]^3)/(24*mt) + 
     (CA^2*CF*eps*q2*(-12 + 12*eps - 24*mt + 36*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 24*mu - 24*mt*mu - 24*mu^2 + (12*I)*eps*Pi - 
        (12*I)*eps^2*Pi + (24*I)*eps*mt*Pi - (36*I)*eps^2*mt*Pi + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + (24*I)*eps*mu*Pi + 
        (24*I)*eps*mt*mu*Pi + (24*I)*eps*mu^2*Pi + 5*eps^2*Pi^2 - 
        5*eps^3*Pi^2 + 10*eps^2*mt*Pi^2 - 15*eps^3*mt*Pi^2 + 
        5*eps^2*mt^2*Pi^2 - 5*eps^3*mt^2*Pi^2 + 10*eps^2*mu*Pi^2 + 
        10*eps^2*mt*mu*Pi^2 + 10*eps^2*mu^2*Pi^2 - I*eps^3*Pi^3 - 
        (2*I)*eps^3*mt*Pi^3 - I*eps^3*mt^2*Pi^3 - (2*I)*eps^3*mu*Pi^3 - 
        (2*I)*eps^3*mt*mu*Pi^3 - (2*I)*eps^3*mu^2*Pi^3 + 28*eps^3*Zeta[3] + 
        56*eps^3*mt*Zeta[3] + 28*eps^3*mt^2*Zeta[3] + 56*eps^3*mu*Zeta[3] + 
        56*eps^3*mt*mu*Zeta[3] + 56*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1, -1, mu]*((-3*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[0, 0, 0, mt])/(2*mt) + 
     (CA*(2*CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[0, 0, -1 - mu, mt])/(2*mt) + 
     (CA*(2*CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[0, -1 - mu, 0, mt])/(2*mt) - 
     (3*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[0, -1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA*(2*CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[-1 - mu, 0, 0, mt])/(2*mt) - 
     (3*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, 0, -1 - mu, mt])/(2*mt) - 
     (3*CA*(CA - CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       G[-1 - mu, -1 - mu, 0, mt])/(2*mt) + 
     (CA*(2*CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/(2*mt) + 
     (CA*CF*eps^2*(-12*CF + 12*CF*eps - 6*CA*eps^2 + 12*CF*eps^2 - 24*CF*mt + 
        6*CA*eps*mt + 24*CF*eps*mt - 6*CA*eps^2*mt + 12*CF*eps^2*mt - 
        12*CF*mt^2 + 12*CF*eps*mt^2 - 24*CF*mu - 24*CF*mt*mu - 24*CF*mu^2 + 
        (8*I)*CA*eps*Pi - (12*I)*CF*eps*Pi - (8*I)*CA*eps^2*Pi + 
        (12*I)*CF*eps^2*Pi + (16*I)*CA*eps*mt*Pi - (24*I)*CF*eps*mt*Pi - 
        (18*I)*CA*eps^2*mt*Pi + (24*I)*CF*eps^2*mt*Pi + 
        (8*I)*CA*eps*mt^2*Pi - (12*I)*CF*eps*mt^2*Pi - (8*I)*CA*eps^2*mt^2*
         Pi + (12*I)*CF*eps^2*mt^2*Pi + (16*I)*CA*eps*mu*Pi - 
        (24*I)*CF*eps*mu*Pi + (16*I)*CA*eps*mt*mu*Pi - (24*I)*CF*eps*mt*mu*
         Pi + (16*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi + 
        5*CF*eps^2*Pi^2 + 10*CF*eps^2*mt*Pi^2 + 5*CF*eps^2*mt^2*Pi^2 + 
        10*CF*eps^2*mu*Pi^2 + 10*CF*eps^2*mt*mu*Pi^2 + 10*CF*eps^2*mu^2*Pi^2)*
       q2*Log[q2])/(8*mt) + (CA*CF*eps^3*(6*CF - 6*CF*eps + 12*CF*mt - 
        3*CA*eps*mt - 12*CF*eps*mt + 6*CF*mt^2 - 6*CF*eps*mt^2 + 12*CF*mu + 
        12*CF*mt*mu + 12*CF*mu^2 - (4*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - 
        (8*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - (4*I)*CA*eps*mt^2*Pi + 
        (6*I)*CF*eps*mt^2*Pi - (8*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
        (8*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
        (8*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
     (CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*Log[q2]^3)/
      (4*mt) + G[0, -1 - mu, mt]*
      ((CA*CF*eps^3*(2*CA - 6*CF - 2*CA*eps + 6*CF*eps + 4*CA*mt - 12*CF*mt - 
          3*CA*eps*mt + 12*CF*eps*mt + 2*CA*mt^2 - 6*CF*mt^2 - 
          2*CA*eps*mt^2 + 6*CF*eps*mt^2 + 4*CA*mu - 12*CF*mu + 4*CA*mt*mu - 
          12*CF*mt*mu + 4*CA*mu^2 - 12*CF*mu^2 + (6*I)*CA*eps*Pi - 
          (6*I)*CF*eps*Pi + (12*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + 
          (6*I)*CA*eps*mt^2*Pi - (6*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps*mu*Pi - 
          (12*I)*CF*eps*mu*Pi + (12*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*
           Pi + (12*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[-1 - mu, 0, mt]*
      ((CA*CF*eps^3*(2*CA - 6*CF - 2*CA*eps + 6*CF*eps + 4*CA*mt - 12*CF*mt - 
          3*CA*eps*mt + 12*CF*eps*mt + 2*CA*mt^2 - 6*CF*mt^2 - 
          2*CA*eps*mt^2 + 6*CF*eps*mt^2 + 4*CA*mu - 12*CF*mu + 4*CA*mt*mu - 
          12*CF*mt*mu + 4*CA*mu^2 - 12*CF*mu^2 + (6*I)*CA*eps*Pi - 
          (6*I)*CF*eps*Pi + (12*I)*CA*eps*mt*Pi - (12*I)*CF*eps*mt*Pi + 
          (6*I)*CA*eps*mt^2*Pi - (6*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps*mu*Pi - 
          (12*I)*CF*eps*mu*Pi + (12*I)*CA*eps*mt*mu*Pi - (12*I)*CF*eps*mt*mu*
           Pi + (12*I)*CA*eps*mu^2*Pi - (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (CA*(CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[0, 0, mt]*
      ((CA*CF*eps^3*(6*CF - 6*CF*eps + 12*CF*mt - 3*CA*eps*mt - 
          12*CF*eps*mt + 6*CF*mt^2 - 6*CF*eps*mt^2 + 12*CF*mu + 12*CF*mt*mu + 
          12*CF*mu^2 - (4*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - 
          (8*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - (4*I)*CA*eps*mt^2*Pi + 
          (6*I)*CF*eps*mt^2*Pi - (8*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
          (8*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
          (8*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (3*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + G[-1 - mu, -1 - mu, mt]*
      ((CA*CF*eps^3*(6*CF - 6*CF*eps + 12*CF*mt - 3*CA*eps*mt - 
          12*CF*eps*mt + 6*CF*mt^2 - 6*CF*eps*mt^2 + 12*CF*mu + 12*CF*mt*mu + 
          12*CF*mu^2 - (4*I)*CA*eps*Pi + (6*I)*CF*eps*Pi - 
          (8*I)*CA*eps*mt*Pi + (12*I)*CF*eps*mt*Pi - (4*I)*CA*eps*mt^2*Pi + 
          (6*I)*CF*eps*mt^2*Pi - (8*I)*CA*eps*mu*Pi + (12*I)*CF*eps*mu*Pi - 
          (8*I)*CA*eps*mt*mu*Pi + (12*I)*CF*eps*mt*mu*Pi - 
          (8*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) - 
       (3*CA*CF^2*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
         Log[q2])/(2*mt)) + (CA*CF*eps*q2*(72*CF - 72*CF*eps + 36*CA*eps^2 - 
        72*CF*eps^2 + 144*CF*mt - 36*CA*eps*mt - 144*CF*eps*mt + 
        36*CA*eps^2*mt - 72*CF*eps^2*mt + 72*CF*mt^2 - 72*CF*eps*mt^2 + 
        144*CF*mu + 144*CF*mt*mu + 144*CF*mu^2 - (48*I)*CA*eps*Pi + 
        (72*I)*CF*eps*Pi + (48*I)*CA*eps^2*Pi - (72*I)*CF*eps^2*Pi + 
        (36*I)*CA*eps^3*Pi - (72*I)*CF*eps^3*Pi - (96*I)*CA*eps*mt*Pi + 
        (144*I)*CF*eps*mt*Pi + (108*I)*CA*eps^2*mt*Pi - 
        (144*I)*CF*eps^2*mt*Pi + (36*I)*CA*eps^3*mt*Pi - 
        (72*I)*CF*eps^3*mt*Pi - (48*I)*CA*eps*mt^2*Pi + 
        (72*I)*CF*eps*mt^2*Pi + (48*I)*CA*eps^2*mt^2*Pi - 
        (72*I)*CF*eps^2*mt^2*Pi - (96*I)*CA*eps*mu*Pi + 
        (144*I)*CF*eps*mu*Pi - (96*I)*CA*eps*mt*mu*Pi + 
        (144*I)*CF*eps*mt*mu*Pi - (96*I)*CA*eps*mu^2*Pi + 
        (144*I)*CF*eps*mu^2*Pi - 30*CF*eps^2*Pi^2 + 30*CF*eps^3*Pi^2 - 
        60*CF*eps^2*mt*Pi^2 + 15*CA*eps^3*mt*Pi^2 + 60*CF*eps^3*mt*Pi^2 - 
        30*CF*eps^2*mt^2*Pi^2 + 30*CF*eps^3*mt^2*Pi^2 - 60*CF*eps^2*mu*Pi^2 - 
        60*CF*eps^2*mt*mu*Pi^2 - 60*CF*eps^2*mu^2*Pi^2 + 
        (4*I)*CA*eps^3*Pi^3 - (6*I)*CF*eps^3*Pi^3 + (8*I)*CA*eps^3*mt*Pi^3 - 
        (12*I)*CF*eps^3*mt*Pi^3 + (4*I)*CA*eps^3*mt^2*Pi^3 - 
        (6*I)*CF*eps^3*mt^2*Pi^3 + (8*I)*CA*eps^3*mu*Pi^3 - 
        (12*I)*CF*eps^3*mu*Pi^3 + (8*I)*CA*eps^3*mt*mu*Pi^3 - 
        (12*I)*CF*eps^3*mt*mu*Pi^3 + (8*I)*CA*eps^3*mu^2*Pi^3 - 
        (12*I)*CF*eps^3*mu^2*Pi^3 - 168*CF*eps^3*Zeta[3] - 
        336*CF*eps^3*mt*Zeta[3] - 168*CF*eps^3*mt^2*Zeta[3] - 
        336*CF*eps^3*mu*Zeta[3] - 336*CF*eps^3*mt*mu*Zeta[3] - 
        336*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + G[-1 - mu, -1 - mu, mt]*
    ((CA*(3*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
       q2*G[-1, -1, -1, mu])/(2*mt) + 
     (CA*CF*eps^2*(12*CA - 24*CF - 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
        24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 24*CA*eps*mt + 48*CF*eps*mt - 
        12*CA*eps^2*mt + 24*CF*eps^2*mt + 12*CA*mt^2 - 24*CF*mt^2 - 
        12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 24*CA*mu - 48*CF*mu + 24*CA*mt*mu - 
        48*CF*mt*mu + 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
        (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 + 2*CF*eps^2*Pi^2 + 
        6*CA*eps^2*mt*Pi^2 + 4*CF*eps^2*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 + 
        2*CF*eps^2*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 + 4*CF*eps^2*mu*Pi^2 + 
        6*CA*eps^2*mt*mu*Pi^2 + 4*CF*eps^2*mt*mu*Pi^2 + 
        6*CA*eps^2*mu^2*Pi^2 + 4*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 - I*CA*eps*Pi - (2*I)*CA*eps*mt*Pi - 
        I*CA*eps*mt^2*Pi - (2*I)*CA*eps*mu*Pi - (2*I)*CA*eps*mt*mu*Pi - 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(-12*CA + 24*CF + 12*CA*eps - 
        24*CF*eps + 12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 
        24*CA*eps*mt - 48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 
        12*CA*mt^2 + 24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 
        24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 
        48*CF*mu^2 - (12*I)*CA*eps*Pi + (12*I)*CA*eps^2*Pi - 
        (24*I)*CA*eps*mt*Pi + (36*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CA*eps*mu*Pi - 
        (24*I)*CA*eps*mt*mu*Pi - (24*I)*CA*eps*mu^2*Pi - 3*CA*eps^2*Pi^2 - 
        2*CF*eps^2*Pi^2 + 3*CA*eps^3*Pi^2 + 2*CF*eps^3*Pi^2 - 
        6*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 10*CA*eps^3*mt*Pi^2 + 
        4*CF*eps^3*mt*Pi^2 - 3*CA*eps^2*mt^2*Pi^2 - 2*CF*eps^2*mt^2*Pi^2 + 
        3*CA*eps^3*mt^2*Pi^2 + 2*CF*eps^3*mt^2*Pi^2 - 6*CA*eps^2*mu*Pi^2 - 
        4*CF*eps^2*mu*Pi^2 - 6*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*Pi^2 - 
        6*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2 + I*CA*eps^3*Pi^3 + 
        (2*I)*CA*eps^3*mt*Pi^3 + I*CA*eps^3*mt^2*Pi^3 + 
        (2*I)*CA*eps^3*mu*Pi^3 + (2*I)*CA*eps^3*mt*mu*Pi^3 + 
        (2*I)*CA*eps^3*mu^2*Pi^3 + 28*CA*eps^3*Zeta[3] - 
        56*CF*eps^3*Zeta[3] + 56*CA*eps^3*mt*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] + 28*CA*eps^3*mt^2*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] + 56*CA*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] + 56*CA*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] + 56*CA*eps^3*mu^2*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[0, -1 - mu, mt]*(-1/2*(CA*(4*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 
         2*mu + 2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, mu])/mt - 
     (CA*CF*eps^2*(12*CA - 24*CF - 12*CA*eps + 24*CF*eps - 12*CA*eps^2 + 
        24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 24*CA*eps*mt + 48*CF*eps*mt - 
        12*CA*eps^2*mt + 24*CF*eps^2*mt + 12*CA*mt^2 - 24*CF*mt^2 - 
        12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 24*CA*mu - 48*CF*mu + 24*CA*mt*mu - 
        48*CF*mt*mu + 24*CA*mu^2 - 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
        (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 + 2*CF*eps^2*Pi^2 + 
        6*CA*eps^2*mt*Pi^2 + 4*CF*eps^2*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 + 
        2*CF*eps^2*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 + 4*CF*eps^2*mu*Pi^2 + 
        6*CA*eps^2*mt*mu*Pi^2 + 4*CF*eps^2*mt*mu*Pi^2 + 
        6*CA*eps^2*mu^2*Pi^2 + 4*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*mt) + 
     (CA*CF*eps^3*(CA - 2*CF - CA*eps + 2*CF*eps + 2*CA*mt - 4*CF*mt - 
        2*CA*eps*mt + 4*CF*eps*mt + CA*mt^2 - 2*CF*mt^2 - CA*eps*mt^2 + 
        2*CF*eps*mt^2 + 2*CA*mu - 4*CF*mu + 2*CA*mt*mu - 4*CF*mt*mu + 
        2*CA*mu^2 - 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*mt) - 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^3)/(24*mt) + (CA*CF*eps*q2*(12*CA - 24*CF - 12*CA*eps + 
        24*CF*eps - 12*CA*eps^2 + 24*CF*eps^2 + 24*CA*mt - 48*CF*mt - 
        24*CA*eps*mt + 48*CF*eps*mt - 12*CA*eps^2*mt + 24*CF*eps^2*mt + 
        12*CA*mt^2 - 24*CF*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps*mt^2 + 
        24*CA*mu - 48*CF*mu + 24*CA*mt*mu - 48*CF*mt*mu + 24*CA*mu^2 - 
        48*CF*mu^2 + (12*I)*CA*eps*Pi - (12*I)*CA*eps^2*Pi + 
        (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + 
        (24*I)*CA*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 3*CA*eps^2*Pi^2 + 
        2*CF*eps^2*Pi^2 - 3*CA*eps^3*Pi^2 - 2*CF*eps^3*Pi^2 + 
        6*CA*eps^2*mt*Pi^2 + 4*CF*eps^2*mt*Pi^2 - 10*CA*eps^3*mt*Pi^2 - 
        4*CF*eps^3*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 + 2*CF*eps^2*mt^2*Pi^2 - 
        3*CA*eps^3*mt^2*Pi^2 - 2*CF*eps^3*mt^2*Pi^2 + 6*CA*eps^2*mu*Pi^2 + 
        4*CF*eps^2*mu*Pi^2 + 6*CA*eps^2*mt*mu*Pi^2 + 4*CF*eps^2*mt*mu*Pi^2 + 
        6*CA*eps^2*mu^2*Pi^2 + 4*CF*eps^2*mu^2*Pi^2 - I*CA*eps^3*Pi^3 - 
        (2*I)*CA*eps^3*mt*Pi^3 - I*CA*eps^3*mt^2*Pi^3 - 
        (2*I)*CA*eps^3*mu*Pi^3 - (2*I)*CA*eps^3*mt*mu*Pi^3 - 
        (2*I)*CA*eps^3*mu^2*Pi^3 - 28*CA*eps^3*Zeta[3] + 
        56*CF*eps^3*Zeta[3] - 56*CA*eps^3*mt*Zeta[3] + 
        112*CF*eps^3*mt*Zeta[3] - 28*CA*eps^3*mt^2*Zeta[3] + 
        56*CF*eps^3*mt^2*Zeta[3] - 56*CA*eps^3*mu*Zeta[3] + 
        112*CF*eps^3*mu*Zeta[3] - 56*CA*eps^3*mt*mu*Zeta[3] + 
        112*CF*eps^3*mt*mu*Zeta[3] - 56*CA*eps^3*mu^2*Zeta[3] + 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt)) + 
   G[-1 - mu, mt]*((CA*(8*CA - 15*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
        2*mt*mu + 2*mu^2)*q2*G[-1, -1, -1, -1, mu])/(2*mt) - 
     (CA*CF*eps^2*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 12*CA*eps^2 - 
        24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 48*CF*eps*mt + 
        12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 24*CF*mt^2 + 
        12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 24*CA*mt*mu + 
        48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + (12*I)*CA*eps*Pi - 
        (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - (36*I)*CA*eps^2*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CA*eps*mu*Pi + (24*I)*CA*eps*mt*mu*Pi + 
        (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 2*CF*eps^2*Pi^2 + 
        10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 
        2*CF*eps^2*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 4*CF*eps^2*mu*Pi^2 + 
        10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*Pi^2 + 
        10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*mt) + 
     (CA*CF*eps^3*(-CA + 2*CF + CA*eps - 2*CF*eps - 2*CA*mt + 4*CF*mt + 
        2*CA*eps*mt - 4*CF*eps*mt - CA*mt^2 + 2*CF*mt^2 + CA*eps*mt^2 - 
        2*CF*eps*mt^2 - 2*CA*mu + 4*CF*mu - 2*CA*mt*mu + 4*CF*mt*mu - 
        2*CA*mu^2 + 4*CF*mu^2 + I*CA*eps*Pi + (2*I)*CA*eps*mt*Pi + 
        I*CA*eps*mt^2*Pi + (2*I)*CA*eps*mu*Pi + (2*I)*CA*eps*mt*mu*Pi + 
        (2*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^3)/(24*mt) + 
     (CA*(CA - 2*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*q2*
       Log[q2]^4)/(96*mt) + G[-1, -1, -1, mu]*
      ((CA*CF*eps^3*(-6*CA + 14*CF + 6*CA*eps - 14*CF*eps - 12*CA*mt + 
          28*CF*mt + 11*CA*eps*mt - 28*CF*eps*mt - 6*CA*mt^2 + 14*CF*mt^2 + 
          6*CA*eps*mt^2 - 14*CF*eps*mt^2 - 12*CA*mu + 28*CF*mu - 
          12*CA*mt*mu + 28*CF*mt*mu - 12*CA*mu^2 + 28*CF*mu^2 - 
          (6*I)*CA*eps*Pi + (14*I)*CF*eps*Pi - (12*I)*CA*eps*mt*Pi + 
          (28*I)*CF*eps*mt*Pi - (6*I)*CA*eps*mt^2*Pi + (14*I)*CF*eps*mt^2*
           Pi - (12*I)*CA*eps*mu*Pi + (28*I)*CF*eps*mu*Pi - 
          (12*I)*CA*eps*mt*mu*Pi + (28*I)*CF*eps*mt*mu*Pi - 
          (12*I)*CA*eps*mu^2*Pi + (28*I)*CF*eps*mu^2*Pi)*q2)/(4*mt) + 
       (CA*(3*CA - 7*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 2*mt*mu + 2*mu^2)*
         q2*Log[q2])/(2*mt)) + G[-1, -1, mu]*
      (-1/24*(CA*CF*eps^2*(-24*CA + 36*CF + 24*CA*eps - 36*CF*eps + 
           18*CA*eps^2 - 36*CF*eps^2 - 48*CA*mt + 72*CF*mt + 54*CA*eps*mt - 
           72*CF*eps*mt + 18*CA*eps^2*mt - 36*CF*eps^2*mt - 24*CA*mt^2 + 
           36*CF*mt^2 + 24*CA*eps*mt^2 - 36*CF*eps*mt^2 - 48*CA*mu + 
           72*CF*mu - 48*CA*mt*mu + 72*CF*mt*mu - 48*CA*mu^2 + 72*CF*mu^2 + 
           (36*I)*CF*eps*Pi - (36*I)*CF*eps^2*Pi + (72*I)*CF*eps*mt*Pi - 
           (18*I)*CA*eps^2*mt*Pi - (72*I)*CF*eps^2*mt*Pi + 
           (36*I)*CF*eps*mt^2*Pi - (36*I)*CF*eps^2*mt^2*Pi + 
           (72*I)*CF*eps*mu*Pi + (72*I)*CF*eps*mt*mu*Pi + (72*I)*CF*eps*mu^2*
            Pi + 10*CA*eps^2*Pi^2 - 15*CF*eps^2*Pi^2 + 20*CA*eps^2*mt*Pi^2 - 
           30*CF*eps^2*mt*Pi^2 + 10*CA*eps^2*mt^2*Pi^2 - 15*CF*eps^2*mt^2*
            Pi^2 + 20*CA*eps^2*mu*Pi^2 - 30*CF*eps^2*mu*Pi^2 + 
           20*CA*eps^2*mt*mu*Pi^2 - 30*CF*eps^2*mt*mu*Pi^2 + 
           20*CA*eps^2*mu^2*Pi^2 - 30*CF*eps^2*mu^2*Pi^2)*q2)/mt + 
       (CA*CF*eps^3*(-4*CA + 6*CF + 4*CA*eps - 6*CF*eps - 8*CA*mt + 
          12*CF*mt + 9*CA*eps*mt - 12*CF*eps*mt - 4*CA*mt^2 + 6*CF*mt^2 + 
          4*CA*eps*mt^2 - 6*CF*eps*mt^2 - 8*CA*mu + 12*CF*mu - 8*CA*mt*mu + 
          12*CF*mt*mu - 8*CA*mu^2 + 12*CF*mu^2 + (6*I)*CF*eps*Pi + 
          (12*I)*CF*eps*mt*Pi + (6*I)*CF*eps*mt^2*Pi + (12*I)*CF*eps*mu*Pi + 
          (12*I)*CF*eps*mt*mu*Pi + (12*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
        (4*mt) + (CA*(2*CA - 3*CF)*CF*eps^4*(1 + 2*mt + mt^2 + 2*mu + 
          2*mt*mu + 2*mu^2)*q2*Log[q2]^2)/(4*mt)) + 
     (CA*CF*eps*q2*Log[q2]*(-12*CA + 24*CF + 12*CA*eps - 24*CF*eps + 
        12*CA*eps^2 - 24*CF*eps^2 - 24*CA*mt + 48*CF*mt + 24*CA*eps*mt - 
        48*CF*eps*mt + 12*CA*eps^2*mt - 24*CF*eps^2*mt - 12*CA*mt^2 + 
        24*CF*mt^2 + 12*CA*eps*mt^2 - 24*CF*eps*mt^2 - 24*CA*mu + 48*CF*mu - 
        24*CA*mt*mu + 48*CF*mt*mu - 24*CA*mu^2 + 48*CF*mu^2 + 
        (12*I)*CA*eps*Pi - (12*I)*CA*eps^2*Pi + (24*I)*CA*eps*mt*Pi - 
        (36*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CA*eps*mu*Pi + 
        (24*I)*CA*eps*mt*mu*Pi + (24*I)*CA*eps*mu^2*Pi + 5*CA*eps^2*Pi^2 - 
        2*CF*eps^2*Pi^2 - 5*CA*eps^3*Pi^2 + 2*CF*eps^3*Pi^2 + 
        10*CA*eps^2*mt*Pi^2 - 4*CF*eps^2*mt*Pi^2 - 14*CA*eps^3*mt*Pi^2 + 
        4*CF*eps^3*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 2*CF*eps^2*mt^2*Pi^2 - 
        5*CA*eps^3*mt^2*Pi^2 + 2*CF*eps^3*mt^2*Pi^2 + 10*CA*eps^2*mu*Pi^2 - 
        4*CF*eps^2*mu*Pi^2 + 10*CA*eps^2*mt*mu*Pi^2 - 4*CF*eps^2*mt*mu*Pi^2 + 
        10*CA*eps^2*mu^2*Pi^2 - 4*CF*eps^2*mu^2*Pi^2 - I*CA*eps^3*Pi^3 - 
        (2*I)*CA*eps^3*mt*Pi^3 - I*CA*eps^3*mt^2*Pi^3 - 
        (2*I)*CA*eps^3*mu*Pi^3 - (2*I)*CA*eps^3*mt*mu*Pi^3 - 
        (2*I)*CA*eps^3*mu^2*Pi^3 + 28*CA*eps^3*Zeta[3] - 
        56*CF*eps^3*Zeta[3] + 56*CA*eps^3*mt*Zeta[3] - 
        112*CF*eps^3*mt*Zeta[3] + 28*CA*eps^3*mt^2*Zeta[3] - 
        56*CF*eps^3*mt^2*Zeta[3] + 56*CA*eps^3*mu*Zeta[3] - 
        112*CF*eps^3*mu*Zeta[3] + 56*CA*eps^3*mt*mu*Zeta[3] - 
        112*CF*eps^3*mt*mu*Zeta[3] + 56*CA*eps^3*mu^2*Zeta[3] - 
        112*CF*eps^3*mu^2*Zeta[3]))/(48*mt) - 
     (CA*CF*q2*(-1440*CA + 2880*CF + 1440*CA*eps - 2880*CF*eps + 
        1440*CA*eps^2 - 2880*CF*eps^2 - 2880*CA*mt + 5760*CF*mt + 
        2880*CA*eps*mt - 5760*CF*eps*mt + 1440*CA*eps^2*mt - 
        2880*CF*eps^2*mt - 1440*CA*mt^2 + 2880*CF*mt^2 + 1440*CA*eps*mt^2 - 
        2880*CF*eps*mt^2 - 2880*CA*mu + 5760*CF*mu - 2880*CA*mt*mu + 
        5760*CF*mt*mu - 2880*CA*mu^2 + 5760*CF*mu^2 + (1440*I)*CA*eps*Pi - 
        (1440*I)*CA*eps^2*Pi + (2880*I)*CA*eps*mt*Pi - (4320*I)*CA*eps^2*mt*
         Pi + (1440*I)*CA*eps*mt^2*Pi - (1440*I)*CA*eps^2*mt^2*Pi + 
        (2880*I)*CA*eps*mu*Pi + (2880*I)*CA*eps*mt*mu*Pi + 
        (2880*I)*CA*eps*mu^2*Pi + 600*CA*eps^2*Pi^2 - 240*CF*eps^2*Pi^2 - 
        600*CA*eps^3*Pi^2 + 240*CF*eps^3*Pi^2 - 120*CA*eps^4*Pi^2 + 
        240*CF*eps^4*Pi^2 + 1200*CA*eps^2*mt*Pi^2 - 480*CF*eps^2*mt*Pi^2 - 
        1680*CA*eps^3*mt*Pi^2 + 480*CF*eps^3*mt*Pi^2 - 120*CA*eps^4*mt*Pi^2 + 
        240*CF*eps^4*mt*Pi^2 + 600*CA*eps^2*mt^2*Pi^2 - 
        240*CF*eps^2*mt^2*Pi^2 - 600*CA*eps^3*mt^2*Pi^2 + 
        240*CF*eps^3*mt^2*Pi^2 + 1200*CA*eps^2*mu*Pi^2 - 
        480*CF*eps^2*mu*Pi^2 + 1200*CA*eps^2*mt*mu*Pi^2 - 
        480*CF*eps^2*mt*mu*Pi^2 + 1200*CA*eps^2*mu^2*Pi^2 - 
        480*CF*eps^2*mu^2*Pi^2 - (120*I)*CA*eps^3*Pi^3 + 
        (120*I)*CA*eps^4*Pi^3 - (240*I)*CA*eps^3*mt*Pi^3 + 
        (360*I)*CA*eps^4*mt*Pi^3 - (120*I)*CA*eps^3*mt^2*Pi^3 + 
        (120*I)*CA*eps^4*mt^2*Pi^3 - (240*I)*CA*eps^3*mu*Pi^3 - 
        (240*I)*CA*eps^3*mt*mu*Pi^3 - (240*I)*CA*eps^3*mu^2*Pi^3 + 
        39*CA*eps^4*Pi^4 - 94*CF*eps^4*Pi^4 + 78*CA*eps^4*mt*Pi^4 - 
        188*CF*eps^4*mt*Pi^4 + 39*CA*eps^4*mt^2*Pi^4 - 
        94*CF*eps^4*mt^2*Pi^4 + 78*CA*eps^4*mu*Pi^4 - 188*CF*eps^4*mu*Pi^4 + 
        78*CA*eps^4*mt*mu*Pi^4 - 188*CF*eps^4*mt*mu*Pi^4 + 
        78*CA*eps^4*mu^2*Pi^4 - 188*CF*eps^4*mu^2*Pi^4 + 
        3360*CA*eps^3*Zeta[3] - 6720*CF*eps^3*Zeta[3] - 
        3360*CA*eps^4*Zeta[3] + 6720*CF*eps^4*Zeta[3] + 
        6720*CA*eps^3*mt*Zeta[3] - 13440*CF*eps^3*mt*Zeta[3] - 
        6720*CA*eps^4*mt*Zeta[3] + 13440*CF*eps^4*mt*Zeta[3] + 
        3360*CA*eps^3*mt^2*Zeta[3] - 6720*CF*eps^3*mt^2*Zeta[3] - 
        3360*CA*eps^4*mt^2*Zeta[3] + 6720*CF*eps^4*mt^2*Zeta[3] + 
        6720*CA*eps^3*mu*Zeta[3] - 13440*CF*eps^3*mu*Zeta[3] + 
        6720*CA*eps^3*mt*mu*Zeta[3] - 13440*CF*eps^3*mt*mu*Zeta[3] + 
        6720*CA*eps^3*mu^2*Zeta[3] - 13440*CF*eps^3*mu^2*Zeta[3] - 
        (3360*I)*CA*eps^4*Pi*Zeta[3] - (6720*I)*CA*eps^4*mt*Pi*Zeta[3] - 
        (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (6720*I)*CA*eps^4*mu*Pi*Zeta[3] - 
        (6720*I)*CA*eps^4*mt*mu*Pi*Zeta[3] - (6720*I)*CA*eps^4*mu^2*Pi*
         Zeta[3]))/(5760*mt)) + 
   (CA*CF*q2*(1440*CA - 1440*CA*eps + 2880*CA*mt - 2880*CA*eps*mt + 
      2880*CF*eps^2*mt + 1440*CA*eps^3*mt + 1440*CF*eps^3*mt + 
      2880*CA*eps^4*mt + 2880*CF*eps^4*mt + 5760*CA*eps^5*mt + 
      5760*CF*eps^5*mt + 1440*CA*mt^2 - 1440*CA*eps*mt^2 + 
      2880*CF*eps^2*mt^2 + 1440*CA*eps^3*mt^2 + 1440*CF*eps^3*mt^2 + 
      2880*CA*eps^4*mt^2 + 2880*CF*eps^4*mt^2 + 5760*CA*eps^5*mt^2 + 
      5760*CF*eps^5*mt^2 + 4320*CA*mu - 1440*CA*eps*mu + 5760*CA*mt*mu - 
      2880*CA*eps*mt*mu + 1440*CA*eps^2*mt*mu + 1440*CF*eps^2*mt*mu + 
      4320*CA*eps^3*mt*mu + 1440*CF*eps^3*mt*mu + 8640*CA*eps^4*mt*mu + 
      2880*CF*eps^4*mt*mu + 17280*CA*eps^5*mt*mu + 5760*CF*eps^5*mt*mu + 
      1440*CA*mt^2*mu - 1440*CA*eps*mt^2*mu + 1440*CA*eps^3*mt^2*mu - 
      1440*CF*eps^3*mt^2*mu + 2880*CA*eps^4*mt^2*mu - 2880*CF*eps^4*mt^2*mu + 
      5760*CA*eps^5*mt^2*mu - 5760*CF*eps^5*mt^2*mu + 5760*CA*mu^2 + 
      2880*CA*mt*mu^2 + 1440*CA*eps^2*mt*mu^2 - 1440*CF*eps^2*mt*mu^2 + 
      2880*CA*eps^3*mt*mu^2 - 2880*CF*eps^3*mt*mu^2 + 5760*CA*eps^4*mt*mu^2 - 
      5760*CF*eps^4*mt*mu^2 + 11520*CA*eps^5*mt*mu^2 - 
      11520*CF*eps^5*mt*mu^2 + 2880*CA*mu^3 - (1440*I)*CA*eps*Pi + 
      (1440*I)*CA*eps^2*Pi - (2880*I)*CA*eps*mt*Pi + 
      (4320*I)*CA*eps^2*mt*Pi - (1440*I)*CA*eps*mt^2*Pi + 
      (1440*I)*CA*eps^2*mt^2*Pi - (4320*I)*CA*eps*mu*Pi + 
      (1440*I)*CA*eps^2*mu*Pi - (5760*I)*CA*eps*mt*mu*Pi + 
      (4320*I)*CA*eps^2*mt*mu*Pi - (1440*I)*CA*eps*mt^2*mu*Pi + 
      (1440*I)*CA*eps^2*mt^2*mu*Pi - (5760*I)*CA*eps*mu^2*Pi - 
      (2880*I)*CA*eps*mt*mu^2*Pi - (2880*I)*CA*eps*mu^3*Pi - 
      600*CA*eps^2*Pi^2 + 600*CA*eps^3*Pi^2 - 1200*CA*eps^2*mt*Pi^2 + 
      1680*CA*eps^3*mt*Pi^2 - 240*CF*eps^4*mt*Pi^2 - 120*CA*eps^5*mt*Pi^2 - 
      120*CF*eps^5*mt*Pi^2 - 600*CA*eps^2*mt^2*Pi^2 + 
      600*CA*eps^3*mt^2*Pi^2 - 240*CF*eps^4*mt^2*Pi^2 - 
      120*CA*eps^5*mt^2*Pi^2 - 120*CF*eps^5*mt^2*Pi^2 - 
      1800*CA*eps^2*mu*Pi^2 + 600*CA*eps^3*mu*Pi^2 - 
      2400*CA*eps^2*mt*mu*Pi^2 + 1680*CA*eps^3*mt*mu*Pi^2 - 
      120*CA*eps^4*mt*mu*Pi^2 - 120*CF*eps^4*mt*mu*Pi^2 - 
      360*CA*eps^5*mt*mu*Pi^2 - 120*CF*eps^5*mt*mu*Pi^2 - 
      600*CA*eps^2*mt^2*mu*Pi^2 + 600*CA*eps^3*mt^2*mu*Pi^2 - 
      120*CA*eps^5*mt^2*mu*Pi^2 + 120*CF*eps^5*mt^2*mu*Pi^2 - 
      2400*CA*eps^2*mu^2*Pi^2 - 1200*CA*eps^2*mt*mu^2*Pi^2 - 
      120*CA*eps^4*mt*mu^2*Pi^2 + 120*CF*eps^4*mt*mu^2*Pi^2 - 
      240*CA*eps^5*mt*mu^2*Pi^2 + 240*CF*eps^5*mt*mu^2*Pi^2 - 
      1200*CA*eps^2*mu^3*Pi^2 + (120*I)*CA*eps^3*Pi^3 - 
      (120*I)*CA*eps^4*Pi^3 + (240*I)*CA*eps^3*mt*Pi^3 - 
      (360*I)*CA*eps^4*mt*Pi^3 + (120*I)*CA*eps^3*mt^2*Pi^3 - 
      (120*I)*CA*eps^4*mt^2*Pi^3 + (360*I)*CA*eps^3*mu*Pi^3 - 
      (120*I)*CA*eps^4*mu*Pi^3 + (480*I)*CA*eps^3*mt*mu*Pi^3 - 
      (360*I)*CA*eps^4*mt*mu*Pi^3 + (120*I)*CA*eps^3*mt^2*mu*Pi^3 - 
      (120*I)*CA*eps^4*mt^2*mu*Pi^3 + (480*I)*CA*eps^3*mu^2*Pi^3 + 
      (240*I)*CA*eps^3*mt*mu^2*Pi^3 + (240*I)*CA*eps^3*mu^3*Pi^3 - 
      39*CA*eps^4*Pi^4 + 39*CA*eps^5*Pi^4 - 78*CA*eps^4*mt*Pi^4 + 
      70*CA*eps^5*mt*Pi^4 - 39*CA*eps^4*mt^2*Pi^4 + 39*CA*eps^5*mt^2*Pi^4 - 
      117*CA*eps^4*mu*Pi^4 + 39*CA*eps^5*mu*Pi^4 - 156*CA*eps^4*mt*mu*Pi^4 + 
      70*CA*eps^5*mt*mu*Pi^4 - 39*CA*eps^4*mt^2*mu*Pi^4 + 
      39*CA*eps^5*mt^2*mu*Pi^4 - 156*CA*eps^4*mu^2*Pi^4 - 
      78*CA*eps^4*mt*mu^2*Pi^4 - 78*CA*eps^4*mu^3*Pi^4 + 
      (47*I)*CA*eps^5*Pi^5 + (94*I)*CA*eps^5*mt*Pi^5 + 
      (47*I)*CA*eps^5*mt^2*Pi^5 + (141*I)*CA*eps^5*mu*Pi^5 + 
      (188*I)*CA*eps^5*mt*mu*Pi^5 + (47*I)*CA*eps^5*mt^2*mu*Pi^5 + 
      (188*I)*CA*eps^5*mu^2*Pi^5 + (94*I)*CA*eps^5*mt*mu^2*Pi^5 + 
      (94*I)*CA*eps^5*mu^3*Pi^5 - 3360*CA*eps^3*Zeta[3] + 
      3360*CA*eps^4*Zeta[3] - 6720*CA*eps^3*mt*Zeta[3] + 
      6720*CA*eps^4*mt*Zeta[3] - 6720*CF*eps^5*mt*Zeta[3] - 
      3360*CA*eps^3*mt^2*Zeta[3] + 3360*CA*eps^4*mt^2*Zeta[3] - 
      6720*CF*eps^5*mt^2*Zeta[3] - 10080*CA*eps^3*mu*Zeta[3] + 
      3360*CA*eps^4*mu*Zeta[3] - 13440*CA*eps^3*mt*mu*Zeta[3] + 
      6720*CA*eps^4*mt*mu*Zeta[3] - 3360*CA*eps^5*mt*mu*Zeta[3] - 
      3360*CF*eps^5*mt*mu*Zeta[3] - 3360*CA*eps^3*mt^2*mu*Zeta[3] + 
      3360*CA*eps^4*mt^2*mu*Zeta[3] - 13440*CA*eps^3*mu^2*Zeta[3] - 
      6720*CA*eps^3*mt*mu^2*Zeta[3] - 3360*CA*eps^5*mt*mu^2*Zeta[3] + 
      3360*CF*eps^5*mt*mu^2*Zeta[3] - 6720*CA*eps^3*mu^3*Zeta[3] + 
      (3360*I)*CA*eps^4*Pi*Zeta[3] - (3360*I)*CA*eps^5*Pi*Zeta[3] + 
      (6720*I)*CA*eps^4*mt*Pi*Zeta[3] - (10080*I)*CA*eps^5*mt*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (3360*I)*CA*eps^5*mt^2*Pi*Zeta[3] + 
      (10080*I)*CA*eps^4*mu*Pi*Zeta[3] - (3360*I)*CA*eps^5*mu*Pi*Zeta[3] + 
      (13440*I)*CA*eps^4*mt*mu*Pi*Zeta[3] - (10080*I)*CA*eps^5*mt*mu*Pi*
       Zeta[3] + (3360*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] - 
      (3360*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] + (13440*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (6720*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + 
      (6720*I)*CA*eps^4*mu^3*Pi*Zeta[3] + 1400*CA*eps^5*Pi^2*Zeta[3] + 
      2800*CA*eps^5*mt*Pi^2*Zeta[3] + 1400*CA*eps^5*mt^2*Pi^2*Zeta[3] + 
      4200*CA*eps^5*mu*Pi^2*Zeta[3] + 5600*CA*eps^5*mt*mu*Pi^2*Zeta[3] + 
      1400*CA*eps^5*mt^2*mu*Pi^2*Zeta[3] + 5600*CA*eps^5*mu^2*Pi^2*Zeta[3] + 
      2800*CA*eps^5*mt*mu^2*Pi^2*Zeta[3] + 2800*CA*eps^5*mu^3*Pi^2*Zeta[3] - 
      8928*CA*eps^5*Zeta[5] - 17856*CA*eps^5*mt*Zeta[5] - 
      8928*CA*eps^5*mt^2*Zeta[5] - 26784*CA*eps^5*mu*Zeta[5] - 
      35712*CA*eps^5*mt*mu*Zeta[5] - 8928*CA*eps^5*mt^2*mu*Zeta[5] - 
      35712*CA*eps^5*mu^2*Zeta[5] - 17856*CA*eps^5*mt*mu^2*Zeta[5] - 
      17856*CA*eps^5*mu^3*Zeta[5]))/(5760*eps*mt*(1 + mu)))


==> anc/Output/Scattering/Interference_NLO_Scattering_hqqbarg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*G[0, 0, 0, 0, -1, mt])/
  (1 + mt + mu) + ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[0, 0, 0, -1 - mu, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[0, 0, -1 - mu, 0, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*G[0, 0, -1 - mu, -1 - mu, -1, mt])/
  (1 + mt + mu) + ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[0, -1 - mu, 0, 0, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*G[0, -1 - mu, 0, -1 - mu, -1, mt])/
  (1 + mt + mu) + ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[0, -1 - mu, -1 - mu, 0, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, 0, 0, 0, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*G[-1 - mu, 0, 0, -1 - mu, -1, mt])/
  (1 + mt + mu) + ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, 0, -1 - mu, 0, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*G[-1 - mu, -1 - mu, 0, 0, -1, mt])/
  (1 + mt + mu) + ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, -1, mt])/(1 + mt + mu) + 
 ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*G[-1 - mu, -1 - mu, -1 - mu, 
    -1 - mu, -1, mt])/(1 + mt + mu) + 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, -1, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, -1, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, 0, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, -1, -1, 0, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, 0, -1, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, -1, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, 0, 0, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, -1, 0, 0, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, -1, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, 0, -1, -1, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, 0, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, 0, -1, 0, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, -1, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, 0, 0, -1, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, 0, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, -1, 0, 0, 0, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, -1, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, -1, -1, -1, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, 0, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, -1, -1, 0, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, 0, -1, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, -1, 0, -1, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, 0, 0, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, -1, 0, 0, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, -1, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, 0, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, 0, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, 0, -1, 0, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, -1, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, 0, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, 0, -1, mu])/
  (4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
   G[-1, 0, 0, 0, 0, 0, mt])/(2*(1 + mt + mu)) - 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, 0, 0, mu])/
  (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, -1, -1, -1, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, -1, 0, mu])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, -1, -1, 0, -1, mu])/(4*(1 + mt + mu)) - 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, 0, 0, mu])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, -1, 0, -1, -1, mu])/(4*(1 + mt + mu)) - 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, 0, -1, 0, mu])/
  (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, -1, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, 0, 0, 0, mu])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, 0, -1, -1, -1, mu])/(4*(1 + mt + mu)) - 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, -1, 0, mu])/
  (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, 0, -1, 0, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, 0, 0, mu])/
  (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, 0, 0, -1, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, -1, 0, mu])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, 0, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, 0, 0, mt])/
  (2*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1, 0, 0, 0, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, -1, -1, mu])/
  (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, 0, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1, -1, 0, 0, mu])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, 0, -1, -1, mu])/
  (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, 0, 0, -1, mu])/
  (4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1, 0, 0, 0, mt])/(2*(1 + mt + mu)) - 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, 0, 0, 0, mu])/
  (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, -1, -1, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, -1, 0, mu])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, -1, 0, -1, mu])/(4*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, 0, 0, mt])/
  (2*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, -1, 0, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, -1, -1, mu])/
  (4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, 0, -1, 0, mt])/(2*(1 + mt + mu)) - 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, -1, 0, mu])/
  (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, 0, 0, -1, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, 0, 0, mu])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, -1 - mu, -1 - mu, mt])/
  (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, 0, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, -1, 0, mt])/
  (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, 0, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, -1 - mu, -1 - mu, mt])/
  (4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, -1, 0, 0, mt])/(2*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, -1, 0, mt])/
  (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, 0, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, -1 - mu, -1 - mu, mt])/
  (4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, -1, 0, mt])/(2*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -1 - mu, 0, 0, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -1 - mu, -1 - mu, 0, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/
  (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, 0, -1 - mu, -mu, -1 - mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/
  (2*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1, 0, 0, 0, mt])/(2*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1, 0, 0, mt])/
  (2*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, 0, 0, -1, 0, mt])/(2*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, 0, 0, 0, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, 0, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, 0, -1 - mu, 0, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, 0, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, -1, 0, mt])/
  (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, 
    mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, 0, -1 - mu, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -mu, -1 - mu, -1 - mu, mt])/
  (2*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1, 0, 0, mt])/(2*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, -1, 0, mt])/
  (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, 
    mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1 - mu, 0, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, -1 - mu, -1, 
    0, mt])/(2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, 
    mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, 
    -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1, 0, 0, 0, 0, mt])/
  (2*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1, 0, 0, 0, mt])/(2*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1, 0, 0, mt])/
  (2*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, 0, 0, -1, 0, mt])/(2*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, 0, 0, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, 0, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, -1 - mu, 0, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, 0, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1 - mu, -1, 0, mt])/
  (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1 - mu, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1 - mu, -1 - mu, -1 - mu, 
    mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, 0, -1 - mu, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -mu, -1 - mu, -1 - mu, mt])/
  (2*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1, 0, 0, mt])/(2*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, 0, -1, 0, mt])/
  (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, 0, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, 0, -1 - mu, -1 - mu, 
    mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, 0, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, -1, 
    0, mt])/(2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, 0, -1 - mu, 
    mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, 
    -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1, 0, 0, 0, mt])/
  (2*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1, 0, 0, mt])/(2*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, -1, 0, mt])/
  (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, 0, -1 - mu, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, -1 - mu, -1 - mu, 
    mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, 0, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, -1 - mu, -1, 
    0, mt])/(2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, -1 - mu, 0, -1 - mu, 
    mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, 
    -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1, 0, 
    0, mt])/(2*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, -1, 0, mt])/(2*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 0, 0, 0, mt])/
  (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, 0, 
    mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1, 0, 
    mt])/(2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, 
    -1 - mu, mt])/(4*(1 + mt + mu)) - 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 
    -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
 (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 
    -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -mu, 
    -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, 
    -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, 
    -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, 
    -1 - mu, mt])/(2*(1 + mt + mu)) + 
 (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, 
    -1 - mu, mt])/(2*(1 + mt + mu)) - 
 (CA*CF*eps^2*(-36*CA*eps^2*mt + 36*CF*eps^2*mt + 36*CA*mt^2 + 72*CF*mt^2 - 
    168*CA*eps*mt^2 + 36*CF*eps*mt^2 - 208*CA*eps^2*mt^2 + 
    216*CF*eps^2*mt^2 - 36*CA*eps^2*mu + 36*CF*eps^2*mu - 72*CA*eps*mt*mu - 
    144*CF*eps*mt*mu + 192*CA*eps^2*mt*mu - 144*CF*eps^2*mt*mu + 36*CA*mu^2 + 
    72*CF*mu^2 - 168*CA*eps*mu^2 + 36*CF*eps*mu^2 - 208*CA*eps^2*mu^2 + 
    216*CF*eps^2*mu^2 - (36*I)*CA*eps*mt^2*Pi + (72*I)*CF*eps*mt^2*Pi - 
    (96*I)*CA*eps^2*mt^2*Pi + (36*I)*CF*eps^2*mt^2*Pi + 
    (72*I)*CA*eps^2*mt*mu*Pi - (144*I)*CF*eps^2*mt*mu*Pi - 
    (36*I)*CA*eps*mu^2*Pi + (72*I)*CF*eps*mu^2*Pi - (96*I)*CA*eps^2*mu^2*Pi + 
    (36*I)*CF*eps^2*mu^2*Pi + 45*CA*eps^2*mt^2*Pi^2 - 
    102*CF*eps^2*mt^2*Pi^2 + 45*CA*eps^2*mu^2*Pi^2 - 102*CF*eps^2*mu^2*Pi^2)*
   q2*Log[q2]^4)/(3456*(1 + mt + mu)) + 
 (CA*CF*eps^3*(3*CA*mt^2 + 6*CF*mt^2 - 14*CA*eps*mt^2 + 3*CF*eps*mt^2 - 
    6*CA*eps*mt*mu - 12*CF*eps*mt*mu + 3*CA*mu^2 + 6*CF*mu^2 - 
    14*CA*eps*mu^2 + 3*CF*eps*mu^2 - (3*I)*CA*eps*mt^2*Pi + 
    (6*I)*CF*eps*mt^2*Pi - (3*I)*CA*eps*mu^2*Pi + (6*I)*CF*eps*mu^2*Pi)*q2*
   Log[q2]^5)/(1440*(1 + mt + mu)) - 
 (CA*CF*(CA + 2*CF)*eps^4*(mt^2 + mu^2)*q2*Log[q2]^6)/(2880*(1 + mt + mu)) + 
 G[0, 0, 0, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, 0, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, 0, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, -1 - mu, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, 0, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, 0, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, 0, 0, 0, 0, mu]*
  ((CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, 0, -1 - mu, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, 0, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, -1, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, 0, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, 0, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, 0, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, -1 - mu, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, 0, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, -1 - mu, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, 0, 0, mt]*
  ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, -1, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, -1, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, 0, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, 0, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, -1, 0, 0, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, -1, 0, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, 0, -1, -1, mu]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[0, 0, -1 - mu, -mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, 0, -mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, -1 - mu, 0, -mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, 0, 0, -mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1, -1, -1, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, -1, 0, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, 0, -1, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, 0, 0, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, -1, -1, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, -1, 0, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, 0, -1, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, 0, 0, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, -1, -1, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, -1, 0, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, 0, -1, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1, 0, 0, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, -1, -1, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, -1, 0, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[0, 0, -1, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (6*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (6*I)*CF*eps*mu^2*Pi)*q2)/
    (12*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (4*(1 + mt + mu))) + G[-1, -1, -1, -1, -1, mu]*
  ((CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
     q2)/(12*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2])/(4*(1 + mt + mu))) + G[0, 0, -1 - mu, -1, 0, mt]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2)/(4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, -1 - mu, -1, 0, 0, mt]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2)/(4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, -1 - mu, 0, -1, 0, mt]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2)/(4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, -1, 0, 0, 0, mt]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2)/(4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, 0, -1, 0, 0, mt]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2)/(4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, 0, 0, -1, 0, mt]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2)/(4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, -1, 0, mt]*
  ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2)/(4*(1 + mt + mu)) + (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1, 0, 0, 0, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, -1, 0, 0, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, 0, -1, 0, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, 0, 0, -1, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, -1, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, -1, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1, 0, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, -1, 0, mt]*
  (-1/4*(CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + 
       CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2)/
     (1 + mt + mu) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
    (2*(1 + mt + mu))) + G[0, 0, -1 - mu, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CA*mt^2 + 
      (2*I)*CF*mt^2 + (2*I)*CA*eps*mt^2 - (2*I)*CF*eps*mt^2 - I*CA*eps*mu + 
      (4*I)*CA*eps*mt*mu - (4*I)*CF*eps*mt*mu - (2*I)*CA*mu^2 + 
      (2*I)*CF*mu^2 + (2*I)*CA*eps*mu^2 - (2*I)*CF*eps*mu^2 + 
      CA*eps*mt^2*Pi - CF*eps*mt^2*Pi + CA*eps*mu^2*Pi - CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
     Log[q2])/(1 + mt + mu)) + G[0, -1 - mu, 0, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CA*mt^2 + 
      (2*I)*CF*mt^2 + (2*I)*CA*eps*mt^2 - (2*I)*CF*eps*mt^2 - I*CA*eps*mu + 
      (4*I)*CA*eps*mt*mu - (4*I)*CF*eps*mt*mu - (2*I)*CA*mu^2 + 
      (2*I)*CF*mu^2 + (2*I)*CA*eps*mu^2 - (2*I)*CF*eps*mu^2 + 
      CA*eps*mt^2*Pi - CF*eps*mt^2*Pi + CA*eps*mu^2*Pi - CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
     Log[q2])/(1 + mt + mu)) + G[-1 - mu, 0, 0, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CA*mt^2 + 
      (2*I)*CF*mt^2 + (2*I)*CA*eps*mt^2 - (2*I)*CF*eps*mt^2 - I*CA*eps*mu + 
      (4*I)*CA*eps*mt*mu - (4*I)*CF*eps*mt*mu - (2*I)*CA*mu^2 + 
      (2*I)*CF*mu^2 + (2*I)*CA*eps*mu^2 - (2*I)*CF*eps*mu^2 + 
      CA*eps*mt^2*Pi - CF*eps*mt^2*Pi + CA*eps*mu^2*Pi - CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
     Log[q2])/(1 + mt + mu)) + G[-1 - mu, -1 - mu, -1 - mu, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CA*mt^2 + 
      (2*I)*CF*mt^2 + (2*I)*CA*eps*mt^2 - (2*I)*CF*eps*mt^2 - I*CA*eps*mu + 
      (4*I)*CA*eps*mt*mu - (4*I)*CF*eps*mt*mu - (2*I)*CA*mu^2 + 
      (2*I)*CF*mu^2 + (2*I)*CA*eps*mu^2 - (2*I)*CF*eps*mu^2 + 
      CA*eps*mt^2*Pi - CF*eps*mt^2*Pi + CA*eps*mu^2*Pi - CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*Pi*q2*
     Log[q2])/(1 + mt + mu)) + G[0, 0, 0, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2])/
    (1 + mt + mu)) + G[0, -1 - mu, -1 - mu, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2])/
    (1 + mt + mu)) + G[-1 - mu, 0, -1 - mu, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2])/
    (1 + mt + mu)) + G[-1 - mu, -1 - mu, 0, -1, mt]*
  ((CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2)/
    (4*(1 + mt + mu)) + ((I/2)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2])/
    (1 + mt + mu)) + G[0, 0, -1 - mu, -1 - mu, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 - (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - 
       (12*I)*CA*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
       (12*I)*CA*eps^2*mu*Pi + (24*I)*CA*eps^2*mt*mu*Pi - 
       (12*I)*CA*eps*mu^2*Pi + (12*I)*CA*eps^2*mu^2*Pi + 
       15*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 + 
       15*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1 - mu, 0, -1 - mu, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 - (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - 
       (12*I)*CA*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
       (12*I)*CA*eps^2*mu*Pi + (24*I)*CA*eps^2*mt*mu*Pi - 
       (12*I)*CA*eps*mu^2*Pi + (12*I)*CA*eps^2*mu^2*Pi + 
       15*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 + 
       15*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1 - mu, 0, 0, -1 - mu, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 - (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - 
       (12*I)*CA*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
       (12*I)*CA*eps^2*mu*Pi + (24*I)*CA*eps^2*mt*mu*Pi - 
       (12*I)*CA*eps*mu^2*Pi + (12*I)*CA*eps^2*mu^2*Pi + 
       15*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 + 
       15*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, 0, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi + 17*CA*eps^2*mt^2*Pi^2 - 
      20*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*
     q2)/(48*(1 + mt + mu)) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi + 17*CA*eps^2*mt^2*Pi^2 - 
      20*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*
     q2)/(48*(1 + mt + mu)) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi + 17*CA*eps^2*mt^2*Pi^2 - 
      20*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*
     q2)/(48*(1 + mt + mu)) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi + 17*CA*eps^2*mt^2*Pi^2 - 
      20*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*
     q2)/(48*(1 + mt + mu)) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, 0, 0, mt]*
  (-1/48*(CA*CF*eps^2*(-12*CA*eps^2*mt + 12*CF*eps^2*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 - 24*CA*eps^2*mt^2 + 24*CF*eps^2*mt^2 + 12*CA*mt^3 - 
       12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 + 
       24*CF*eps^2*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
       36*CF*eps^2*mt*mu - 24*CA*eps*mt^2*mu - 12*CA*eps^2*mt^2*mu + 
       12*CF*eps^2*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 24*CF*eps^2*mu^2 + 
       12*CA*mt*mu^2 - 12*CA*eps*mt*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
       (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
       (24*I)*CF*eps^2*mt^2*Pi + (12*I)*CA*eps*mt^3*Pi - 
       (24*I)*CF*eps*mt^3*Pi - (12*I)*CA*eps^2*mt^3*Pi + 
       (24*I)*CF*eps^2*mt^3*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
       (48*I)*CF*eps^2*mt*mu*Pi - (24*I)*CA*eps^2*mt^2*mu*Pi + 
       (48*I)*CF*eps^2*mt^2*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
       (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
       (24*I)*CF*eps^2*mu^2*Pi + (12*I)*CA*eps*mt*mu^2*Pi - 
       (24*I)*CF*eps*mt*mu^2*Pi - (12*I)*CA*eps^2*mt*mu^2*Pi + 
       (24*I)*CF*eps^2*mt*mu^2*Pi + 3*CA*eps^2*mt^2*Pi^2 - 
       8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 8*CF*eps^2*mt^3*Pi^2 + 
       3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^2*mt*mu^2*
        Pi^2 - 8*CF*eps^2*mt*mu^2*Pi^2)*q2)/((1 + mt)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, 0, 0, mu]*
  (-1/48*(CA*CF*eps^2*(24*CF*eps^2*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
       24*CF*eps^2*mt^2 - 12*CA*eps^2*mu + 12*CF*eps^2*mu - 24*CA*eps*mt*mu - 
       12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu + 12*CA*mt^2*mu - 
       12*CA*eps*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 24*CA*eps^2*mu^2 + 
       24*CF*eps^2*mu^2 - 24*CA*eps*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
       12*CF*eps^2*mt*mu^2 + 12*CA*mu^3 - 12*CA*eps*mu^3 - 12*CA*eps^2*mu^3 + 
       12*CF*eps^2*mu^3 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
       (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - 
       (24*I)*CA*eps^2*mt*mu^2*Pi + (48*I)*CF*eps^2*mt*mu^2*Pi + 
       (12*I)*CA*eps*mu^3*Pi - (24*I)*CF*eps*mu^3*Pi - 
       (12*I)*CA*eps^2*mu^3*Pi + (24*I)*CF*eps^2*mu^3*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^2*mu*
        Pi^2 - 8*CF*eps^2*mt^2*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^2*mu^3*Pi^2 - 8*CF*eps^2*mu^3*Pi^2)*
      q2)/((1 + mu)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1, 0, 0, -1, mu]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1, 0, -1, mu]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, -1, -1, mu]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, 0, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, 0, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, 0, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, -1 - mu, 0, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1 - mu, 0, 0, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1 - mu, 0, 0, 0, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, 0, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1, -1, 0, -1, mu]*
  ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1, 0, -1, -1, mu]*
  ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1, -1, -1, mu]*
  ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, 0, -1, mu]*
  ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, -mu, -1 - mu, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
       (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
       (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
       (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
      eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*
     q2*Log[q2])/(2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -mu, -1 - mu, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
       (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
       (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
       (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
      eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*
     q2*Log[q2])/(2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[-1 - mu, -mu, -1 - mu, -1 - mu, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
       (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
       (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
       (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
      eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*
     q2*Log[q2])/(2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[-mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
       (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
       (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
       (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
      eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*
     q2*Log[q2])/(2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[-1, -1, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1, 0, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1, 0, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, 0, -1, 0, mu]*
  ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1, -1, 0, 0, mu]*
  (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
       (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
       (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
       5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1, 0, -1, 0, mu]*
  (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
       (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
       (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
       5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[0, -1, -1, 0, mu]*
  (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
       (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
       (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
       5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
    (8*(1 + mt + mu))) + G[-1, -1, -1, -1, mu]*
  (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
       72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
       180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
       144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
       80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
       72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
       48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*mu^2 - 
       72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
       144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
       80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 72*CF*mu^4 - 
       96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
       180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*
        Pi - (36*I)*CA*eps*mt^4*Pi - (96*I)*CA*eps^2*mt^4*Pi + 
       (108*I)*CF*eps^2*mt^4*Pi - (72*I)*CA*eps^2*mt*mu*Pi - 
       (108*I)*CA*eps^2*mt^2*mu*Pi - (72*I)*CA*eps*mt^3*mu*Pi - 
       (120*I)*CA*eps^2*mt^3*mu*Pi + (216*I)*CF*eps^2*mt^3*mu*Pi - 
       (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
       (72*I)*CA*eps*mt^2*mu^2*Pi - (48*I)*CA*eps^2*mt^2*mu^2*Pi + 
       (216*I)*CF*eps^2*mt^2*mu^2*Pi - (36*I)*CA*eps^2*mu^3*Pi - 
       (72*I)*CA*eps*mt*mu^3*Pi - (120*I)*CA*eps^2*mt*mu^3*Pi + 
       (216*I)*CF*eps^2*mt*mu^3*Pi - (36*I)*CA*eps*mu^4*Pi - 
       (96*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi + 
       51*CA*eps^2*mt^4*Pi^2 - 66*CF*eps^2*mt^4*Pi^2 + 
       102*CA*eps^2*mt^3*mu*Pi^2 - 132*CF*eps^2*mt^3*mu*Pi^2 + 
       102*CA*eps^2*mt^2*mu^2*Pi^2 - 132*CF*eps^2*mt^2*mu^2*Pi^2 + 
       102*CA*eps^2*mt*mu^3*Pi^2 - 132*CF*eps^2*mt*mu^3*Pi^2 + 
       51*CA*eps^2*mu^4*Pi^2 - 66*CF*eps^2*mu^4*Pi^2)*q2)/
     ((mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (3*I)*CA*eps*mt^2*Pi - 
      (3*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(12*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
  (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
       72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
       180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
       144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
       80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
       72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
       48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*mu^2 - 
       72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
       144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
       80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 72*CF*mu^4 - 
       96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
       180*CF*eps^2*mu^4 - (72*I)*CA*eps^2*mt^2*Pi - (72*I)*CA*eps^2*mt^3*
        Pi - (108*I)*CA*eps*mt^4*Pi + (72*I)*CF*eps*mt^4*Pi - 
       (24*I)*CA*eps^2*mt^4*Pi + (36*I)*CF*eps^2*mt^4*Pi - 
       (144*I)*CA*eps^2*mt*mu*Pi - (216*I)*CA*eps^2*mt^2*mu*Pi - 
       (216*I)*CA*eps*mt^3*mu*Pi + (144*I)*CF*eps*mt^3*mu*Pi + 
       (168*I)*CA*eps^2*mt^3*mu*Pi - (72*I)*CF*eps^2*mt^3*mu*Pi - 
       (72*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^2*mt*mu^2*Pi - 
       (216*I)*CA*eps*mt^2*mu^2*Pi + (144*I)*CF*eps*mt^2*mu^2*Pi + 
       (384*I)*CA*eps^2*mt^2*mu^2*Pi - (216*I)*CF*eps^2*mt^2*mu^2*Pi - 
       (72*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
       (144*I)*CF*eps*mt*mu^3*Pi + (168*I)*CA*eps^2*mt*mu^3*Pi - 
       (72*I)*CF*eps^2*mt*mu^3*Pi - (108*I)*CA*eps*mu^4*Pi + 
       (72*I)*CF*eps*mu^4*Pi - (24*I)*CA*eps^2*mu^4*Pi + 
       (36*I)*CF*eps^2*mu^4*Pi + 87*CA*eps^2*mt^4*Pi^2 - 
       102*CF*eps^2*mt^4*Pi^2 + 174*CA*eps^2*mt^3*mu*Pi^2 - 
       204*CF*eps^2*mt^3*mu*Pi^2 + 174*CA*eps^2*mt^2*mu^2*Pi^2 - 
       204*CF*eps^2*mt^2*mu^2*Pi^2 + 174*CA*eps^2*mt*mu^3*Pi^2 - 
       204*CF*eps^2*mt*mu^3*Pi^2 + 87*CA*eps^2*mu^4*Pi^2 - 
       102*CF*eps^2*mu^4*Pi^2)*q2)/((mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (6*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (6*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2])/(12*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1 - mu, -1, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt - 6*CA*eps^2*mt + 
       12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 12*CA*eps*mt^2 - 
       12*CF*eps*mt^2 - 6*CA*eps*mu - 6*CA*eps^2*mu + 12*CF*eps^2*mu + 
       24*CA*eps*mt*mu - 24*CF*eps*mt*mu - 12*CA*mu^2 + 12*CF*mu^2 + 
       12*CA*eps*mu^2 - 12*CF*eps*mu^2 + CA*eps^2*mt^2*Pi^2 - 
       CF*eps^2*mt^2*Pi^2 + CA*eps^2*mu^2*Pi^2 - CF*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 
      2*CF*mt^2 + 2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 
      4*CA*eps*mt*mu - 4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 
      2*CA*eps*mu^2 - 2*CF*eps*mu^2)*q2*Log[q2])/(4*(1 + mt + mu)) + 
   (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
 G[-1 - mu, -1, 0, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt - 6*CA*eps^2*mt + 
       12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 12*CA*eps*mt^2 - 
       12*CF*eps*mt^2 - 6*CA*eps*mu - 6*CA*eps^2*mu + 12*CF*eps^2*mu + 
       24*CA*eps*mt*mu - 24*CF*eps*mt*mu - 12*CA*mu^2 + 12*CF*mu^2 + 
       12*CA*eps*mu^2 - 12*CF*eps*mu^2 + CA*eps^2*mt^2*Pi^2 - 
       CF*eps^2*mt^2*Pi^2 + CA*eps^2*mu^2*Pi^2 - CF*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 
      2*CF*mt^2 + 2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 
      4*CA*eps*mt*mu - 4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 
      2*CA*eps*mu^2 - 2*CF*eps*mu^2)*q2*Log[q2])/(4*(1 + mt + mu)) + 
   (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
 G[-1 - mu, 0, -1, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt - 6*CA*eps^2*mt + 
       12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 12*CA*eps*mt^2 - 
       12*CF*eps*mt^2 - 6*CA*eps*mu - 6*CA*eps^2*mu + 12*CF*eps^2*mu + 
       24*CA*eps*mt*mu - 24*CF*eps*mt*mu - 12*CA*mu^2 + 12*CF*mu^2 + 
       12*CA*eps*mu^2 - 12*CF*eps*mu^2 + CA*eps^2*mt^2*Pi^2 - 
       CF*eps^2*mt^2*Pi^2 + CA*eps^2*mu^2*Pi^2 - CF*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 
      2*CF*mt^2 + 2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 
      4*CA*eps*mt*mu - 4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 
      2*CA*eps*mu^2 - 2*CF*eps*mu^2)*q2*Log[q2])/(4*(1 + mt + mu)) + 
   (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
 G[-1, 0, 0, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt + 6*CA*eps^2*mt - 
       12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 6*CA*eps*mu + 
       6*CA*eps^2*mu - 12*CF*eps^2*mu + 24*CF*eps*mt*mu - 12*CF*mu^2 + 
       12*CF*eps*mu^2 + CF*eps^2*mt^2*Pi^2 + CF*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) - (CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 
      2*CF*eps*mt^2 + CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*
     q2*Log[q2])/(4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[0, -1, 0, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt + 6*CA*eps^2*mt - 
       12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 6*CA*eps*mu + 
       6*CA*eps^2*mu - 12*CF*eps^2*mu + 24*CF*eps*mt*mu - 12*CF*mu^2 + 
       12*CF*eps*mu^2 + CF*eps^2*mt^2*Pi^2 + CF*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) - (CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 
      2*CF*eps*mt^2 + CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*
     q2*Log[q2])/(4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[0, 0, -1, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt + 6*CA*eps^2*mt - 
       12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 6*CA*eps*mu + 
       6*CA*eps^2*mu - 12*CF*eps^2*mu + 24*CF*eps*mt*mu - 12*CF*mu^2 + 
       12*CF*eps*mu^2 + CF*eps^2*mt^2*Pi^2 + CF*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) - (CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 
      2*CF*eps*mt^2 + CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*
     q2*Log[q2])/(4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt + 6*CA*eps^2*mt - 
       12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 6*CA*eps*mu + 
       6*CA*eps^2*mu - 12*CF*eps^2*mu + 24*CF*eps*mt*mu - 12*CF*mu^2 + 
       12*CF*eps*mu^2 + CF*eps^2*mt^2*Pi^2 + CF*eps^2*mu^2*Pi^2)*q2)/
     (1 + mt + mu) - (CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 
      2*CF*eps*mt^2 + CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*
     q2*Log[q2])/(4*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^2)/(4*(1 + mt + mu))) + G[0, -1 - mu, -1, mt]*
  ((CA*CF*eps^2*Pi*((2*I)*CA*eps + (2*I)*CA*eps*mt + (2*I)*CA*eps^2*mt - 
      (4*I)*CF*eps^2*mt + (4*I)*CA*mt^2 - (4*I)*CF*mt^2 - (4*I)*CA*eps*mt^2 + 
      (4*I)*CF*eps*mt^2 + (2*I)*CA*eps*mu + (2*I)*CA*eps^2*mu - 
      (4*I)*CF*eps^2*mu - (8*I)*CA*eps*mt*mu + (8*I)*CF*eps*mt*mu + 
      (4*I)*CA*mu^2 - (4*I)*CF*mu^2 - (4*I)*CA*eps*mu^2 + (4*I)*CF*eps*mu^2 - 
      CA*eps^2*Pi - CA*eps^2*mt*Pi - 2*CA*eps*mt^2*Pi + 2*CF*eps*mt^2*Pi + 
      2*CA*eps^2*mt^2*Pi - 2*CF*eps^2*mt^2*Pi - CA*eps^2*mu*Pi + 
      4*CA*eps^2*mt*mu*Pi - 4*CF*eps^2*mt*mu*Pi - 2*CA*eps*mu^2*Pi + 
      2*CF*eps*mu^2*Pi + 2*CA*eps^2*mu^2*Pi - 2*CF*eps^2*mu^2*Pi - 
      I*CA*eps^2*mt^2*Pi^2 + I*CF*eps^2*mt^2*Pi^2 - I*CA*eps^2*mu^2*Pi^2 + 
      I*CF*eps^2*mu^2*Pi^2)*q2)/(8*(1 + mt + mu)) + 
   (CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CA*mt^2 + 
      (2*I)*CF*mt^2 + (2*I)*CA*eps*mt^2 - (2*I)*CF*eps*mt^2 - I*CA*eps*mu + 
      (4*I)*CA*eps*mt*mu - (4*I)*CF*eps*mt*mu - (2*I)*CA*mu^2 + 
      (2*I)*CF*mu^2 + (2*I)*CA*eps*mu^2 - (2*I)*CF*eps*mu^2 + 
      CA*eps*mt^2*Pi - CF*eps*mt^2*Pi + CA*eps*mu^2*Pi - CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) + ((I/4)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*
     Pi*q2*Log[q2]^2)/(1 + mt + mu)) + G[-1 - mu, 0, -1, mt]*
  ((CA*CF*eps^2*Pi*((2*I)*CA*eps + (2*I)*CA*eps*mt + (2*I)*CA*eps^2*mt - 
      (4*I)*CF*eps^2*mt + (4*I)*CA*mt^2 - (4*I)*CF*mt^2 - (4*I)*CA*eps*mt^2 + 
      (4*I)*CF*eps*mt^2 + (2*I)*CA*eps*mu + (2*I)*CA*eps^2*mu - 
      (4*I)*CF*eps^2*mu - (8*I)*CA*eps*mt*mu + (8*I)*CF*eps*mt*mu + 
      (4*I)*CA*mu^2 - (4*I)*CF*mu^2 - (4*I)*CA*eps*mu^2 + (4*I)*CF*eps*mu^2 - 
      CA*eps^2*Pi - CA*eps^2*mt*Pi - 2*CA*eps*mt^2*Pi + 2*CF*eps*mt^2*Pi + 
      2*CA*eps^2*mt^2*Pi - 2*CF*eps^2*mt^2*Pi - CA*eps^2*mu*Pi + 
      4*CA*eps^2*mt*mu*Pi - 4*CF*eps^2*mt*mu*Pi - 2*CA*eps*mu^2*Pi + 
      2*CF*eps*mu^2*Pi + 2*CA*eps^2*mu^2*Pi - 2*CF*eps^2*mu^2*Pi - 
      I*CA*eps^2*mt^2*Pi^2 + I*CF*eps^2*mt^2*Pi^2 - I*CA*eps^2*mu^2*Pi^2 + 
      I*CF*eps^2*mu^2*Pi^2)*q2)/(8*(1 + mt + mu)) + 
   (CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CA*mt^2 + 
      (2*I)*CF*mt^2 + (2*I)*CA*eps*mt^2 - (2*I)*CF*eps*mt^2 - I*CA*eps*mu + 
      (4*I)*CA*eps*mt*mu - (4*I)*CF*eps*mt*mu - (2*I)*CA*mu^2 + 
      (2*I)*CF*mu^2 + (2*I)*CA*eps*mu^2 - (2*I)*CF*eps*mu^2 + 
      CA*eps*mt^2*Pi - CF*eps*mt^2*Pi + CA*eps*mu^2*Pi - CF*eps*mu^2*Pi)*q2*
     Log[q2])/(4*(1 + mt + mu)) + ((I/4)*CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*
     Pi*q2*Log[q2]^2)/(1 + mt + mu)) + 
 G[0, 0, -1, mt]*
  (-1/8*(CA*CF*eps^2*Pi*((-2*I)*CA*eps - (2*I)*CA*eps*mt + 
       (2*I)*CA*eps^2*mt - (4*I)*CF*eps^2*mt - (4*I)*CF*mt^2 + 
       (4*I)*CF*eps*mt^2 - (2*I)*CA*eps*mu + (2*I)*CA*eps^2*mu - 
       (4*I)*CF*eps^2*mu + (8*I)*CF*eps*mt*mu - (4*I)*CF*mu^2 + 
       (4*I)*CF*eps*mu^2 + CA*eps^2*Pi + CA*eps^2*mt*Pi + 2*CF*eps*mt^2*Pi - 
       2*CF*eps^2*mt^2*Pi + CA*eps^2*mu*Pi - 4*CF*eps^2*mt*mu*Pi + 
       2*CF*eps*mu^2*Pi - 2*CF*eps^2*mu^2*Pi + I*CF*eps^2*mt^2*Pi^2 + 
       I*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) + ((I/4)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2]^2)/
    (1 + mt + mu)) + G[-1 - mu, -1 - mu, -1, mt]*
  (-1/8*(CA*CF*eps^2*Pi*((-2*I)*CA*eps - (2*I)*CA*eps*mt + 
       (2*I)*CA*eps^2*mt - (4*I)*CF*eps^2*mt - (4*I)*CF*mt^2 + 
       (4*I)*CF*eps*mt^2 - (2*I)*CA*eps*mu + (2*I)*CA*eps^2*mu - 
       (4*I)*CF*eps^2*mu + (8*I)*CF*eps*mt*mu - (4*I)*CF*mu^2 + 
       (4*I)*CF*eps*mu^2 + CA*eps^2*Pi + CA*eps^2*mt*Pi + 2*CF*eps*mt^2*Pi - 
       2*CF*eps^2*mt^2*Pi + CA*eps^2*mu*Pi - 4*CF*eps^2*mt*mu*Pi + 
       2*CF*eps*mu^2*Pi - 2*CF*eps^2*mu^2*Pi + I*CF*eps^2*mt^2*Pi^2 + 
       I*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
   (CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2*Log[q2])/
    (4*(1 + mt + mu)) + ((I/4)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2]^2)/
    (1 + mt + mu)) + G[-1 - mu, -mu, mt]*
  ((CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, mu])/(2*(1 + mt + mu)) + 
   G[-1, -1, -1, mu]*((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2)/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(2*(1 + mt + mu)))) + 
 (CA*CF*eps*q2*Log[q2]^3*(-108*CA*eps^2*mt^2 + 108*CF*eps^2*mt^2 - 
    216*CA*eps^3*mt^2 + 108*CA*mt^3 + 216*CF*mt^3 - 504*CA*eps*mt^3 + 
    108*CF*eps*mt^3 - 732*CA*eps^2*mt^3 + 756*CF*eps^2*mt^3 - 
    1136*CA*eps^3*mt^3 + 864*CF*eps^3*mt^3 + 108*CA*mt^4 + 216*CF*mt^4 - 
    504*CA*eps*mt^4 + 108*CF*eps*mt^4 - 624*CA*eps^2*mt^4 + 
    648*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 864*CF*eps^3*mt^4 - 
    216*CA*eps^2*mt*mu + 216*CF*eps^2*mt*mu + 108*CA*mt^2*mu + 
    216*CF*mt^2*mu - 720*CA*eps*mt^2*mu - 324*CF*eps*mt^2*mu - 
    372*CA*eps^2*mt^2*mu + 540*CF*eps^2*mt^2*mu + 688*CA*eps^3*mt^2*mu - 
    864*CF*eps^3*mt^2*mu + 216*CA*mt^3*mu + 432*CF*mt^3*mu - 
    1224*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu - 780*CA*eps^2*mt^3*mu + 
    972*CF*eps^2*mt^3*mu - 232*CA*eps^3*mt^3*mu + 108*CA*mt^4*mu + 
    216*CF*mt^4*mu - 504*CA*eps*mt^4*mu + 108*CF*eps*mt^4*mu - 
    624*CA*eps^2*mt^4*mu + 648*CF*eps^2*mt^4*mu - 920*CA*eps^3*mt^4*mu + 
    864*CF*eps^3*mt^4*mu - 108*CA*eps^2*mu^2 + 108*CF*eps^2*mu^2 - 
    216*CA*eps^3*mu^2 + 108*CA*mt*mu^2 + 216*CF*mt*mu^2 - 
    720*CA*eps*mt*mu^2 - 324*CF*eps*mt*mu^2 - 372*CA*eps^2*mt*mu^2 + 
    540*CF*eps^2*mt*mu^2 + 688*CA*eps^3*mt*mu^2 - 864*CF*eps^3*mt*mu^2 + 
    216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 1440*CA*eps*mt^2*mu^2 - 
    648*CF*eps*mt^2*mu^2 - 312*CA*eps^2*mt^2*mu^2 + 648*CF*eps^2*mt^2*mu^2 + 
    1808*CA*eps^3*mt^2*mu^2 - 1728*CF*eps^3*mt^2*mu^2 + 108*CA*mt^3*mu^2 + 
    216*CF*mt^3*mu^2 - 720*CA*eps*mt^3*mu^2 - 324*CF*eps*mt^3*mu^2 - 
    48*CA*eps^2*mt^3*mu^2 + 216*CF*eps^2*mt^3*mu^2 + 904*CA*eps^3*mt^3*mu^2 - 
    864*CF*eps^3*mt^3*mu^2 + 108*CA*mu^3 + 216*CF*mu^3 - 504*CA*eps*mu^3 + 
    108*CF*eps*mu^3 - 732*CA*eps^2*mu^3 + 756*CF*eps^2*mu^3 - 
    1136*CA*eps^3*mu^3 + 864*CF*eps^3*mu^3 + 216*CA*mt*mu^3 + 
    432*CF*mt*mu^3 - 1224*CA*eps*mt*mu^3 - 216*CF*eps*mt*mu^3 - 
    780*CA*eps^2*mt*mu^3 + 972*CF*eps^2*mt*mu^3 - 232*CA*eps^3*mt*mu^3 + 
    108*CA*mt^2*mu^3 + 216*CF*mt^2*mu^3 - 720*CA*eps*mt^2*mu^3 - 
    324*CF*eps*mt^2*mu^3 - 48*CA*eps^2*mt^2*mu^3 + 216*CF*eps^2*mt^2*mu^3 + 
    904*CA*eps^3*mt^2*mu^3 - 864*CF*eps^3*mt^2*mu^3 + 108*CA*mu^4 + 
    216*CF*mu^4 - 504*CA*eps*mu^4 + 108*CF*eps*mu^4 - 624*CA*eps^2*mu^4 + 
    648*CF*eps^2*mu^4 - 920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 + 
    108*CA*mt*mu^4 + 216*CF*mt*mu^4 - 504*CA*eps*mt*mu^4 + 
    108*CF*eps*mt*mu^4 - 624*CA*eps^2*mt*mu^4 + 648*CF*eps^2*mt*mu^4 - 
    920*CA*eps^3*mt*mu^4 + 864*CF*eps^3*mt*mu^4 - (216*I)*CF*eps^3*mt^2*Pi - 
    (108*I)*CA*eps*mt^3*Pi + (216*I)*CF*eps*mt^3*Pi - 
    (288*I)*CA*eps^2*mt^3*Pi + (108*I)*CF*eps^2*mt^3*Pi - 
    (516*I)*CA*eps^3*mt^3*Pi + (108*I)*CF*eps^3*mt^3*Pi - 
    (108*I)*CA*eps*mt^4*Pi + (216*I)*CF*eps*mt^4*Pi - 
    (288*I)*CA*eps^2*mt^4*Pi + (108*I)*CF*eps^2*mt^4*Pi - 
    (516*I)*CA*eps^3*mt^4*Pi + (324*I)*CF*eps^3*mt^4*Pi - 
    (432*I)*CF*eps^3*mt*mu*Pi - (108*I)*CA*eps*mt^2*mu*Pi + 
    (216*I)*CF*eps*mt^2*mu*Pi - (72*I)*CA*eps^2*mt^2*mu*Pi - 
    (324*I)*CF*eps^2*mt^2*mu*Pi + (276*I)*CA*eps^3*mt^2*mu*Pi - 
    (972*I)*CF*eps^3*mt^2*mu*Pi - (216*I)*CA*eps*mt^3*mu*Pi + 
    (432*I)*CF*eps*mt^3*mu*Pi - (360*I)*CA*eps^2*mt^3*mu*Pi - 
    (216*I)*CF*eps^2*mt^3*mu*Pi - (240*I)*CA*eps^3*mt^3*mu*Pi - 
    (108*I)*CA*eps*mt^4*mu*Pi + (216*I)*CF*eps*mt^4*mu*Pi - 
    (288*I)*CA*eps^2*mt^4*mu*Pi + (108*I)*CF*eps^2*mt^4*mu*Pi - 
    (516*I)*CA*eps^3*mt^4*mu*Pi + (540*I)*CF*eps^3*mt^4*mu*Pi - 
    (216*I)*CF*eps^3*mu^2*Pi - (108*I)*CA*eps*mt*mu^2*Pi + 
    (216*I)*CF*eps*mt*mu^2*Pi - (72*I)*CA*eps^2*mt*mu^2*Pi - 
    (324*I)*CF*eps^2*mt*mu^2*Pi + (276*I)*CA*eps^3*mt*mu^2*Pi - 
    (972*I)*CF*eps^3*mt*mu^2*Pi - (216*I)*CA*eps*mt^2*mu^2*Pi + 
    (432*I)*CF*eps*mt^2*mu^2*Pi - (144*I)*CA*eps^2*mt^2*mu^2*Pi - 
    (648*I)*CF*eps^2*mt^2*mu^2*Pi + (552*I)*CA*eps^3*mt^2*mu^2*Pi - 
    (648*I)*CF*eps^3*mt^2*mu^2*Pi - (108*I)*CA*eps*mt^3*mu^2*Pi + 
    (216*I)*CF*eps*mt^3*mu^2*Pi - (72*I)*CA*eps^2*mt^3*mu^2*Pi - 
    (324*I)*CF*eps^2*mt^3*mu^2*Pi + (276*I)*CA*eps^3*mt^3*mu^2*Pi - 
    (108*I)*CF*eps^3*mt^3*mu^2*Pi - (108*I)*CA*eps*mu^3*Pi + 
    (216*I)*CF*eps*mu^3*Pi - (288*I)*CA*eps^2*mu^3*Pi + 
    (108*I)*CF*eps^2*mu^3*Pi - (516*I)*CA*eps^3*mu^3*Pi + 
    (108*I)*CF*eps^3*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
    (432*I)*CF*eps*mt*mu^3*Pi - (360*I)*CA*eps^2*mt*mu^3*Pi - 
    (216*I)*CF*eps^2*mt*mu^3*Pi - (240*I)*CA*eps^3*mt*mu^3*Pi - 
    (108*I)*CA*eps*mt^2*mu^3*Pi + (216*I)*CF*eps*mt^2*mu^3*Pi - 
    (72*I)*CA*eps^2*mt^2*mu^3*Pi - (324*I)*CF*eps^2*mt^2*mu^3*Pi + 
    (276*I)*CA*eps^3*mt^2*mu^3*Pi - (108*I)*CF*eps^3*mt^2*mu^3*Pi - 
    (108*I)*CA*eps*mu^4*Pi + (216*I)*CF*eps*mu^4*Pi - 
    (288*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi - 
    (516*I)*CA*eps^3*mu^4*Pi + (324*I)*CF*eps^3*mu^4*Pi - 
    (108*I)*CA*eps*mt*mu^4*Pi + (216*I)*CF*eps*mt*mu^4*Pi - 
    (288*I)*CA*eps^2*mt*mu^4*Pi + (108*I)*CF*eps^2*mt*mu^4*Pi - 
    (516*I)*CA*eps^3*mt*mu^4*Pi + (540*I)*CF*eps^3*mt*mu^4*Pi + 
    135*CA*eps^2*mt^3*Pi^2 - 306*CF*eps^2*mt^3*Pi^2 + 96*CA*eps^3*mt^3*Pi^2 + 
    117*CF*eps^3*mt^3*Pi^2 + 135*CA*eps^2*mt^4*Pi^2 - 
    306*CF*eps^2*mt^4*Pi^2 + 96*CA*eps^3*mt^4*Pi^2 + 117*CF*eps^3*mt^4*Pi^2 + 
    135*CA*eps^2*mt^2*mu*Pi^2 - 306*CF*eps^2*mt^2*mu*Pi^2 - 
    174*CA*eps^3*mt^2*mu*Pi^2 + 729*CF*eps^3*mt^2*mu*Pi^2 + 
    270*CA*eps^2*mt^3*mu*Pi^2 - 612*CF*eps^2*mt^3*mu*Pi^2 - 
    78*CA*eps^3*mt^3*mu*Pi^2 + 846*CF*eps^3*mt^3*mu*Pi^2 + 
    135*CA*eps^2*mt^4*mu*Pi^2 - 306*CF*eps^2*mt^4*mu*Pi^2 + 
    96*CA*eps^3*mt^4*mu*Pi^2 + 117*CF*eps^3*mt^4*mu*Pi^2 + 
    135*CA*eps^2*mt*mu^2*Pi^2 - 306*CF*eps^2*mt*mu^2*Pi^2 - 
    174*CA*eps^3*mt*mu^2*Pi^2 + 729*CF*eps^3*mt*mu^2*Pi^2 + 
    270*CA*eps^2*mt^2*mu^2*Pi^2 - 612*CF*eps^2*mt^2*mu^2*Pi^2 - 
    348*CA*eps^3*mt^2*mu^2*Pi^2 + 1458*CF*eps^3*mt^2*mu^2*Pi^2 + 
    135*CA*eps^2*mt^3*mu^2*Pi^2 - 306*CF*eps^2*mt^3*mu^2*Pi^2 - 
    174*CA*eps^3*mt^3*mu^2*Pi^2 + 729*CF*eps^3*mt^3*mu^2*Pi^2 + 
    135*CA*eps^2*mu^3*Pi^2 - 306*CF*eps^2*mu^3*Pi^2 + 96*CA*eps^3*mu^3*Pi^2 + 
    117*CF*eps^3*mu^3*Pi^2 + 270*CA*eps^2*mt*mu^3*Pi^2 - 
    612*CF*eps^2*mt*mu^3*Pi^2 - 78*CA*eps^3*mt*mu^3*Pi^2 + 
    846*CF*eps^3*mt*mu^3*Pi^2 + 135*CA*eps^2*mt^2*mu^3*Pi^2 - 
    306*CF*eps^2*mt^2*mu^3*Pi^2 - 174*CA*eps^3*mt^2*mu^3*Pi^2 + 
    729*CF*eps^3*mt^2*mu^3*Pi^2 + 135*CA*eps^2*mu^4*Pi^2 - 
    306*CF*eps^2*mu^4*Pi^2 + 96*CA*eps^3*mu^4*Pi^2 + 117*CF*eps^3*mu^4*Pi^2 + 
    135*CA*eps^2*mt*mu^4*Pi^2 - 306*CF*eps^2*mt*mu^4*Pi^2 + 
    96*CA*eps^3*mt*mu^4*Pi^2 + 117*CF*eps^3*mt*mu^4*Pi^2 + 
    (45*I)*CA*eps^3*mt^3*Pi^3 - (90*I)*CF*eps^3*mt^3*Pi^3 + 
    (45*I)*CA*eps^3*mt^4*Pi^3 - (90*I)*CF*eps^3*mt^4*Pi^3 + 
    (45*I)*CA*eps^3*mt^2*mu*Pi^3 - (90*I)*CF*eps^3*mt^2*mu*Pi^3 + 
    (90*I)*CA*eps^3*mt^3*mu*Pi^3 - (180*I)*CF*eps^3*mt^3*mu*Pi^3 + 
    (45*I)*CA*eps^3*mt^4*mu*Pi^3 - (90*I)*CF*eps^3*mt^4*mu*Pi^3 + 
    (45*I)*CA*eps^3*mt*mu^2*Pi^3 - (90*I)*CF*eps^3*mt*mu^2*Pi^3 + 
    (90*I)*CA*eps^3*mt^2*mu^2*Pi^3 - (180*I)*CF*eps^3*mt^2*mu^2*Pi^3 + 
    (45*I)*CA*eps^3*mt^3*mu^2*Pi^3 - (90*I)*CF*eps^3*mt^3*mu^2*Pi^3 + 
    (45*I)*CA*eps^3*mu^3*Pi^3 - (90*I)*CF*eps^3*mu^3*Pi^3 + 
    (90*I)*CA*eps^3*mt*mu^3*Pi^3 - (180*I)*CF*eps^3*mt*mu^3*Pi^3 + 
    (45*I)*CA*eps^3*mt^2*mu^3*Pi^3 - (90*I)*CF*eps^3*mt^2*mu^3*Pi^3 + 
    (45*I)*CA*eps^3*mu^4*Pi^3 - (90*I)*CF*eps^3*mu^4*Pi^3 + 
    (45*I)*CA*eps^3*mt*mu^4*Pi^3 - (90*I)*CF*eps^3*mt*mu^4*Pi^3 - 
    252*CA*eps^3*mt^3*Zeta[3] - 504*CF*eps^3*mt^3*Zeta[3] - 
    252*CA*eps^3*mt^4*Zeta[3] - 504*CF*eps^3*mt^4*Zeta[3] - 
    252*CA*eps^3*mt^2*mu*Zeta[3] - 504*CF*eps^3*mt^2*mu*Zeta[3] - 
    504*CA*eps^3*mt^3*mu*Zeta[3] - 1008*CF*eps^3*mt^3*mu*Zeta[3] - 
    252*CA*eps^3*mt^4*mu*Zeta[3] - 504*CF*eps^3*mt^4*mu*Zeta[3] - 
    252*CA*eps^3*mt*mu^2*Zeta[3] - 504*CF*eps^3*mt*mu^2*Zeta[3] - 
    504*CA*eps^3*mt^2*mu^2*Zeta[3] - 1008*CF*eps^3*mt^2*mu^2*Zeta[3] - 
    252*CA*eps^3*mt^3*mu^2*Zeta[3] - 504*CF*eps^3*mt^3*mu^2*Zeta[3] - 
    252*CA*eps^3*mu^3*Zeta[3] - 504*CF*eps^3*mu^3*Zeta[3] - 
    504*CA*eps^3*mt*mu^3*Zeta[3] - 1008*CF*eps^3*mt*mu^3*Zeta[3] - 
    252*CA*eps^3*mt^2*mu^3*Zeta[3] - 504*CF*eps^3*mt^2*mu^3*Zeta[3] - 
    252*CA*eps^3*mu^4*Zeta[3] - 504*CF*eps^3*mu^4*Zeta[3] - 
    252*CA*eps^3*mt*mu^4*Zeta[3] - 504*CF*eps^3*mt*mu^4*Zeta[3]))/
  (2592*(1 + mt)*(1 + mu)*(mt + mu)*(1 + mt + mu)) + 
 (CA*CF*q2*Log[q2]^2*(12960*CA*eps^2*mt^2 - 12960*CF*eps^2*mt^2 + 
    25920*CA*eps^3*mt^2 + 51840*CA*eps^4*mt^2 - 12960*CA*mt^3 - 
    25920*CF*mt^3 + 60480*CA*eps*mt^3 - 12960*CF*eps*mt^3 + 
    87840*CA*eps^2*mt^3 - 90720*CF*eps^2*mt^3 + 136320*CA*eps^3*mt^3 - 
    103680*CF*eps^3*mt^3 + 272320*CA*eps^4*mt^3 - 207360*CF*eps^4*mt^3 - 
    12960*CA*mt^4 - 25920*CF*mt^4 + 60480*CA*eps*mt^4 - 12960*CF*eps*mt^4 + 
    74880*CA*eps^2*mt^4 - 77760*CF*eps^2*mt^4 + 110400*CA*eps^3*mt^4 - 
    103680*CF*eps^3*mt^4 + 220480*CA*eps^4*mt^4 - 207360*CF*eps^4*mt^4 + 
    25920*CA*eps^2*mt*mu - 25920*CF*eps^2*mt*mu - 51840*CA*eps^4*mt*mu - 
    12960*CA*mt^2*mu - 25920*CF*mt^2*mu + 86400*CA*eps*mt^2*mu + 
    38880*CF*eps*mt^2*mu + 44640*CA*eps^2*mt^2*mu - 64800*CF*eps^2*mt^2*mu - 
    82560*CA*eps^3*mt^2*mu + 103680*CF*eps^3*mt^2*mu - 
    219200*CA*eps^4*mt^2*mu + 207360*CF*eps^4*mt^2*mu - 25920*CA*mt^3*mu - 
    51840*CF*mt^3*mu + 146880*CA*eps*mt^3*mu + 25920*CF*eps*mt^3*mu + 
    93600*CA*eps^2*mt^3*mu - 116640*CF*eps^2*mt^3*mu + 
    27840*CA*eps^3*mt^3*mu + 53120*CA*eps^4*mt^3*mu - 12960*CA*mt^4*mu - 
    25920*CF*mt^4*mu + 60480*CA*eps*mt^4*mu - 12960*CF*eps*mt^4*mu + 
    74880*CA*eps^2*mt^4*mu - 77760*CF*eps^2*mt^4*mu + 
    110400*CA*eps^3*mt^4*mu - 103680*CF*eps^3*mt^4*mu + 
    220480*CA*eps^4*mt^4*mu - 207360*CF*eps^4*mt^4*mu + 12960*CA*eps^2*mu^2 - 
    12960*CF*eps^2*mu^2 + 25920*CA*eps^3*mu^2 + 51840*CA*eps^4*mu^2 - 
    12960*CA*mt*mu^2 - 25920*CF*mt*mu^2 + 86400*CA*eps*mt*mu^2 + 
    38880*CF*eps*mt*mu^2 + 44640*CA*eps^2*mt*mu^2 - 64800*CF*eps^2*mt*mu^2 - 
    82560*CA*eps^3*mt*mu^2 + 103680*CF*eps^3*mt*mu^2 - 
    219200*CA*eps^4*mt*mu^2 + 207360*CF*eps^4*mt*mu^2 - 25920*CA*mt^2*mu^2 - 
    51840*CF*mt^2*mu^2 + 172800*CA*eps*mt^2*mu^2 + 77760*CF*eps*mt^2*mu^2 + 
    37440*CA*eps^2*mt^2*mu^2 - 77760*CF*eps^2*mt^2*mu^2 - 
    216960*CA*eps^3*mt^2*mu^2 + 207360*CF*eps^3*mt^2*mu^2 - 
    490240*CA*eps^4*mt^2*mu^2 + 414720*CF*eps^4*mt^2*mu^2 - 
    12960*CA*mt^3*mu^2 - 25920*CF*mt^3*mu^2 + 86400*CA*eps*mt^3*mu^2 + 
    38880*CF*eps*mt^3*mu^2 + 5760*CA*eps^2*mt^3*mu^2 - 
    25920*CF*eps^2*mt^3*mu^2 - 108480*CA*eps^3*mt^3*mu^2 + 
    103680*CF*eps^3*mt^3*mu^2 - 219200*CA*eps^4*mt^3*mu^2 + 
    207360*CF*eps^4*mt^3*mu^2 - 12960*CA*mu^3 - 25920*CF*mu^3 + 
    60480*CA*eps*mu^3 - 12960*CF*eps*mu^3 + 87840*CA*eps^2*mu^3 - 
    90720*CF*eps^2*mu^3 + 136320*CA*eps^3*mu^3 - 103680*CF*eps^3*mu^3 + 
    272320*CA*eps^4*mu^3 - 207360*CF*eps^4*mu^3 - 25920*CA*mt*mu^3 - 
    51840*CF*mt*mu^3 + 146880*CA*eps*mt*mu^3 + 25920*CF*eps*mt*mu^3 + 
    93600*CA*eps^2*mt*mu^3 - 116640*CF*eps^2*mt*mu^3 + 
    27840*CA*eps^3*mt*mu^3 + 53120*CA*eps^4*mt*mu^3 - 12960*CA*mt^2*mu^3 - 
    25920*CF*mt^2*mu^3 + 86400*CA*eps*mt^2*mu^3 + 38880*CF*eps*mt^2*mu^3 + 
    5760*CA*eps^2*mt^2*mu^3 - 25920*CF*eps^2*mt^2*mu^3 - 
    108480*CA*eps^3*mt^2*mu^3 + 103680*CF*eps^3*mt^2*mu^3 - 
    219200*CA*eps^4*mt^2*mu^3 + 207360*CF*eps^4*mt^2*mu^3 - 12960*CA*mu^4 - 
    25920*CF*mu^4 + 60480*CA*eps*mu^4 - 12960*CF*eps*mu^4 + 
    74880*CA*eps^2*mu^4 - 77760*CF*eps^2*mu^4 + 110400*CA*eps^3*mu^4 - 
    103680*CF*eps^3*mu^4 + 220480*CA*eps^4*mu^4 - 207360*CF*eps^4*mu^4 - 
    12960*CA*mt*mu^4 - 25920*CF*mt*mu^4 + 60480*CA*eps*mt*mu^4 - 
    12960*CF*eps*mt*mu^4 + 74880*CA*eps^2*mt*mu^4 - 77760*CF*eps^2*mt*mu^4 + 
    110400*CA*eps^3*mt*mu^4 - 103680*CF*eps^3*mt*mu^4 + 
    220480*CA*eps^4*mt*mu^4 - 207360*CF*eps^4*mt*mu^4 + 
    (25920*I)*CF*eps^3*mt^2*Pi + (25920*I)*CA*eps^4*mt^2*Pi + 
    (12960*I)*CA*eps*mt^3*Pi - (25920*I)*CF*eps*mt^3*Pi + 
    (34560*I)*CA*eps^2*mt^3*Pi - (12960*I)*CF*eps^2*mt^3*Pi + 
    (61920*I)*CA*eps^3*mt^3*Pi - (12960*I)*CF*eps^3*mt^3*Pi + 
    (136320*I)*CA*eps^4*mt^3*Pi - (77760*I)*CF*eps^4*mt^3*Pi + 
    (12960*I)*CA*eps*mt^4*Pi - (25920*I)*CF*eps*mt^4*Pi + 
    (34560*I)*CA*eps^2*mt^4*Pi - (12960*I)*CF*eps^2*mt^4*Pi + 
    (61920*I)*CA*eps^3*mt^4*Pi - (38880*I)*CF*eps^3*mt^4*Pi + 
    (110400*I)*CA*eps^4*mt^4*Pi - (77760*I)*CF*eps^4*mt^4*Pi + 
    (51840*I)*CF*eps^3*mt*mu*Pi + (12960*I)*CA*eps*mt^2*mu*Pi - 
    (25920*I)*CF*eps*mt^2*mu*Pi + (8640*I)*CA*eps^2*mt^2*mu*Pi + 
    (38880*I)*CF*eps^2*mt^2*mu*Pi - (33120*I)*CA*eps^3*mt^2*mu*Pi + 
    (116640*I)*CF*eps^3*mt^2*mu*Pi - (82560*I)*CA*eps^4*mt^2*mu*Pi + 
    (77760*I)*CF*eps^4*mt^2*mu*Pi + (25920*I)*CA*eps*mt^3*mu*Pi - 
    (51840*I)*CF*eps*mt^3*mu*Pi + (43200*I)*CA*eps^2*mt^3*mu*Pi + 
    (25920*I)*CF*eps^2*mt^3*mu*Pi + (28800*I)*CA*eps^3*mt^3*mu*Pi + 
    (27840*I)*CA*eps^4*mt^3*mu*Pi + (12960*I)*CA*eps*mt^4*mu*Pi - 
    (25920*I)*CF*eps*mt^4*mu*Pi + (34560*I)*CA*eps^2*mt^4*mu*Pi - 
    (12960*I)*CF*eps^2*mt^4*mu*Pi + (61920*I)*CA*eps^3*mt^4*mu*Pi - 
    (64800*I)*CF*eps^3*mt^4*mu*Pi + (110400*I)*CA*eps^4*mt^4*mu*Pi - 
    (103680*I)*CF*eps^4*mt^4*mu*Pi + (25920*I)*CF*eps^3*mu^2*Pi + 
    (25920*I)*CA*eps^4*mu^2*Pi + (12960*I)*CA*eps*mt*mu^2*Pi - 
    (25920*I)*CF*eps*mt*mu^2*Pi + (8640*I)*CA*eps^2*mt*mu^2*Pi + 
    (38880*I)*CF*eps^2*mt*mu^2*Pi - (33120*I)*CA*eps^3*mt*mu^2*Pi + 
    (116640*I)*CF*eps^3*mt*mu^2*Pi - (82560*I)*CA*eps^4*mt*mu^2*Pi + 
    (77760*I)*CF*eps^4*mt*mu^2*Pi + (25920*I)*CA*eps*mt^2*mu^2*Pi - 
    (51840*I)*CF*eps*mt^2*mu^2*Pi + (17280*I)*CA*eps^2*mt^2*mu^2*Pi + 
    (77760*I)*CF*eps^2*mt^2*mu^2*Pi - (66240*I)*CA*eps^3*mt^2*mu^2*Pi + 
    (77760*I)*CF*eps^3*mt^2*mu^2*Pi - (216960*I)*CA*eps^4*mt^2*mu^2*Pi + 
    (155520*I)*CF*eps^4*mt^2*mu^2*Pi + (12960*I)*CA*eps*mt^3*mu^2*Pi - 
    (25920*I)*CF*eps*mt^3*mu^2*Pi + (8640*I)*CA*eps^2*mt^3*mu^2*Pi + 
    (38880*I)*CF*eps^2*mt^3*mu^2*Pi - (33120*I)*CA*eps^3*mt^3*mu^2*Pi + 
    (12960*I)*CF*eps^3*mt^3*mu^2*Pi - (108480*I)*CA*eps^4*mt^3*mu^2*Pi + 
    (103680*I)*CF*eps^4*mt^3*mu^2*Pi + (12960*I)*CA*eps*mu^3*Pi - 
    (25920*I)*CF*eps*mu^3*Pi + (34560*I)*CA*eps^2*mu^3*Pi - 
    (12960*I)*CF*eps^2*mu^3*Pi + (61920*I)*CA*eps^3*mu^3*Pi - 
    (12960*I)*CF*eps^3*mu^3*Pi + (136320*I)*CA*eps^4*mu^3*Pi - 
    (77760*I)*CF*eps^4*mu^3*Pi + (25920*I)*CA*eps*mt*mu^3*Pi - 
    (51840*I)*CF*eps*mt*mu^3*Pi + (43200*I)*CA*eps^2*mt*mu^3*Pi + 
    (25920*I)*CF*eps^2*mt*mu^3*Pi + (28800*I)*CA*eps^3*mt*mu^3*Pi + 
    (27840*I)*CA*eps^4*mt*mu^3*Pi + (12960*I)*CA*eps*mt^2*mu^3*Pi - 
    (25920*I)*CF*eps*mt^2*mu^3*Pi + (8640*I)*CA*eps^2*mt^2*mu^3*Pi + 
    (38880*I)*CF*eps^2*mt^2*mu^3*Pi - (33120*I)*CA*eps^3*mt^2*mu^3*Pi + 
    (12960*I)*CF*eps^3*mt^2*mu^3*Pi - (108480*I)*CA*eps^4*mt^2*mu^3*Pi + 
    (103680*I)*CF*eps^4*mt^2*mu^3*Pi + (12960*I)*CA*eps*mu^4*Pi - 
    (25920*I)*CF*eps*mu^4*Pi + (34560*I)*CA*eps^2*mu^4*Pi - 
    (12960*I)*CF*eps^2*mu^4*Pi + (61920*I)*CA*eps^3*mu^4*Pi - 
    (38880*I)*CF*eps^3*mu^4*Pi + (110400*I)*CA*eps^4*mu^4*Pi - 
    (77760*I)*CF*eps^4*mu^4*Pi + (12960*I)*CA*eps*mt*mu^4*Pi - 
    (25920*I)*CF*eps*mt*mu^4*Pi + (34560*I)*CA*eps^2*mt*mu^4*Pi - 
    (12960*I)*CF*eps^2*mt*mu^4*Pi + (61920*I)*CA*eps^3*mt*mu^4*Pi - 
    (64800*I)*CF*eps^3*mt*mu^4*Pi + (110400*I)*CA*eps^4*mt*mu^4*Pi - 
    (103680*I)*CF*eps^4*mt*mu^4*Pi - 11880*CA*eps^4*mt^2*Pi^2 + 
    9720*CF*eps^4*mt^2*Pi^2 - 16200*CA*eps^2*mt^3*Pi^2 + 
    36720*CF*eps^2*mt^3*Pi^2 - 11520*CA*eps^3*mt^3*Pi^2 - 
    14040*CF*eps^3*mt^3*Pi^2 - 49080*CA*eps^4*mt^3*Pi^2 + 
    35640*CF*eps^4*mt^3*Pi^2 - 16200*CA*eps^2*mt^4*Pi^2 + 
    36720*CF*eps^2*mt^4*Pi^2 - 11520*CA*eps^3*mt^4*Pi^2 - 
    14040*CF*eps^3*mt^4*Pi^2 - 37200*CA*eps^4*mt^4*Pi^2 + 
    25920*CF*eps^4*mt^4*Pi^2 - 23760*CA*eps^4*mt*mu*Pi^2 + 
    19440*CF*eps^4*mt*mu*Pi^2 - 16200*CA*eps^2*mt^2*mu*Pi^2 + 
    36720*CF*eps^2*mt^2*mu*Pi^2 + 20880*CA*eps^3*mt^2*mu*Pi^2 - 
    87480*CF*eps^3*mt^2*mu*Pi^2 - 19560*CA*eps^4*mt^2*mu*Pi^2 + 
    11880*CF*eps^4*mt^2*mu*Pi^2 - 32400*CA*eps^2*mt^3*mu*Pi^2 + 
    73440*CF*eps^2*mt^3*mu*Pi^2 + 9360*CA*eps^3*mt^3*mu*Pi^2 - 
    101520*CF*eps^3*mt^3*mu*Pi^2 - 33000*CA*eps^4*mt^3*mu*Pi^2 + 
    31320*CF*eps^4*mt^3*mu*Pi^2 - 16200*CA*eps^2*mt^4*mu*Pi^2 + 
    36720*CF*eps^2*mt^4*mu*Pi^2 - 11520*CA*eps^3*mt^4*mu*Pi^2 - 
    14040*CF*eps^3*mt^4*mu*Pi^2 - 37200*CA*eps^4*mt^4*mu*Pi^2 + 
    38880*CF*eps^4*mt^4*mu*Pi^2 - 11880*CA*eps^4*mu^2*Pi^2 + 
    9720*CF*eps^4*mu^2*Pi^2 - 16200*CA*eps^2*mt*mu^2*Pi^2 + 
    36720*CF*eps^2*mt*mu^2*Pi^2 + 20880*CA*eps^3*mt*mu^2*Pi^2 - 
    87480*CF*eps^3*mt*mu^2*Pi^2 - 19560*CA*eps^4*mt*mu^2*Pi^2 + 
    11880*CF*eps^4*mt*mu^2*Pi^2 - 32400*CA*eps^2*mt^2*mu^2*Pi^2 + 
    73440*CF*eps^2*mt^2*mu^2*Pi^2 + 41760*CA*eps^3*mt^2*mu^2*Pi^2 - 
    174960*CF*eps^3*mt^2*mu^2*Pi^2 + 8400*CA*eps^4*mt^2*mu^2*Pi^2 + 
    10800*CF*eps^4*mt^2*mu^2*Pi^2 - 16200*CA*eps^2*mt^3*mu^2*Pi^2 + 
    36720*CF*eps^2*mt^3*mu^2*Pi^2 + 20880*CA*eps^3*mt^3*mu^2*Pi^2 - 
    87480*CF*eps^3*mt^3*mu^2*Pi^2 + 16080*CA*eps^4*mt^3*mu^2*Pi^2 - 
    4320*CF*eps^4*mt^3*mu^2*Pi^2 - 16200*CA*eps^2*mu^3*Pi^2 + 
    36720*CF*eps^2*mu^3*Pi^2 - 11520*CA*eps^3*mu^3*Pi^2 - 
    14040*CF*eps^3*mu^3*Pi^2 - 49080*CA*eps^4*mu^3*Pi^2 + 
    35640*CF*eps^4*mu^3*Pi^2 - 32400*CA*eps^2*mt*mu^3*Pi^2 + 
    73440*CF*eps^2*mt*mu^3*Pi^2 + 9360*CA*eps^3*mt*mu^3*Pi^2 - 
    101520*CF*eps^3*mt*mu^3*Pi^2 - 33000*CA*eps^4*mt*mu^3*Pi^2 + 
    31320*CF*eps^4*mt*mu^3*Pi^2 - 16200*CA*eps^2*mt^2*mu^3*Pi^2 + 
    36720*CF*eps^2*mt^2*mu^3*Pi^2 + 20880*CA*eps^3*mt^2*mu^3*Pi^2 - 
    87480*CF*eps^3*mt^2*mu^3*Pi^2 + 16080*CA*eps^4*mt^2*mu^3*Pi^2 - 
    4320*CF*eps^4*mt^2*mu^3*Pi^2 - 16200*CA*eps^2*mu^4*Pi^2 + 
    36720*CF*eps^2*mu^4*Pi^2 - 11520*CA*eps^3*mu^4*Pi^2 - 
    14040*CF*eps^3*mu^4*Pi^2 - 37200*CA*eps^4*mu^4*Pi^2 + 
    25920*CF*eps^4*mu^4*Pi^2 - 16200*CA*eps^2*mt*mu^4*Pi^2 + 
    36720*CF*eps^2*mt*mu^4*Pi^2 - 11520*CA*eps^3*mt*mu^4*Pi^2 - 
    14040*CF*eps^3*mt*mu^4*Pi^2 - 37200*CA*eps^4*mt*mu^4*Pi^2 + 
    38880*CF*eps^4*mt*mu^4*Pi^2 - (5400*I)*CA*eps^3*mt^3*Pi^3 + 
    (10800*I)*CF*eps^3*mt^3*Pi^3 - (6480*I)*CA*eps^4*mt^3*Pi^3 - 
    (1080*I)*CF*eps^4*mt^3*Pi^3 - (5400*I)*CA*eps^3*mt^4*Pi^3 + 
    (10800*I)*CF*eps^3*mt^4*Pi^3 - (6480*I)*CA*eps^4*mt^4*Pi^3 - 
    (1080*I)*CF*eps^4*mt^4*Pi^3 - (5400*I)*CA*eps^3*mt^2*mu*Pi^3 + 
    (10800*I)*CF*eps^3*mt^2*mu*Pi^3 + (4320*I)*CA*eps^4*mt^2*mu*Pi^3 - 
    (22680*I)*CF*eps^4*mt^2*mu*Pi^3 - (10800*I)*CA*eps^3*mt^3*mu*Pi^3 + 
    (21600*I)*CF*eps^3*mt^3*mu*Pi^3 - (2160*I)*CA*eps^4*mt^3*mu*Pi^3 - 
    (23760*I)*CF*eps^4*mt^3*mu*Pi^3 - (5400*I)*CA*eps^3*mt^4*mu*Pi^3 + 
    (10800*I)*CF*eps^3*mt^4*mu*Pi^3 - (6480*I)*CA*eps^4*mt^4*mu*Pi^3 - 
    (1080*I)*CF*eps^4*mt^4*mu*Pi^3 - (5400*I)*CA*eps^3*mt*mu^2*Pi^3 + 
    (10800*I)*CF*eps^3*mt*mu^2*Pi^3 + (4320*I)*CA*eps^4*mt*mu^2*Pi^3 - 
    (22680*I)*CF*eps^4*mt*mu^2*Pi^3 - (10800*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
    (21600*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (8640*I)*CA*eps^4*mt^2*mu^2*Pi^3 - 
    (45360*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (5400*I)*CA*eps^3*mt^3*mu^2*Pi^3 + 
    (10800*I)*CF*eps^3*mt^3*mu^2*Pi^3 + (4320*I)*CA*eps^4*mt^3*mu^2*Pi^3 - 
    (22680*I)*CF*eps^4*mt^3*mu^2*Pi^3 - (5400*I)*CA*eps^3*mu^3*Pi^3 + 
    (10800*I)*CF*eps^3*mu^3*Pi^3 - (6480*I)*CA*eps^4*mu^3*Pi^3 - 
    (1080*I)*CF*eps^4*mu^3*Pi^3 - (10800*I)*CA*eps^3*mt*mu^3*Pi^3 + 
    (21600*I)*CF*eps^3*mt*mu^3*Pi^3 - (2160*I)*CA*eps^4*mt*mu^3*Pi^3 - 
    (23760*I)*CF*eps^4*mt*mu^3*Pi^3 - (5400*I)*CA*eps^3*mt^2*mu^3*Pi^3 + 
    (10800*I)*CF*eps^3*mt^2*mu^3*Pi^3 + (4320*I)*CA*eps^4*mt^2*mu^3*Pi^3 - 
    (22680*I)*CF*eps^4*mt^2*mu^3*Pi^3 - (5400*I)*CA*eps^3*mu^4*Pi^3 + 
    (10800*I)*CF*eps^3*mu^4*Pi^3 - (6480*I)*CA*eps^4*mu^4*Pi^3 - 
    (1080*I)*CF*eps^4*mu^4*Pi^3 - (5400*I)*CA*eps^3*mt*mu^4*Pi^3 + 
    (10800*I)*CF*eps^3*mt*mu^4*Pi^3 - (6480*I)*CA*eps^4*mt*mu^4*Pi^3 - 
    (1080*I)*CF*eps^4*mt*mu^4*Pi^3 + 2655*CA*eps^4*mt^3*Pi^4 - 
    3618*CF*eps^4*mt^3*Pi^4 + 2655*CA*eps^4*mt^4*Pi^4 - 
    3618*CF*eps^4*mt^4*Pi^4 + 2655*CA*eps^4*mt^2*mu*Pi^4 - 
    3618*CF*eps^4*mt^2*mu*Pi^4 + 5310*CA*eps^4*mt^3*mu*Pi^4 - 
    7236*CF*eps^4*mt^3*mu*Pi^4 + 2655*CA*eps^4*mt^4*mu*Pi^4 - 
    3618*CF*eps^4*mt^4*mu*Pi^4 + 2655*CA*eps^4*mt*mu^2*Pi^4 - 
    3618*CF*eps^4*mt*mu^2*Pi^4 + 5310*CA*eps^4*mt^2*mu^2*Pi^4 - 
    7236*CF*eps^4*mt^2*mu^2*Pi^4 + 2655*CA*eps^4*mt^3*mu^2*Pi^4 - 
    3618*CF*eps^4*mt^3*mu^2*Pi^4 + 2655*CA*eps^4*mu^3*Pi^4 - 
    3618*CF*eps^4*mu^3*Pi^4 + 5310*CA*eps^4*mt*mu^3*Pi^4 - 
    7236*CF*eps^4*mt*mu^3*Pi^4 + 2655*CA*eps^4*mt^2*mu^3*Pi^4 - 
    3618*CF*eps^4*mt^2*mu^3*Pi^4 + 2655*CA*eps^4*mu^4*Pi^4 - 
    3618*CF*eps^4*mu^4*Pi^4 + 2655*CA*eps^4*mt*mu^4*Pi^4 - 
    3618*CF*eps^4*mt*mu^4*Pi^4 + 30240*CA*eps^3*mt^3*Zeta[3] + 
    60480*CF*eps^3*mt^3*Zeta[3] - 141120*CA*eps^4*mt^3*Zeta[3] + 
    30240*CF*eps^4*mt^3*Zeta[3] + 30240*CA*eps^3*mt^4*Zeta[3] + 
    60480*CF*eps^3*mt^4*Zeta[3] - 141120*CA*eps^4*mt^4*Zeta[3] + 
    30240*CF*eps^4*mt^4*Zeta[3] + 30240*CA*eps^3*mt^2*mu*Zeta[3] + 
    60480*CF*eps^3*mt^2*mu*Zeta[3] - 201600*CA*eps^4*mt^2*mu*Zeta[3] - 
    90720*CF*eps^4*mt^2*mu*Zeta[3] + 60480*CA*eps^3*mt^3*mu*Zeta[3] + 
    120960*CF*eps^3*mt^3*mu*Zeta[3] - 342720*CA*eps^4*mt^3*mu*Zeta[3] - 
    60480*CF*eps^4*mt^3*mu*Zeta[3] + 30240*CA*eps^3*mt^4*mu*Zeta[3] + 
    60480*CF*eps^3*mt^4*mu*Zeta[3] - 141120*CA*eps^4*mt^4*mu*Zeta[3] + 
    30240*CF*eps^4*mt^4*mu*Zeta[3] + 30240*CA*eps^3*mt*mu^2*Zeta[3] + 
    60480*CF*eps^3*mt*mu^2*Zeta[3] - 201600*CA*eps^4*mt*mu^2*Zeta[3] - 
    90720*CF*eps^4*mt*mu^2*Zeta[3] + 60480*CA*eps^3*mt^2*mu^2*Zeta[3] + 
    120960*CF*eps^3*mt^2*mu^2*Zeta[3] - 403200*CA*eps^4*mt^2*mu^2*Zeta[3] - 
    181440*CF*eps^4*mt^2*mu^2*Zeta[3] + 30240*CA*eps^3*mt^3*mu^2*Zeta[3] + 
    60480*CF*eps^3*mt^3*mu^2*Zeta[3] - 201600*CA*eps^4*mt^3*mu^2*Zeta[3] - 
    90720*CF*eps^4*mt^3*mu^2*Zeta[3] + 30240*CA*eps^3*mu^3*Zeta[3] + 
    60480*CF*eps^3*mu^3*Zeta[3] - 141120*CA*eps^4*mu^3*Zeta[3] + 
    30240*CF*eps^4*mu^3*Zeta[3] + 60480*CA*eps^3*mt*mu^3*Zeta[3] + 
    120960*CF*eps^3*mt*mu^3*Zeta[3] - 342720*CA*eps^4*mt*mu^3*Zeta[3] - 
    60480*CF*eps^4*mt*mu^3*Zeta[3] + 30240*CA*eps^3*mt^2*mu^3*Zeta[3] + 
    60480*CF*eps^3*mt^2*mu^3*Zeta[3] - 201600*CA*eps^4*mt^2*mu^3*Zeta[3] - 
    90720*CF*eps^4*mt^2*mu^3*Zeta[3] + 30240*CA*eps^3*mu^4*Zeta[3] + 
    60480*CF*eps^3*mu^4*Zeta[3] - 141120*CA*eps^4*mu^4*Zeta[3] + 
    30240*CF*eps^4*mu^4*Zeta[3] + 30240*CA*eps^3*mt*mu^4*Zeta[3] + 
    60480*CF*eps^3*mt*mu^4*Zeta[3] - 141120*CA*eps^4*mt*mu^4*Zeta[3] + 
    30240*CF*eps^4*mt*mu^4*Zeta[3] - (30240*I)*CA*eps^4*mt^3*Pi*Zeta[3] + 
    (60480*I)*CF*eps^4*mt^3*Pi*Zeta[3] - (30240*I)*CA*eps^4*mt^4*Pi*Zeta[3] + 
    (60480*I)*CF*eps^4*mt^4*Pi*Zeta[3] - (30240*I)*CA*eps^4*mt^2*mu*Pi*
     Zeta[3] + (60480*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] - 
    (60480*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + (120960*I)*CF*eps^4*mt^3*mu*Pi*
     Zeta[3] - (30240*I)*CA*eps^4*mt^4*mu*Pi*Zeta[3] + 
    (60480*I)*CF*eps^4*mt^4*mu*Pi*Zeta[3] - (30240*I)*CA*eps^4*mt*mu^2*Pi*
     Zeta[3] + (60480*I)*CF*eps^4*mt*mu^2*Pi*Zeta[3] - 
    (60480*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] + (120960*I)*CF*eps^4*mt^2*mu^2*
     Pi*Zeta[3] - (30240*I)*CA*eps^4*mt^3*mu^2*Pi*Zeta[3] + 
    (60480*I)*CF*eps^4*mt^3*mu^2*Pi*Zeta[3] - (30240*I)*CA*eps^4*mu^3*Pi*
     Zeta[3] + (60480*I)*CF*eps^4*mu^3*Pi*Zeta[3] - 
    (60480*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] + (120960*I)*CF*eps^4*mt*mu^3*Pi*
     Zeta[3] - (30240*I)*CA*eps^4*mt^2*mu^3*Pi*Zeta[3] + 
    (60480*I)*CF*eps^4*mt^2*mu^3*Pi*Zeta[3] - (30240*I)*CA*eps^4*mu^4*Pi*
     Zeta[3] + (60480*I)*CF*eps^4*mu^4*Pi*Zeta[3] - 
    (30240*I)*CA*eps^4*mt*mu^4*Pi*Zeta[3] + (60480*I)*CF*eps^4*mt*mu^4*Pi*
     Zeta[3]))/(103680*(1 + mt)*(1 + mu)*(mt + mu)*(1 + mt + mu)) + 
 G[-1, 0, 0, mu]*(-1/4*(CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
      G[0, 0, 0, mt])/(1 + mt + mu) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*
     q2*G[0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*(12*eps^2*mt + 12*mt^2 - 
      12*eps*mt^2 + 12*eps^2*mu - 24*eps*mt*mu + 12*mu^2 - 12*eps*mu^2 - 
      (12*I)*eps^3*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
      (12*I)*eps^3*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
      (12*I)*eps^2*mu^2*Pi - 5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 + 
      10*eps^3*mt*mu*Pi^2 - 5*eps^2*mu^2*Pi^2 + 5*eps^3*mu^2*Pi^2 + 
      I*eps^3*mt^2*Pi^3 + I*eps^3*mu^2*Pi^3 - 28*eps^3*mt^2*Zeta[3] - 
      28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[0, -1, 0, mu]*(-1/4*(CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
      G[0, 0, 0, mt])/(1 + mt + mu) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*
     q2*G[0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*(12*eps^2*mt + 12*mt^2 - 
      12*eps*mt^2 + 12*eps^2*mu - 24*eps*mt*mu + 12*mu^2 - 12*eps*mu^2 - 
      (12*I)*eps^3*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
      (12*I)*eps^3*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
      (12*I)*eps^2*mu^2*Pi - 5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 + 
      10*eps^3*mt*mu*Pi^2 - 5*eps^2*mu^2*Pi^2 + 5*eps^3*mu^2*Pi^2 + 
      I*eps^3*mt^2*Pi^3 + I*eps^3*mu^2*Pi^3 - 28*eps^3*mt^2*Zeta[3] - 
      28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[-1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
      eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*(-12*eps^2*mt - 12*mt^2 + 
      12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps^3*mt*Pi + (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi + 
      (12*I)*eps^3*mu*Pi - (24*I)*eps^2*mt*mu*Pi + (12*I)*eps*mu^2*Pi - 
      (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 - 5*eps^3*mt^2*Pi^2 - 
      10*eps^3*mt*mu*Pi^2 + 5*eps^2*mu^2*Pi^2 - 5*eps^3*mu^2*Pi^2 - 
      I*eps^3*mt^2*Pi^3 - I*eps^3*mu^2*Pi^3 + 28*eps^3*mt^2*Zeta[3] + 
      28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[-1 - mu, -mu, -1 - mu, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
       (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
       (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
       (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2*
      Log[q2])/(1 + mt + mu) + 
   (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (12*(1 + mt + mu)) + (CA^2*CF*eps*q2*(-12*eps - 12*eps*mt - 12*mt^2 + 
      12*eps*mt^2 - 12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - 
      (12*I)*eps^2*Pi - (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + 
      (12*I)*eps^2*mt^2*Pi - (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - 
      (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi + 7*eps^3*Pi^2 + 
      7*eps^3*mt*Pi^2 + 7*eps^2*mt^2*Pi^2 - 7*eps^3*mt^2*Pi^2 + 
      7*eps^3*mu*Pi^2 - 14*eps^3*mt*mu*Pi^2 + 7*eps^2*mu^2*Pi^2 - 
      7*eps^3*mu^2*Pi^2 + (3*I)*eps^3*mt^2*Pi^3 + (3*I)*eps^3*mu^2*Pi^3 + 
      28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(24*(1 + mt + mu))) + 
 G[-mu, -1 - mu, -1 - mu, mt]*
  (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
       12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
       (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
       (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
       (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2*
      Log[q2])/(1 + mt + mu) + 
   (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (12*(1 + mt + mu)) + (CA^2*CF*eps*q2*(-12*eps - 12*eps*mt - 12*mt^2 + 
      12*eps*mt^2 - 12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - 
      (12*I)*eps^2*Pi - (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + 
      (12*I)*eps^2*mt^2*Pi - (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - 
      (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi + 7*eps^3*Pi^2 + 
      7*eps^3*mt*Pi^2 + 7*eps^2*mt^2*Pi^2 - 7*eps^3*mt^2*Pi^2 + 
      7*eps^3*mu*Pi^2 - 14*eps^3*mt*mu*Pi^2 + 7*eps^2*mu^2*Pi^2 - 
      7*eps^3*mu^2*Pi^2 + (3*I)*eps^3*mt^2*Pi^3 + (3*I)*eps^3*mu^2*Pi^3 + 
      28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(24*(1 + mt + mu))) + 
 G[0, -1 - mu, 0, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (12*I)*CA*eps^3*mu*Pi + 
      (24*I)*CF*eps^3*mu*Pi + (24*I)*CA*eps^2*mt*mu*Pi - 
      (48*I)*CF*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (24*I)*CF*eps*mu^2*Pi + (12*I)*CA*eps^2*mu^2*Pi - 
      (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - CA*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 
      8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 10*CA*eps^3*mt*mu*Pi^2 - 
      16*CF*eps^3*mt*mu*Pi^2 - 5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 
      5*CA*eps^3*mu^2*Pi^2 - 8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - 
      (2*I)*CF*eps^3*mt^2*Pi^3 + I*CA*eps^3*mu^2*Pi^3 - 
      (2*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[-1 - mu, 0, 0, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (12*I)*CA*eps^3*mu*Pi + 
      (24*I)*CF*eps^3*mu*Pi + (24*I)*CA*eps^2*mt*mu*Pi - 
      (48*I)*CF*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (24*I)*CF*eps*mu^2*Pi + (12*I)*CA*eps^2*mu^2*Pi - 
      (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - CA*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 
      8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 10*CA*eps^3*mt*mu*Pi^2 - 
      16*CF*eps^3*mt*mu*Pi^2 - 5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 
      5*CA*eps^3*mu^2*Pi^2 - 8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - 
      (2*I)*CF*eps^3*mt^2*Pi^3 + I*CA*eps^3*mu^2*Pi^3 - 
      (2*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[0, 0, -1, mu]*(-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, mt])/
     (1 + mt + mu) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
      12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
      12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 
      5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/
    (48*(1 + mt + mu)) + (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + CA*eps*mu - 2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
      (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (24*I)*CF*eps*mt^2*Pi + (12*I)*CA*eps^2*mt^2*Pi - 
      (24*I)*CF*eps^2*mt^2*Pi - (12*I)*CA*eps^3*mu*Pi + 
      (24*I)*CF*eps^3*mu*Pi + (24*I)*CA*eps^2*mt*mu*Pi - 
      (48*I)*CF*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (24*I)*CF*eps*mu^2*Pi + (12*I)*CA*eps^2*mu^2*Pi - 
      (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - CA*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 
      8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 10*CA*eps^3*mt*mu*Pi^2 - 
      16*CF*eps^3*mt*mu*Pi^2 - 5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 
      5*CA*eps^3*mu^2*Pi^2 - 8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - 
      (2*I)*CF*eps^3*mt^2*Pi^3 + I*CA*eps^3*mu^2*Pi^3 - 
      (2*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, 0, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
       (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
       (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
       (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
      2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
      (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
      (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (12*I)*CA*eps^3*mu*Pi - 
      (24*I)*CF*eps^3*mu*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - CA*eps^3*mt*Pi^2 + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 
      16*CF*eps^3*mt*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 
      3*CA*eps^3*mu^2*Pi^2 + 8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + 
      (2*I)*CF*eps^3*mt^2*Pi^3 - I*CA*eps^3*mu^2*Pi^3 + 
      (2*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[0, -1 - mu, -1 - mu, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps^2*Pi + (12*I)*CA*eps^2*mt*Pi + 
       (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
       (12*I)*CA*eps^2*mu*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 
      12*CA*mu^2 - 12*CA*eps*mu^2 + (12*I)*CA*eps^2*Pi + 
      (12*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi - 7*CA*eps^3*Pi^2 - 7*CA*eps^3*mt*Pi^2 + 
      3*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      20*CF*eps^3*mt^2*Pi^2 - 7*CA*eps^3*mu*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 
      40*CF*eps^3*mt*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2 - 
      3*CA*eps^3*mu^2*Pi^2 + 20*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 - 
      (4*I)*CF*eps^3*mt^2*Pi^3 - I*CA*eps^3*mu^2*Pi^3 - 
      (4*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[-1 - mu, 0, -1 - mu, mt]*
  (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
       12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
       12*CA*eps*mu^2 + (12*I)*CA*eps^2*Pi + (12*I)*CA*eps^2*mt*Pi + 
       (12*I)*CA*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
       (12*I)*CA*eps^2*mu*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
       (12*I)*CA*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
       3*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
       20*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 
      12*CA*mu^2 - 12*CA*eps*mu^2 + (12*I)*CA*eps^2*Pi + 
      (12*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi - 7*CA*eps^3*Pi^2 - 7*CA*eps^3*mt*Pi^2 + 
      3*CA*eps^2*mt^2*Pi^2 - 20*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      20*CF*eps^3*mt^2*Pi^2 - 7*CA*eps^3*mu*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 
      40*CF*eps^3*mt*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2 - 
      3*CA*eps^3*mu^2*Pi^2 + 20*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 - 
      (4*I)*CF*eps^3*mt^2*Pi^3 - I*CA*eps^3*mu^2*Pi^3 - 
      (4*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[0, 0, -1 - mu, mt]*
  ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps^2*Pi + (12*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 
      20*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*
     q2*Log[q2])/(48*(1 + mt + mu)) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 
      12*CA*mu^2 - 12*CA*eps*mu^2 - (12*I)*CA*eps^2*Pi - 
      (12*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi + 5*CA*eps^3*Pi^2 + 5*CA*eps^3*mt*Pi^2 - 
      5*CA*eps^2*mt^2*Pi^2 + 20*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^3*mt^2*Pi^2 - 
      20*CF*eps^3*mt^2*Pi^2 + 5*CA*eps^3*mu*Pi^2 + 10*CA*eps^3*mt*mu*Pi^2 - 
      40*CF*eps^3*mt*mu*Pi^2 - 5*CA*eps^2*mu^2*Pi^2 + 20*CF*eps^2*mu^2*Pi^2 + 
      5*CA*eps^3*mu^2*Pi^2 - 20*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 + 
      (4*I)*CF*eps^3*mt^2*Pi^3 + I*CA*eps^3*mu^2*Pi^3 + 
      (4*I)*CF*eps^3*mu^2*Pi^3 - 28*CA*eps^3*mt^2*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[-1, 0, -1, mu]*((CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
      12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
      12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 
      5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/
    (48*(1 + mt + mu)) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
      CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
      (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (12*I)*CA*eps^3*mu*Pi - 
      (24*I)*CF*eps^3*mu*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + CA*eps^3*Pi^2 + CA*eps^3*mt*Pi^2 + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 5*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 - 10*CA*eps^3*mt*mu*Pi^2 + 
      16*CF*eps^3*mt*mu*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 
      5*CA*eps^3*mu^2*Pi^2 + 8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + 
      (2*I)*CF*eps^3*mt^2*Pi^3 - I*CA*eps^3*mu^2*Pi^3 + 
      (2*I)*CF*eps^3*mu^2*Pi^3 + 28*CA*eps^3*mt^2*Zeta[3] + 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[0, -1, -1, mu]*((CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
      12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
      12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 
      5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/
    (48*(1 + mt + mu)) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
      CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
      I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
      (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
      (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (12*I)*CA*eps^3*mu*Pi - 
      (24*I)*CF*eps^3*mu*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + CA*eps^3*Pi^2 + CA*eps^3*mt*Pi^2 + 
      5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 5*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 - 10*CA*eps^3*mt*mu*Pi^2 + 
      16*CF*eps^3*mt*mu*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 
      5*CA*eps^3*mu^2*Pi^2 + 8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + 
      (2*I)*CF*eps^3*mt^2*Pi^3 - I*CA*eps^3*mu^2*Pi^3 + 
      (2*I)*CF*eps^3*mu^2*Pi^3 + 28*CA*eps^3*mt^2*Zeta[3] + 
      28*CA*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[0, -1, mt]*(-1/8*(CA*CF*eps^2*Pi*((-2*I)*CA*eps - (2*I)*CA*eps*mt + 
       (2*I)*CA*eps^2*mt - (4*I)*CF*eps^2*mt - (4*I)*CF*mt^2 + 
       (4*I)*CF*eps*mt^2 - (2*I)*CA*eps*mu + (2*I)*CA*eps^2*mu - 
       (4*I)*CF*eps^2*mu + (8*I)*CF*eps*mt*mu - (4*I)*CF*mu^2 + 
       (4*I)*CF*eps*mu^2 + CA*eps^2*Pi + CA*eps^2*mt*Pi + 2*CF*eps*mt^2*Pi - 
       2*CF*eps^2*mt^2*Pi + CA*eps^2*mu*Pi - 4*CF*eps^2*mt*mu*Pi + 
       2*CF*eps*mu^2*Pi - 2*CF*eps^2*mu^2*Pi + I*CF*eps^2*mt^2*Pi^2 + 
       I*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
   (CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) + ((I/12)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2]^3)/
    (1 + mt + mu) - (CA*CF*eps*Pi*q2*((12*I)*CA*eps + (12*I)*CA*eps*mt - 
      (12*I)*CA*eps^2*mt + (24*I)*CF*eps^2*mt + (24*I)*CF*mt^2 - 
      (24*I)*CF*eps*mt^2 + (12*I)*CA*eps*mu - (12*I)*CA*eps^2*mu + 
      (24*I)*CF*eps^2*mu - (48*I)*CF*eps*mt*mu + (24*I)*CF*mu^2 - 
      (24*I)*CF*eps*mu^2 - 6*CA*eps^2*Pi - 6*CA*eps^2*mt*Pi + 
      6*CA*eps^3*mt*Pi - 12*CF*eps^3*mt*Pi - 12*CF*eps*mt^2*Pi + 
      12*CF*eps^2*mt^2*Pi - 6*CA*eps^2*mu*Pi + 6*CA*eps^3*mu*Pi - 
      12*CF*eps^3*mu*Pi + 24*CF*eps^2*mt*mu*Pi - 12*CF*eps*mu^2*Pi + 
      12*CF*eps^2*mu^2*Pi - (3*I)*CA*eps^3*Pi^2 - (3*I)*CA*eps^3*mt*Pi^2 - 
      (6*I)*CF*eps^2*mt^2*Pi^2 + (6*I)*CF*eps^3*mt^2*Pi^2 - 
      (3*I)*CA*eps^3*mu*Pi^2 + (12*I)*CF*eps^3*mt*mu*Pi^2 - 
      (6*I)*CF*eps^2*mu^2*Pi^2 + (6*I)*CF*eps^3*mu^2*Pi^2 + 
      2*CF*eps^3*mt^2*Pi^3 + 2*CF*eps^3*mu^2*Pi^3 - (56*I)*CF*eps^3*mt^2*
       Zeta[3] - (56*I)*CF*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
 G[-1 - mu, -1, mt]*((CA*CF*eps^2*Pi*((2*I)*CA*eps + (2*I)*CA*eps*mt + 
      (2*I)*CA*eps^2*mt - (4*I)*CF*eps^2*mt + (4*I)*CA*mt^2 - (4*I)*CF*mt^2 - 
      (4*I)*CA*eps*mt^2 + (4*I)*CF*eps*mt^2 + (2*I)*CA*eps*mu + 
      (2*I)*CA*eps^2*mu - (4*I)*CF*eps^2*mu - (8*I)*CA*eps*mt*mu + 
      (8*I)*CF*eps*mt*mu + (4*I)*CA*mu^2 - (4*I)*CF*mu^2 - 
      (4*I)*CA*eps*mu^2 + (4*I)*CF*eps*mu^2 - CA*eps^2*Pi - CA*eps^2*mt*Pi - 
      2*CA*eps*mt^2*Pi + 2*CF*eps*mt^2*Pi + 2*CA*eps^2*mt^2*Pi - 
      2*CF*eps^2*mt^2*Pi - CA*eps^2*mu*Pi + 4*CA*eps^2*mt*mu*Pi - 
      4*CF*eps^2*mt*mu*Pi - 2*CA*eps*mu^2*Pi + 2*CF*eps*mu^2*Pi + 
      2*CA*eps^2*mu^2*Pi - 2*CF*eps^2*mu^2*Pi - I*CA*eps^2*mt^2*Pi^2 + 
      I*CF*eps^2*mt^2*Pi^2 - I*CA*eps^2*mu^2*Pi^2 + I*CF*eps^2*mu^2*Pi^2)*q2*
     Log[q2])/(8*(1 + mt + mu)) + 
   (CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CA*mt^2 + 
      (2*I)*CF*mt^2 + (2*I)*CA*eps*mt^2 - (2*I)*CF*eps*mt^2 - I*CA*eps*mu + 
      (4*I)*CA*eps*mt*mu - (4*I)*CF*eps*mt*mu - (2*I)*CA*mu^2 + 
      (2*I)*CF*mu^2 + (2*I)*CA*eps*mu^2 - (2*I)*CF*eps*mu^2 + 
      CA*eps*mt^2*Pi - CF*eps*mt^2*Pi + CA*eps*mu^2*Pi - CF*eps*mu^2*Pi)*q2*
     Log[q2]^2)/(8*(1 + mt + mu)) + ((I/12)*CA*(CA - CF)*CF*eps^4*
     (mt^2 + mu^2)*Pi*q2*Log[q2]^3)/(1 + mt + mu) - 
   (CA*CF*eps*Pi*q2*((12*I)*CA*eps + (12*I)*CA*eps*mt + (12*I)*CA*eps^2*mt - 
      (24*I)*CF*eps^2*mt + (24*I)*CA*mt^2 - (24*I)*CF*mt^2 - 
      (24*I)*CA*eps*mt^2 + (24*I)*CF*eps*mt^2 + (12*I)*CA*eps*mu + 
      (12*I)*CA*eps^2*mu - (24*I)*CF*eps^2*mu - (48*I)*CA*eps*mt*mu + 
      (48*I)*CF*eps*mt*mu + (24*I)*CA*mu^2 - (24*I)*CF*mu^2 - 
      (24*I)*CA*eps*mu^2 + (24*I)*CF*eps*mu^2 - 6*CA*eps^2*Pi - 
      6*CA*eps^2*mt*Pi - 6*CA*eps^3*mt*Pi + 12*CF*eps^3*mt*Pi - 
      12*CA*eps*mt^2*Pi + 12*CF*eps*mt^2*Pi + 12*CA*eps^2*mt^2*Pi - 
      12*CF*eps^2*mt^2*Pi - 6*CA*eps^2*mu*Pi - 6*CA*eps^3*mu*Pi + 
      12*CF*eps^3*mu*Pi + 24*CA*eps^2*mt*mu*Pi - 24*CF*eps^2*mt*mu*Pi - 
      12*CA*eps*mu^2*Pi + 12*CF*eps*mu^2*Pi + 12*CA*eps^2*mu^2*Pi - 
      12*CF*eps^2*mu^2*Pi - (3*I)*CA*eps^3*Pi^2 - (3*I)*CA*eps^3*mt*Pi^2 - 
      (6*I)*CA*eps^2*mt^2*Pi^2 + (6*I)*CF*eps^2*mt^2*Pi^2 + 
      (6*I)*CA*eps^3*mt^2*Pi^2 - (6*I)*CF*eps^3*mt^2*Pi^2 - 
      (3*I)*CA*eps^3*mu*Pi^2 + (12*I)*CA*eps^3*mt*mu*Pi^2 - 
      (12*I)*CF*eps^3*mt*mu*Pi^2 - (6*I)*CA*eps^2*mu^2*Pi^2 + 
      (6*I)*CF*eps^2*mu^2*Pi^2 + (6*I)*CA*eps^3*mu^2*Pi^2 - 
      (6*I)*CF*eps^3*mu^2*Pi^2 + 2*CA*eps^3*mt^2*Pi^3 - 
      2*CF*eps^3*mt^2*Pi^3 + 2*CA*eps^3*mu^2*Pi^3 - 2*CF*eps^3*mu^2*Pi^3 - 
      (56*I)*CA*eps^3*mt^2*Zeta[3] + (56*I)*CF*eps^3*mt^2*Zeta[3] - 
      (56*I)*CA*eps^3*mu^2*Zeta[3] + (56*I)*CF*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu))) + G[-1, 0, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt + 6*CA*eps^2*mt - 
       12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 6*CA*eps*mu + 
       6*CA*eps^2*mu - 12*CF*eps^2*mu + 24*CF*eps*mt*mu - 12*CF*mu^2 + 
       12*CF*eps*mu^2 + CF*eps^2*mt^2*Pi^2 + CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/
     (1 + mt + mu) - (CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 
      2*CF*eps*mt^2 + CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*
     q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
   (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(12*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(-12*CA*eps - 12*CA*eps*mt + 12*CA*eps^2*mt - 
      24*CF*eps^2*mt - 24*CF*mt^2 + 24*CF*eps*mt^2 - 12*CA*eps*mu + 
      12*CA*eps^2*mu - 24*CF*eps^2*mu + 48*CF*eps*mt*mu - 24*CF*mu^2 + 
      24*CF*eps*mu^2 + CA*eps^3*Pi^2 + CA*eps^3*mt*Pi^2 + 
      2*CF*eps^2*mt^2*Pi^2 - 2*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 - 
      4*CF*eps^3*mt*mu*Pi^2 + 2*CF*eps^2*mu^2*Pi^2 - 2*CF*eps^3*mu^2*Pi^2 + 
      56*CF*eps^3*mt^2*Zeta[3] + 56*CF*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu))) + G[0, -1, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt + 6*CA*eps^2*mt - 
       12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 6*CA*eps*mu + 
       6*CA*eps^2*mu - 12*CF*eps^2*mu + 24*CF*eps*mt*mu - 12*CF*mu^2 + 
       12*CF*eps*mu^2 + CF*eps^2*mt^2*Pi^2 + CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/
     (1 + mt + mu) - (CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 
      2*CF*eps*mt^2 + CA*eps*mu - 4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*
     q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
   (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(12*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(-12*CA*eps - 12*CA*eps*mt + 12*CA*eps^2*mt - 
      24*CF*eps^2*mt - 24*CF*mt^2 + 24*CF*eps*mt^2 - 12*CA*eps*mu + 
      12*CA*eps^2*mu - 24*CF*eps^2*mu + 48*CF*eps*mt*mu - 24*CF*mu^2 + 
      24*CF*eps*mu^2 + CA*eps^3*Pi^2 + CA*eps^3*mt*Pi^2 + 
      2*CF*eps^2*mt^2*Pi^2 - 2*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 - 
      4*CF*eps^3*mt*mu*Pi^2 + 2*CF*eps^2*mu^2*Pi^2 - 2*CF*eps^3*mu^2*Pi^2 + 
      56*CF*eps^3*mt^2*Zeta[3] + 56*CF*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu))) + G[-1 - mu, -1, 0, mt]*
  (-1/24*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt - 6*CA*eps^2*mt + 
       12*CF*eps^2*mt - 12*CA*mt^2 + 12*CF*mt^2 + 12*CA*eps*mt^2 - 
       12*CF*eps*mt^2 - 6*CA*eps*mu - 6*CA*eps^2*mu + 12*CF*eps^2*mu + 
       24*CA*eps*mt*mu - 24*CF*eps*mt*mu - 12*CA*mu^2 + 12*CF*mu^2 + 
       12*CA*eps*mu^2 - 12*CF*eps*mu^2 + CA*eps^2*mt^2*Pi^2 - 
       CF*eps^2*mt^2*Pi^2 + CA*eps^2*mu^2*Pi^2 - CF*eps^2*mu^2*Pi^2)*q2*
      Log[q2])/(1 + mt + mu) + 
   (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - 2*CA*mt^2 + 2*CF*mt^2 + 
      2*CA*eps*mt^2 - 2*CF*eps*mt^2 - CA*eps*mu + 4*CA*eps*mt*mu - 
      4*CF*eps*mt*mu - 2*CA*mu^2 + 2*CF*mu^2 + 2*CA*eps*mu^2 - 2*CF*eps*mu^2)*
     q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
   (CA*(CA - CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(12*(1 + mt + mu)) - 
   (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*eps^2*mt - 
      24*CF*eps^2*mt + 24*CA*mt^2 - 24*CF*mt^2 - 24*CA*eps*mt^2 + 
      24*CF*eps*mt^2 + 12*CA*eps*mu + 12*CA*eps^2*mu - 24*CF*eps^2*mu - 
      48*CA*eps*mt*mu + 48*CF*eps*mt*mu + 24*CA*mu^2 - 24*CF*mu^2 - 
      24*CA*eps*mu^2 + 24*CF*eps*mu^2 - CA*eps^3*Pi^2 - CA*eps^3*mt*Pi^2 - 
      2*CA*eps^2*mt^2*Pi^2 + 2*CF*eps^2*mt^2*Pi^2 + 2*CA*eps^3*mt^2*Pi^2 - 
      2*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 4*CA*eps^3*mt*mu*Pi^2 - 
      4*CF*eps^3*mt*mu*Pi^2 - 2*CA*eps^2*mu^2*Pi^2 + 2*CF*eps^2*mu^2*Pi^2 + 
      2*CA*eps^3*mu^2*Pi^2 - 2*CF*eps^3*mu^2*Pi^2 - 
      56*CA*eps^3*mt^2*Zeta[3] + 56*CF*eps^3*mt^2*Zeta[3] - 
      56*CA*eps^3*mu^2*Zeta[3] + 56*CF*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu))) + G[-1, 0, mt]*
  (-1/48*(CA*CF*eps^2*(-6*CA*eps - 6*CA*eps*mt + 6*CA*eps^2*mt - 
       12*CF*eps^2*mt - 12*CF*mt^2 + 12*CF*eps*mt^2 - 6*CA*eps*mu + 
       6*CA*eps^2*mu - 12*CF*eps^2*mu + 24*CF*eps*mt*mu - 12*CF*mu^2 + 
       12*CF*eps*mu^2 + CF*eps^2*mt^2*Pi^2 + CF*eps^2*mu^2*Pi^2)*q2*
      Log[q2]^2)/(1 + mt + mu) - 
   (CA*CF*eps^3*(CA*eps + CA*eps*mt + 2*CF*mt^2 - 2*CF*eps*mt^2 + CA*eps*mu - 
      4*CF*eps*mt*mu + 2*CF*mu^2 - 2*CF*eps*mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*CF^2*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
    (48*(1 + mt + mu)) + (CA*CF*eps*q2*Log[q2]*(-12*CA*eps - 12*CA*eps*mt + 
      12*CA*eps^2*mt - 24*CF*eps^2*mt - 24*CF*mt^2 + 24*CF*eps*mt^2 - 
      12*CA*eps*mu + 12*CA*eps^2*mu - 24*CF*eps^2*mu + 48*CF*eps*mt*mu - 
      24*CF*mu^2 + 24*CF*eps*mu^2 + CA*eps^3*Pi^2 + CA*eps^3*mt*Pi^2 + 
      2*CF*eps^2*mt^2*Pi^2 - 2*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 - 
      4*CF*eps^3*mt*mu*Pi^2 + 2*CF*eps^2*mu^2*Pi^2 - 2*CF*eps^3*mu^2*Pi^2 + 
      56*CF*eps^3*mt^2*Zeta[3] + 56*CF*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu)) + (CA*CF*q2*(720*CA*eps + 720*CA*eps*mt - 
      720*CA*eps^2*mt + 1440*CF*eps^2*mt + 1440*CF*mt^2 - 1440*CF*eps*mt^2 + 
      720*CA*eps*mu - 720*CA*eps^2*mu + 1440*CF*eps^2*mu - 
      2880*CF*eps*mt*mu + 1440*CF*mu^2 - 1440*CF*eps*mu^2 - 
      60*CA*eps^3*Pi^2 - 60*CA*eps^3*mt*Pi^2 + 60*CA*eps^4*mt*Pi^2 - 
      120*CF*eps^4*mt*Pi^2 - 120*CF*eps^2*mt^2*Pi^2 + 
      120*CF*eps^3*mt^2*Pi^2 - 60*CA*eps^3*mu*Pi^2 + 60*CA*eps^4*mu*Pi^2 - 
      120*CF*eps^4*mu*Pi^2 + 240*CF*eps^3*mt*mu*Pi^2 - 
      120*CF*eps^2*mu^2*Pi^2 + 120*CF*eps^3*mu^2*Pi^2 - 
      47*CF*eps^4*mt^2*Pi^4 - 47*CF*eps^4*mu^2*Pi^4 - 1680*CA*eps^4*Zeta[3] - 
      1680*CA*eps^4*mt*Zeta[3] - 3360*CF*eps^3*mt^2*Zeta[3] + 
      3360*CF*eps^4*mt^2*Zeta[3] - 1680*CA*eps^4*mu*Zeta[3] + 
      6720*CF*eps^4*mt*mu*Zeta[3] - 3360*CF*eps^3*mu^2*Zeta[3] + 
      3360*CF*eps^4*mu^2*Zeta[3]))/(2880*(1 + mt + mu))) + 
 G[0, 0, 0, mt]*((CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA*CF*eps^2*(-12*CA*eps^2*mt + 12*CF*eps^2*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 - 24*CA*eps^2*mt^2 + 24*CF*eps^2*mt^2 + 
      12*CA*mt^3 - 12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 + 
      24*CF*eps^2*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu - 24*CA*eps*mt^2*mu - 12*CA*eps^2*mt^2*mu + 
      12*CF*eps^2*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 24*CF*eps^2*mu^2 + 
      12*CA*mt*mu^2 - 12*CA*eps*mt*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (12*I)*CA*eps*mt^3*Pi - 
      (24*I)*CF*eps*mt^3*Pi - (12*I)*CA*eps^2*mt^3*Pi + 
      (24*I)*CF*eps^2*mt^3*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi - (24*I)*CA*eps^2*mt^2*mu*Pi + 
      (48*I)*CF*eps^2*mt^2*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + (12*I)*CA*eps*mt*mu^2*Pi - 
      (24*I)*CF*eps*mt*mu^2*Pi - (12*I)*CA*eps^2*mt*mu^2*Pi + 
      (24*I)*CF*eps^2*mt*mu^2*Pi + 3*CA*eps^2*mt^2*Pi^2 - 
      8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 8*CF*eps^2*mt^3*Pi^2 + 
      3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^2*mt*mu^2*Pi^2 - 
      8*CF*eps^2*mt*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*CF*eps*q2*(-12*CA*eps^2*mt + 12*CF*eps^2*mt - 
      12*CA*eps^3*mt - 12*CF*eps^3*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 - 
      24*CA*eps^2*mt^2 + 24*CF*eps^2*mt^2 - 24*CA*eps^3*mt^2 + 12*CA*mt^3 - 
      12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 
      12*CA*eps^3*mt^3 + 12*CF*eps^3*mt^3 + 24*CF*eps^2*mu + 12*CA*eps^3*mu + 
      12*CF*eps^3*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu + 12*CA*eps^3*mt*mu - 12*CF*eps^3*mt*mu - 
      24*CA*eps*mt^2*mu - 12*CA*eps^2*mt^2*mu + 12*CF*eps^2*mt^2*mu + 
      12*CA*mu^2 - 12*CA*eps*mu^2 + 24*CF*eps^2*mu^2 + 12*CA*eps^3*mu^2 + 
      12*CF*eps^3*mu^2 + 12*CA*mt*mu^2 - 12*CA*eps*mt*mu^2 + 
      12*CA*eps^3*mt*mu^2 - 12*CF*eps^3*mt*mu^2 + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (12*I)*CA*eps^3*mt^2*Pi - (24*I)*CF*eps^3*mt^2*Pi + 
      (12*I)*CA*eps*mt^3*Pi - (24*I)*CF*eps*mt^3*Pi - 
      (12*I)*CA*eps^2*mt^3*Pi + (24*I)*CF*eps^2*mt^3*Pi + 
      (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps^3*mt*mu*Pi - (24*I)*CF*eps^3*mt*mu*Pi - 
      (24*I)*CA*eps^2*mt^2*mu*Pi + (48*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      (12*I)*CA*eps*mt*mu^2*Pi - (24*I)*CF*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^2*mt*mu^2*Pi + (24*I)*CF*eps^2*mt*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 8*CF*eps^2*mt^3*Pi^2 - 
      3*CA*eps^3*mt^3*Pi^2 + 8*CF*eps^3*mt^3*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 
      16*CF*eps^3*mt*mu*Pi^2 - 6*CA*eps^3*mt^2*mu*Pi^2 + 
      16*CF*eps^3*mt^2*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 8*CF*eps^3*mu^2*Pi^2 + 
      3*CA*eps^2*mt*mu^2*Pi^2 - 8*CF*eps^2*mt*mu^2*Pi^2 - 
      3*CA*eps^3*mt*mu^2*Pi^2 + 8*CF*eps^3*mt*mu^2*Pi^2 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      I*CA*eps^3*mt^3*Pi^3 + (2*I)*CF*eps^3*mt^3*Pi^3 - 
      I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
      I*CA*eps^3*mt*mu^2*Pi^3 + (2*I)*CF*eps^3*mt*mu^2*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^3*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3] - 28*CA*eps^3*mt*mu^2*Zeta[3]))/
    (48*(1 + mt)*(1 + mt + mu))) + G[0, 0, 0, mu]*
  (-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/(1 + mt + mu) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*CF*eps^2*(24*CF*eps^2*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      24*CF*eps^2*mt^2 - 12*CA*eps^2*mu + 12*CF*eps^2*mu - 24*CA*eps*mt*mu - 
      12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu + 12*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 24*CA*eps^2*mu^2 + 
      24*CF*eps^2*mu^2 - 24*CA*eps*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
      12*CF*eps^2*mt*mu^2 + 12*CA*mu^3 - 12*CA*eps*mu^3 - 12*CA*eps^2*mu^3 + 
      12*CF*eps^2*mu^3 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - 
      (24*I)*CA*eps^2*mt*mu^2*Pi + (48*I)*CF*eps^2*mt*mu^2*Pi + 
      (12*I)*CA*eps*mu^3*Pi - (24*I)*CF*eps*mu^3*Pi - 
      (12*I)*CA*eps^2*mu^3*Pi + (24*I)*CF*eps^2*mu^3*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^2*mu*Pi^2 - 
      8*CF*eps^2*mt^2*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 + 
      3*CA*eps^2*mu^3*Pi^2 - 8*CF*eps^2*mu^3*Pi^2)*q2*Log[q2])/
    (48*(1 + mu)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/
    (8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + (CA*CF*eps*q2*(24*CF*eps^2*mt + 12*CA*eps^3*mt + 
      12*CF*eps^3*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps^2*mt^2 + 
      12*CA*eps^3*mt^2 + 12*CF*eps^3*mt^2 - 12*CA*eps^2*mu + 12*CF*eps^2*mu - 
      12*CA*eps^3*mu - 12*CF*eps^3*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu + 12*CA*eps^3*mt*mu - 12*CF*eps^3*mt*mu + 
      12*CA*mt^2*mu - 12*CA*eps*mt^2*mu + 12*CA*eps^3*mt^2*mu - 
      12*CF*eps^3*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 24*CA*eps^2*mu^2 + 
      24*CF*eps^2*mu^2 - 24*CA*eps^3*mu^2 - 24*CA*eps*mt*mu^2 - 
      12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 + 12*CA*mu^3 - 
      12*CA*eps*mu^3 - 12*CA*eps^2*mu^3 + 12*CF*eps^2*mu^3 - 
      12*CA*eps^3*mu^3 + 12*CF*eps^3*mu^3 + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps^3*mt*mu*Pi - (24*I)*CF*eps^3*mt*mu*Pi + 
      (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      (12*I)*CA*eps^3*mu^2*Pi - (24*I)*CF*eps^3*mu^2*Pi - 
      (24*I)*CA*eps^2*mt*mu^2*Pi + (48*I)*CF*eps^2*mt*mu^2*Pi + 
      (12*I)*CA*eps*mu^3*Pi - (24*I)*CF*eps*mu^3*Pi - 
      (12*I)*CA*eps^2*mu^3*Pi + (24*I)*CF*eps^2*mu^3*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
      3*CA*eps^2*mt^2*mu*Pi^2 - 8*CF*eps^2*mt^2*mu*Pi^2 - 
      3*CA*eps^3*mt^2*mu*Pi^2 + 8*CF*eps^3*mt^2*mu*Pi^2 + 
      3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 
      8*CF*eps^3*mu^2*Pi^2 - 6*CA*eps^3*mt*mu^2*Pi^2 + 
      16*CF*eps^3*mt*mu^2*Pi^2 + 3*CA*eps^2*mu^3*Pi^2 - 
      8*CF*eps^2*mu^3*Pi^2 - 3*CA*eps^3*mu^3*Pi^2 + 8*CF*eps^3*mu^3*Pi^2 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      I*CA*eps^3*mt^2*mu*Pi^3 + (2*I)*CF*eps^3*mt^2*mu*Pi^3 - 
      I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
      I*CA*eps^3*mu^3*Pi^3 + (2*I)*CF*eps^3*mu^3*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^2*mu*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3] - 28*CA*eps^3*mu^3*Zeta[3]))/
    (48*(1 + mu)*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
  (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
       72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
       180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
       144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
       80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
       72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
       48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*mu^2 - 
       72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
       144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
       80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 72*CF*mu^4 - 
       96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
       180*CF*eps^2*mu^4 - (72*I)*CA*eps^2*mt^2*Pi - (72*I)*CA*eps^2*mt^3*
        Pi - (108*I)*CA*eps*mt^4*Pi + (72*I)*CF*eps*mt^4*Pi - 
       (24*I)*CA*eps^2*mt^4*Pi + (36*I)*CF*eps^2*mt^4*Pi - 
       (144*I)*CA*eps^2*mt*mu*Pi - (216*I)*CA*eps^2*mt^2*mu*Pi - 
       (216*I)*CA*eps*mt^3*mu*Pi + (144*I)*CF*eps*mt^3*mu*Pi + 
       (168*I)*CA*eps^2*mt^3*mu*Pi - (72*I)*CF*eps^2*mt^3*mu*Pi - 
       (72*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^2*mt*mu^2*Pi - 
       (216*I)*CA*eps*mt^2*mu^2*Pi + (144*I)*CF*eps*mt^2*mu^2*Pi + 
       (384*I)*CA*eps^2*mt^2*mu^2*Pi - (216*I)*CF*eps^2*mt^2*mu^2*Pi - 
       (72*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
       (144*I)*CF*eps*mt*mu^3*Pi + (168*I)*CA*eps^2*mt*mu^3*Pi - 
       (72*I)*CF*eps^2*mt*mu^3*Pi - (108*I)*CA*eps*mu^4*Pi + 
       (72*I)*CF*eps*mu^4*Pi - (24*I)*CA*eps^2*mu^4*Pi + 
       (36*I)*CF*eps^2*mu^4*Pi + 27*CA*eps^2*mt^4*Pi^2 + 
       18*CF*eps^2*mt^4*Pi^2 + 54*CA*eps^2*mt^3*mu*Pi^2 + 
       36*CF*eps^2*mt^3*mu*Pi^2 + 54*CA*eps^2*mt^2*mu^2*Pi^2 + 
       36*CF*eps^2*mt^2*mu^2*Pi^2 + 54*CA*eps^2*mt*mu^3*Pi^2 + 
       36*CF*eps^2*mt*mu^3*Pi^2 + 27*CA*eps^2*mu^4*Pi^2 + 
       18*CF*eps^2*mu^4*Pi^2)*q2*Log[q2])/((mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (6*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (6*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^2)/(24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*
     q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(-216*CA*eps^2*mt^2 - 432*CA*eps^3*mt^2 - 
      216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 108*CA*mt^4 + 216*CF*mt^4 - 
      288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 516*CA*eps^2*mt^4 + 
      540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 864*CF*eps^3*mt^4 + 
      432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 216*CA*mt^3*mu + 
      432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu - 
      240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 16*CA*eps^3*mt^3*mu - 
      216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 216*CA*eps^2*mt*mu^2 - 
      216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 144*CA*eps*mt^2*mu^2 - 
      648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*mu^2 - 
      216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
      1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
      216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
      216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
      16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
      108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
      920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (216*I)*CA*eps^2*mt^2*Pi - 
      (216*I)*CA*eps^3*mt^2*Pi - (216*I)*CA*eps^2*mt^3*Pi - 
      (216*I)*CA*eps^3*mt^3*Pi - (324*I)*CA*eps*mt^4*Pi + 
      (216*I)*CF*eps*mt^4*Pi - (72*I)*CA*eps^2*mt^4*Pi + 
      (108*I)*CF*eps^2*mt^4*Pi - (516*I)*CA*eps^3*mt^4*Pi + 
      (540*I)*CF*eps^3*mt^4*Pi - (432*I)*CA*eps^2*mt*mu*Pi - 
      (648*I)*CA*eps^2*mt^2*mu*Pi - (216*I)*CA*eps^3*mt^2*mu*Pi - 
      (648*I)*CA*eps*mt^3*mu*Pi + (432*I)*CF*eps*mt^3*mu*Pi + 
      (504*I)*CA*eps^2*mt^3*mu*Pi - (216*I)*CF*eps^2*mt^3*mu*Pi - 
      (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
      (216*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
      (648*I)*CA*eps^2*mt*mu^2*Pi - (216*I)*CA*eps^3*mt*mu^2*Pi - 
      (648*I)*CA*eps*mt^2*mu^2*Pi + (432*I)*CF*eps*mt^2*mu^2*Pi + 
      (1152*I)*CA*eps^2*mt^2*mu^2*Pi - (648*I)*CF*eps^2*mt^2*mu^2*Pi + 
      (552*I)*CA*eps^3*mt^2*mu^2*Pi - (216*I)*CF*eps^3*mt^2*mu^2*Pi - 
      (216*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps^3*mu^3*Pi - 
      (648*I)*CA*eps*mt*mu^3*Pi + (432*I)*CF*eps*mt*mu^3*Pi + 
      (504*I)*CA*eps^2*mt*mu^3*Pi - (216*I)*CF*eps^2*mt*mu^3*Pi - 
      (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
      (324*I)*CA*eps*mu^4*Pi + (216*I)*CF*eps*mu^4*Pi - 
      (72*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi - 
      (516*I)*CA*eps^3*mu^4*Pi + (540*I)*CF*eps^3*mu^4*Pi + 
      108*CA*eps^3*mt^2*Pi^2 + 108*CA*eps^3*mt^3*Pi^2 + 
      81*CA*eps^2*mt^4*Pi^2 + 54*CF*eps^2*mt^4*Pi^2 + 
      150*CA*eps^3*mt^4*Pi^2 - 243*CF*eps^3*mt^4*Pi^2 + 
      216*CA*eps^3*mt*mu*Pi^2 + 324*CA*eps^3*mt^2*mu*Pi^2 + 
      162*CA*eps^2*mt^3*mu*Pi^2 + 108*CF*eps^2*mt^3*mu*Pi^2 + 
      138*CA*eps^3*mt^3*mu*Pi^2 - 594*CF*eps^3*mt^3*mu*Pi^2 + 
      108*CA*eps^3*mu^2*Pi^2 + 324*CA*eps^3*mt*mu^2*Pi^2 + 
      162*CA*eps^2*mt^2*mu^2*Pi^2 + 108*CF*eps^2*mt^2*mu^2*Pi^2 - 
      24*CA*eps^3*mt^2*mu^2*Pi^2 - 702*CF*eps^3*mt^2*mu^2*Pi^2 + 
      108*CA*eps^3*mu^3*Pi^2 + 162*CA*eps^2*mt*mu^3*Pi^2 + 
      108*CF*eps^2*mt*mu^3*Pi^2 + 138*CA*eps^3*mt*mu^3*Pi^2 - 
      594*CF*eps^3*mt*mu^3*Pi^2 + 81*CA*eps^2*mu^4*Pi^2 + 
      54*CF*eps^2*mu^4*Pi^2 + 150*CA*eps^3*mu^4*Pi^2 - 
      243*CF*eps^3*mu^4*Pi^2 + (63*I)*CA*eps^3*mt^4*Pi^3 - 
      (18*I)*CF*eps^3*mt^4*Pi^3 + (126*I)*CA*eps^3*mt^3*mu*Pi^3 - 
      (36*I)*CF*eps^3*mt^3*mu*Pi^3 + (126*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
      (36*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (126*I)*CA*eps^3*mt*mu^3*Pi^3 - 
      (36*I)*CF*eps^3*mt*mu^3*Pi^3 + (63*I)*CA*eps^3*mu^4*Pi^3 - 
      (18*I)*CF*eps^3*mu^4*Pi^3 + 252*CA*eps^3*mt^4*Zeta[3] - 
      504*CF*eps^3*mt^4*Zeta[3] + 504*CA*eps^3*mt^3*mu*Zeta[3] - 
      1008*CF*eps^3*mt^3*mu*Zeta[3] + 504*CA*eps^3*mt^2*mu^2*Zeta[3] - 
      1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 504*CA*eps^3*mt*mu^3*Zeta[3] - 
      1008*CF*eps^3*mt*mu^3*Zeta[3] + 252*CA*eps^3*mu^4*Zeta[3] - 
      504*CF*eps^3*mu^4*Zeta[3]))/(432*(mt + mu)^2*(1 + mt + mu))) + 
 G[-1, -1, -1, mu]*(-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, mt])/
     (1 + mt + mu) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -mu, mt])/
    (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 
      mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -mu, mt])/(2*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -1 - mu, mt])/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, mt])/(2*(1 + mt + mu)) - 
   (CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
      72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
      180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
      144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
      80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
      72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
      48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*mu^2 - 
      72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
      144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
      80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 72*CF*mu^4 - 
      96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
      180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*Pi - 
      (108*I)*CA*eps*mt^4*Pi + (144*I)*CF*eps*mt^4*Pi - 
      (24*I)*CA*eps^2*mt^4*Pi - (36*I)*CF*eps^2*mt^4*Pi - 
      (72*I)*CA*eps^2*mt*mu*Pi - (108*I)*CA*eps^2*mt^2*mu*Pi - 
      (216*I)*CA*eps*mt^3*mu*Pi + (288*I)*CF*eps*mt^3*mu*Pi + 
      (168*I)*CA*eps^2*mt^3*mu*Pi - (360*I)*CF*eps^2*mt^3*mu*Pi - 
      (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
      (216*I)*CA*eps*mt^2*mu^2*Pi + (288*I)*CF*eps*mt^2*mu^2*Pi + 
      (384*I)*CA*eps^2*mt^2*mu^2*Pi - (648*I)*CF*eps^2*mt^2*mu^2*Pi - 
      (36*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
      (288*I)*CF*eps*mt*mu^3*Pi + (168*I)*CA*eps^2*mt*mu^3*Pi - 
      (360*I)*CF*eps^2*mt*mu^3*Pi - (108*I)*CA*eps*mu^4*Pi + 
      (144*I)*CF*eps*mu^4*Pi - (24*I)*CA*eps^2*mu^4*Pi - 
      (36*I)*CF*eps^2*mu^4*Pi + 27*CA*eps^2*mt^4*Pi^2 - 
      18*CF*eps^2*mt^4*Pi^2 + 54*CA*eps^2*mt^3*mu*Pi^2 - 
      36*CF*eps^2*mt^3*mu*Pi^2 + 54*CA*eps^2*mt^2*mu^2*Pi^2 - 
      36*CF*eps^2*mt^2*mu^2*Pi^2 + 54*CA*eps^2*mt*mu^3*Pi^2 - 
      36*CF*eps^2*mt*mu^3*Pi^2 + 27*CA*eps^2*mu^4*Pi^2 - 
      18*CF*eps^2*mu^4*Pi^2)*q2*Log[q2])/(144*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
     q2*Log[q2]^2)/(24*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
   (CA*CF*eps*q2*(-216*CA*eps^2*mt^2 - 432*CA*eps^3*mt^2 - 
      216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 108*CA*mt^4 + 216*CF*mt^4 - 
      288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 516*CA*eps^2*mt^4 + 
      540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 864*CF*eps^3*mt^4 + 
      432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 216*CA*mt^3*mu + 
      432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu - 
      240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 16*CA*eps^3*mt^3*mu - 
      216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 216*CA*eps^2*mt*mu^2 - 
      216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 144*CA*eps*mt^2*mu^2 - 
      648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*mu^2 - 
      216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
      1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
      216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
      216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
      16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
      108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
      920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (108*I)*CA*eps^2*mt^2*Pi - 
      (216*I)*CA*eps^3*mt^2*Pi - (108*I)*CA*eps^2*mt^3*Pi - 
      (324*I)*CA*eps^3*mt^3*Pi + (216*I)*CF*eps^3*mt^3*Pi - 
      (324*I)*CA*eps*mt^4*Pi + (432*I)*CF*eps*mt^4*Pi - 
      (72*I)*CA*eps^2*mt^4*Pi - (108*I)*CF*eps^2*mt^4*Pi - 
      (516*I)*CA*eps^3*mt^4*Pi + (540*I)*CF*eps^3*mt^4*Pi - 
      (216*I)*CA*eps^2*mt*mu*Pi - (324*I)*CA*eps^2*mt^2*mu*Pi - 
      (540*I)*CA*eps^3*mt^2*mu*Pi + (648*I)*CF*eps^3*mt^2*mu*Pi - 
      (648*I)*CA*eps*mt^3*mu*Pi + (864*I)*CF*eps*mt^3*mu*Pi + 
      (504*I)*CA*eps^2*mt^3*mu*Pi - (1080*I)*CF*eps^2*mt^3*mu*Pi - 
      (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
      (108*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
      (324*I)*CA*eps^2*mt*mu^2*Pi - (540*I)*CA*eps^3*mt*mu^2*Pi + 
      (648*I)*CF*eps^3*mt*mu^2*Pi - (648*I)*CA*eps*mt^2*mu^2*Pi + 
      (864*I)*CF*eps*mt^2*mu^2*Pi + (1152*I)*CA*eps^2*mt^2*mu^2*Pi - 
      (1944*I)*CF*eps^2*mt^2*mu^2*Pi + (552*I)*CA*eps^3*mt^2*mu^2*Pi - 
      (216*I)*CF*eps^3*mt^2*mu^2*Pi - (108*I)*CA*eps^2*mu^3*Pi - 
      (324*I)*CA*eps^3*mu^3*Pi + (216*I)*CF*eps^3*mu^3*Pi - 
      (648*I)*CA*eps*mt*mu^3*Pi + (864*I)*CF*eps*mt*mu^3*Pi + 
      (504*I)*CA*eps^2*mt*mu^3*Pi - (1080*I)*CF*eps^2*mt*mu^3*Pi - 
      (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
      (324*I)*CA*eps*mu^4*Pi + (432*I)*CF*eps*mu^4*Pi - 
      (72*I)*CA*eps^2*mu^4*Pi - (108*I)*CF*eps^2*mu^4*Pi - 
      (516*I)*CA*eps^3*mu^4*Pi + (540*I)*CF*eps^3*mu^4*Pi + 
      54*CA*eps^3*mt^2*Pi^2 + 54*CA*eps^3*mt^3*Pi^2 + 81*CA*eps^2*mt^4*Pi^2 - 
      54*CF*eps^2*mt^4*Pi^2 + 150*CA*eps^3*mt^4*Pi^2 - 
      135*CF*eps^3*mt^4*Pi^2 + 108*CA*eps^3*mt*mu*Pi^2 + 
      162*CA*eps^3*mt^2*mu*Pi^2 + 162*CA*eps^2*mt^3*mu*Pi^2 - 
      108*CF*eps^2*mt^3*mu*Pi^2 + 138*CA*eps^3*mt^3*mu*Pi^2 - 
      162*CF*eps^3*mt^3*mu*Pi^2 + 54*CA*eps^3*mu^2*Pi^2 + 
      162*CA*eps^3*mt*mu^2*Pi^2 + 162*CA*eps^2*mt^2*mu^2*Pi^2 - 
      108*CF*eps^2*mt^2*mu^2*Pi^2 - 24*CA*eps^3*mt^2*mu^2*Pi^2 - 
      54*CF*eps^3*mt^2*mu^2*Pi^2 + 54*CA*eps^3*mu^3*Pi^2 + 
      162*CA*eps^2*mt*mu^3*Pi^2 - 108*CF*eps^2*mt*mu^3*Pi^2 + 
      138*CA*eps^3*mt*mu^3*Pi^2 - 162*CF*eps^3*mt*mu^3*Pi^2 + 
      81*CA*eps^2*mu^4*Pi^2 - 54*CF*eps^2*mu^4*Pi^2 + 
      150*CA*eps^3*mu^4*Pi^2 - 135*CF*eps^3*mu^4*Pi^2 + 
      (63*I)*CA*eps^3*mt^4*Pi^3 - (72*I)*CF*eps^3*mt^4*Pi^3 + 
      (126*I)*CA*eps^3*mt^3*mu*Pi^3 - (144*I)*CF*eps^3*mt^3*mu*Pi^3 + 
      (126*I)*CA*eps^3*mt^2*mu^2*Pi^3 - (144*I)*CF*eps^3*mt^2*mu^2*Pi^3 + 
      (126*I)*CA*eps^3*mt*mu^3*Pi^3 - (144*I)*CF*eps^3*mt*mu^3*Pi^3 + 
      (63*I)*CA*eps^3*mu^4*Pi^3 - (72*I)*CF*eps^3*mu^4*Pi^3 + 
      252*CA*eps^3*mt^4*Zeta[3] - 504*CF*eps^3*mt^4*Zeta[3] + 
      504*CA*eps^3*mt^3*mu*Zeta[3] - 1008*CF*eps^3*mt^3*mu*Zeta[3] + 
      504*CA*eps^3*mt^2*mu^2*Zeta[3] - 1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      504*CA*eps^3*mt*mu^3*Zeta[3] - 1008*CF*eps^3*mt*mu^3*Zeta[3] + 
      252*CA*eps^3*mu^4*Zeta[3] - 504*CF*eps^3*mu^4*Zeta[3]))/
    (432*(mt + mu)^2*(1 + mt + mu))) + 
 G[-1, 0, mu]*(-1/4*(CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
      G[0, 0, 0, 0, mt])/(1 + mt + mu) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, -1 - mu, 
      mt])/(4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, 
      mt])/(4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, -1 - mu, 
      mt])/(4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 
      -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
      12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
      (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
      (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
      5*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
      eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
    (96*(1 + mt + mu)) + G[0, 0, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, -1 - mu, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, -1 - mu, mt]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, 0, mt]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, mt]*((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
        12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, -1 - mu, mt]*
    ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
        12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + 
   (CA*(CA - 2*CF)*CF*eps*q2*Log[q2]*(12*eps^2*mt + 12*mt^2 - 12*eps*mt^2 + 
      12*eps^2*mu - 24*eps*mt*mu + 12*mu^2 - 12*eps*mu^2 - 
      (12*I)*eps^3*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
      (12*I)*eps^3*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
      (12*I)*eps^2*mu^2*Pi - 5*eps^2*mt^2*Pi^2 + 5*eps^3*mt^2*Pi^2 + 
      10*eps^3*mt*mu*Pi^2 - 5*eps^2*mu^2*Pi^2 + 5*eps^3*mu^2*Pi^2 + 
      I*eps^3*mt^2*Pi^3 + I*eps^3*mu^2*Pi^3 - 28*eps^3*mt^2*Zeta[3] - 
      28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*q2*(-480*eps^2*mt - 480*mt^2 + 480*eps*mt^2 - 
      480*eps^2*mu + 960*eps*mt*mu - 480*mu^2 + 480*eps*mu^2 + 
      (480*I)*eps^3*mt*Pi + (480*I)*eps*mt^2*Pi - (480*I)*eps^2*mt^2*Pi + 
      (480*I)*eps^3*mu*Pi - (960*I)*eps^2*mt*mu*Pi + (480*I)*eps*mu^2*Pi - 
      (480*I)*eps^2*mu^2*Pi + 200*eps^4*mt*Pi^2 + 200*eps^2*mt^2*Pi^2 - 
      200*eps^3*mt^2*Pi^2 + 200*eps^4*mu*Pi^2 - 400*eps^3*mt*mu*Pi^2 + 
      200*eps^2*mu^2*Pi^2 - 200*eps^3*mu^2*Pi^2 - (40*I)*eps^3*mt^2*Pi^3 + 
      (40*I)*eps^4*mt^2*Pi^3 + (80*I)*eps^4*mt*mu*Pi^3 - 
      (40*I)*eps^3*mu^2*Pi^3 + (40*I)*eps^4*mu^2*Pi^3 + 13*eps^4*mt^2*Pi^4 + 
      13*eps^4*mu^2*Pi^4 + 1120*eps^3*mt^2*Zeta[3] - 
      1120*eps^4*mt^2*Zeta[3] - 2240*eps^4*mt*mu*Zeta[3] + 
      1120*eps^3*mu^2*Zeta[3] - 1120*eps^4*mu^2*Zeta[3] - 
      (1120*I)*eps^4*mt^2*Pi*Zeta[3] - (1120*I)*eps^4*mu^2*Pi*Zeta[3]))/
    (1920*(1 + mt + mu))) + G[-mu, -1 - mu, mt]*
  ((CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, mu])/(2*(1 + mt + mu)) - 
   (CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 12*eps*mu + 
      24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
      (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
      (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
      (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2*
     Log[q2]^2)/(48*(1 + mt + mu)) + 
   (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
      mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (12*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
    (48*(1 + mt + mu)) + G[-1, -1, -1, mu]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + (CA^2*CF*eps*q2*Log[q2]*(-12*eps - 12*eps*mt - 
      12*mt^2 + 12*eps*mt^2 - 12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 
      12*eps*mu^2 - (12*I)*eps^2*Pi - (12*I)*eps^2*mt*Pi - 
      (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (12*I)*eps^2*mu*Pi + 
      (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi + 
      7*eps^3*Pi^2 + 7*eps^3*mt*Pi^2 + 7*eps^2*mt^2*Pi^2 - 
      7*eps^3*mt^2*Pi^2 + 7*eps^3*mu*Pi^2 - 14*eps^3*mt*mu*Pi^2 + 
      7*eps^2*mu^2*Pi^2 - 7*eps^3*mu^2*Pi^2 + (3*I)*eps^3*mt^2*Pi^3 + 
      (3*I)*eps^3*mu^2*Pi^3 + 28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/
    (24*(1 + mt + mu)) + (CA^2*CF*q2*(1440*eps + 1440*eps*mt + 1440*mt^2 - 
      1440*eps*mt^2 + 1440*eps*mu - 2880*eps*mt*mu + 1440*mu^2 - 
      1440*eps*mu^2 + (1440*I)*eps^2*Pi + (1440*I)*eps^2*mt*Pi + 
      (1440*I)*eps*mt^2*Pi - (1440*I)*eps^2*mt^2*Pi + (1440*I)*eps^2*mu*Pi - 
      (2880*I)*eps^2*mt*mu*Pi + (1440*I)*eps*mu^2*Pi - 
      (1440*I)*eps^2*mu^2*Pi - 840*eps^3*Pi^2 - 840*eps^3*mt*Pi^2 - 
      840*eps^2*mt^2*Pi^2 + 840*eps^3*mt^2*Pi^2 - 840*eps^3*mu*Pi^2 + 
      1680*eps^3*mt*mu*Pi^2 - 840*eps^2*mu^2*Pi^2 + 840*eps^3*mu^2*Pi^2 - 
      (360*I)*eps^4*Pi^3 - (360*I)*eps^4*mt*Pi^3 - (360*I)*eps^3*mt^2*Pi^3 + 
      (360*I)*eps^4*mt^2*Pi^3 - (360*I)*eps^4*mu*Pi^3 + 
      (720*I)*eps^4*mt*mu*Pi^3 - (360*I)*eps^3*mu^2*Pi^3 + 
      (360*I)*eps^4*mu^2*Pi^3 + 73*eps^4*mt^2*Pi^4 + 73*eps^4*mu^2*Pi^4 - 
      3360*eps^4*Zeta[3] - 3360*eps^4*mt*Zeta[3] - 3360*eps^3*mt^2*Zeta[3] + 
      3360*eps^4*mt^2*Zeta[3] - 3360*eps^4*mu*Zeta[3] + 
      6720*eps^4*mt*mu*Zeta[3] - 3360*eps^3*mu^2*Zeta[3] + 
      3360*eps^4*mu^2*Zeta[3] - (3360*I)*eps^4*mt^2*Pi*Zeta[3] - 
      (3360*I)*eps^4*mu^2*Pi*Zeta[3]))/(2880*(1 + mt + mu))) + 
 G[0, -1 - mu, mt]*
  (-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, mu])/
     (1 + mt + mu) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mu])/(4*(1 + mt + mu)) + 
   (CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
      12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 - 
      (12*I)*CA*eps^2*Pi - (12*I)*CA*eps^2*mt*Pi - (12*I)*CA*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (12*I)*CA*eps^2*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (12*I)*CA*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi + 17*CA*eps^2*mt^2*Pi^2 - 
      20*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^2*mu^2*Pi^2 - 20*CF*eps^2*mu^2*Pi^2)*
     q2*Log[q2]^2)/(96*(1 + mt + mu)) + 
   (CA^2*CF*eps^3*(eps + eps*mt + mt^2 - eps*mt^2 + eps*mu - 2*eps*mt*mu + 
      mu^2 - eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
    (96*(1 + mt + mu)) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, 0, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 
        2*eps*mt*mu + mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + (CA*CF*eps*q2*Log[q2]*(12*CA*eps + 12*CA*eps*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 
      12*CA*mu^2 - 12*CA*eps*mu^2 + (12*I)*CA*eps^2*Pi + 
      (12*I)*CA*eps^2*mt*Pi + (12*I)*CA*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (12*I)*CA*eps^2*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi - 7*CA*eps^3*Pi^2 - 7*CA*eps^3*mt*Pi^2 - 
      17*CA*eps^2*mt^2*Pi^2 + 20*CF*eps^2*mt^2*Pi^2 + 17*CA*eps^3*mt^2*Pi^2 - 
      20*CF*eps^3*mt^2*Pi^2 - 7*CA*eps^3*mu*Pi^2 + 34*CA*eps^3*mt*mu*Pi^2 - 
      40*CF*eps^3*mt*mu*Pi^2 - 17*CA*eps^2*mu^2*Pi^2 + 
      20*CF*eps^2*mu^2*Pi^2 + 17*CA*eps^3*mu^2*Pi^2 - 20*CF*eps^3*mu^2*Pi^2 - 
      (5*I)*CA*eps^3*mt^2*Pi^3 + (4*I)*CF*eps^3*mt^2*Pi^3 - 
      (5*I)*CA*eps^3*mu^2*Pi^3 + (4*I)*CF*eps^3*mu^2*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu)) - (CA*CF*q2*(1440*CA*eps + 1440*CA*eps*mt + 
      1440*CA*mt^2 - 1440*CA*eps*mt^2 + 1440*CA*eps*mu - 2880*CA*eps*mt*mu + 
      1440*CA*mu^2 - 1440*CA*eps*mu^2 + (1440*I)*CA*eps^2*Pi + 
      (1440*I)*CA*eps^2*mt*Pi + (1440*I)*CA*eps*mt^2*Pi - 
      (1440*I)*CA*eps^2*mt^2*Pi + (1440*I)*CA*eps^2*mu*Pi - 
      (2880*I)*CA*eps^2*mt*mu*Pi + (1440*I)*CA*eps*mu^2*Pi - 
      (1440*I)*CA*eps^2*mu^2*Pi - 840*CA*eps^3*Pi^2 - 840*CA*eps^3*mt*Pi^2 - 
      1200*CA*eps^4*mt*Pi^2 + 2400*CF*eps^4*mt*Pi^2 - 
      2040*CA*eps^2*mt^2*Pi^2 + 2400*CF*eps^2*mt^2*Pi^2 + 
      2040*CA*eps^3*mt^2*Pi^2 - 2400*CF*eps^3*mt^2*Pi^2 - 
      840*CA*eps^3*mu*Pi^2 - 1200*CA*eps^4*mu*Pi^2 + 2400*CF*eps^4*mu*Pi^2 + 
      4080*CA*eps^3*mt*mu*Pi^2 - 4800*CF*eps^3*mt*mu*Pi^2 - 
      2040*CA*eps^2*mu^2*Pi^2 + 2400*CF*eps^2*mu^2*Pi^2 + 
      2040*CA*eps^3*mu^2*Pi^2 - 2400*CF*eps^3*mu^2*Pi^2 - 
      (360*I)*CA*eps^4*Pi^3 - (360*I)*CA*eps^4*mt*Pi^3 - 
      (600*I)*CA*eps^3*mt^2*Pi^3 + (480*I)*CF*eps^3*mt^2*Pi^3 + 
      (600*I)*CA*eps^4*mt^2*Pi^3 - (480*I)*CF*eps^4*mt^2*Pi^3 - 
      (360*I)*CA*eps^4*mu*Pi^3 + (1200*I)*CA*eps^4*mt*mu*Pi^3 - 
      (960*I)*CF*eps^4*mt*mu*Pi^3 - (600*I)*CA*eps^3*mu^2*Pi^3 + 
      (480*I)*CF*eps^3*mu^2*Pi^3 + (600*I)*CA*eps^4*mu^2*Pi^3 - 
      (480*I)*CF*eps^4*mu^2*Pi^3 + 201*CA*eps^4*mt^2*Pi^4 - 
      256*CF*eps^4*mt^2*Pi^4 + 201*CA*eps^4*mu^2*Pi^4 - 
      256*CF*eps^4*mu^2*Pi^4 - 3360*CA*eps^4*Zeta[3] - 
      3360*CA*eps^4*mt*Zeta[3] - 3360*CA*eps^3*mt^2*Zeta[3] + 
      3360*CA*eps^4*mt^2*Zeta[3] - 3360*CA*eps^4*mu*Zeta[3] + 
      6720*CA*eps^4*mt*mu*Zeta[3] - 3360*CA*eps^3*mu^2*Zeta[3] + 
      3360*CA*eps^4*mu^2*Zeta[3] - (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3]))/(5760*(1 + mt + mu))) + 
 G[0, -1, mu]*((CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
      (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - CA*eps*mu + 
      2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
      (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^3)/(24*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     Log[q2]^4)/(96*(1 + mt + mu)) + G[0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, 0, mt]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, 0, mt]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, 0, mt]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, mt]*(-1/48*(CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
         12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
         12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
         (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
         (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
         (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
         (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
         (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 
         8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*
        q2)/(1 + mt + mu) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[-1 - mu, 0, mt]*(-1/48*(CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
         12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
         12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
         (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
         (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
         (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
         (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
         (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 
         8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*
        q2)/(1 + mt + mu) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[0, 0, mt]*((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
        12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
        12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   (CA*CF*eps*q2*Log[q2]*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
      12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
      12*CA*eps*mu^2 - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
      (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
      (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi + CA*eps^3*Pi^2 + 
      CA*eps^3*mt*Pi^2 - 3*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
      3*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 + 
      6*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 3*CA*eps^2*mu^2*Pi^2 + 
      8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^3*mu^2*Pi^2 - 8*CF*eps^3*mu^2*Pi^2 + 
      I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*Pi^3 + 
      I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 + 
      28*CA*eps^3*mt^2*Zeta[3] + 28*CA*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu)) - (CA*CF*q2*(-1440*CA*eps - 1440*CA*eps*mt - 
      1440*CA*mt^2 + 1440*CA*eps*mt^2 - 1440*CA*eps*mu + 2880*CA*eps*mt*mu - 
      1440*CA*mu^2 + 1440*CA*eps*mu^2 - (1440*I)*CA*eps^3*mt*Pi + 
      (2880*I)*CF*eps^3*mt*Pi - (1440*I)*CA*eps*mt^2*Pi + 
      (2880*I)*CF*eps*mt^2*Pi + (1440*I)*CA*eps^2*mt^2*Pi - 
      (2880*I)*CF*eps^2*mt^2*Pi - (1440*I)*CA*eps^3*mu*Pi + 
      (2880*I)*CF*eps^3*mu*Pi + (2880*I)*CA*eps^2*mt*mu*Pi - 
      (5760*I)*CF*eps^2*mt*mu*Pi - (1440*I)*CA*eps*mu^2*Pi + 
      (2880*I)*CF*eps*mu^2*Pi + (1440*I)*CA*eps^2*mu^2*Pi - 
      (2880*I)*CF*eps^2*mu^2*Pi + 120*CA*eps^3*Pi^2 + 120*CA*eps^3*mt*Pi^2 - 
      480*CA*eps^4*mt*Pi^2 + 960*CF*eps^4*mt*Pi^2 - 360*CA*eps^2*mt^2*Pi^2 + 
      960*CF*eps^2*mt^2*Pi^2 + 360*CA*eps^3*mt^2*Pi^2 - 
      960*CF*eps^3*mt^2*Pi^2 + 120*CA*eps^3*mu*Pi^2 - 480*CA*eps^4*mu*Pi^2 + 
      960*CF*eps^4*mu*Pi^2 + 720*CA*eps^3*mt*mu*Pi^2 - 
      1920*CF*eps^3*mt*mu*Pi^2 - 360*CA*eps^2*mu^2*Pi^2 + 
      960*CF*eps^2*mu^2*Pi^2 + 360*CA*eps^3*mu^2*Pi^2 - 
      960*CF*eps^3*mu^2*Pi^2 + (120*I)*CA*eps^3*mt^2*Pi^3 - 
      (240*I)*CF*eps^3*mt^2*Pi^3 - (120*I)*CA*eps^4*mt^2*Pi^3 + 
      (240*I)*CF*eps^4*mt^2*Pi^3 - (240*I)*CA*eps^4*mt*mu*Pi^3 + 
      (480*I)*CF*eps^4*mt*mu*Pi^3 + (120*I)*CA*eps^3*mu^2*Pi^3 - 
      (240*I)*CF*eps^3*mu^2*Pi^3 - (120*I)*CA*eps^4*mu^2*Pi^3 + 
      (240*I)*CF*eps^4*mu^2*Pi^3 + 55*CA*eps^4*mt^2*Pi^4 - 
      16*CF*eps^4*mt^2*Pi^4 + 55*CA*eps^4*mu^2*Pi^4 - 16*CF*eps^4*mu^2*Pi^4 + 
      3360*CA*eps^4*Zeta[3] + 3360*CA*eps^4*mt*Zeta[3] + 
      3360*CA*eps^3*mt^2*Zeta[3] - 3360*CA*eps^4*mt^2*Zeta[3] + 
      3360*CA*eps^4*mu*Zeta[3] - 6720*CA*eps^4*mt*mu*Zeta[3] + 
      3360*CA*eps^3*mu^2*Zeta[3] - 3360*CA*eps^4*mu^2*Zeta[3] + 
      (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/
    (5760*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
  (-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, mu])/
     (1 + mt + mu) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
      12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
      12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 
      5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/
    (96*(1 + mt + mu)) + (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - 
      CA*eps*mt^2 + CA*eps*mu - 2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - 
      I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
      (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^3)/(24*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/(96*(1 + mt + mu)) + 
   G[-1, -1, -1, mu]*((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + CA*eps*mu - 2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, -1, mu]*((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + CA*eps*mu - 2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, 0, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 
        2*eps*mt*mu + mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   (CA*CF*eps*q2*Log[q2]*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
      12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
      12*CA*eps*mu^2 - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
      (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
      (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
      (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
      (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
      (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
      (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
      CA*eps^3*mt*Pi^2 - 5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
      5*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 
      10*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 
      5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 5*CA*eps^3*mu^2*Pi^2 - 
      8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*
       Pi^3 + I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
    (48*(1 + mt + mu)) + (CA*CF*q2*(-1440*CA*eps - 1440*CA*eps*mt - 
      1440*CA*mt^2 + 1440*CA*eps*mt^2 - 1440*CA*eps*mu + 2880*CA*eps*mt*mu - 
      1440*CA*mu^2 + 1440*CA*eps*mu^2 + (1440*I)*CA*eps^3*mt*Pi - 
      (2880*I)*CF*eps^3*mt*Pi + (1440*I)*CA*eps*mt^2*Pi - 
      (2880*I)*CF*eps*mt^2*Pi - (1440*I)*CA*eps^2*mt^2*Pi + 
      (2880*I)*CF*eps^2*mt^2*Pi + (1440*I)*CA*eps^3*mu*Pi - 
      (2880*I)*CF*eps^3*mu*Pi - (2880*I)*CA*eps^2*mt*mu*Pi + 
      (5760*I)*CF*eps^2*mt*mu*Pi + (1440*I)*CA*eps*mu^2*Pi - 
      (2880*I)*CF*eps*mu^2*Pi - (1440*I)*CA*eps^2*mu^2*Pi + 
      (2880*I)*CF*eps^2*mu^2*Pi + 120*CA*eps^3*Pi^2 + 120*CA*eps^3*mt*Pi^2 + 
      480*CA*eps^4*mt*Pi^2 - 960*CF*eps^4*mt*Pi^2 + 600*CA*eps^2*mt^2*Pi^2 - 
      960*CF*eps^2*mt^2*Pi^2 - 600*CA*eps^3*mt^2*Pi^2 + 
      960*CF*eps^3*mt^2*Pi^2 + 120*CA*eps^3*mu*Pi^2 + 480*CA*eps^4*mu*Pi^2 - 
      960*CF*eps^4*mu*Pi^2 - 1200*CA*eps^3*mt*mu*Pi^2 + 
      1920*CF*eps^3*mt*mu*Pi^2 + 600*CA*eps^2*mu^2*Pi^2 - 
      960*CF*eps^2*mu^2*Pi^2 - 600*CA*eps^3*mu^2*Pi^2 + 
      960*CF*eps^3*mu^2*Pi^2 - (120*I)*CA*eps^3*mt^2*Pi^3 + 
      (240*I)*CF*eps^3*mt^2*Pi^3 + (120*I)*CA*eps^4*mt^2*Pi^3 - 
      (240*I)*CF*eps^4*mt^2*Pi^3 + (240*I)*CA*eps^4*mt*mu*Pi^3 - 
      (480*I)*CF*eps^4*mt*mu*Pi^3 - (120*I)*CA*eps^3*mu^2*Pi^3 + 
      (240*I)*CF*eps^3*mu^2*Pi^3 + (120*I)*CA*eps^4*mu^2*Pi^3 - 
      (240*I)*CF*eps^4*mu^2*Pi^3 + 39*CA*eps^4*mt^2*Pi^4 + 
      16*CF*eps^4*mt^2*Pi^4 + 39*CA*eps^4*mu^2*Pi^4 + 16*CF*eps^4*mu^2*Pi^4 + 
      3360*CA*eps^4*Zeta[3] + 3360*CA*eps^4*mt*Zeta[3] + 
      3360*CA*eps^3*mt^2*Zeta[3] - 3360*CA*eps^4*mt^2*Zeta[3] + 
      3360*CA*eps^4*mu*Zeta[3] - 6720*CA*eps^4*mt*mu*Zeta[3] + 
      3360*CA*eps^3*mu^2*Zeta[3] - 3360*CA*eps^4*mu^2*Zeta[3] - 
      (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] + (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3] + (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/
    (5760*(1 + mt + mu))) + 
 G[-1, mt]*(-1/16*(CA*CF*eps^2*Pi*((-2*I)*CA*eps - (2*I)*CA*eps*mt + 
       (2*I)*CA*eps^2*mt - (4*I)*CF*eps^2*mt - (4*I)*CF*mt^2 + 
       (4*I)*CF*eps*mt^2 - (2*I)*CA*eps*mu + (2*I)*CA*eps^2*mu - 
       (4*I)*CF*eps^2*mu + (8*I)*CF*eps*mt*mu - (4*I)*CF*mu^2 + 
       (4*I)*CF*eps*mu^2 + CA*eps^2*Pi + CA*eps^2*mt*Pi + 2*CF*eps*mt^2*Pi - 
       2*CF*eps^2*mt^2*Pi + CA*eps^2*mu*Pi - 4*CF*eps^2*mt*mu*Pi + 
       2*CF*eps*mu^2*Pi - 2*CF*eps^2*mu^2*Pi + I*CF*eps^2*mt^2*Pi^2 + 
       I*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(1 + mt + mu) + 
   (CA*CF*eps^3*Pi*((-I)*CA*eps - I*CA*eps*mt - (2*I)*CF*mt^2 + 
      (2*I)*CF*eps*mt^2 - I*CA*eps*mu + (4*I)*CF*eps*mt*mu - (2*I)*CF*mu^2 + 
      (2*I)*CF*eps*mu^2 + CF*eps*mt^2*Pi + CF*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) + ((I/48)*CA*CF^2*eps^4*(mt^2 + mu^2)*Pi*q2*Log[q2]^4)/
    (1 + mt + mu) - (CA*CF*eps*Pi*q2*Log[q2]*((12*I)*CA*eps + 
      (12*I)*CA*eps*mt - (12*I)*CA*eps^2*mt + (24*I)*CF*eps^2*mt + 
      (24*I)*CF*mt^2 - (24*I)*CF*eps*mt^2 + (12*I)*CA*eps*mu - 
      (12*I)*CA*eps^2*mu + (24*I)*CF*eps^2*mu - (48*I)*CF*eps*mt*mu + 
      (24*I)*CF*mu^2 - (24*I)*CF*eps*mu^2 - 6*CA*eps^2*Pi - 
      6*CA*eps^2*mt*Pi + 6*CA*eps^3*mt*Pi - 12*CF*eps^3*mt*Pi - 
      12*CF*eps*mt^2*Pi + 12*CF*eps^2*mt^2*Pi - 6*CA*eps^2*mu*Pi + 
      6*CA*eps^3*mu*Pi - 12*CF*eps^3*mu*Pi + 24*CF*eps^2*mt*mu*Pi - 
      12*CF*eps*mu^2*Pi + 12*CF*eps^2*mu^2*Pi - (3*I)*CA*eps^3*Pi^2 - 
      (3*I)*CA*eps^3*mt*Pi^2 - (6*I)*CF*eps^2*mt^2*Pi^2 + 
      (6*I)*CF*eps^3*mt^2*Pi^2 - (3*I)*CA*eps^3*mu*Pi^2 + 
      (12*I)*CF*eps^3*mt*mu*Pi^2 - (6*I)*CF*eps^2*mu^2*Pi^2 + 
      (6*I)*CF*eps^3*mu^2*Pi^2 + 2*CF*eps^3*mt^2*Pi^3 + 
      2*CF*eps^3*mu^2*Pi^3 - (56*I)*CF*eps^3*mt^2*Zeta[3] - 
      (56*I)*CF*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu)) + 
   (CA*CF*Pi*q2*((48*I)*CA*eps + (48*I)*CA*eps*mt - (48*I)*CA*eps^2*mt + 
      (96*I)*CF*eps^2*mt + (96*I)*CF*mt^2 - (96*I)*CF*eps*mt^2 + 
      (48*I)*CA*eps*mu - (48*I)*CA*eps^2*mu + (96*I)*CF*eps^2*mu - 
      (192*I)*CF*eps*mt*mu + (96*I)*CF*mu^2 - (96*I)*CF*eps*mu^2 - 
      24*CA*eps^2*Pi - 24*CA*eps^2*mt*Pi + 24*CA*eps^3*mt*Pi - 
      48*CF*eps^3*mt*Pi - 48*CF*eps*mt^2*Pi + 48*CF*eps^2*mt^2*Pi - 
      24*CA*eps^2*mu*Pi + 24*CA*eps^3*mu*Pi - 48*CF*eps^3*mu*Pi + 
      96*CF*eps^2*mt*mu*Pi - 48*CF*eps*mu^2*Pi + 48*CF*eps^2*mu^2*Pi - 
      (12*I)*CA*eps^3*Pi^2 - (12*I)*CA*eps^3*mt*Pi^2 + 
      (12*I)*CA*eps^4*mt*Pi^2 - (24*I)*CF*eps^4*mt*Pi^2 - 
      (24*I)*CF*eps^2*mt^2*Pi^2 + (24*I)*CF*eps^3*mt^2*Pi^2 - 
      (12*I)*CA*eps^3*mu*Pi^2 + (12*I)*CA*eps^4*mu*Pi^2 - 
      (24*I)*CF*eps^4*mu*Pi^2 + (48*I)*CF*eps^3*mt*mu*Pi^2 - 
      (24*I)*CF*eps^2*mu^2*Pi^2 + (24*I)*CF*eps^3*mu^2*Pi^2 + 
      4*CA*eps^4*Pi^3 + 4*CA*eps^4*mt*Pi^3 + 8*CF*eps^3*mt^2*Pi^3 - 
      8*CF*eps^4*mt^2*Pi^3 + 4*CA*eps^4*mu*Pi^3 - 16*CF*eps^4*mt*mu*Pi^3 + 
      8*CF*eps^3*mu^2*Pi^3 - 8*CF*eps^4*mu^2*Pi^3 - I*CF*eps^4*mt^2*Pi^4 - 
      I*CF*eps^4*mu^2*Pi^4 - (112*I)*CA*eps^4*Zeta[3] - 
      (112*I)*CA*eps^4*mt*Zeta[3] - (224*I)*CF*eps^3*mt^2*Zeta[3] + 
      (224*I)*CF*eps^4*mt^2*Zeta[3] - (112*I)*CA*eps^4*mu*Zeta[3] + 
      (448*I)*CF*eps^4*mt*mu*Zeta[3] - (224*I)*CF*eps^3*mu^2*Zeta[3] + 
      (224*I)*CF*eps^4*mu^2*Zeta[3] + 112*CF*eps^4*mt^2*Pi*Zeta[3] + 
      112*CF*eps^4*mu^2*Pi*Zeta[3]))/(192*(1 + mt + mu))) + 
 G[0, 0, mt]*(-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, mu])/
     (1 + mt + mu) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA*CF*eps^2*(-12*CA*eps^2*mt + 12*CF*eps^2*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 - 24*CA*eps^2*mt^2 + 24*CF*eps^2*mt^2 + 
      12*CA*mt^3 - 12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 + 
      24*CF*eps^2*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu - 24*CA*eps*mt^2*mu - 12*CA*eps^2*mt^2*mu + 
      12*CF*eps^2*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 24*CF*eps^2*mu^2 + 
      12*CA*mt*mu^2 - 12*CA*eps*mt*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (12*I)*CA*eps*mt^3*Pi - 
      (24*I)*CF*eps*mt^3*Pi - (12*I)*CA*eps^2*mt^3*Pi + 
      (24*I)*CF*eps^2*mt^3*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi - (24*I)*CA*eps^2*mt^2*mu*Pi + 
      (48*I)*CF*eps^2*mt^2*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + (12*I)*CA*eps*mt*mu^2*Pi - 
      (24*I)*CF*eps*mt*mu^2*Pi - (12*I)*CA*eps^2*mt*mu^2*Pi + 
      (24*I)*CF*eps^2*mt*mu^2*Pi + 3*CA*eps^2*mt^2*Pi^2 - 
      8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 8*CF*eps^2*mt^3*Pi^2 + 
      3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^2*mt*mu^2*Pi^2 - 
      8*CF*eps^2*mt*mu^2*Pi^2)*q2*Log[q2]^2)/(96*(1 + mt)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
    (96*(1 + mt + mu)) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + 
        mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, mu]*(-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
         12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + 
   (CA*CF*eps*q2*Log[q2]*(-12*CA*eps^2*mt + 12*CF*eps^2*mt - 12*CA*eps^3*mt - 
      12*CF*eps^3*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 - 24*CA*eps^2*mt^2 + 
      24*CF*eps^2*mt^2 - 24*CA*eps^3*mt^2 + 12*CA*mt^3 - 12*CA*eps*mt^3 - 
      12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 12*CA*eps^3*mt^3 + 
      12*CF*eps^3*mt^3 + 24*CF*eps^2*mu + 12*CA*eps^3*mu + 12*CF*eps^3*mu - 
      24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu + 
      12*CA*eps^3*mt*mu - 12*CF*eps^3*mt*mu - 24*CA*eps*mt^2*mu - 
      12*CA*eps^2*mt^2*mu + 12*CF*eps^2*mt^2*mu + 12*CA*mu^2 - 
      12*CA*eps*mu^2 + 24*CF*eps^2*mu^2 + 12*CA*eps^3*mu^2 + 
      12*CF*eps^3*mu^2 + 12*CA*mt*mu^2 - 12*CA*eps*mt*mu^2 + 
      12*CA*eps^3*mt*mu^2 - 12*CF*eps^3*mt*mu^2 + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (12*I)*CA*eps^3*mt^2*Pi - (24*I)*CF*eps^3*mt^2*Pi + 
      (12*I)*CA*eps*mt^3*Pi - (24*I)*CF*eps*mt^3*Pi - 
      (12*I)*CA*eps^2*mt^3*Pi + (24*I)*CF*eps^2*mt^3*Pi + 
      (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps^3*mt*mu*Pi - (24*I)*CF*eps^3*mt*mu*Pi - 
      (24*I)*CA*eps^2*mt^2*mu*Pi + (48*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      (12*I)*CA*eps*mt*mu^2*Pi - (24*I)*CF*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^2*mt*mu^2*Pi + (24*I)*CF*eps^2*mt*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 8*CF*eps^2*mt^3*Pi^2 - 
      3*CA*eps^3*mt^3*Pi^2 + 8*CF*eps^3*mt^3*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 
      16*CF*eps^3*mt*mu*Pi^2 - 6*CA*eps^3*mt^2*mu*Pi^2 + 
      16*CF*eps^3*mt^2*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 8*CF*eps^3*mu^2*Pi^2 + 
      3*CA*eps^2*mt*mu^2*Pi^2 - 8*CF*eps^2*mt*mu^2*Pi^2 - 
      3*CA*eps^3*mt*mu^2*Pi^2 + 8*CF*eps^3*mt*mu^2*Pi^2 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      I*CA*eps^3*mt^3*Pi^3 + (2*I)*CF*eps^3*mt^3*Pi^3 - 
      I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
      I*CA*eps^3*mt*mu^2*Pi^3 + (2*I)*CF*eps^3*mt*mu^2*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^3*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3] - 28*CA*eps^3*mt*mu^2*Zeta[3]))/
    (48*(1 + mt)*(1 + mt + mu)) + 
   (CA*CF*q2*(1440*CA*eps^2*mt - 1440*CF*eps^2*mt + 1440*CA*eps^3*mt + 
      1440*CF*eps^3*mt + 2880*CA*eps^4*mt + 2880*CF*eps^4*mt - 1440*CA*mt^2 + 
      1440*CA*eps*mt^2 + 2880*CA*eps^2*mt^2 - 2880*CF*eps^2*mt^2 + 
      2880*CA*eps^3*mt^2 + 5760*CA*eps^4*mt^2 - 1440*CA*mt^3 + 
      1440*CA*eps*mt^3 + 1440*CA*eps^2*mt^3 - 1440*CF*eps^2*mt^3 + 
      1440*CA*eps^3*mt^3 - 1440*CF*eps^3*mt^3 + 2880*CA*eps^4*mt^3 - 
      2880*CF*eps^4*mt^3 - 2880*CF*eps^2*mu - 1440*CA*eps^3*mu - 
      1440*CF*eps^3*mu - 2880*CA*eps^4*mu - 2880*CF*eps^4*mu + 
      2880*CA*eps*mt*mu + 1440*CA*eps^2*mt*mu - 4320*CF*eps^2*mt*mu - 
      1440*CA*eps^3*mt*mu + 1440*CF*eps^3*mt*mu - 2880*CA*eps^4*mt*mu + 
      2880*CF*eps^4*mt*mu + 2880*CA*eps*mt^2*mu + 1440*CA*eps^2*mt^2*mu - 
      1440*CF*eps^2*mt^2*mu - 1440*CA*mu^2 + 1440*CA*eps*mu^2 - 
      2880*CF*eps^2*mu^2 - 1440*CA*eps^3*mu^2 - 1440*CF*eps^3*mu^2 - 
      2880*CA*eps^4*mu^2 - 2880*CF*eps^4*mu^2 - 1440*CA*mt*mu^2 + 
      1440*CA*eps*mt*mu^2 - 1440*CA*eps^3*mt*mu^2 + 1440*CF*eps^3*mt*mu^2 - 
      2880*CA*eps^4*mt*mu^2 + 2880*CF*eps^4*mt*mu^2 - 
      (1440*I)*CA*eps^3*mt*Pi + (2880*I)*CF*eps^3*mt*Pi - 
      (1440*I)*CA*eps*mt^2*Pi + (2880*I)*CF*eps*mt^2*Pi + 
      (1440*I)*CA*eps^2*mt^2*Pi - (2880*I)*CF*eps^2*mt^2*Pi - 
      (1440*I)*CA*eps^3*mt^2*Pi + (2880*I)*CF*eps^3*mt^2*Pi - 
      (1440*I)*CA*eps*mt^3*Pi + (2880*I)*CF*eps*mt^3*Pi + 
      (1440*I)*CA*eps^2*mt^3*Pi - (2880*I)*CF*eps^2*mt^3*Pi - 
      (1440*I)*CA*eps^3*mu*Pi + (2880*I)*CF*eps^3*mu*Pi + 
      (2880*I)*CA*eps^2*mt*mu*Pi - (5760*I)*CF*eps^2*mt*mu*Pi - 
      (1440*I)*CA*eps^3*mt*mu*Pi + (2880*I)*CF*eps^3*mt*mu*Pi + 
      (2880*I)*CA*eps^2*mt^2*mu*Pi - (5760*I)*CF*eps^2*mt^2*mu*Pi - 
      (1440*I)*CA*eps*mu^2*Pi + (2880*I)*CF*eps*mu^2*Pi + 
      (1440*I)*CA*eps^2*mu^2*Pi - (2880*I)*CF*eps^2*mu^2*Pi - 
      (1440*I)*CA*eps*mt*mu^2*Pi + (2880*I)*CF*eps*mt*mu^2*Pi + 
      (1440*I)*CA*eps^2*mt*mu^2*Pi - (2880*I)*CF*eps^2*mt*mu^2*Pi - 
      600*CA*eps^4*mt*Pi^2 + 1080*CF*eps^4*mt*Pi^2 - 360*CA*eps^2*mt^2*Pi^2 + 
      960*CF*eps^2*mt^2*Pi^2 + 360*CA*eps^3*mt^2*Pi^2 - 
      960*CF*eps^3*mt^2*Pi^2 - 720*CA*eps^4*mt^2*Pi^2 + 
      1200*CF*eps^4*mt^2*Pi^2 - 360*CA*eps^2*mt^3*Pi^2 + 
      960*CF*eps^2*mt^3*Pi^2 + 360*CA*eps^3*mt^3*Pi^2 - 
      960*CF*eps^3*mt^3*Pi^2 - 120*CA*eps^4*mt^3*Pi^2 + 
      120*CF*eps^4*mt^3*Pi^2 - 480*CA*eps^4*mu*Pi^2 + 1200*CF*eps^4*mu*Pi^2 + 
      720*CA*eps^3*mt*mu*Pi^2 - 1920*CF*eps^3*mt*mu*Pi^2 - 
      600*CA*eps^4*mt*mu*Pi^2 + 1320*CF*eps^4*mt*mu*Pi^2 + 
      720*CA*eps^3*mt^2*mu*Pi^2 - 1920*CF*eps^3*mt^2*mu*Pi^2 - 
      120*CA*eps^4*mt^2*mu*Pi^2 + 120*CF*eps^4*mt^2*mu*Pi^2 - 
      360*CA*eps^2*mu^2*Pi^2 + 960*CF*eps^2*mu^2*Pi^2 + 
      360*CA*eps^3*mu^2*Pi^2 - 960*CF*eps^3*mu^2*Pi^2 + 
      240*CF*eps^4*mu^2*Pi^2 - 360*CA*eps^2*mt*mu^2*Pi^2 + 
      960*CF*eps^2*mt*mu^2*Pi^2 + 360*CA*eps^3*mt*mu^2*Pi^2 - 
      960*CF*eps^3*mt*mu^2*Pi^2 + (120*I)*CA*eps^3*mt^2*Pi^3 - 
      (240*I)*CF*eps^3*mt^2*Pi^3 - (120*I)*CA*eps^4*mt^2*Pi^3 + 
      (240*I)*CF*eps^4*mt^2*Pi^3 + (120*I)*CA*eps^3*mt^3*Pi^3 - 
      (240*I)*CF*eps^3*mt^3*Pi^3 - (120*I)*CA*eps^4*mt^3*Pi^3 + 
      (240*I)*CF*eps^4*mt^3*Pi^3 - (240*I)*CA*eps^4*mt*mu*Pi^3 + 
      (480*I)*CF*eps^4*mt*mu*Pi^3 - (240*I)*CA*eps^4*mt^2*mu*Pi^3 + 
      (480*I)*CF*eps^4*mt^2*mu*Pi^3 + (120*I)*CA*eps^3*mu^2*Pi^3 - 
      (240*I)*CF*eps^3*mu^2*Pi^3 - (120*I)*CA*eps^4*mu^2*Pi^3 + 
      (240*I)*CF*eps^4*mu^2*Pi^3 + (120*I)*CA*eps^3*mt*mu^2*Pi^3 - 
      (240*I)*CF*eps^3*mt*mu^2*Pi^3 - (120*I)*CA*eps^4*mt*mu^2*Pi^3 + 
      (240*I)*CF*eps^4*mt*mu^2*Pi^3 + 55*CA*eps^4*mt^2*Pi^4 - 
      16*CF*eps^4*mt^2*Pi^4 + 55*CA*eps^4*mt^3*Pi^4 - 16*CF*eps^4*mt^3*Pi^4 + 
      55*CA*eps^4*mu^2*Pi^4 - 16*CF*eps^4*mu^2*Pi^4 + 
      55*CA*eps^4*mt*mu^2*Pi^4 - 16*CF*eps^4*mt*mu^2*Pi^4 + 
      3360*CA*eps^3*mt^2*Zeta[3] - 3360*CA*eps^4*mt^2*Zeta[3] + 
      3360*CA*eps^3*mt^3*Zeta[3] - 3360*CA*eps^4*mt^3*Zeta[3] - 
      6720*CA*eps^4*mt*mu*Zeta[3] - 6720*CA*eps^4*mt^2*mu*Zeta[3] + 
      3360*CA*eps^3*mu^2*Zeta[3] - 3360*CA*eps^4*mu^2*Zeta[3] + 
      3360*CA*eps^3*mt*mu^2*Zeta[3] - 3360*CA*eps^4*mt*mu^2*Zeta[3] + 
      (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mt^3*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt^3*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt*mu^2*Pi*
       Zeta[3]))/(5760*(1 + mt)*(1 + mt + mu))) + 
 G[0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 0, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*CF*eps^2*(24*CF*eps^2*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      24*CF*eps^2*mt^2 - 12*CA*eps^2*mu + 12*CF*eps^2*mu - 24*CA*eps*mt*mu - 
      12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu + 12*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 24*CA*eps^2*mu^2 + 
      24*CF*eps^2*mu^2 - 24*CA*eps*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
      12*CF*eps^2*mt*mu^2 + 12*CA*mu^3 - 12*CA*eps*mu^3 - 12*CA*eps^2*mu^3 + 
      12*CF*eps^2*mu^3 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - 
      (24*I)*CA*eps^2*mt*mu^2*Pi + (48*I)*CF*eps^2*mt*mu^2*Pi + 
      (12*I)*CA*eps*mu^3*Pi - (24*I)*CF*eps*mu^3*Pi - 
      (12*I)*CA*eps^2*mu^3*Pi + (24*I)*CF*eps^2*mu^3*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^2*mu*Pi^2 - 
      8*CF*eps^2*mt^2*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 + 
      3*CA*eps^2*mu^3*Pi^2 - 8*CF*eps^2*mu^3*Pi^2)*q2*Log[q2]^2)/
    (96*(1 + mu)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^3)/
    (24*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
    (96*(1 + mt + mu)) + G[0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, 0, mt]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 
        2*eps*mt*mu + mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, 0, mt]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[-1 - mu, 0, mt]*((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
        12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + 
   (CA*CF*eps*q2*Log[q2]*(24*CF*eps^2*mt + 12*CA*eps^3*mt + 12*CF*eps^3*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps^2*mt^2 + 12*CA*eps^3*mt^2 + 
      12*CF*eps^3*mt^2 - 12*CA*eps^2*mu + 12*CF*eps^2*mu - 12*CA*eps^3*mu - 
      12*CF*eps^3*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu + 12*CA*eps^3*mt*mu - 12*CF*eps^3*mt*mu + 
      12*CA*mt^2*mu - 12*CA*eps*mt^2*mu + 12*CA*eps^3*mt^2*mu - 
      12*CF*eps^3*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 24*CA*eps^2*mu^2 + 
      24*CF*eps^2*mu^2 - 24*CA*eps^3*mu^2 - 24*CA*eps*mt*mu^2 - 
      12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 + 12*CA*mu^3 - 
      12*CA*eps*mu^3 - 12*CA*eps^2*mu^3 + 12*CF*eps^2*mu^3 - 
      12*CA*eps^3*mu^3 + 12*CF*eps^3*mu^3 + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps^3*mt*mu*Pi - (24*I)*CF*eps^3*mt*mu*Pi + 
      (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      (12*I)*CA*eps^3*mu^2*Pi - (24*I)*CF*eps^3*mu^2*Pi - 
      (24*I)*CA*eps^2*mt*mu^2*Pi + (48*I)*CF*eps^2*mt*mu^2*Pi + 
      (12*I)*CA*eps*mu^3*Pi - (24*I)*CF*eps*mu^3*Pi - 
      (12*I)*CA*eps^2*mu^3*Pi + (24*I)*CF*eps^2*mu^3*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
      3*CA*eps^2*mt^2*mu*Pi^2 - 8*CF*eps^2*mt^2*mu*Pi^2 - 
      3*CA*eps^3*mt^2*mu*Pi^2 + 8*CF*eps^3*mt^2*mu*Pi^2 + 
      3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 
      8*CF*eps^3*mu^2*Pi^2 - 6*CA*eps^3*mt*mu^2*Pi^2 + 
      16*CF*eps^3*mt*mu^2*Pi^2 + 3*CA*eps^2*mu^3*Pi^2 - 
      8*CF*eps^2*mu^3*Pi^2 - 3*CA*eps^3*mu^3*Pi^2 + 8*CF*eps^3*mu^3*Pi^2 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      I*CA*eps^3*mt^2*mu*Pi^3 + (2*I)*CF*eps^3*mt^2*mu*Pi^3 - 
      I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
      I*CA*eps^3*mu^3*Pi^3 + (2*I)*CF*eps^3*mu^3*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^2*mu*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3] - 28*CA*eps^3*mu^3*Zeta[3]))/
    (48*(1 + mu)*(1 + mt + mu)) + 
   (CA*CF*q2*(-2880*CF*eps^2*mt - 1440*CA*eps^3*mt - 1440*CF*eps^3*mt - 
      2880*CA*eps^4*mt - 2880*CF*eps^4*mt - 1440*CA*mt^2 + 1440*CA*eps*mt^2 - 
      2880*CF*eps^2*mt^2 - 1440*CA*eps^3*mt^2 - 1440*CF*eps^3*mt^2 - 
      2880*CA*eps^4*mt^2 - 2880*CF*eps^4*mt^2 + 1440*CA*eps^2*mu - 
      1440*CF*eps^2*mu + 1440*CA*eps^3*mu + 1440*CF*eps^3*mu + 
      2880*CA*eps^4*mu + 2880*CF*eps^4*mu + 2880*CA*eps*mt*mu + 
      1440*CA*eps^2*mt*mu - 4320*CF*eps^2*mt*mu - 1440*CA*eps^3*mt*mu + 
      1440*CF*eps^3*mt*mu - 2880*CA*eps^4*mt*mu + 2880*CF*eps^4*mt*mu - 
      1440*CA*mt^2*mu + 1440*CA*eps*mt^2*mu - 1440*CA*eps^3*mt^2*mu + 
      1440*CF*eps^3*mt^2*mu - 2880*CA*eps^4*mt^2*mu + 2880*CF*eps^4*mt^2*mu - 
      1440*CA*mu^2 + 1440*CA*eps*mu^2 + 2880*CA*eps^2*mu^2 - 
      2880*CF*eps^2*mu^2 + 2880*CA*eps^3*mu^2 + 5760*CA*eps^4*mu^2 + 
      2880*CA*eps*mt*mu^2 + 1440*CA*eps^2*mt*mu^2 - 1440*CF*eps^2*mt*mu^2 - 
      1440*CA*mu^3 + 1440*CA*eps*mu^3 + 1440*CA*eps^2*mu^3 - 
      1440*CF*eps^2*mu^3 + 1440*CA*eps^3*mu^3 - 1440*CF*eps^3*mu^3 + 
      2880*CA*eps^4*mu^3 - 2880*CF*eps^4*mu^3 - (1440*I)*CA*eps^3*mt*Pi + 
      (2880*I)*CF*eps^3*mt*Pi - (1440*I)*CA*eps*mt^2*Pi + 
      (2880*I)*CF*eps*mt^2*Pi + (1440*I)*CA*eps^2*mt^2*Pi - 
      (2880*I)*CF*eps^2*mt^2*Pi - (1440*I)*CA*eps^3*mu*Pi + 
      (2880*I)*CF*eps^3*mu*Pi + (2880*I)*CA*eps^2*mt*mu*Pi - 
      (5760*I)*CF*eps^2*mt*mu*Pi - (1440*I)*CA*eps^3*mt*mu*Pi + 
      (2880*I)*CF*eps^3*mt*mu*Pi - (1440*I)*CA*eps*mt^2*mu*Pi + 
      (2880*I)*CF*eps*mt^2*mu*Pi + (1440*I)*CA*eps^2*mt^2*mu*Pi - 
      (2880*I)*CF*eps^2*mt^2*mu*Pi - (1440*I)*CA*eps*mu^2*Pi + 
      (2880*I)*CF*eps*mu^2*Pi + (1440*I)*CA*eps^2*mu^2*Pi - 
      (2880*I)*CF*eps^2*mu^2*Pi - (1440*I)*CA*eps^3*mu^2*Pi + 
      (2880*I)*CF*eps^3*mu^2*Pi + (2880*I)*CA*eps^2*mt*mu^2*Pi - 
      (5760*I)*CF*eps^2*mt*mu^2*Pi - (1440*I)*CA*eps*mu^3*Pi + 
      (2880*I)*CF*eps*mu^3*Pi + (1440*I)*CA*eps^2*mu^3*Pi - 
      (2880*I)*CF*eps^2*mu^3*Pi - 480*CA*eps^4*mt*Pi^2 + 
      1200*CF*eps^4*mt*Pi^2 - 360*CA*eps^2*mt^2*Pi^2 + 
      960*CF*eps^2*mt^2*Pi^2 + 360*CA*eps^3*mt^2*Pi^2 - 
      960*CF*eps^3*mt^2*Pi^2 + 240*CF*eps^4*mt^2*Pi^2 - 
      600*CA*eps^4*mu*Pi^2 + 1080*CF*eps^4*mu*Pi^2 + 
      720*CA*eps^3*mt*mu*Pi^2 - 1920*CF*eps^3*mt*mu*Pi^2 - 
      600*CA*eps^4*mt*mu*Pi^2 + 1320*CF*eps^4*mt*mu*Pi^2 - 
      360*CA*eps^2*mt^2*mu*Pi^2 + 960*CF*eps^2*mt^2*mu*Pi^2 + 
      360*CA*eps^3*mt^2*mu*Pi^2 - 960*CF*eps^3*mt^2*mu*Pi^2 - 
      360*CA*eps^2*mu^2*Pi^2 + 960*CF*eps^2*mu^2*Pi^2 + 
      360*CA*eps^3*mu^2*Pi^2 - 960*CF*eps^3*mu^2*Pi^2 - 
      720*CA*eps^4*mu^2*Pi^2 + 1200*CF*eps^4*mu^2*Pi^2 + 
      720*CA*eps^3*mt*mu^2*Pi^2 - 1920*CF*eps^3*mt*mu^2*Pi^2 - 
      120*CA*eps^4*mt*mu^2*Pi^2 + 120*CF*eps^4*mt*mu^2*Pi^2 - 
      360*CA*eps^2*mu^3*Pi^2 + 960*CF*eps^2*mu^3*Pi^2 + 
      360*CA*eps^3*mu^3*Pi^2 - 960*CF*eps^3*mu^3*Pi^2 - 
      120*CA*eps^4*mu^3*Pi^2 + 120*CF*eps^4*mu^3*Pi^2 + 
      (120*I)*CA*eps^3*mt^2*Pi^3 - (240*I)*CF*eps^3*mt^2*Pi^3 - 
      (120*I)*CA*eps^4*mt^2*Pi^3 + (240*I)*CF*eps^4*mt^2*Pi^3 - 
      (240*I)*CA*eps^4*mt*mu*Pi^3 + (480*I)*CF*eps^4*mt*mu*Pi^3 + 
      (120*I)*CA*eps^3*mt^2*mu*Pi^3 - (240*I)*CF*eps^3*mt^2*mu*Pi^3 - 
      (120*I)*CA*eps^4*mt^2*mu*Pi^3 + (240*I)*CF*eps^4*mt^2*mu*Pi^3 + 
      (120*I)*CA*eps^3*mu^2*Pi^3 - (240*I)*CF*eps^3*mu^2*Pi^3 - 
      (120*I)*CA*eps^4*mu^2*Pi^3 + (240*I)*CF*eps^4*mu^2*Pi^3 - 
      (240*I)*CA*eps^4*mt*mu^2*Pi^3 + (480*I)*CF*eps^4*mt*mu^2*Pi^3 + 
      (120*I)*CA*eps^3*mu^3*Pi^3 - (240*I)*CF*eps^3*mu^3*Pi^3 - 
      (120*I)*CA*eps^4*mu^3*Pi^3 + (240*I)*CF*eps^4*mu^3*Pi^3 + 
      55*CA*eps^4*mt^2*Pi^4 - 16*CF*eps^4*mt^2*Pi^4 + 
      55*CA*eps^4*mt^2*mu*Pi^4 - 16*CF*eps^4*mt^2*mu*Pi^4 + 
      55*CA*eps^4*mu^2*Pi^4 - 16*CF*eps^4*mu^2*Pi^4 + 55*CA*eps^4*mu^3*Pi^4 - 
      16*CF*eps^4*mu^3*Pi^4 + 3360*CA*eps^3*mt^2*Zeta[3] - 
      3360*CA*eps^4*mt^2*Zeta[3] - 6720*CA*eps^4*mt*mu*Zeta[3] + 
      3360*CA*eps^3*mt^2*mu*Zeta[3] - 3360*CA*eps^4*mt^2*mu*Zeta[3] + 
      3360*CA*eps^3*mu^2*Zeta[3] - 3360*CA*eps^4*mu^2*Zeta[3] - 
      6720*CA*eps^4*mt*mu^2*Zeta[3] + 3360*CA*eps^3*mu^3*Zeta[3] - 
      3360*CA*eps^4*mu^3*Zeta[3] + (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - 
      (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] + (3360*I)*CA*eps^4*mt^2*mu*Pi*
       Zeta[3] - (6720*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mu^3*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^3*Pi*Zeta[3]))/
    (5760*(1 + mu)*(1 + mt + mu))) + 
 G[-1, -1, mu]*(-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mt])/
     (1 + mt + mu) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, -mu, mt])/(2*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -mu, -1 - mu, mt])/
    (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, -mu, mt])/(2*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -mu, mt])/
    (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 
      -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -mu, mt])/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -mu, -1 - mu, -1 - mu, mt])/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*(1 + mt + mu)) - 
   (CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
      72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
      180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
      144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
      80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
      72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
      48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*mu^2 - 
      72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
      144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
      80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 72*CF*mu^4 - 
      96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
      180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*Pi - 
      (36*I)*CA*eps*mt^4*Pi - (96*I)*CA*eps^2*mt^4*Pi + 
      (108*I)*CF*eps^2*mt^4*Pi - (72*I)*CA*eps^2*mt*mu*Pi - 
      (108*I)*CA*eps^2*mt^2*mu*Pi - (72*I)*CA*eps*mt^3*mu*Pi - 
      (120*I)*CA*eps^2*mt^3*mu*Pi + (216*I)*CF*eps^2*mt^3*mu*Pi - 
      (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
      (72*I)*CA*eps*mt^2*mu^2*Pi - (48*I)*CA*eps^2*mt^2*mu^2*Pi + 
      (216*I)*CF*eps^2*mt^2*mu^2*Pi - (36*I)*CA*eps^2*mu^3*Pi - 
      (72*I)*CA*eps*mt*mu^3*Pi - (120*I)*CA*eps^2*mt*mu^3*Pi + 
      (216*I)*CF*eps^2*mt*mu^3*Pi - (36*I)*CA*eps*mu^4*Pi - 
      (96*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi + 
      51*CA*eps^2*mt^4*Pi^2 - 66*CF*eps^2*mt^4*Pi^2 + 
      102*CA*eps^2*mt^3*mu*Pi^2 - 132*CF*eps^2*mt^3*mu*Pi^2 + 
      102*CA*eps^2*mt^2*mu^2*Pi^2 - 132*CF*eps^2*mt^2*mu^2*Pi^2 + 
      102*CA*eps^2*mt*mu^3*Pi^2 - 132*CF*eps^2*mt*mu^3*Pi^2 + 
      51*CA*eps^2*mu^4*Pi^2 - 66*CF*eps^2*mu^4*Pi^2)*q2*Log[q2]^2)/
    (288*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (3*I)*CA*eps*mt^2*Pi - 
      (3*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^3)/(72*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/(96*(1 + mt + mu)) + 
   G[0, 0, 0, mt]*((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + 
        CA*eps*mu - 2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, -mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-mu, -1 - mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
       q2)/(12*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2])/(4*(1 + mt + mu))) + G[0, 0, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, -mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
       (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2])/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
   G[-mu, -1 - mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
       (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2])/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*
    (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
         72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
         180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
         144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
         80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
         72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
         48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*
          mu^2 - 72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
         144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
         80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 
         72*CF*mu^4 - 96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
         180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*
          Pi - (36*I)*CA*eps*mt^4*Pi - (96*I)*CA*eps^2*mt^4*Pi + 
         (108*I)*CF*eps^2*mt^4*Pi - (72*I)*CA*eps^2*mt*mu*Pi - 
         (108*I)*CA*eps^2*mt^2*mu*Pi - (72*I)*CA*eps*mt^3*mu*Pi - 
         (120*I)*CA*eps^2*mt^3*mu*Pi + (216*I)*CF*eps^2*mt^3*mu*Pi - 
         (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
         (72*I)*CA*eps*mt^2*mu^2*Pi - (48*I)*CA*eps^2*mt^2*mu^2*Pi + 
         (216*I)*CF*eps^2*mt^2*mu^2*Pi - (36*I)*CA*eps^2*mu^3*Pi - 
         (72*I)*CA*eps*mt*mu^3*Pi - (120*I)*CA*eps^2*mt*mu^3*Pi + 
         (216*I)*CF*eps^2*mt*mu^3*Pi - (36*I)*CA*eps*mu^4*Pi - 
         (96*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi + 
         51*CA*eps^2*mt^4*Pi^2 - 66*CF*eps^2*mt^4*Pi^2 + 
         102*CA*eps^2*mt^3*mu*Pi^2 - 132*CF*eps^2*mt^3*mu*Pi^2 + 
         102*CA*eps^2*mt^2*mu^2*Pi^2 - 132*CF*eps^2*mt^2*mu^2*Pi^2 + 
         102*CA*eps^2*mt*mu^3*Pi^2 - 132*CF*eps^2*mt*mu^3*Pi^2 + 
         51*CA*eps^2*mu^4*Pi^2 - 66*CF*eps^2*mu^4*Pi^2)*q2)/
       ((mt + mu)^2*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (3*I)*CA*eps*mt^2*Pi - 
        (3*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(12*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (8*(1 + mt + mu))) + (CA*CF*eps*q2*Log[q2]*(-216*CA*eps^2*mt^2 - 
      432*CA*eps^3*mt^2 - 216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 
      108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
      516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
      864*CF*eps^3*mt^4 + 432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 
      216*CA*mt^3*mu + 432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 
      216*CF*eps*mt^3*mu - 240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 
      16*CA*eps^3*mt^3*mu - 216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 
      216*CA*eps^2*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
      144*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*mu^2 - 
      216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
      1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
      216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
      216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
      16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
      108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
      920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (108*I)*CA*eps^2*mt^2*Pi - 
      (216*I)*CA*eps^3*mt^2*Pi - (108*I)*CA*eps^2*mt^3*Pi - 
      (108*I)*CA*eps^3*mt^3*Pi - (216*I)*CF*eps^3*mt^3*Pi - 
      (108*I)*CA*eps*mt^4*Pi - (288*I)*CA*eps^2*mt^4*Pi + 
      (324*I)*CF*eps^2*mt^4*Pi - (516*I)*CA*eps^3*mt^4*Pi + 
      (540*I)*CF*eps^3*mt^4*Pi - (216*I)*CA*eps^2*mt*mu*Pi - 
      (324*I)*CA*eps^2*mt^2*mu*Pi + (108*I)*CA*eps^3*mt^2*mu*Pi - 
      (648*I)*CF*eps^3*mt^2*mu*Pi - (216*I)*CA*eps*mt^3*mu*Pi - 
      (360*I)*CA*eps^2*mt^3*mu*Pi + (648*I)*CF*eps^2*mt^3*mu*Pi - 
      (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
      (108*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
      (324*I)*CA*eps^2*mt*mu^2*Pi + (108*I)*CA*eps^3*mt*mu^2*Pi - 
      (648*I)*CF*eps^3*mt*mu^2*Pi - (216*I)*CA*eps*mt^2*mu^2*Pi - 
      (144*I)*CA*eps^2*mt^2*mu^2*Pi + (648*I)*CF*eps^2*mt^2*mu^2*Pi + 
      (552*I)*CA*eps^3*mt^2*mu^2*Pi - (216*I)*CF*eps^3*mt^2*mu^2*Pi - 
      (108*I)*CA*eps^2*mu^3*Pi - (108*I)*CA*eps^3*mu^3*Pi - 
      (216*I)*CF*eps^3*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi - 
      (360*I)*CA*eps^2*mt*mu^3*Pi + (648*I)*CF*eps^2*mt*mu^3*Pi - 
      (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
      (108*I)*CA*eps*mu^4*Pi - (288*I)*CA*eps^2*mu^4*Pi + 
      (324*I)*CF*eps^2*mu^4*Pi - (516*I)*CA*eps^3*mu^4*Pi + 
      (540*I)*CF*eps^3*mu^4*Pi + 54*CA*eps^3*mt^2*Pi^2 + 
      54*CA*eps^3*mt^3*Pi^2 + 153*CA*eps^2*mt^4*Pi^2 - 
      198*CF*eps^2*mt^4*Pi^2 + 78*CA*eps^3*mt^4*Pi^2 + 9*CF*eps^3*mt^4*Pi^2 + 
      108*CA*eps^3*mt*mu*Pi^2 + 162*CA*eps^3*mt^2*mu*Pi^2 + 
      306*CA*eps^2*mt^3*mu*Pi^2 - 396*CF*eps^2*mt^3*mu*Pi^2 - 
      150*CA*eps^3*mt^3*mu*Pi^2 + 414*CF*eps^3*mt^3*mu*Pi^2 + 
      54*CA*eps^3*mu^2*Pi^2 + 162*CA*eps^3*mt*mu^2*Pi^2 + 
      306*CA*eps^2*mt^2*mu^2*Pi^2 - 396*CF*eps^2*mt^2*mu^2*Pi^2 - 
      456*CA*eps^3*mt^2*mu^2*Pi^2 + 810*CF*eps^3*mt^2*mu^2*Pi^2 + 
      54*CA*eps^3*mu^3*Pi^2 + 306*CA*eps^2*mt*mu^3*Pi^2 - 
      396*CF*eps^2*mt*mu^3*Pi^2 - 150*CA*eps^3*mt*mu^3*Pi^2 + 
      414*CF*eps^3*mt*mu^3*Pi^2 + 153*CA*eps^2*mu^4*Pi^2 - 
      198*CF*eps^2*mu^4*Pi^2 + 78*CA*eps^3*mu^4*Pi^2 + 9*CF*eps^3*mu^4*Pi^2 + 
      (45*I)*CA*eps^3*mt^4*Pi^3 - (36*I)*CF*eps^3*mt^4*Pi^3 + 
      (90*I)*CA*eps^3*mt^3*mu*Pi^3 - (72*I)*CF*eps^3*mt^3*mu*Pi^3 + 
      (90*I)*CA*eps^3*mt^2*mu^2*Pi^3 - (72*I)*CF*eps^3*mt^2*mu^2*Pi^3 + 
      (90*I)*CA*eps^3*mt*mu^3*Pi^3 - (72*I)*CF*eps^3*mt*mu^3*Pi^3 + 
      (45*I)*CA*eps^3*mu^4*Pi^3 - (36*I)*CF*eps^3*mu^4*Pi^3 + 
      252*CA*eps^3*mt^4*Zeta[3] - 504*CF*eps^3*mt^4*Zeta[3] + 
      504*CA*eps^3*mt^3*mu*Zeta[3] - 1008*CF*eps^3*mt^3*mu*Zeta[3] + 
      504*CA*eps^3*mt^2*mu^2*Zeta[3] - 1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      504*CA*eps^3*mt*mu^3*Zeta[3] - 1008*CF*eps^3*mt*mu^3*Zeta[3] + 
      252*CA*eps^3*mu^4*Zeta[3] - 504*CF*eps^3*mu^4*Zeta[3]))/
    (432*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*q2*(25920*CA*eps^2*mt^2 + 51840*CA*eps^3*mt^2 + 
      103680*CA*eps^4*mt^2 + 25920*CA*eps^2*mt^3 + 51840*CA*eps^3*mt^3 + 
      103680*CA*eps^4*mt^3 + 12960*CA*mt^4 - 25920*CF*mt^4 + 
      34560*CA*eps*mt^4 - 12960*CF*eps*mt^4 + 61920*CA*eps^2*mt^4 - 
      64800*CF*eps^2*mt^4 + 110400*CA*eps^3*mt^4 - 103680*CF*eps^3*mt^4 + 
      220480*CA*eps^4*mt^4 - 207360*CF*eps^4*mt^4 - 51840*CA*eps^3*mt*mu - 
      155520*CA*eps^4*mt*mu + 25920*CA*eps^2*mt^2*mu - 
      51840*CA*eps^4*mt^2*mu + 25920*CA*mt^3*mu - 51840*CF*mt^3*mu + 
      43200*CA*eps*mt^3*mu + 25920*CF*eps*mt^3*mu + 28800*CA*eps^2*mt^3*mu - 
      51840*CF*eps^2*mt^3*mu + 1920*CA*eps^3*mt^3*mu + 
      1280*CA*eps^4*mt^3*mu + 25920*CA*eps^2*mu^2 + 51840*CA*eps^3*mu^2 + 
      103680*CA*eps^4*mu^2 + 25920*CA*eps^2*mt*mu^2 - 
      51840*CA*eps^4*mt*mu^2 + 25920*CA*mt^2*mu^2 - 51840*CF*mt^2*mu^2 + 
      17280*CA*eps*mt^2*mu^2 + 77760*CF*eps*mt^2*mu^2 - 
      66240*CA*eps^2*mt^2*mu^2 + 25920*CF*eps^2*mt^2*mu^2 - 
      216960*CA*eps^3*mt^2*mu^2 + 207360*CF*eps^3*mt^2*mu^2 - 
      438400*CA*eps^4*mt^2*mu^2 + 414720*CF*eps^4*mt^2*mu^2 + 
      25920*CA*eps^2*mu^3 + 51840*CA*eps^3*mu^3 + 103680*CA*eps^4*mu^3 + 
      25920*CA*mt*mu^3 - 51840*CF*mt*mu^3 + 43200*CA*eps*mt*mu^3 + 
      25920*CF*eps*mt*mu^3 + 28800*CA*eps^2*mt*mu^3 - 
      51840*CF*eps^2*mt*mu^3 + 1920*CA*eps^3*mt*mu^3 + 
      1280*CA*eps^4*mt*mu^3 + 12960*CA*mu^4 - 25920*CF*mu^4 + 
      34560*CA*eps*mu^4 - 12960*CF*eps*mu^4 + 61920*CA*eps^2*mu^4 - 
      64800*CF*eps^2*mu^4 + 110400*CA*eps^3*mu^4 - 103680*CF*eps^3*mu^4 + 
      220480*CA*eps^4*mu^4 - 207360*CF*eps^4*mu^4 + (12960*I)*CA*eps^2*mt^2*
       Pi + (25920*I)*CA*eps^3*mt^2*Pi + (51840*I)*CA*eps^4*mt^2*Pi + 
      (12960*I)*CA*eps^2*mt^3*Pi + (12960*I)*CA*eps^3*mt^3*Pi + 
      (25920*I)*CF*eps^3*mt^3*Pi + (51840*I)*CA*eps^4*mt^3*Pi + 
      (12960*I)*CA*eps*mt^4*Pi + (34560*I)*CA*eps^2*mt^4*Pi - 
      (38880*I)*CF*eps^2*mt^4*Pi + (61920*I)*CA*eps^3*mt^4*Pi - 
      (64800*I)*CF*eps^3*mt^4*Pi + (110400*I)*CA*eps^4*mt^4*Pi - 
      (103680*I)*CF*eps^4*mt^4*Pi + (25920*I)*CA*eps^2*mt*mu*Pi - 
      (51840*I)*CA*eps^4*mt*mu*Pi + (38880*I)*CA*eps^2*mt^2*mu*Pi - 
      (12960*I)*CA*eps^3*mt^2*mu*Pi + (77760*I)*CF*eps^3*mt^2*mu*Pi + 
      (25920*I)*CA*eps*mt^3*mu*Pi + (43200*I)*CA*eps^2*mt^3*mu*Pi - 
      (77760*I)*CF*eps^2*mt^3*mu*Pi + (28800*I)*CA*eps^3*mt^3*mu*Pi - 
      (51840*I)*CF*eps^3*mt^3*mu*Pi + (1920*I)*CA*eps^4*mt^3*mu*Pi + 
      (12960*I)*CA*eps^2*mu^2*Pi + (25920*I)*CA*eps^3*mu^2*Pi + 
      (51840*I)*CA*eps^4*mu^2*Pi + (38880*I)*CA*eps^2*mt*mu^2*Pi - 
      (12960*I)*CA*eps^3*mt*mu^2*Pi + (77760*I)*CF*eps^3*mt*mu^2*Pi + 
      (25920*I)*CA*eps*mt^2*mu^2*Pi + (17280*I)*CA*eps^2*mt^2*mu^2*Pi - 
      (77760*I)*CF*eps^2*mt^2*mu^2*Pi - (66240*I)*CA*eps^3*mt^2*mu^2*Pi + 
      (25920*I)*CF*eps^3*mt^2*mu^2*Pi - (216960*I)*CA*eps^4*mt^2*mu^2*Pi + 
      (207360*I)*CF*eps^4*mt^2*mu^2*Pi + (12960*I)*CA*eps^2*mu^3*Pi + 
      (12960*I)*CA*eps^3*mu^3*Pi + (25920*I)*CF*eps^3*mu^3*Pi + 
      (51840*I)*CA*eps^4*mu^3*Pi + (25920*I)*CA*eps*mt*mu^3*Pi + 
      (43200*I)*CA*eps^2*mt*mu^3*Pi - (77760*I)*CF*eps^2*mt*mu^3*Pi + 
      (28800*I)*CA*eps^3*mt*mu^3*Pi - (51840*I)*CF*eps^3*mt*mu^3*Pi + 
      (1920*I)*CA*eps^4*mt*mu^3*Pi + (12960*I)*CA*eps*mu^4*Pi + 
      (34560*I)*CA*eps^2*mu^4*Pi - (38880*I)*CF*eps^2*mu^4*Pi + 
      (61920*I)*CA*eps^3*mu^4*Pi - (64800*I)*CF*eps^3*mu^4*Pi + 
      (110400*I)*CA*eps^4*mu^4*Pi - (103680*I)*CF*eps^4*mu^4*Pi - 
      6480*CA*eps^3*mt^2*Pi^2 - 15120*CA*eps^4*mt^2*Pi^2 - 
      6480*CA*eps^3*mt^3*Pi^2 - 19440*CA*eps^4*mt^3*Pi^2 + 
      8640*CF*eps^4*mt^3*Pi^2 - 18360*CA*eps^2*mt^4*Pi^2 + 
      23760*CF*eps^2*mt^4*Pi^2 - 9360*CA*eps^3*mt^4*Pi^2 - 
      1080*CF*eps^3*mt^4*Pi^2 - 36120*CA*eps^4*mt^4*Pi^2 + 
      37800*CF*eps^4*mt^4*Pi^2 - 12960*CA*eps^3*mt*mu*Pi^2 - 
      19440*CA*eps^3*mt^2*mu*Pi^2 - 28080*CA*eps^4*mt^2*mu*Pi^2 + 
      25920*CF*eps^4*mt^2*mu*Pi^2 - 36720*CA*eps^2*mt^3*mu*Pi^2 + 
      47520*CF*eps^2*mt^3*mu*Pi^2 + 18000*CA*eps^3*mt^3*mu*Pi^2 - 
      49680*CF*eps^3*mt^3*mu*Pi^2 - 16800*CA*eps^4*mt^3*mu*Pi^2 + 
      30240*CF*eps^4*mt^3*mu*Pi^2 - 6480*CA*eps^3*mu^2*Pi^2 - 
      15120*CA*eps^4*mu^2*Pi^2 - 19440*CA*eps^3*mt*mu^2*Pi^2 - 
      28080*CA*eps^4*mt*mu^2*Pi^2 + 25920*CF*eps^4*mt*mu^2*Pi^2 - 
      36720*CA*eps^2*mt^2*mu^2*Pi^2 + 47520*CF*eps^2*mt^2*mu^2*Pi^2 + 
      54720*CA*eps^3*mt^2*mu^2*Pi^2 - 97200*CF*eps^3*mt^2*mu^2*Pi^2 + 
      38640*CA*eps^4*mt^2*mu^2*Pi^2 - 15120*CF*eps^4*mt^2*mu^2*Pi^2 - 
      6480*CA*eps^3*mu^3*Pi^2 - 19440*CA*eps^4*mu^3*Pi^2 + 
      8640*CF*eps^4*mu^3*Pi^2 - 36720*CA*eps^2*mt*mu^3*Pi^2 + 
      47520*CF*eps^2*mt*mu^3*Pi^2 + 18000*CA*eps^3*mt*mu^3*Pi^2 - 
      49680*CF*eps^3*mt*mu^3*Pi^2 - 16800*CA*eps^4*mt*mu^3*Pi^2 + 
      30240*CF*eps^4*mt*mu^3*Pi^2 - 18360*CA*eps^2*mu^4*Pi^2 + 
      23760*CF*eps^2*mu^4*Pi^2 - 9360*CA*eps^3*mu^4*Pi^2 - 
      1080*CF*eps^3*mu^4*Pi^2 - 36120*CA*eps^4*mu^4*Pi^2 + 
      37800*CF*eps^4*mu^4*Pi^2 - (3240*I)*CA*eps^4*mt^2*Pi^3 - 
      (3240*I)*CA*eps^4*mt^3*Pi^3 - (5400*I)*CA*eps^3*mt^4*Pi^3 + 
      (4320*I)*CF*eps^3*mt^4*Pi^3 - (6480*I)*CA*eps^4*mt^4*Pi^3 + 
      (5400*I)*CF*eps^4*mt^4*Pi^3 - (6480*I)*CA*eps^4*mt*mu*Pi^3 - 
      (9720*I)*CA*eps^4*mt^2*mu*Pi^3 - (10800*I)*CA*eps^3*mt^3*mu*Pi^3 + 
      (8640*I)*CF*eps^3*mt^3*mu*Pi^3 - (2160*I)*CA*eps^4*mt^3*mu*Pi^3 + 
      (2160*I)*CF*eps^4*mt^3*mu*Pi^3 - (3240*I)*CA*eps^4*mu^2*Pi^3 - 
      (9720*I)*CA*eps^4*mt*mu^2*Pi^3 - (10800*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      (8640*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (8640*I)*CA*eps^4*mt^2*mu^2*Pi^3 - 
      (6480*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (3240*I)*CA*eps^4*mu^3*Pi^3 - 
      (10800*I)*CA*eps^3*mt*mu^3*Pi^3 + (8640*I)*CF*eps^3*mt*mu^3*Pi^3 - 
      (2160*I)*CA*eps^4*mt*mu^3*Pi^3 + (2160*I)*CF*eps^4*mt*mu^3*Pi^3 - 
      (5400*I)*CA*eps^3*mu^4*Pi^3 + (4320*I)*CF*eps^3*mu^4*Pi^3 - 
      (6480*I)*CA*eps^4*mu^4*Pi^3 + (5400*I)*CF*eps^4*mu^4*Pi^3 + 
      1809*CA*eps^4*mt^4*Pi^4 - 1458*CF*eps^4*mt^4*Pi^4 + 
      3618*CA*eps^4*mt^3*mu*Pi^4 - 2916*CF*eps^4*mt^3*mu*Pi^4 + 
      3618*CA*eps^4*mt^2*mu^2*Pi^4 - 2916*CF*eps^4*mt^2*mu^2*Pi^4 + 
      3618*CA*eps^4*mt*mu^3*Pi^4 - 2916*CF*eps^4*mt*mu^3*Pi^4 + 
      1809*CA*eps^4*mu^4*Pi^4 - 1458*CF*eps^4*mu^4*Pi^4 - 
      30240*CA*eps^3*mt^4*Zeta[3] + 60480*CF*eps^3*mt^4*Zeta[3] - 
      80640*CA*eps^4*mt^4*Zeta[3] + 30240*CF*eps^4*mt^4*Zeta[3] - 
      60480*CA*eps^3*mt^3*mu*Zeta[3] + 120960*CF*eps^3*mt^3*mu*Zeta[3] - 
      100800*CA*eps^4*mt^3*mu*Zeta[3] - 60480*CF*eps^4*mt^3*mu*Zeta[3] - 
      60480*CA*eps^3*mt^2*mu^2*Zeta[3] + 120960*CF*eps^3*mt^2*mu^2*Zeta[3] - 
      40320*CA*eps^4*mt^2*mu^2*Zeta[3] - 181440*CF*eps^4*mt^2*mu^2*Zeta[3] - 
      60480*CA*eps^3*mt*mu^3*Zeta[3] + 120960*CF*eps^3*mt*mu^3*Zeta[3] - 
      100800*CA*eps^4*mt*mu^3*Zeta[3] - 60480*CF*eps^4*mt*mu^3*Zeta[3] - 
      30240*CA*eps^3*mu^4*Zeta[3] + 60480*CF*eps^3*mu^4*Zeta[3] - 
      80640*CA*eps^4*mu^4*Zeta[3] + 30240*CF*eps^4*mu^4*Zeta[3] - 
      (30240*I)*CA*eps^4*mt^4*Pi*Zeta[3] - (60480*I)*CA*eps^4*mt^3*mu*Pi*
       Zeta[3] - (60480*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] - 
      (60480*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] - (30240*I)*CA*eps^4*mu^4*Pi*
       Zeta[3]))/(51840*(mt + mu)^2*(1 + mt + mu))) + 
 G[-1 - mu, -1 - mu, mt]*((CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, 0, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, 0, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, 0, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 
      36*CA*mt^4 + 72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 
      172*CA*eps^2*mt^4 + 180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 
      72*CA*mt^3*mu + 144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 
      72*CF*eps*mt^3*mu - 80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 
      72*CA*eps^2*mu^2 - 72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 
      144*CF*mt^2*mu^2 - 48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 
      184*CA*eps^2*mt^2*mu^2 - 72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 
      72*CA*mt*mu^3 + 144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 
      72*CF*eps*mt*mu^3 - 80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 
      36*CA*mu^4 + 72*CF*mu^4 - 96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 
      172*CA*eps^2*mu^4 + 180*CF*eps^2*mu^4 - (72*I)*CA*eps^2*mt^2*Pi - 
      (72*I)*CA*eps^2*mt^3*Pi - (108*I)*CA*eps*mt^4*Pi + 
      (72*I)*CF*eps*mt^4*Pi - (24*I)*CA*eps^2*mt^4*Pi + 
      (36*I)*CF*eps^2*mt^4*Pi - (144*I)*CA*eps^2*mt*mu*Pi - 
      (216*I)*CA*eps^2*mt^2*mu*Pi - (216*I)*CA*eps*mt^3*mu*Pi + 
      (144*I)*CF*eps*mt^3*mu*Pi + (168*I)*CA*eps^2*mt^3*mu*Pi - 
      (72*I)*CF*eps^2*mt^3*mu*Pi - (72*I)*CA*eps^2*mu^2*Pi - 
      (216*I)*CA*eps^2*mt*mu^2*Pi - (216*I)*CA*eps*mt^2*mu^2*Pi + 
      (144*I)*CF*eps*mt^2*mu^2*Pi + (384*I)*CA*eps^2*mt^2*mu^2*Pi - 
      (216*I)*CF*eps^2*mt^2*mu^2*Pi - (72*I)*CA*eps^2*mu^3*Pi - 
      (216*I)*CA*eps*mt*mu^3*Pi + (144*I)*CF*eps*mt*mu^3*Pi + 
      (168*I)*CA*eps^2*mt*mu^3*Pi - (72*I)*CF*eps^2*mt*mu^3*Pi - 
      (108*I)*CA*eps*mu^4*Pi + (72*I)*CF*eps*mu^4*Pi - 
      (24*I)*CA*eps^2*mu^4*Pi + (36*I)*CF*eps^2*mu^4*Pi + 
      87*CA*eps^2*mt^4*Pi^2 - 102*CF*eps^2*mt^4*Pi^2 + 
      174*CA*eps^2*mt^3*mu*Pi^2 - 204*CF*eps^2*mt^3*mu*Pi^2 + 
      174*CA*eps^2*mt^2*mu^2*Pi^2 - 204*CF*eps^2*mt^2*mu^2*Pi^2 + 
      174*CA*eps^2*mt*mu^3*Pi^2 - 204*CF*eps^2*mt*mu^3*Pi^2 + 
      87*CA*eps^2*mu^4*Pi^2 - 102*CF*eps^2*mu^4*Pi^2)*q2*Log[q2]^2)/
    (288*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (6*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (6*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^3)/(72*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*
     q2*Log[q2]^4)/(96*(1 + mt + mu)) + G[0, 0, 0, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + 
        mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, -1, -1, mu]*
    ((CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
       q2)/(12*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2])/(4*(1 + mt + mu))) + 
   (CA*CF*eps*q2*Log[q2]*(-216*CA*eps^2*mt^2 - 432*CA*eps^3*mt^2 - 
      216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 108*CA*mt^4 + 216*CF*mt^4 - 
      288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 516*CA*eps^2*mt^4 + 
      540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 864*CF*eps^3*mt^4 + 
      432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 216*CA*mt^3*mu + 
      432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 216*CF*eps*mt^3*mu - 
      240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 16*CA*eps^3*mt^3*mu - 
      216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 216*CA*eps^2*mt*mu^2 - 
      216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 144*CA*eps*mt^2*mu^2 - 
      648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*mu^2 - 
      216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
      1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
      216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
      216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
      16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
      108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
      920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (216*I)*CA*eps^2*mt^2*Pi - 
      (216*I)*CA*eps^3*mt^2*Pi - (216*I)*CA*eps^2*mt^3*Pi - 
      (216*I)*CA*eps^3*mt^3*Pi - (324*I)*CA*eps*mt^4*Pi + 
      (216*I)*CF*eps*mt^4*Pi - (72*I)*CA*eps^2*mt^4*Pi + 
      (108*I)*CF*eps^2*mt^4*Pi - (516*I)*CA*eps^3*mt^4*Pi + 
      (540*I)*CF*eps^3*mt^4*Pi - (432*I)*CA*eps^2*mt*mu*Pi - 
      (648*I)*CA*eps^2*mt^2*mu*Pi - (216*I)*CA*eps^3*mt^2*mu*Pi - 
      (648*I)*CA*eps*mt^3*mu*Pi + (432*I)*CF*eps*mt^3*mu*Pi + 
      (504*I)*CA*eps^2*mt^3*mu*Pi - (216*I)*CF*eps^2*mt^3*mu*Pi - 
      (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
      (216*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
      (648*I)*CA*eps^2*mt*mu^2*Pi - (216*I)*CA*eps^3*mt*mu^2*Pi - 
      (648*I)*CA*eps*mt^2*mu^2*Pi + (432*I)*CF*eps*mt^2*mu^2*Pi + 
      (1152*I)*CA*eps^2*mt^2*mu^2*Pi - (648*I)*CF*eps^2*mt^2*mu^2*Pi + 
      (552*I)*CA*eps^3*mt^2*mu^2*Pi - (216*I)*CF*eps^3*mt^2*mu^2*Pi - 
      (216*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps^3*mu^3*Pi - 
      (648*I)*CA*eps*mt*mu^3*Pi + (432*I)*CF*eps*mt*mu^3*Pi + 
      (504*I)*CA*eps^2*mt*mu^3*Pi - (216*I)*CF*eps^2*mt*mu^3*Pi - 
      (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
      (324*I)*CA*eps*mu^4*Pi + (216*I)*CF*eps*mu^4*Pi - 
      (72*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi - 
      (516*I)*CA*eps^3*mu^4*Pi + (540*I)*CF*eps^3*mu^4*Pi + 
      108*CA*eps^3*mt^2*Pi^2 + 108*CA*eps^3*mt^3*Pi^2 + 
      261*CA*eps^2*mt^4*Pi^2 - 306*CF*eps^2*mt^4*Pi^2 - 
      30*CA*eps^3*mt^4*Pi^2 + 117*CF*eps^3*mt^4*Pi^2 + 
      216*CA*eps^3*mt*mu*Pi^2 + 324*CA*eps^3*mt^2*mu*Pi^2 + 
      522*CA*eps^2*mt^3*mu*Pi^2 - 612*CF*eps^2*mt^3*mu*Pi^2 - 
      582*CA*eps^3*mt^3*mu*Pi^2 + 846*CF*eps^3*mt^3*mu*Pi^2 + 
      108*CA*eps^3*mu^2*Pi^2 + 324*CA*eps^3*mt*mu^2*Pi^2 + 
      522*CA*eps^2*mt^2*mu^2*Pi^2 - 612*CF*eps^2*mt^2*mu^2*Pi^2 - 
      1104*CA*eps^3*mt^2*mu^2*Pi^2 + 1458*CF*eps^3*mt^2*mu^2*Pi^2 + 
      108*CA*eps^3*mu^3*Pi^2 + 522*CA*eps^2*mt*mu^3*Pi^2 - 
      612*CF*eps^2*mt*mu^3*Pi^2 - 582*CA*eps^3*mt*mu^3*Pi^2 + 
      846*CF*eps^3*mt*mu^3*Pi^2 + 261*CA*eps^2*mu^4*Pi^2 - 
      306*CF*eps^2*mu^4*Pi^2 - 30*CA*eps^3*mu^4*Pi^2 + 
      117*CF*eps^3*mu^4*Pi^2 + (99*I)*CA*eps^3*mt^4*Pi^3 - 
      (90*I)*CF*eps^3*mt^4*Pi^3 + (198*I)*CA*eps^3*mt^3*mu*Pi^3 - 
      (180*I)*CF*eps^3*mt^3*mu*Pi^3 + (198*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
      (180*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (198*I)*CA*eps^3*mt*mu^3*Pi^3 - 
      (180*I)*CF*eps^3*mt*mu^3*Pi^3 + (99*I)*CA*eps^3*mu^4*Pi^3 - 
      (90*I)*CF*eps^3*mu^4*Pi^3 + 252*CA*eps^3*mt^4*Zeta[3] - 
      504*CF*eps^3*mt^4*Zeta[3] + 504*CA*eps^3*mt^3*mu*Zeta[3] - 
      1008*CF*eps^3*mt^3*mu*Zeta[3] + 504*CA*eps^3*mt^2*mu^2*Zeta[3] - 
      1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 504*CA*eps^3*mt*mu^3*Zeta[3] - 
      1008*CF*eps^3*mt*mu^3*Zeta[3] + 252*CA*eps^3*mu^4*Zeta[3] - 
      504*CF*eps^3*mu^4*Zeta[3]))/(432*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*q2*(25920*CA*eps^2*mt^2 + 51840*CA*eps^3*mt^2 + 
      103680*CA*eps^4*mt^2 + 25920*CA*eps^2*mt^3 + 51840*CA*eps^3*mt^3 + 
      103680*CA*eps^4*mt^3 + 12960*CA*mt^4 - 25920*CF*mt^4 + 
      34560*CA*eps*mt^4 - 12960*CF*eps*mt^4 + 61920*CA*eps^2*mt^4 - 
      64800*CF*eps^2*mt^4 + 110400*CA*eps^3*mt^4 - 103680*CF*eps^3*mt^4 + 
      220480*CA*eps^4*mt^4 - 207360*CF*eps^4*mt^4 - 51840*CA*eps^3*mt*mu - 
      155520*CA*eps^4*mt*mu + 25920*CA*eps^2*mt^2*mu - 
      51840*CA*eps^4*mt^2*mu + 25920*CA*mt^3*mu - 51840*CF*mt^3*mu + 
      43200*CA*eps*mt^3*mu + 25920*CF*eps*mt^3*mu + 28800*CA*eps^2*mt^3*mu - 
      51840*CF*eps^2*mt^3*mu + 1920*CA*eps^3*mt^3*mu + 
      1280*CA*eps^4*mt^3*mu + 25920*CA*eps^2*mu^2 + 51840*CA*eps^3*mu^2 + 
      103680*CA*eps^4*mu^2 + 25920*CA*eps^2*mt*mu^2 - 
      51840*CA*eps^4*mt*mu^2 + 25920*CA*mt^2*mu^2 - 51840*CF*mt^2*mu^2 + 
      17280*CA*eps*mt^2*mu^2 + 77760*CF*eps*mt^2*mu^2 - 
      66240*CA*eps^2*mt^2*mu^2 + 25920*CF*eps^2*mt^2*mu^2 - 
      216960*CA*eps^3*mt^2*mu^2 + 207360*CF*eps^3*mt^2*mu^2 - 
      438400*CA*eps^4*mt^2*mu^2 + 414720*CF*eps^4*mt^2*mu^2 + 
      25920*CA*eps^2*mu^3 + 51840*CA*eps^3*mu^3 + 103680*CA*eps^4*mu^3 + 
      25920*CA*mt*mu^3 - 51840*CF*mt*mu^3 + 43200*CA*eps*mt*mu^3 + 
      25920*CF*eps*mt*mu^3 + 28800*CA*eps^2*mt*mu^3 - 
      51840*CF*eps^2*mt*mu^3 + 1920*CA*eps^3*mt*mu^3 + 
      1280*CA*eps^4*mt*mu^3 + 12960*CA*mu^4 - 25920*CF*mu^4 + 
      34560*CA*eps*mu^4 - 12960*CF*eps*mu^4 + 61920*CA*eps^2*mu^4 - 
      64800*CF*eps^2*mu^4 + 110400*CA*eps^3*mu^4 - 103680*CF*eps^3*mu^4 + 
      220480*CA*eps^4*mu^4 - 207360*CF*eps^4*mu^4 + (25920*I)*CA*eps^2*mt^2*
       Pi + (25920*I)*CA*eps^3*mt^2*Pi + (51840*I)*CA*eps^4*mt^2*Pi + 
      (25920*I)*CA*eps^2*mt^3*Pi + (25920*I)*CA*eps^3*mt^3*Pi + 
      (51840*I)*CA*eps^4*mt^3*Pi + (38880*I)*CA*eps*mt^4*Pi - 
      (25920*I)*CF*eps*mt^4*Pi + (8640*I)*CA*eps^2*mt^4*Pi - 
      (12960*I)*CF*eps^2*mt^4*Pi + (61920*I)*CA*eps^3*mt^4*Pi - 
      (64800*I)*CF*eps^3*mt^4*Pi + (110400*I)*CA*eps^4*mt^4*Pi - 
      (103680*I)*CF*eps^4*mt^4*Pi + (51840*I)*CA*eps^2*mt*mu*Pi - 
      (51840*I)*CA*eps^4*mt*mu*Pi + (77760*I)*CA*eps^2*mt^2*mu*Pi + 
      (25920*I)*CA*eps^3*mt^2*mu*Pi + (77760*I)*CA*eps*mt^3*mu*Pi - 
      (51840*I)*CF*eps*mt^3*mu*Pi - (60480*I)*CA*eps^2*mt^3*mu*Pi + 
      (25920*I)*CF*eps^2*mt^3*mu*Pi + (28800*I)*CA*eps^3*mt^3*mu*Pi - 
      (51840*I)*CF*eps^3*mt^3*mu*Pi + (1920*I)*CA*eps^4*mt^3*mu*Pi + 
      (25920*I)*CA*eps^2*mu^2*Pi + (25920*I)*CA*eps^3*mu^2*Pi + 
      (51840*I)*CA*eps^4*mu^2*Pi + (77760*I)*CA*eps^2*mt*mu^2*Pi + 
      (25920*I)*CA*eps^3*mt*mu^2*Pi + (77760*I)*CA*eps*mt^2*mu^2*Pi - 
      (51840*I)*CF*eps*mt^2*mu^2*Pi - (138240*I)*CA*eps^2*mt^2*mu^2*Pi + 
      (77760*I)*CF*eps^2*mt^2*mu^2*Pi - (66240*I)*CA*eps^3*mt^2*mu^2*Pi + 
      (25920*I)*CF*eps^3*mt^2*mu^2*Pi - (216960*I)*CA*eps^4*mt^2*mu^2*Pi + 
      (207360*I)*CF*eps^4*mt^2*mu^2*Pi + (25920*I)*CA*eps^2*mu^3*Pi + 
      (25920*I)*CA*eps^3*mu^3*Pi + (51840*I)*CA*eps^4*mu^3*Pi + 
      (77760*I)*CA*eps*mt*mu^3*Pi - (51840*I)*CF*eps*mt*mu^3*Pi - 
      (60480*I)*CA*eps^2*mt*mu^3*Pi + (25920*I)*CF*eps^2*mt*mu^3*Pi + 
      (28800*I)*CA*eps^3*mt*mu^3*Pi - (51840*I)*CF*eps^3*mt*mu^3*Pi + 
      (1920*I)*CA*eps^4*mt*mu^3*Pi + (38880*I)*CA*eps*mu^4*Pi - 
      (25920*I)*CF*eps*mu^4*Pi + (8640*I)*CA*eps^2*mu^4*Pi - 
      (12960*I)*CF*eps^2*mu^4*Pi + (61920*I)*CA*eps^3*mu^4*Pi - 
      (64800*I)*CF*eps^3*mu^4*Pi + (110400*I)*CA*eps^4*mu^4*Pi - 
      (103680*I)*CF*eps^4*mu^4*Pi - 12960*CA*eps^3*mt^2*Pi^2 - 
      15120*CA*eps^4*mt^2*Pi^2 - 12960*CA*eps^3*mt^3*Pi^2 - 
      25920*CA*eps^4*mt^3*Pi^2 + 21600*CF*eps^4*mt^3*Pi^2 - 
      31320*CA*eps^2*mt^4*Pi^2 + 36720*CF*eps^2*mt^4*Pi^2 + 
      3600*CA*eps^3*mt^4*Pi^2 - 14040*CF*eps^3*mt^4*Pi^2 - 
      36120*CA*eps^4*mt^4*Pi^2 + 37800*CF*eps^4*mt^4*Pi^2 - 
      25920*CA*eps^3*mt*mu*Pi^2 - 38880*CA*eps^3*mt^2*mu*Pi^2 - 
      47520*CA*eps^4*mt^2*mu*Pi^2 + 64800*CF*eps^4*mt^2*mu*Pi^2 - 
      62640*CA*eps^2*mt^3*mu*Pi^2 + 73440*CF*eps^2*mt^3*mu*Pi^2 + 
      69840*CA*eps^3*mt^3*mu*Pi^2 - 101520*CF*eps^3*mt^3*mu*Pi^2 - 
      16800*CA*eps^4*mt^3*mu*Pi^2 + 30240*CF*eps^4*mt^3*mu*Pi^2 - 
      12960*CA*eps^3*mu^2*Pi^2 - 15120*CA*eps^4*mu^2*Pi^2 - 
      38880*CA*eps^3*mt*mu^2*Pi^2 - 47520*CA*eps^4*mt*mu^2*Pi^2 + 
      64800*CF*eps^4*mt*mu^2*Pi^2 - 62640*CA*eps^2*mt^2*mu^2*Pi^2 + 
      73440*CF*eps^2*mt^2*mu^2*Pi^2 + 132480*CA*eps^3*mt^2*mu^2*Pi^2 - 
      174960*CF*eps^3*mt^2*mu^2*Pi^2 + 38640*CA*eps^4*mt^2*mu^2*Pi^2 - 
      15120*CF*eps^4*mt^2*mu^2*Pi^2 - 12960*CA*eps^3*mu^3*Pi^2 - 
      25920*CA*eps^4*mu^3*Pi^2 + 21600*CF*eps^4*mu^3*Pi^2 - 
      62640*CA*eps^2*mt*mu^3*Pi^2 + 73440*CF*eps^2*mt*mu^3*Pi^2 + 
      69840*CA*eps^3*mt*mu^3*Pi^2 - 101520*CF*eps^3*mt*mu^3*Pi^2 - 
      16800*CA*eps^4*mt*mu^3*Pi^2 + 30240*CF*eps^4*mt*mu^3*Pi^2 - 
      31320*CA*eps^2*mu^4*Pi^2 + 36720*CF*eps^2*mu^4*Pi^2 + 
      3600*CA*eps^3*mu^4*Pi^2 - 14040*CF*eps^3*mu^4*Pi^2 - 
      36120*CA*eps^4*mu^4*Pi^2 + 37800*CF*eps^4*mu^4*Pi^2 - 
      (6480*I)*CA*eps^4*mt^2*Pi^3 - (6480*I)*CA*eps^4*mt^3*Pi^3 - 
      (11880*I)*CA*eps^3*mt^4*Pi^3 + (10800*I)*CF*eps^3*mt^4*Pi^3 - 
      (1080*I)*CF*eps^4*mt^4*Pi^3 - (12960*I)*CA*eps^4*mt*mu*Pi^3 - 
      (19440*I)*CA*eps^4*mt^2*mu*Pi^3 - (23760*I)*CA*eps^3*mt^3*mu*Pi^3 + 
      (21600*I)*CF*eps^3*mt^3*mu*Pi^3 + (23760*I)*CA*eps^4*mt^3*mu*Pi^3 - 
      (23760*I)*CF*eps^4*mt^3*mu*Pi^3 - (6480*I)*CA*eps^4*mu^2*Pi^3 - 
      (19440*I)*CA*eps^4*mt*mu^2*Pi^3 - (23760*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      (21600*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (47520*I)*CA*eps^4*mt^2*mu^2*Pi^3 - 
      (45360*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (6480*I)*CA*eps^4*mu^3*Pi^3 - 
      (23760*I)*CA*eps^3*mt*mu^3*Pi^3 + (21600*I)*CF*eps^3*mt*mu^3*Pi^3 + 
      (23760*I)*CA*eps^4*mt*mu^3*Pi^3 - (23760*I)*CF*eps^4*mt*mu^3*Pi^3 - 
      (11880*I)*CA*eps^3*mu^4*Pi^3 + (10800*I)*CF*eps^3*mu^4*Pi^3 - 
      (1080*I)*CF*eps^4*mu^4*Pi^3 + 3969*CA*eps^4*mt^4*Pi^4 - 
      3618*CF*eps^4*mt^4*Pi^4 + 7938*CA*eps^4*mt^3*mu*Pi^4 - 
      7236*CF*eps^4*mt^3*mu*Pi^4 + 7938*CA*eps^4*mt^2*mu^2*Pi^4 - 
      7236*CF*eps^4*mt^2*mu^2*Pi^4 + 7938*CA*eps^4*mt*mu^3*Pi^4 - 
      7236*CF*eps^4*mt*mu^3*Pi^4 + 3969*CA*eps^4*mu^4*Pi^4 - 
      3618*CF*eps^4*mu^4*Pi^4 - 30240*CA*eps^3*mt^4*Zeta[3] + 
      60480*CF*eps^3*mt^4*Zeta[3] - 80640*CA*eps^4*mt^4*Zeta[3] + 
      30240*CF*eps^4*mt^4*Zeta[3] - 60480*CA*eps^3*mt^3*mu*Zeta[3] + 
      120960*CF*eps^3*mt^3*mu*Zeta[3] - 100800*CA*eps^4*mt^3*mu*Zeta[3] - 
      60480*CF*eps^4*mt^3*mu*Zeta[3] - 60480*CA*eps^3*mt^2*mu^2*Zeta[3] + 
      120960*CF*eps^3*mt^2*mu^2*Zeta[3] - 40320*CA*eps^4*mt^2*mu^2*Zeta[3] - 
      181440*CF*eps^4*mt^2*mu^2*Zeta[3] - 60480*CA*eps^3*mt*mu^3*Zeta[3] + 
      120960*CF*eps^3*mt*mu^3*Zeta[3] - 100800*CA*eps^4*mt*mu^3*Zeta[3] - 
      60480*CF*eps^4*mt*mu^3*Zeta[3] - 30240*CA*eps^3*mu^4*Zeta[3] + 
      60480*CF*eps^3*mu^4*Zeta[3] - 80640*CA*eps^4*mu^4*Zeta[3] + 
      30240*CF*eps^4*mu^4*Zeta[3] - (90720*I)*CA*eps^4*mt^4*Pi*Zeta[3] + 
      (60480*I)*CF*eps^4*mt^4*Pi*Zeta[3] - (181440*I)*CA*eps^4*mt^3*mu*Pi*
       Zeta[3] + (120960*I)*CF*eps^4*mt^3*mu*Pi*Zeta[3] - 
      (181440*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] + (120960*I)*CF*eps^4*mt^2*
       mu^2*Pi*Zeta[3] - (181440*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] + 
      (120960*I)*CF*eps^4*mt*mu^3*Pi*Zeta[3] - (90720*I)*CA*eps^4*mu^4*Pi*
       Zeta[3] + (60480*I)*CF*eps^4*mu^4*Pi*Zeta[3]))/
    (51840*(mt + mu)^2*(1 + mt + mu))) + 
 G[-mu, mt]*((CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, -1, mu])/
    (2*(1 + mt + mu)) + G[-1, -1, -1, -1, mu]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1, -1, -1, mu]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
       (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2])/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
   G[-1, -1, mu]*(-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 
         12*eps*mt^2 - 12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - 
         (12*I)*eps^2*Pi - (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + 
         (12*I)*eps^2*mt^2*Pi - (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - 
         (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 
         7*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
      (12*(1 + mt + mu)) + (CA^2*CF*eps*q2*(-12*eps - 12*eps*mt - 12*mt^2 + 
        12*eps*mt^2 - 12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - 
        (12*I)*eps^2*Pi - (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + 
        (12*I)*eps^2*mt^2*Pi - (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - 
        (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi + 7*eps^3*Pi^2 + 
        7*eps^3*mt*Pi^2 + 7*eps^2*mt^2*Pi^2 - 7*eps^3*mt^2*Pi^2 + 
        7*eps^3*mu*Pi^2 - 14*eps^3*mt*mu*Pi^2 + 7*eps^2*mu^2*Pi^2 - 
        7*eps^3*mu^2*Pi^2 + (3*I)*eps^3*mt^2*Pi^3 + (3*I)*eps^3*mu^2*Pi^3 + 
        28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/
      (24*(1 + mt + mu)))) + 
 (CA*CF*q2*Log[q2]*(-38880*CA*eps^2*mt^2 + 38880*CF*eps^2*mt^2 - 
    77760*CA*eps^3*mt^2 - 155520*CA*eps^4*mt^2 - 311040*CA*eps^5*mt^2 + 
    38880*CA*mt^3 + 77760*CF*mt^3 - 181440*CA*eps*mt^3 + 38880*CF*eps*mt^3 - 
    263520*CA*eps^2*mt^3 + 272160*CF*eps^2*mt^3 - 408960*CA*eps^3*mt^3 + 
    311040*CF*eps^3*mt^3 - 816960*CA*eps^4*mt^3 + 622080*CF*eps^4*mt^3 - 
    1633280*CA*eps^5*mt^3 + 1244160*CF*eps^5*mt^3 + 38880*CA*mt^4 + 
    77760*CF*mt^4 - 181440*CA*eps*mt^4 + 38880*CF*eps*mt^4 - 
    224640*CA*eps^2*mt^4 + 233280*CF*eps^2*mt^4 - 331200*CA*eps^3*mt^4 + 
    311040*CF*eps^3*mt^4 - 661440*CA*eps^4*mt^4 + 622080*CF*eps^4*mt^4 - 
    1322240*CA*eps^5*mt^4 + 1244160*CF*eps^5*mt^4 - 77760*CA*eps^2*mt*mu + 
    77760*CF*eps^2*mt*mu + 155520*CA*eps^4*mt*mu + 466560*CA*eps^5*mt*mu + 
    38880*CA*mt^2*mu + 77760*CF*mt^2*mu - 259200*CA*eps*mt^2*mu - 
    116640*CF*eps*mt^2*mu - 133920*CA*eps^2*mt^2*mu + 
    194400*CF*eps^2*mt^2*mu + 247680*CA*eps^3*mt^2*mu - 
    311040*CF*eps^3*mt^2*mu + 657600*CA*eps^4*mt^2*mu - 
    622080*CF*eps^4*mt^2*mu + 1475200*CA*eps^5*mt^2*mu - 
    1244160*CF*eps^5*mt^2*mu + 77760*CA*mt^3*mu + 155520*CF*mt^3*mu - 
    440640*CA*eps*mt^3*mu - 77760*CF*eps*mt^3*mu - 280800*CA*eps^2*mt^3*mu + 
    349920*CF*eps^2*mt^3*mu - 83520*CA*eps^3*mt^3*mu - 
    159360*CA*eps^4*mt^3*mu - 313600*CA*eps^5*mt^3*mu + 38880*CA*mt^4*mu + 
    77760*CF*mt^4*mu - 181440*CA*eps*mt^4*mu + 38880*CF*eps*mt^4*mu - 
    224640*CA*eps^2*mt^4*mu + 233280*CF*eps^2*mt^4*mu - 
    331200*CA*eps^3*mt^4*mu + 311040*CF*eps^3*mt^4*mu - 
    661440*CA*eps^4*mt^4*mu + 622080*CF*eps^4*mt^4*mu - 
    1322240*CA*eps^5*mt^4*mu + 1244160*CF*eps^5*mt^4*mu - 
    38880*CA*eps^2*mu^2 + 38880*CF*eps^2*mu^2 - 77760*CA*eps^3*mu^2 - 
    155520*CA*eps^4*mu^2 - 311040*CA*eps^5*mu^2 + 38880*CA*mt*mu^2 + 
    77760*CF*mt*mu^2 - 259200*CA*eps*mt*mu^2 - 116640*CF*eps*mt*mu^2 - 
    133920*CA*eps^2*mt*mu^2 + 194400*CF*eps^2*mt*mu^2 + 
    247680*CA*eps^3*mt*mu^2 - 311040*CF*eps^3*mt*mu^2 + 
    657600*CA*eps^4*mt*mu^2 - 622080*CF*eps^4*mt*mu^2 + 
    1475200*CA*eps^5*mt*mu^2 - 1244160*CF*eps^5*mt*mu^2 + 
    77760*CA*mt^2*mu^2 + 155520*CF*mt^2*mu^2 - 518400*CA*eps*mt^2*mu^2 - 
    233280*CF*eps*mt^2*mu^2 - 112320*CA*eps^2*mt^2*mu^2 + 
    233280*CF*eps^2*mt^2*mu^2 + 650880*CA*eps^3*mt^2*mu^2 - 
    622080*CF*eps^3*mt^2*mu^2 + 1470720*CA*eps^4*mt^2*mu^2 - 
    1244160*CF*eps^4*mt^2*mu^2 + 3105920*CA*eps^5*mt^2*mu^2 - 
    2488320*CF*eps^5*mt^2*mu^2 + 38880*CA*mt^3*mu^2 + 77760*CF*mt^3*mu^2 - 
    259200*CA*eps*mt^3*mu^2 - 116640*CF*eps*mt^3*mu^2 - 
    17280*CA*eps^2*mt^3*mu^2 + 77760*CF*eps^2*mt^3*mu^2 + 
    325440*CA*eps^3*mt^3*mu^2 - 311040*CF*eps^3*mt^3*mu^2 + 
    657600*CA*eps^4*mt^3*mu^2 - 622080*CF*eps^4*mt^3*mu^2 + 
    1319680*CA*eps^5*mt^3*mu^2 - 1244160*CF*eps^5*mt^3*mu^2 + 38880*CA*mu^3 + 
    77760*CF*mu^3 - 181440*CA*eps*mu^3 + 38880*CF*eps*mu^3 - 
    263520*CA*eps^2*mu^3 + 272160*CF*eps^2*mu^3 - 408960*CA*eps^3*mu^3 + 
    311040*CF*eps^3*mu^3 - 816960*CA*eps^4*mu^3 + 622080*CF*eps^4*mu^3 - 
    1633280*CA*eps^5*mu^3 + 1244160*CF*eps^5*mu^3 + 77760*CA*mt*mu^3 + 
    155520*CF*mt*mu^3 - 440640*CA*eps*mt*mu^3 - 77760*CF*eps*mt*mu^3 - 
    280800*CA*eps^2*mt*mu^3 + 349920*CF*eps^2*mt*mu^3 - 
    83520*CA*eps^3*mt*mu^3 - 159360*CA*eps^4*mt*mu^3 - 
    313600*CA*eps^5*mt*mu^3 + 38880*CA*mt^2*mu^3 + 77760*CF*mt^2*mu^3 - 
    259200*CA*eps*mt^2*mu^3 - 116640*CF*eps*mt^2*mu^3 - 
    17280*CA*eps^2*mt^2*mu^3 + 77760*CF*eps^2*mt^2*mu^3 + 
    325440*CA*eps^3*mt^2*mu^3 - 311040*CF*eps^3*mt^2*mu^3 + 
    657600*CA*eps^4*mt^2*mu^3 - 622080*CF*eps^4*mt^2*mu^3 + 
    1319680*CA*eps^5*mt^2*mu^3 - 1244160*CF*eps^5*mt^2*mu^3 + 38880*CA*mu^4 + 
    77760*CF*mu^4 - 181440*CA*eps*mu^4 + 38880*CF*eps*mu^4 - 
    224640*CA*eps^2*mu^4 + 233280*CF*eps^2*mu^4 - 331200*CA*eps^3*mu^4 + 
    311040*CF*eps^3*mu^4 - 661440*CA*eps^4*mu^4 + 622080*CF*eps^4*mu^4 - 
    1322240*CA*eps^5*mu^4 + 1244160*CF*eps^5*mu^4 + 38880*CA*mt*mu^4 + 
    77760*CF*mt*mu^4 - 181440*CA*eps*mt*mu^4 + 38880*CF*eps*mt*mu^4 - 
    224640*CA*eps^2*mt*mu^4 + 233280*CF*eps^2*mt*mu^4 - 
    331200*CA*eps^3*mt*mu^4 + 311040*CF*eps^3*mt*mu^4 - 
    661440*CA*eps^4*mt*mu^4 + 622080*CF*eps^4*mt*mu^4 - 
    1322240*CA*eps^5*mt*mu^4 + 1244160*CF*eps^5*mt*mu^4 - 
    (77760*I)*CF*eps^3*mt^2*Pi - (77760*I)*CA*eps^4*mt^2*Pi - 
    (155520*I)*CA*eps^5*mt^2*Pi - (38880*I)*CA*eps*mt^3*Pi + 
    (77760*I)*CF*eps*mt^3*Pi - (103680*I)*CA*eps^2*mt^3*Pi + 
    (38880*I)*CF*eps^2*mt^3*Pi - (185760*I)*CA*eps^3*mt^3*Pi + 
    (38880*I)*CF*eps^3*mt^3*Pi - (408960*I)*CA*eps^4*mt^3*Pi + 
    (233280*I)*CF*eps^4*mt^3*Pi - (816960*I)*CA*eps^5*mt^3*Pi + 
    (466560*I)*CF*eps^5*mt^3*Pi - (38880*I)*CA*eps*mt^4*Pi + 
    (77760*I)*CF*eps*mt^4*Pi - (103680*I)*CA*eps^2*mt^4*Pi + 
    (38880*I)*CF*eps^2*mt^4*Pi - (185760*I)*CA*eps^3*mt^4*Pi + 
    (116640*I)*CF*eps^3*mt^4*Pi - (331200*I)*CA*eps^4*mt^4*Pi + 
    (233280*I)*CF*eps^4*mt^4*Pi - (661440*I)*CA*eps^5*mt^4*Pi + 
    (466560*I)*CF*eps^5*mt^4*Pi - (155520*I)*CF*eps^3*mt*mu*Pi + 
    (155520*I)*CA*eps^5*mt*mu*Pi - (38880*I)*CA*eps*mt^2*mu*Pi + 
    (77760*I)*CF*eps*mt^2*mu*Pi - (25920*I)*CA*eps^2*mt^2*mu*Pi - 
    (116640*I)*CF*eps^2*mt^2*mu*Pi + (99360*I)*CA*eps^3*mt^2*mu*Pi - 
    (349920*I)*CF*eps^3*mt^2*mu*Pi + (247680*I)*CA*eps^4*mt^2*mu*Pi - 
    (233280*I)*CF*eps^4*mt^2*mu*Pi + (657600*I)*CA*eps^5*mt^2*mu*Pi - 
    (466560*I)*CF*eps^5*mt^2*mu*Pi - (77760*I)*CA*eps*mt^3*mu*Pi + 
    (155520*I)*CF*eps*mt^3*mu*Pi - (129600*I)*CA*eps^2*mt^3*mu*Pi - 
    (77760*I)*CF*eps^2*mt^3*mu*Pi - (86400*I)*CA*eps^3*mt^3*mu*Pi - 
    (83520*I)*CA*eps^4*mt^3*mu*Pi - (159360*I)*CA*eps^5*mt^3*mu*Pi - 
    (38880*I)*CA*eps*mt^4*mu*Pi + (77760*I)*CF*eps*mt^4*mu*Pi - 
    (103680*I)*CA*eps^2*mt^4*mu*Pi + (38880*I)*CF*eps^2*mt^4*mu*Pi - 
    (185760*I)*CA*eps^3*mt^4*mu*Pi + (194400*I)*CF*eps^3*mt^4*mu*Pi - 
    (331200*I)*CA*eps^4*mt^4*mu*Pi + (311040*I)*CF*eps^4*mt^4*mu*Pi - 
    (661440*I)*CA*eps^5*mt^4*mu*Pi + (622080*I)*CF*eps^5*mt^4*mu*Pi - 
    (77760*I)*CF*eps^3*mu^2*Pi - (77760*I)*CA*eps^4*mu^2*Pi - 
    (155520*I)*CA*eps^5*mu^2*Pi - (38880*I)*CA*eps*mt*mu^2*Pi + 
    (77760*I)*CF*eps*mt*mu^2*Pi - (25920*I)*CA*eps^2*mt*mu^2*Pi - 
    (116640*I)*CF*eps^2*mt*mu^2*Pi + (99360*I)*CA*eps^3*mt*mu^2*Pi - 
    (349920*I)*CF*eps^3*mt*mu^2*Pi + (247680*I)*CA*eps^4*mt*mu^2*Pi - 
    (233280*I)*CF*eps^4*mt*mu^2*Pi + (657600*I)*CA*eps^5*mt*mu^2*Pi - 
    (466560*I)*CF*eps^5*mt*mu^2*Pi - (77760*I)*CA*eps*mt^2*mu^2*Pi + 
    (155520*I)*CF*eps*mt^2*mu^2*Pi - (51840*I)*CA*eps^2*mt^2*mu^2*Pi - 
    (233280*I)*CF*eps^2*mt^2*mu^2*Pi + (198720*I)*CA*eps^3*mt^2*mu^2*Pi - 
    (233280*I)*CF*eps^3*mt^2*mu^2*Pi + (650880*I)*CA*eps^4*mt^2*mu^2*Pi - 
    (466560*I)*CF*eps^4*mt^2*mu^2*Pi + (1470720*I)*CA*eps^5*mt^2*mu^2*Pi - 
    (933120*I)*CF*eps^5*mt^2*mu^2*Pi - (38880*I)*CA*eps*mt^3*mu^2*Pi + 
    (77760*I)*CF*eps*mt^3*mu^2*Pi - (25920*I)*CA*eps^2*mt^3*mu^2*Pi - 
    (116640*I)*CF*eps^2*mt^3*mu^2*Pi + (99360*I)*CA*eps^3*mt^3*mu^2*Pi - 
    (38880*I)*CF*eps^3*mt^3*mu^2*Pi + (325440*I)*CA*eps^4*mt^3*mu^2*Pi - 
    (311040*I)*CF*eps^4*mt^3*mu^2*Pi + (657600*I)*CA*eps^5*mt^3*mu^2*Pi - 
    (622080*I)*CF*eps^5*mt^3*mu^2*Pi - (38880*I)*CA*eps*mu^3*Pi + 
    (77760*I)*CF*eps*mu^3*Pi - (103680*I)*CA*eps^2*mu^3*Pi + 
    (38880*I)*CF*eps^2*mu^3*Pi - (185760*I)*CA*eps^3*mu^3*Pi + 
    (38880*I)*CF*eps^3*mu^3*Pi - (408960*I)*CA*eps^4*mu^3*Pi + 
    (233280*I)*CF*eps^4*mu^3*Pi - (816960*I)*CA*eps^5*mu^3*Pi + 
    (466560*I)*CF*eps^5*mu^3*Pi - (77760*I)*CA*eps*mt*mu^3*Pi + 
    (155520*I)*CF*eps*mt*mu^3*Pi - (129600*I)*CA*eps^2*mt*mu^3*Pi - 
    (77760*I)*CF*eps^2*mt*mu^3*Pi - (86400*I)*CA*eps^3*mt*mu^3*Pi - 
    (83520*I)*CA*eps^4*mt*mu^3*Pi - (159360*I)*CA*eps^5*mt*mu^3*Pi - 
    (38880*I)*CA*eps*mt^2*mu^3*Pi + (77760*I)*CF*eps*mt^2*mu^3*Pi - 
    (25920*I)*CA*eps^2*mt^2*mu^3*Pi - (116640*I)*CF*eps^2*mt^2*mu^3*Pi + 
    (99360*I)*CA*eps^3*mt^2*mu^3*Pi - (38880*I)*CF*eps^3*mt^2*mu^3*Pi + 
    (325440*I)*CA*eps^4*mt^2*mu^3*Pi - (311040*I)*CF*eps^4*mt^2*mu^3*Pi + 
    (657600*I)*CA*eps^5*mt^2*mu^3*Pi - (622080*I)*CF*eps^5*mt^2*mu^3*Pi - 
    (38880*I)*CA*eps*mu^4*Pi + (77760*I)*CF*eps*mu^4*Pi - 
    (103680*I)*CA*eps^2*mu^4*Pi + (38880*I)*CF*eps^2*mu^4*Pi - 
    (185760*I)*CA*eps^3*mu^4*Pi + (116640*I)*CF*eps^3*mu^4*Pi - 
    (331200*I)*CA*eps^4*mu^4*Pi + (233280*I)*CF*eps^4*mu^4*Pi - 
    (661440*I)*CA*eps^5*mu^4*Pi + (466560*I)*CF*eps^5*mu^4*Pi - 
    (38880*I)*CA*eps*mt*mu^4*Pi + (77760*I)*CF*eps*mt*mu^4*Pi - 
    (103680*I)*CA*eps^2*mt*mu^4*Pi + (38880*I)*CF*eps^2*mt*mu^4*Pi - 
    (185760*I)*CA*eps^3*mt*mu^4*Pi + (194400*I)*CF*eps^3*mt*mu^4*Pi - 
    (331200*I)*CA*eps^4*mt*mu^4*Pi + (311040*I)*CF*eps^4*mt*mu^4*Pi - 
    (661440*I)*CA*eps^5*mt*mu^4*Pi + (622080*I)*CF*eps^5*mt*mu^4*Pi + 
    35640*CA*eps^4*mt^2*Pi^2 - 29160*CF*eps^4*mt^2*Pi^2 + 
    45360*CA*eps^5*mt^2*Pi^2 + 48600*CA*eps^2*mt^3*Pi^2 - 
    110160*CF*eps^2*mt^3*Pi^2 + 34560*CA*eps^3*mt^3*Pi^2 + 
    42120*CF*eps^3*mt^3*Pi^2 + 147240*CA*eps^4*mt^3*Pi^2 - 
    106920*CF*eps^4*mt^3*Pi^2 + 238560*CA*eps^5*mt^3*Pi^2 - 
    142560*CF*eps^5*mt^3*Pi^2 + 48600*CA*eps^2*mt^4*Pi^2 - 
    110160*CF*eps^2*mt^4*Pi^2 + 34560*CA*eps^3*mt^4*Pi^2 + 
    42120*CF*eps^3*mt^4*Pi^2 + 111600*CA*eps^4*mt^4*Pi^2 - 
    77760*CF*eps^4*mt^4*Pi^2 + 193200*CA*eps^5*mt^4*Pi^2 - 
    142560*CF*eps^5*mt^4*Pi^2 + 71280*CA*eps^4*mt*mu*Pi^2 - 
    58320*CF*eps^4*mt*mu*Pi^2 + 48600*CA*eps^2*mt^2*mu*Pi^2 - 
    110160*CF*eps^2*mt^2*mu*Pi^2 - 62640*CA*eps^3*mt^2*mu*Pi^2 + 
    262440*CF*eps^3*mt^2*mu*Pi^2 + 58680*CA*eps^4*mt^2*mu*Pi^2 - 
    35640*CF*eps^4*mt^2*mu*Pi^2 - 144480*CA*eps^5*mt^2*mu*Pi^2 + 
    142560*CF*eps^5*mt^2*mu*Pi^2 + 97200*CA*eps^2*mt^3*mu*Pi^2 - 
    220320*CF*eps^2*mt^3*mu*Pi^2 - 28080*CA*eps^3*mt^3*mu*Pi^2 + 
    304560*CF*eps^3*mt^3*mu*Pi^2 + 99000*CA*eps^4*mt^3*mu*Pi^2 - 
    93960*CF*eps^4*mt^3*mu*Pi^2 + 48720*CA*eps^5*mt^3*mu*Pi^2 + 
    48600*CA*eps^2*mt^4*mu*Pi^2 - 110160*CF*eps^2*mt^4*mu*Pi^2 + 
    34560*CA*eps^3*mt^4*mu*Pi^2 + 42120*CF*eps^3*mt^4*mu*Pi^2 + 
    111600*CA*eps^4*mt^4*mu*Pi^2 - 116640*CF*eps^4*mt^4*mu*Pi^2 + 
    193200*CA*eps^5*mt^4*mu*Pi^2 - 181440*CF*eps^5*mt^4*mu*Pi^2 + 
    35640*CA*eps^4*mu^2*Pi^2 - 29160*CF*eps^4*mu^2*Pi^2 + 
    45360*CA*eps^5*mu^2*Pi^2 + 48600*CA*eps^2*mt*mu^2*Pi^2 - 
    110160*CF*eps^2*mt*mu^2*Pi^2 - 62640*CA*eps^3*mt*mu^2*Pi^2 + 
    262440*CF*eps^3*mt*mu^2*Pi^2 + 58680*CA*eps^4*mt*mu^2*Pi^2 - 
    35640*CF*eps^4*mt*mu^2*Pi^2 - 144480*CA*eps^5*mt*mu^2*Pi^2 + 
    142560*CF*eps^5*mt*mu^2*Pi^2 + 97200*CA*eps^2*mt^2*mu^2*Pi^2 - 
    220320*CF*eps^2*mt^2*mu^2*Pi^2 - 125280*CA*eps^3*mt^2*mu^2*Pi^2 + 
    524880*CF*eps^3*mt^2*mu^2*Pi^2 - 25200*CA*eps^4*mt^2*mu^2*Pi^2 - 
    32400*CF*eps^4*mt^2*mu^2*Pi^2 - 379680*CA*eps^5*mt^2*mu^2*Pi^2 + 
    285120*CF*eps^5*mt^2*mu^2*Pi^2 + 48600*CA*eps^2*mt^3*mu^2*Pi^2 - 
    110160*CF*eps^2*mt^3*mu^2*Pi^2 - 62640*CA*eps^3*mt^3*mu^2*Pi^2 + 
    262440*CF*eps^3*mt^3*mu^2*Pi^2 - 48240*CA*eps^4*mt^3*mu^2*Pi^2 + 
    12960*CF*eps^4*mt^3*mu^2*Pi^2 - 189840*CA*eps^5*mt^3*mu^2*Pi^2 + 
    181440*CF*eps^5*mt^3*mu^2*Pi^2 + 48600*CA*eps^2*mu^3*Pi^2 - 
    110160*CF*eps^2*mu^3*Pi^2 + 34560*CA*eps^3*mu^3*Pi^2 + 
    42120*CF*eps^3*mu^3*Pi^2 + 147240*CA*eps^4*mu^3*Pi^2 - 
    106920*CF*eps^4*mu^3*Pi^2 + 238560*CA*eps^5*mu^3*Pi^2 - 
    142560*CF*eps^5*mu^3*Pi^2 + 97200*CA*eps^2*mt*mu^3*Pi^2 - 
    220320*CF*eps^2*mt*mu^3*Pi^2 - 28080*CA*eps^3*mt*mu^3*Pi^2 + 
    304560*CF*eps^3*mt*mu^3*Pi^2 + 99000*CA*eps^4*mt*mu^3*Pi^2 - 
    93960*CF*eps^4*mt*mu^3*Pi^2 + 48720*CA*eps^5*mt*mu^3*Pi^2 + 
    48600*CA*eps^2*mt^2*mu^3*Pi^2 - 110160*CF*eps^2*mt^2*mu^3*Pi^2 - 
    62640*CA*eps^3*mt^2*mu^3*Pi^2 + 262440*CF*eps^3*mt^2*mu^3*Pi^2 - 
    48240*CA*eps^4*mt^2*mu^3*Pi^2 + 12960*CF*eps^4*mt^2*mu^3*Pi^2 - 
    189840*CA*eps^5*mt^2*mu^3*Pi^2 + 181440*CF*eps^5*mt^2*mu^3*Pi^2 + 
    48600*CA*eps^2*mu^4*Pi^2 - 110160*CF*eps^2*mu^4*Pi^2 + 
    34560*CA*eps^3*mu^4*Pi^2 + 42120*CF*eps^3*mu^4*Pi^2 + 
    111600*CA*eps^4*mu^4*Pi^2 - 77760*CF*eps^4*mu^4*Pi^2 + 
    193200*CA*eps^5*mu^4*Pi^2 - 142560*CF*eps^5*mu^4*Pi^2 + 
    48600*CA*eps^2*mt*mu^4*Pi^2 - 110160*CF*eps^2*mt*mu^4*Pi^2 + 
    34560*CA*eps^3*mt*mu^4*Pi^2 + 42120*CF*eps^3*mt*mu^4*Pi^2 + 
    111600*CA*eps^4*mt*mu^4*Pi^2 - 116640*CF*eps^4*mt*mu^4*Pi^2 + 
    193200*CA*eps^5*mt*mu^4*Pi^2 - 181440*CF*eps^5*mt*mu^4*Pi^2 + 
    (6480*I)*CA*eps^5*mt^2*Pi^3 + (6480*I)*CF*eps^5*mt^2*Pi^3 + 
    (16200*I)*CA*eps^3*mt^3*Pi^3 - (32400*I)*CF*eps^3*mt^3*Pi^3 + 
    (19440*I)*CA*eps^4*mt^3*Pi^3 + (3240*I)*CF*eps^4*mt^3*Pi^3 + 
    (52920*I)*CA*eps^5*mt^3*Pi^3 - (22680*I)*CF*eps^5*mt^3*Pi^3 + 
    (16200*I)*CA*eps^3*mt^4*Pi^3 - (32400*I)*CF*eps^3*mt^4*Pi^3 + 
    (19440*I)*CA*eps^4*mt^4*Pi^3 + (3240*I)*CF*eps^4*mt^4*Pi^3 + 
    (46440*I)*CA*eps^5*mt^4*Pi^3 - (29160*I)*CF*eps^5*mt^4*Pi^3 + 
    (12960*I)*CA*eps^5*mt*mu*Pi^3 + (12960*I)*CF*eps^5*mt*mu*Pi^3 + 
    (16200*I)*CA*eps^3*mt^2*mu*Pi^3 - (32400*I)*CF*eps^3*mt^2*mu*Pi^3 - 
    (12960*I)*CA*eps^4*mt^2*mu*Pi^3 + (68040*I)*CF*eps^4*mt^2*mu*Pi^3 - 
    (5400*I)*CA*eps^5*mt^2*mu*Pi^3 + (48600*I)*CF*eps^5*mt^2*mu*Pi^3 + 
    (32400*I)*CA*eps^3*mt^3*mu*Pi^3 - (64800*I)*CF*eps^3*mt^3*mu*Pi^3 + 
    (6480*I)*CA*eps^4*mt^3*mu*Pi^3 + (71280*I)*CF*eps^4*mt^3*mu*Pi^3 + 
    (28080*I)*CA*eps^5*mt^3*mu*Pi^3 - (12960*I)*CF*eps^5*mt^3*mu*Pi^3 + 
    (16200*I)*CA*eps^3*mt^4*mu*Pi^3 - (32400*I)*CF*eps^3*mt^4*mu*Pi^3 + 
    (19440*I)*CA*eps^4*mt^4*mu*Pi^3 + (3240*I)*CF*eps^4*mt^4*mu*Pi^3 + 
    (46440*I)*CA*eps^5*mt^4*mu*Pi^3 - (48600*I)*CF*eps^5*mt^4*mu*Pi^3 + 
    (6480*I)*CA*eps^5*mu^2*Pi^3 + (6480*I)*CF*eps^5*mu^2*Pi^3 + 
    (16200*I)*CA*eps^3*mt*mu^2*Pi^3 - (32400*I)*CF*eps^3*mt*mu^2*Pi^3 - 
    (12960*I)*CA*eps^4*mt*mu^2*Pi^3 + (68040*I)*CF*eps^4*mt*mu^2*Pi^3 - 
    (5400*I)*CA*eps^5*mt*mu^2*Pi^3 + (48600*I)*CF*eps^5*mt*mu^2*Pi^3 + 
    (32400*I)*CA*eps^3*mt^2*mu^2*Pi^3 - (64800*I)*CF*eps^3*mt^2*mu^2*Pi^3 - 
    (25920*I)*CA*eps^4*mt^2*mu^2*Pi^3 + (136080*I)*CF*eps^4*mt^2*mu^2*Pi^3 - 
    (36720*I)*CA*eps^5*mt^2*mu^2*Pi^3 + (32400*I)*CF*eps^5*mt^2*mu^2*Pi^3 + 
    (16200*I)*CA*eps^3*mt^3*mu^2*Pi^3 - (32400*I)*CF*eps^3*mt^3*mu^2*Pi^3 - 
    (12960*I)*CA*eps^4*mt^3*mu^2*Pi^3 + (68040*I)*CF*eps^4*mt^3*mu^2*Pi^3 - 
    (24840*I)*CA*eps^5*mt^3*mu^2*Pi^3 + (9720*I)*CF*eps^5*mt^3*mu^2*Pi^3 + 
    (16200*I)*CA*eps^3*mu^3*Pi^3 - (32400*I)*CF*eps^3*mu^3*Pi^3 + 
    (19440*I)*CA*eps^4*mu^3*Pi^3 + (3240*I)*CF*eps^4*mu^3*Pi^3 + 
    (52920*I)*CA*eps^5*mu^3*Pi^3 - (22680*I)*CF*eps^5*mu^3*Pi^3 + 
    (32400*I)*CA*eps^3*mt*mu^3*Pi^3 - (64800*I)*CF*eps^3*mt*mu^3*Pi^3 + 
    (6480*I)*CA*eps^4*mt*mu^3*Pi^3 + (71280*I)*CF*eps^4*mt*mu^3*Pi^3 + 
    (28080*I)*CA*eps^5*mt*mu^3*Pi^3 - (12960*I)*CF*eps^5*mt*mu^3*Pi^3 + 
    (16200*I)*CA*eps^3*mt^2*mu^3*Pi^3 - (32400*I)*CF*eps^3*mt^2*mu^3*Pi^3 - 
    (12960*I)*CA*eps^4*mt^2*mu^3*Pi^3 + (68040*I)*CF*eps^4*mt^2*mu^3*Pi^3 - 
    (24840*I)*CA*eps^5*mt^2*mu^3*Pi^3 + (9720*I)*CF*eps^5*mt^2*mu^3*Pi^3 + 
    (16200*I)*CA*eps^3*mu^4*Pi^3 - (32400*I)*CF*eps^3*mu^4*Pi^3 + 
    (19440*I)*CA*eps^4*mu^4*Pi^3 + (3240*I)*CF*eps^4*mu^4*Pi^3 + 
    (46440*I)*CA*eps^5*mu^4*Pi^3 - (29160*I)*CF*eps^5*mu^4*Pi^3 + 
    (16200*I)*CA*eps^3*mt*mu^4*Pi^3 - (32400*I)*CF*eps^3*mt*mu^4*Pi^3 + 
    (19440*I)*CA*eps^4*mt*mu^4*Pi^3 + (3240*I)*CF*eps^4*mt*mu^4*Pi^3 + 
    (46440*I)*CA*eps^5*mt*mu^4*Pi^3 - (48600*I)*CF*eps^5*mt*mu^4*Pi^3 - 
    7965*CA*eps^4*mt^3*Pi^4 + 10854*CF*eps^4*mt^3*Pi^4 + 
    738*CA*eps^5*mt^3*Pi^4 - 4941*CF*eps^5*mt^3*Pi^4 - 
    7965*CA*eps^4*mt^4*Pi^4 + 10854*CF*eps^4*mt^4*Pi^4 + 
    738*CA*eps^5*mt^4*Pi^4 - 4941*CF*eps^5*mt^4*Pi^4 - 
    7965*CA*eps^4*mt^2*mu*Pi^4 + 10854*CF*eps^4*mt^2*mu*Pi^4 + 
    16668*CA*eps^5*mt^2*mu*Pi^4 - 26649*CF*eps^5*mt^2*mu*Pi^4 - 
    15930*CA*eps^4*mt^3*mu*Pi^4 + 21708*CF*eps^4*mt^3*mu*Pi^4 + 
    17406*CA*eps^5*mt^3*mu*Pi^4 - 31590*CF*eps^5*mt^3*mu*Pi^4 - 
    7965*CA*eps^4*mt^4*mu*Pi^4 + 10854*CF*eps^4*mt^4*mu*Pi^4 + 
    738*CA*eps^5*mt^4*mu*Pi^4 - 4941*CF*eps^5*mt^4*mu*Pi^4 - 
    7965*CA*eps^4*mt*mu^2*Pi^4 + 10854*CF*eps^4*mt*mu^2*Pi^4 + 
    16668*CA*eps^5*mt*mu^2*Pi^4 - 26649*CF*eps^5*mt*mu^2*Pi^4 - 
    15930*CA*eps^4*mt^2*mu^2*Pi^4 + 21708*CF*eps^4*mt^2*mu^2*Pi^4 + 
    33336*CA*eps^5*mt^2*mu^2*Pi^4 - 53298*CF*eps^5*mt^2*mu^2*Pi^4 - 
    7965*CA*eps^4*mt^3*mu^2*Pi^4 + 10854*CF*eps^4*mt^3*mu^2*Pi^4 + 
    16668*CA*eps^5*mt^3*mu^2*Pi^4 - 26649*CF*eps^5*mt^3*mu^2*Pi^4 - 
    7965*CA*eps^4*mu^3*Pi^4 + 10854*CF*eps^4*mu^3*Pi^4 + 
    738*CA*eps^5*mu^3*Pi^4 - 4941*CF*eps^5*mu^3*Pi^4 - 
    15930*CA*eps^4*mt*mu^3*Pi^4 + 21708*CF*eps^4*mt*mu^3*Pi^4 + 
    17406*CA*eps^5*mt*mu^3*Pi^4 - 31590*CF*eps^5*mt*mu^3*Pi^4 - 
    7965*CA*eps^4*mt^2*mu^3*Pi^4 + 10854*CF*eps^4*mt^2*mu^3*Pi^4 + 
    16668*CA*eps^5*mt^2*mu^3*Pi^4 - 26649*CF*eps^5*mt^2*mu^3*Pi^4 - 
    7965*CA*eps^4*mu^4*Pi^4 + 10854*CF*eps^4*mu^4*Pi^4 + 
    738*CA*eps^5*mu^4*Pi^4 - 4941*CF*eps^5*mu^4*Pi^4 - 
    7965*CA*eps^4*mt*mu^4*Pi^4 + 10854*CF*eps^4*mt*mu^4*Pi^4 + 
    738*CA*eps^5*mt*mu^4*Pi^4 - 4941*CF*eps^5*mt*mu^4*Pi^4 - 
    (459*I)*CA*eps^5*mt^3*Pi^5 + (918*I)*CF*eps^5*mt^3*Pi^5 - 
    (459*I)*CA*eps^5*mt^4*Pi^5 + (918*I)*CF*eps^5*mt^4*Pi^5 - 
    (459*I)*CA*eps^5*mt^2*mu*Pi^5 + (918*I)*CF*eps^5*mt^2*mu*Pi^5 - 
    (918*I)*CA*eps^5*mt^3*mu*Pi^5 + (1836*I)*CF*eps^5*mt^3*mu*Pi^5 - 
    (459*I)*CA*eps^5*mt^4*mu*Pi^5 + (918*I)*CF*eps^5*mt^4*mu*Pi^5 - 
    (459*I)*CA*eps^5*mt*mu^2*Pi^5 + (918*I)*CF*eps^5*mt*mu^2*Pi^5 - 
    (918*I)*CA*eps^5*mt^2*mu^2*Pi^5 + (1836*I)*CF*eps^5*mt^2*mu^2*Pi^5 - 
    (459*I)*CA*eps^5*mt^3*mu^2*Pi^5 + (918*I)*CF*eps^5*mt^3*mu^2*Pi^5 - 
    (459*I)*CA*eps^5*mu^3*Pi^5 + (918*I)*CF*eps^5*mu^3*Pi^5 - 
    (918*I)*CA*eps^5*mt*mu^3*Pi^5 + (1836*I)*CF*eps^5*mt*mu^3*Pi^5 - 
    (459*I)*CA*eps^5*mt^2*mu^3*Pi^5 + (918*I)*CF*eps^5*mt^2*mu^3*Pi^5 - 
    (459*I)*CA*eps^5*mu^4*Pi^5 + (918*I)*CF*eps^5*mu^4*Pi^5 - 
    (459*I)*CA*eps^5*mt*mu^4*Pi^5 + (918*I)*CF*eps^5*mt*mu^4*Pi^5 + 
    90720*CA*eps^5*mt^2*Zeta[3] - 90720*CF*eps^5*mt^2*Zeta[3] - 
    90720*CA*eps^3*mt^3*Zeta[3] - 181440*CF*eps^3*mt^3*Zeta[3] + 
    423360*CA*eps^4*mt^3*Zeta[3] - 90720*CF*eps^4*mt^3*Zeta[3] + 
    614880*CA*eps^5*mt^3*Zeta[3] - 635040*CF*eps^5*mt^3*Zeta[3] - 
    90720*CA*eps^3*mt^4*Zeta[3] - 181440*CF*eps^3*mt^4*Zeta[3] + 
    423360*CA*eps^4*mt^4*Zeta[3] - 90720*CF*eps^4*mt^4*Zeta[3] + 
    524160*CA*eps^5*mt^4*Zeta[3] - 544320*CF*eps^5*mt^4*Zeta[3] + 
    181440*CA*eps^5*mt*mu*Zeta[3] - 181440*CF*eps^5*mt*mu*Zeta[3] - 
    90720*CA*eps^3*mt^2*mu*Zeta[3] - 181440*CF*eps^3*mt^2*mu*Zeta[3] + 
    604800*CA*eps^4*mt^2*mu*Zeta[3] + 272160*CF*eps^4*mt^2*mu*Zeta[3] + 
    312480*CA*eps^5*mt^2*mu*Zeta[3] - 453600*CF*eps^5*mt^2*mu*Zeta[3] - 
    181440*CA*eps^3*mt^3*mu*Zeta[3] - 362880*CF*eps^3*mt^3*mu*Zeta[3] + 
    1028160*CA*eps^4*mt^3*mu*Zeta[3] + 181440*CF*eps^4*mt^3*mu*Zeta[3] + 
    655200*CA*eps^5*mt^3*mu*Zeta[3] - 816480*CF*eps^5*mt^3*mu*Zeta[3] - 
    90720*CA*eps^3*mt^4*mu*Zeta[3] - 181440*CF*eps^3*mt^4*mu*Zeta[3] + 
    423360*CA*eps^4*mt^4*mu*Zeta[3] - 90720*CF*eps^4*mt^4*mu*Zeta[3] + 
    524160*CA*eps^5*mt^4*mu*Zeta[3] - 544320*CF*eps^5*mt^4*mu*Zeta[3] + 
    90720*CA*eps^5*mu^2*Zeta[3] - 90720*CF*eps^5*mu^2*Zeta[3] - 
    90720*CA*eps^3*mt*mu^2*Zeta[3] - 181440*CF*eps^3*mt*mu^2*Zeta[3] + 
    604800*CA*eps^4*mt*mu^2*Zeta[3] + 272160*CF*eps^4*mt*mu^2*Zeta[3] + 
    312480*CA*eps^5*mt*mu^2*Zeta[3] - 453600*CF*eps^5*mt*mu^2*Zeta[3] - 
    181440*CA*eps^3*mt^2*mu^2*Zeta[3] - 362880*CF*eps^3*mt^2*mu^2*Zeta[3] + 
    1209600*CA*eps^4*mt^2*mu^2*Zeta[3] + 544320*CF*eps^4*mt^2*mu^2*Zeta[3] + 
    262080*CA*eps^5*mt^2*mu^2*Zeta[3] - 544320*CF*eps^5*mt^2*mu^2*Zeta[3] - 
    90720*CA*eps^3*mt^3*mu^2*Zeta[3] - 181440*CF*eps^3*mt^3*mu^2*Zeta[3] + 
    604800*CA*eps^4*mt^3*mu^2*Zeta[3] + 272160*CF*eps^4*mt^3*mu^2*Zeta[3] + 
    40320*CA*eps^5*mt^3*mu^2*Zeta[3] - 181440*CF*eps^5*mt^3*mu^2*Zeta[3] - 
    90720*CA*eps^3*mu^3*Zeta[3] - 181440*CF*eps^3*mu^3*Zeta[3] + 
    423360*CA*eps^4*mu^3*Zeta[3] - 90720*CF*eps^4*mu^3*Zeta[3] + 
    614880*CA*eps^5*mu^3*Zeta[3] - 635040*CF*eps^5*mu^3*Zeta[3] - 
    181440*CA*eps^3*mt*mu^3*Zeta[3] - 362880*CF*eps^3*mt*mu^3*Zeta[3] + 
    1028160*CA*eps^4*mt*mu^3*Zeta[3] + 181440*CF*eps^4*mt*mu^3*Zeta[3] + 
    655200*CA*eps^5*mt*mu^3*Zeta[3] - 816480*CF*eps^5*mt*mu^3*Zeta[3] - 
    90720*CA*eps^3*mt^2*mu^3*Zeta[3] - 181440*CF*eps^3*mt^2*mu^3*Zeta[3] + 
    604800*CA*eps^4*mt^2*mu^3*Zeta[3] + 272160*CF*eps^4*mt^2*mu^3*Zeta[3] + 
    40320*CA*eps^5*mt^2*mu^3*Zeta[3] - 181440*CF*eps^5*mt^2*mu^3*Zeta[3] - 
    90720*CA*eps^3*mu^4*Zeta[3] - 181440*CF*eps^3*mu^4*Zeta[3] + 
    423360*CA*eps^4*mu^4*Zeta[3] - 90720*CF*eps^4*mu^4*Zeta[3] + 
    524160*CA*eps^5*mu^4*Zeta[3] - 544320*CF*eps^5*mu^4*Zeta[3] - 
    90720*CA*eps^3*mt*mu^4*Zeta[3] - 181440*CF*eps^3*mt*mu^4*Zeta[3] + 
    423360*CA*eps^4*mt*mu^4*Zeta[3] - 90720*CF*eps^4*mt*mu^4*Zeta[3] + 
    524160*CA*eps^5*mt*mu^4*Zeta[3] - 544320*CF*eps^5*mt*mu^4*Zeta[3] + 
    (90720*I)*CA*eps^4*mt^3*Pi*Zeta[3] - (181440*I)*CF*eps^4*mt^3*Pi*
     Zeta[3] + (241920*I)*CA*eps^5*mt^3*Pi*Zeta[3] - 
    (90720*I)*CF*eps^5*mt^3*Pi*Zeta[3] + (90720*I)*CA*eps^4*mt^4*Pi*Zeta[3] - 
    (181440*I)*CF*eps^4*mt^4*Pi*Zeta[3] + (241920*I)*CA*eps^5*mt^4*Pi*
     Zeta[3] - (90720*I)*CF*eps^5*mt^4*Pi*Zeta[3] + 
    (90720*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] - (181440*I)*CF*eps^4*mt^2*mu*Pi*
     Zeta[3] + (60480*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] + 
    (272160*I)*CF*eps^5*mt^2*mu*Pi*Zeta[3] + (181440*I)*CA*eps^4*mt^3*mu*Pi*
     Zeta[3] - (362880*I)*CF*eps^4*mt^3*mu*Pi*Zeta[3] + 
    (302400*I)*CA*eps^5*mt^3*mu*Pi*Zeta[3] + (181440*I)*CF*eps^5*mt^3*mu*Pi*
     Zeta[3] + (90720*I)*CA*eps^4*mt^4*mu*Pi*Zeta[3] - 
    (181440*I)*CF*eps^4*mt^4*mu*Pi*Zeta[3] + (241920*I)*CA*eps^5*mt^4*mu*Pi*
     Zeta[3] - (90720*I)*CF*eps^5*mt^4*mu*Pi*Zeta[3] + 
    (90720*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - (181440*I)*CF*eps^4*mt*mu^2*Pi*
     Zeta[3] + (60480*I)*CA*eps^5*mt*mu^2*Pi*Zeta[3] + 
    (272160*I)*CF*eps^5*mt*mu^2*Pi*Zeta[3] + (181440*I)*CA*eps^4*mt^2*mu^2*Pi*
     Zeta[3] - (362880*I)*CF*eps^4*mt^2*mu^2*Pi*Zeta[3] + 
    (120960*I)*CA*eps^5*mt^2*mu^2*Pi*Zeta[3] + (544320*I)*CF*eps^5*mt^2*mu^2*
     Pi*Zeta[3] + (90720*I)*CA*eps^4*mt^3*mu^2*Pi*Zeta[3] - 
    (181440*I)*CF*eps^4*mt^3*mu^2*Pi*Zeta[3] + (60480*I)*CA*eps^5*mt^3*mu^2*
     Pi*Zeta[3] + (272160*I)*CF*eps^5*mt^3*mu^2*Pi*Zeta[3] + 
    (90720*I)*CA*eps^4*mu^3*Pi*Zeta[3] - (181440*I)*CF*eps^4*mu^3*Pi*
     Zeta[3] + (241920*I)*CA*eps^5*mu^3*Pi*Zeta[3] - 
    (90720*I)*CF*eps^5*mu^3*Pi*Zeta[3] + (181440*I)*CA*eps^4*mt*mu^3*Pi*
     Zeta[3] - (362880*I)*CF*eps^4*mt*mu^3*Pi*Zeta[3] + 
    (302400*I)*CA*eps^5*mt*mu^3*Pi*Zeta[3] + (181440*I)*CF*eps^5*mt*mu^3*Pi*
     Zeta[3] + (90720*I)*CA*eps^4*mt^2*mu^3*Pi*Zeta[3] - 
    (181440*I)*CF*eps^4*mt^2*mu^3*Pi*Zeta[3] + (60480*I)*CA*eps^5*mt^2*mu^3*
     Pi*Zeta[3] + (272160*I)*CF*eps^5*mt^2*mu^3*Pi*Zeta[3] + 
    (90720*I)*CA*eps^4*mu^4*Pi*Zeta[3] - (181440*I)*CF*eps^4*mu^4*Pi*
     Zeta[3] + (241920*I)*CA*eps^5*mu^4*Pi*Zeta[3] - 
    (90720*I)*CF*eps^5*mu^4*Pi*Zeta[3] + (90720*I)*CA*eps^4*mt*mu^4*Pi*
     Zeta[3] - (181440*I)*CF*eps^4*mt*mu^4*Pi*Zeta[3] + 
    (241920*I)*CA*eps^5*mt*mu^4*Pi*Zeta[3] - (90720*I)*CF*eps^5*mt*mu^4*Pi*
     Zeta[3] - 113400*CA*eps^5*mt^3*Pi^2*Zeta[3] + 
    257040*CF*eps^5*mt^3*Pi^2*Zeta[3] - 113400*CA*eps^5*mt^4*Pi^2*Zeta[3] + 
    257040*CF*eps^5*mt^4*Pi^2*Zeta[3] - 113400*CA*eps^5*mt^2*mu*Pi^2*
     Zeta[3] + 257040*CF*eps^5*mt^2*mu*Pi^2*Zeta[3] - 
    226800*CA*eps^5*mt^3*mu*Pi^2*Zeta[3] + 514080*CF*eps^5*mt^3*mu*Pi^2*
     Zeta[3] - 113400*CA*eps^5*mt^4*mu*Pi^2*Zeta[3] + 
    257040*CF*eps^5*mt^4*mu*Pi^2*Zeta[3] - 113400*CA*eps^5*mt*mu^2*Pi^2*
     Zeta[3] + 257040*CF*eps^5*mt*mu^2*Pi^2*Zeta[3] - 
    226800*CA*eps^5*mt^2*mu^2*Pi^2*Zeta[3] + 514080*CF*eps^5*mt^2*mu^2*Pi^2*
     Zeta[3] - 113400*CA*eps^5*mt^3*mu^2*Pi^2*Zeta[3] + 
    257040*CF*eps^5*mt^3*mu^2*Pi^2*Zeta[3] - 113400*CA*eps^5*mu^3*Pi^2*
     Zeta[3] + 257040*CF*eps^5*mu^3*Pi^2*Zeta[3] - 
    226800*CA*eps^5*mt*mu^3*Pi^2*Zeta[3] + 514080*CF*eps^5*mt*mu^3*Pi^2*
     Zeta[3] - 113400*CA*eps^5*mt^2*mu^3*Pi^2*Zeta[3] + 
    257040*CF*eps^5*mt^2*mu^3*Pi^2*Zeta[3] - 113400*CA*eps^5*mu^4*Pi^2*
     Zeta[3] + 257040*CF*eps^5*mu^4*Pi^2*Zeta[3] - 
    113400*CA*eps^5*mt*mu^4*Pi^2*Zeta[3] + 257040*CF*eps^5*mt*mu^4*Pi^2*
     Zeta[3] - 241056*CA*eps^5*mt^3*Zeta[5] - 482112*CF*eps^5*mt^3*Zeta[5] - 
    241056*CA*eps^5*mt^4*Zeta[5] - 482112*CF*eps^5*mt^4*Zeta[5] - 
    241056*CA*eps^5*mt^2*mu*Zeta[5] - 482112*CF*eps^5*mt^2*mu*Zeta[5] - 
    482112*CA*eps^5*mt^3*mu*Zeta[5] - 964224*CF*eps^5*mt^3*mu*Zeta[5] - 
    241056*CA*eps^5*mt^4*mu*Zeta[5] - 482112*CF*eps^5*mt^4*mu*Zeta[5] - 
    241056*CA*eps^5*mt*mu^2*Zeta[5] - 482112*CF*eps^5*mt*mu^2*Zeta[5] - 
    482112*CA*eps^5*mt^2*mu^2*Zeta[5] - 964224*CF*eps^5*mt^2*mu^2*Zeta[5] - 
    241056*CA*eps^5*mt^3*mu^2*Zeta[5] - 482112*CF*eps^5*mt^3*mu^2*Zeta[5] - 
    241056*CA*eps^5*mu^3*Zeta[5] - 482112*CF*eps^5*mu^3*Zeta[5] - 
    482112*CA*eps^5*mt*mu^3*Zeta[5] - 964224*CF*eps^5*mt*mu^3*Zeta[5] - 
    241056*CA*eps^5*mt^2*mu^3*Zeta[5] - 482112*CF*eps^5*mt^2*mu^3*Zeta[5] - 
    241056*CA*eps^5*mu^4*Zeta[5] - 482112*CF*eps^5*mu^4*Zeta[5] - 
    241056*CA*eps^5*mt*mu^4*Zeta[5] - 482112*CF*eps^5*mt*mu^4*Zeta[5]))/
  (155520*eps*(1 + mt)*(1 + mu)*(mt + mu)*(1 + mt + mu)) + 
 (CA*CF*q2*(3265920*CA*eps^2*mt^2 - 3265920*CF*eps^2*mt^2 + 
    6531840*CA*eps^3*mt^2 + 13063680*CA*eps^4*mt^2 + 26127360*CA*eps^5*mt^2 + 
    52254720*CA*eps^6*mt^2 - 3265920*CA*mt^3 - 6531840*CF*mt^3 + 
    15240960*CA*eps*mt^3 - 3265920*CF*eps*mt^3 + 22135680*CA*eps^2*mt^3 - 
    22861440*CF*eps^2*mt^3 + 34352640*CA*eps^3*mt^3 - 
    26127360*CF*eps^3*mt^3 + 68624640*CA*eps^4*mt^3 - 
    52254720*CF*eps^4*mt^3 + 137195520*CA*eps^5*mt^3 - 
    104509440*CF*eps^5*mt^3 + 274355200*CA*eps^6*mt^3 - 
    209018880*CF*eps^6*mt^3 - 3265920*CA*mt^4 - 6531840*CF*mt^4 + 
    15240960*CA*eps*mt^4 - 3265920*CF*eps*mt^4 + 18869760*CA*eps^2*mt^4 - 
    19595520*CF*eps^2*mt^4 + 27820800*CA*eps^3*mt^4 - 
    26127360*CF*eps^3*mt^4 + 55560960*CA*eps^4*mt^4 - 
    52254720*CF*eps^4*mt^4 + 111068160*CA*eps^5*mt^4 - 
    104509440*CF*eps^5*mt^4 + 222100480*CA*eps^6*mt^4 - 
    209018880*CF*eps^6*mt^4 + 6531840*CA*eps^2*mt*mu - 
    6531840*CF*eps^2*mt*mu - 13063680*CA*eps^4*mt*mu - 
    39191040*CA*eps^5*mt*mu - 91445760*CA*eps^6*mt*mu - 3265920*CA*mt^2*mu - 
    6531840*CF*mt^2*mu + 21772800*CA*eps*mt^2*mu + 9797760*CF*eps*mt^2*mu + 
    11249280*CA*eps^2*mt^2*mu - 16329600*CF*eps^2*mt^2*mu - 
    20805120*CA*eps^3*mt^2*mu + 26127360*CF*eps^3*mt^2*mu - 
    55238400*CA*eps^4*mt^2*mu + 52254720*CF*eps^4*mt^2*mu - 
    123916800*CA*eps^5*mt^2*mu + 104509440*CF*eps^5*mt^2*mu - 
    261148160*CA*eps^6*mt^2*mu + 209018880*CF*eps^6*mt^2*mu - 
    6531840*CA*mt^3*mu - 13063680*CF*mt^3*mu + 37013760*CA*eps*mt^3*mu + 
    6531840*CF*eps*mt^3*mu + 23587200*CA*eps^2*mt^3*mu - 
    29393280*CF*eps^2*mt^3*mu + 7015680*CA*eps^3*mt^3*mu + 
    13386240*CA*eps^4*mt^3*mu + 26342400*CA*eps^5*mt^3*mu + 
    52398080*CA*eps^6*mt^3*mu - 3265920*CA*mt^4*mu - 6531840*CF*mt^4*mu + 
    15240960*CA*eps*mt^4*mu - 3265920*CF*eps*mt^4*mu + 
    18869760*CA*eps^2*mt^4*mu - 19595520*CF*eps^2*mt^4*mu + 
    27820800*CA*eps^3*mt^4*mu - 26127360*CF*eps^3*mt^4*mu + 
    55560960*CA*eps^4*mt^4*mu - 52254720*CF*eps^4*mt^4*mu + 
    111068160*CA*eps^5*mt^4*mu - 104509440*CF*eps^5*mt^4*mu + 
    222100480*CA*eps^6*mt^4*mu - 209018880*CF*eps^6*mt^4*mu + 
    3265920*CA*eps^2*mu^2 - 3265920*CF*eps^2*mu^2 + 6531840*CA*eps^3*mu^2 + 
    13063680*CA*eps^4*mu^2 + 26127360*CA*eps^5*mu^2 + 
    52254720*CA*eps^6*mu^2 - 3265920*CA*mt*mu^2 - 6531840*CF*mt*mu^2 + 
    21772800*CA*eps*mt*mu^2 + 9797760*CF*eps*mt*mu^2 + 
    11249280*CA*eps^2*mt*mu^2 - 16329600*CF*eps^2*mt*mu^2 - 
    20805120*CA*eps^3*mt*mu^2 + 26127360*CF*eps^3*mt*mu^2 - 
    55238400*CA*eps^4*mt*mu^2 + 52254720*CF*eps^4*mt*mu^2 - 
    123916800*CA*eps^5*mt*mu^2 + 104509440*CF*eps^5*mt*mu^2 - 
    261148160*CA*eps^6*mt*mu^2 + 209018880*CF*eps^6*mt*mu^2 - 
    6531840*CA*mt^2*mu^2 - 13063680*CF*mt^2*mu^2 + 
    43545600*CA*eps*mt^2*mu^2 + 19595520*CF*eps*mt^2*mu^2 + 
    9434880*CA*eps^2*mt^2*mu^2 - 19595520*CF*eps^2*mt^2*mu^2 - 
    54673920*CA*eps^3*mt^2*mu^2 + 52254720*CF*eps^3*mt^2*mu^2 - 
    123540480*CA*eps^4*mt^2*mu^2 + 104509440*CF*eps^4*mt^2*mu^2 - 
    260897280*CA*eps^5*mt^2*mu^2 + 209018880*CF*eps^5*mt^2*mu^2 - 
    535360000*CA*eps^6*mt^2*mu^2 + 418037760*CF*eps^6*mt^2*mu^2 - 
    3265920*CA*mt^3*mu^2 - 6531840*CF*mt^3*mu^2 + 21772800*CA*eps*mt^3*mu^2 + 
    9797760*CF*eps*mt^3*mu^2 + 1451520*CA*eps^2*mt^3*mu^2 - 
    6531840*CF*eps^2*mt^3*mu^2 - 27336960*CA*eps^3*mt^3*mu^2 + 
    26127360*CF*eps^3*mt^3*mu^2 - 55238400*CA*eps^4*mt^3*mu^2 + 
    52254720*CF*eps^4*mt^3*mu^2 - 110853120*CA*eps^5*mt^3*mu^2 + 
    104509440*CF*eps^5*mt^3*mu^2 - 221957120*CA*eps^6*mt^3*mu^2 + 
    209018880*CF*eps^6*mt^3*mu^2 - 3265920*CA*mu^3 - 6531840*CF*mu^3 + 
    15240960*CA*eps*mu^3 - 3265920*CF*eps*mu^3 + 22135680*CA*eps^2*mu^3 - 
    22861440*CF*eps^2*mu^3 + 34352640*CA*eps^3*mu^3 - 
    26127360*CF*eps^3*mu^3 + 68624640*CA*eps^4*mu^3 - 
    52254720*CF*eps^4*mu^3 + 137195520*CA*eps^5*mu^3 - 
    104509440*CF*eps^5*mu^3 + 274355200*CA*eps^6*mu^3 - 
    209018880*CF*eps^6*mu^3 - 6531840*CA*mt*mu^3 - 13063680*CF*mt*mu^3 + 
    37013760*CA*eps*mt*mu^3 + 6531840*CF*eps*mt*mu^3 + 
    23587200*CA*eps^2*mt*mu^3 - 29393280*CF*eps^2*mt*mu^3 + 
    7015680*CA*eps^3*mt*mu^3 + 13386240*CA*eps^4*mt*mu^3 + 
    26342400*CA*eps^5*mt*mu^3 + 52398080*CA*eps^6*mt*mu^3 - 
    3265920*CA*mt^2*mu^3 - 6531840*CF*mt^2*mu^3 + 21772800*CA*eps*mt^2*mu^3 + 
    9797760*CF*eps*mt^2*mu^3 + 1451520*CA*eps^2*mt^2*mu^3 - 
    6531840*CF*eps^2*mt^2*mu^3 - 27336960*CA*eps^3*mt^2*mu^3 + 
    26127360*CF*eps^3*mt^2*mu^3 - 55238400*CA*eps^4*mt^2*mu^3 + 
    52254720*CF*eps^4*mt^2*mu^3 - 110853120*CA*eps^5*mt^2*mu^3 + 
    104509440*CF*eps^5*mt^2*mu^3 - 221957120*CA*eps^6*mt^2*mu^3 + 
    209018880*CF*eps^6*mt^2*mu^3 - 3265920*CA*mu^4 - 6531840*CF*mu^4 + 
    15240960*CA*eps*mu^4 - 3265920*CF*eps*mu^4 + 18869760*CA*eps^2*mu^4 - 
    19595520*CF*eps^2*mu^4 + 27820800*CA*eps^3*mu^4 - 
    26127360*CF*eps^3*mu^4 + 55560960*CA*eps^4*mu^4 - 
    52254720*CF*eps^4*mu^4 + 111068160*CA*eps^5*mu^4 - 
    104509440*CF*eps^5*mu^4 + 222100480*CA*eps^6*mu^4 - 
    209018880*CF*eps^6*mu^4 - 3265920*CA*mt*mu^4 - 6531840*CF*mt*mu^4 + 
    15240960*CA*eps*mt*mu^4 - 3265920*CF*eps*mt*mu^4 + 
    18869760*CA*eps^2*mt*mu^4 - 19595520*CF*eps^2*mt*mu^4 + 
    27820800*CA*eps^3*mt*mu^4 - 26127360*CF*eps^3*mt*mu^4 + 
    55560960*CA*eps^4*mt*mu^4 - 52254720*CF*eps^4*mt*mu^4 + 
    111068160*CA*eps^5*mt*mu^4 - 104509440*CF*eps^5*mt*mu^4 + 
    222100480*CA*eps^6*mt*mu^4 - 209018880*CF*eps^6*mt*mu^4 + 
    (6531840*I)*CF*eps^3*mt^2*Pi + (6531840*I)*CA*eps^4*mt^2*Pi + 
    (13063680*I)*CA*eps^5*mt^2*Pi + (26127360*I)*CA*eps^6*mt^2*Pi + 
    (3265920*I)*CA*eps*mt^3*Pi - (6531840*I)*CF*eps*mt^3*Pi + 
    (8709120*I)*CA*eps^2*mt^3*Pi - (3265920*I)*CF*eps^2*mt^3*Pi + 
    (15603840*I)*CA*eps^3*mt^3*Pi - (3265920*I)*CF*eps^3*mt^3*Pi + 
    (34352640*I)*CA*eps^4*mt^3*Pi - (19595520*I)*CF*eps^4*mt^3*Pi + 
    (68624640*I)*CA*eps^5*mt^3*Pi - (39191040*I)*CF*eps^5*mt^3*Pi + 
    (137195520*I)*CA*eps^6*mt^3*Pi - (78382080*I)*CF*eps^6*mt^3*Pi + 
    (3265920*I)*CA*eps*mt^4*Pi - (6531840*I)*CF*eps*mt^4*Pi + 
    (8709120*I)*CA*eps^2*mt^4*Pi - (3265920*I)*CF*eps^2*mt^4*Pi + 
    (15603840*I)*CA*eps^3*mt^4*Pi - (9797760*I)*CF*eps^3*mt^4*Pi + 
    (27820800*I)*CA*eps^4*mt^4*Pi - (19595520*I)*CF*eps^4*mt^4*Pi + 
    (55560960*I)*CA*eps^5*mt^4*Pi - (39191040*I)*CF*eps^5*mt^4*Pi + 
    (111068160*I)*CA*eps^6*mt^4*Pi - (78382080*I)*CF*eps^6*mt^4*Pi + 
    (13063680*I)*CF*eps^3*mt*mu*Pi - (13063680*I)*CA*eps^5*mt*mu*Pi - 
    (39191040*I)*CA*eps^6*mt*mu*Pi + (3265920*I)*CA*eps*mt^2*mu*Pi - 
    (6531840*I)*CF*eps*mt^2*mu*Pi + (2177280*I)*CA*eps^2*mt^2*mu*Pi + 
    (9797760*I)*CF*eps^2*mt^2*mu*Pi - (8346240*I)*CA*eps^3*mt^2*mu*Pi + 
    (29393280*I)*CF*eps^3*mt^2*mu*Pi - (20805120*I)*CA*eps^4*mt^2*mu*Pi + 
    (19595520*I)*CF*eps^4*mt^2*mu*Pi - (55238400*I)*CA*eps^5*mt^2*mu*Pi + 
    (39191040*I)*CF*eps^5*mt^2*mu*Pi - (123916800*I)*CA*eps^6*mt^2*mu*Pi + 
    (78382080*I)*CF*eps^6*mt^2*mu*Pi + (6531840*I)*CA*eps*mt^3*mu*Pi - 
    (13063680*I)*CF*eps*mt^3*mu*Pi + (10886400*I)*CA*eps^2*mt^3*mu*Pi + 
    (6531840*I)*CF*eps^2*mt^3*mu*Pi + (7257600*I)*CA*eps^3*mt^3*mu*Pi + 
    (7015680*I)*CA*eps^4*mt^3*mu*Pi + (13386240*I)*CA*eps^5*mt^3*mu*Pi + 
    (26342400*I)*CA*eps^6*mt^3*mu*Pi + (3265920*I)*CA*eps*mt^4*mu*Pi - 
    (6531840*I)*CF*eps*mt^4*mu*Pi + (8709120*I)*CA*eps^2*mt^4*mu*Pi - 
    (3265920*I)*CF*eps^2*mt^4*mu*Pi + (15603840*I)*CA*eps^3*mt^4*mu*Pi - 
    (16329600*I)*CF*eps^3*mt^4*mu*Pi + (27820800*I)*CA*eps^4*mt^4*mu*Pi - 
    (26127360*I)*CF*eps^4*mt^4*mu*Pi + (55560960*I)*CA*eps^5*mt^4*mu*Pi - 
    (52254720*I)*CF*eps^5*mt^4*mu*Pi + (111068160*I)*CA*eps^6*mt^4*mu*Pi - 
    (104509440*I)*CF*eps^6*mt^4*mu*Pi + (6531840*I)*CF*eps^3*mu^2*Pi + 
    (6531840*I)*CA*eps^4*mu^2*Pi + (13063680*I)*CA*eps^5*mu^2*Pi + 
    (26127360*I)*CA*eps^6*mu^2*Pi + (3265920*I)*CA*eps*mt*mu^2*Pi - 
    (6531840*I)*CF*eps*mt*mu^2*Pi + (2177280*I)*CA*eps^2*mt*mu^2*Pi + 
    (9797760*I)*CF*eps^2*mt*mu^2*Pi - (8346240*I)*CA*eps^3*mt*mu^2*Pi + 
    (29393280*I)*CF*eps^3*mt*mu^2*Pi - (20805120*I)*CA*eps^4*mt*mu^2*Pi + 
    (19595520*I)*CF*eps^4*mt*mu^2*Pi - (55238400*I)*CA*eps^5*mt*mu^2*Pi + 
    (39191040*I)*CF*eps^5*mt*mu^2*Pi - (123916800*I)*CA*eps^6*mt*mu^2*Pi + 
    (78382080*I)*CF*eps^6*mt*mu^2*Pi + (6531840*I)*CA*eps*mt^2*mu^2*Pi - 
    (13063680*I)*CF*eps*mt^2*mu^2*Pi + (4354560*I)*CA*eps^2*mt^2*mu^2*Pi + 
    (19595520*I)*CF*eps^2*mt^2*mu^2*Pi - (16692480*I)*CA*eps^3*mt^2*mu^2*Pi + 
    (19595520*I)*CF*eps^3*mt^2*mu^2*Pi - (54673920*I)*CA*eps^4*mt^2*mu^2*Pi + 
    (39191040*I)*CF*eps^4*mt^2*mu^2*Pi - (123540480*I)*CA*eps^5*mt^2*mu^2*
     Pi + (78382080*I)*CF*eps^5*mt^2*mu^2*Pi - (260897280*I)*CA*eps^6*mt^2*
     mu^2*Pi + (156764160*I)*CF*eps^6*mt^2*mu^2*Pi + 
    (3265920*I)*CA*eps*mt^3*mu^2*Pi - (6531840*I)*CF*eps*mt^3*mu^2*Pi + 
    (2177280*I)*CA*eps^2*mt^3*mu^2*Pi + (9797760*I)*CF*eps^2*mt^3*mu^2*Pi - 
    (8346240*I)*CA*eps^3*mt^3*mu^2*Pi + (3265920*I)*CF*eps^3*mt^3*mu^2*Pi - 
    (27336960*I)*CA*eps^4*mt^3*mu^2*Pi + (26127360*I)*CF*eps^4*mt^3*mu^2*Pi - 
    (55238400*I)*CA*eps^5*mt^3*mu^2*Pi + (52254720*I)*CF*eps^5*mt^3*mu^2*Pi - 
    (110853120*I)*CA*eps^6*mt^3*mu^2*Pi + (104509440*I)*CF*eps^6*mt^3*mu^2*
     Pi + (3265920*I)*CA*eps*mu^3*Pi - (6531840*I)*CF*eps*mu^3*Pi + 
    (8709120*I)*CA*eps^2*mu^3*Pi - (3265920*I)*CF*eps^2*mu^3*Pi + 
    (15603840*I)*CA*eps^3*mu^3*Pi - (3265920*I)*CF*eps^3*mu^3*Pi + 
    (34352640*I)*CA*eps^4*mu^3*Pi - (19595520*I)*CF*eps^4*mu^3*Pi + 
    (68624640*I)*CA*eps^5*mu^3*Pi - (39191040*I)*CF*eps^5*mu^3*Pi + 
    (137195520*I)*CA*eps^6*mu^3*Pi - (78382080*I)*CF*eps^6*mu^3*Pi + 
    (6531840*I)*CA*eps*mt*mu^3*Pi - (13063680*I)*CF*eps*mt*mu^3*Pi + 
    (10886400*I)*CA*eps^2*mt*mu^3*Pi + (6531840*I)*CF*eps^2*mt*mu^3*Pi + 
    (7257600*I)*CA*eps^3*mt*mu^3*Pi + (7015680*I)*CA*eps^4*mt*mu^3*Pi + 
    (13386240*I)*CA*eps^5*mt*mu^3*Pi + (26342400*I)*CA*eps^6*mt*mu^3*Pi + 
    (3265920*I)*CA*eps*mt^2*mu^3*Pi - (6531840*I)*CF*eps*mt^2*mu^3*Pi + 
    (2177280*I)*CA*eps^2*mt^2*mu^3*Pi + (9797760*I)*CF*eps^2*mt^2*mu^3*Pi - 
    (8346240*I)*CA*eps^3*mt^2*mu^3*Pi + (3265920*I)*CF*eps^3*mt^2*mu^3*Pi - 
    (27336960*I)*CA*eps^4*mt^2*mu^3*Pi + (26127360*I)*CF*eps^4*mt^2*mu^3*Pi - 
    (55238400*I)*CA*eps^5*mt^2*mu^3*Pi + (52254720*I)*CF*eps^5*mt^2*mu^3*Pi - 
    (110853120*I)*CA*eps^6*mt^2*mu^3*Pi + (104509440*I)*CF*eps^6*mt^2*mu^3*
     Pi + (3265920*I)*CA*eps*mu^4*Pi - (6531840*I)*CF*eps*mu^4*Pi + 
    (8709120*I)*CA*eps^2*mu^4*Pi - (3265920*I)*CF*eps^2*mu^4*Pi + 
    (15603840*I)*CA*eps^3*mu^4*Pi - (9797760*I)*CF*eps^3*mu^4*Pi + 
    (27820800*I)*CA*eps^4*mu^4*Pi - (19595520*I)*CF*eps^4*mu^4*Pi + 
    (55560960*I)*CA*eps^5*mu^4*Pi - (39191040*I)*CF*eps^5*mu^4*Pi + 
    (111068160*I)*CA*eps^6*mu^4*Pi - (78382080*I)*CF*eps^6*mu^4*Pi + 
    (3265920*I)*CA*eps*mt*mu^4*Pi - (6531840*I)*CF*eps*mt*mu^4*Pi + 
    (8709120*I)*CA*eps^2*mt*mu^4*Pi - (3265920*I)*CF*eps^2*mt*mu^4*Pi + 
    (15603840*I)*CA*eps^3*mt*mu^4*Pi - (16329600*I)*CF*eps^3*mt*mu^4*Pi + 
    (27820800*I)*CA*eps^4*mt*mu^4*Pi - (26127360*I)*CF*eps^4*mt*mu^4*Pi + 
    (55560960*I)*CA*eps^5*mt*mu^4*Pi - (52254720*I)*CF*eps^5*mt*mu^4*Pi + 
    (111068160*I)*CA*eps^6*mt*mu^4*Pi - (104509440*I)*CF*eps^6*mt*mu^4*Pi - 
    2993760*CA*eps^4*mt^2*Pi^2 + 2449440*CF*eps^4*mt^2*Pi^2 - 
    3810240*CA*eps^5*mt^2*Pi^2 - 7620480*CA*eps^6*mt^2*Pi^2 - 
    4082400*CA*eps^2*mt^3*Pi^2 + 9253440*CF*eps^2*mt^3*Pi^2 - 
    2903040*CA*eps^3*mt^3*Pi^2 - 3538080*CF*eps^3*mt^3*Pi^2 - 
    12368160*CA*eps^4*mt^3*Pi^2 + 8981280*CF*eps^4*mt^3*Pi^2 - 
    20039040*CA*eps^5*mt^3*Pi^2 + 11975040*CF*eps^5*mt^3*Pi^2 - 
    40031040*CA*eps^6*mt^3*Pi^2 + 23950080*CF*eps^6*mt^3*Pi^2 - 
    4082400*CA*eps^2*mt^4*Pi^2 + 9253440*CF*eps^2*mt^4*Pi^2 - 
    2903040*CA*eps^3*mt^4*Pi^2 - 3538080*CF*eps^3*mt^4*Pi^2 - 
    9374400*CA*eps^4*mt^4*Pi^2 + 6531840*CF*eps^4*mt^4*Pi^2 - 
    16228800*CA*eps^5*mt^4*Pi^2 + 11975040*CF*eps^5*mt^4*Pi^2 - 
    32410560*CA*eps^6*mt^4*Pi^2 + 23950080*CF*eps^6*mt^4*Pi^2 - 
    5987520*CA*eps^4*mt*mu*Pi^2 + 4898880*CF*eps^4*mt*mu*Pi^2 + 
    7620480*CA*eps^6*mt*mu*Pi^2 - 4082400*CA*eps^2*mt^2*mu*Pi^2 + 
    9253440*CF*eps^2*mt^2*mu*Pi^2 + 5261760*CA*eps^3*mt^2*mu*Pi^2 - 
    22044960*CF*eps^3*mt^2*mu*Pi^2 - 4929120*CA*eps^4*mt^2*mu*Pi^2 + 
    2993760*CF*eps^4*mt^2*mu*Pi^2 + 12136320*CA*eps^5*mt^2*mu*Pi^2 - 
    11975040*CF*eps^5*mt^2*mu*Pi^2 + 32222400*CA*eps^6*mt^2*mu*Pi^2 - 
    23950080*CF*eps^6*mt^2*mu*Pi^2 - 8164800*CA*eps^2*mt^3*mu*Pi^2 + 
    18506880*CF*eps^2*mt^3*mu*Pi^2 + 2358720*CA*eps^3*mt^3*mu*Pi^2 - 
    25583040*CF*eps^3*mt^3*mu*Pi^2 - 8316000*CA*eps^4*mt^3*mu*Pi^2 + 
    7892640*CF*eps^4*mt^3*mu*Pi^2 - 4092480*CA*eps^5*mt^3*mu*Pi^2 - 
    7808640*CA*eps^6*mt^3*mu*Pi^2 - 4082400*CA*eps^2*mt^4*mu*Pi^2 + 
    9253440*CF*eps^2*mt^4*mu*Pi^2 - 2903040*CA*eps^3*mt^4*mu*Pi^2 - 
    3538080*CF*eps^3*mt^4*mu*Pi^2 - 9374400*CA*eps^4*mt^4*mu*Pi^2 + 
    9797760*CF*eps^4*mt^4*mu*Pi^2 - 16228800*CA*eps^5*mt^4*mu*Pi^2 + 
    15240960*CF*eps^5*mt^4*mu*Pi^2 - 32410560*CA*eps^6*mt^4*mu*Pi^2 + 
    30481920*CF*eps^6*mt^4*mu*Pi^2 - 2993760*CA*eps^4*mu^2*Pi^2 + 
    2449440*CF*eps^4*mu^2*Pi^2 - 3810240*CA*eps^5*mu^2*Pi^2 - 
    7620480*CA*eps^6*mu^2*Pi^2 - 4082400*CA*eps^2*mt*mu^2*Pi^2 + 
    9253440*CF*eps^2*mt*mu^2*Pi^2 + 5261760*CA*eps^3*mt*mu^2*Pi^2 - 
    22044960*CF*eps^3*mt*mu^2*Pi^2 - 4929120*CA*eps^4*mt*mu^2*Pi^2 + 
    2993760*CF*eps^4*mt*mu^2*Pi^2 + 12136320*CA*eps^5*mt*mu^2*Pi^2 - 
    11975040*CF*eps^5*mt*mu^2*Pi^2 + 32222400*CA*eps^6*mt*mu^2*Pi^2 - 
    23950080*CF*eps^6*mt*mu^2*Pi^2 - 8164800*CA*eps^2*mt^2*mu^2*Pi^2 + 
    18506880*CF*eps^2*mt^2*mu^2*Pi^2 + 10523520*CA*eps^3*mt^2*mu^2*Pi^2 - 
    44089920*CF*eps^3*mt^2*mu^2*Pi^2 + 2116800*CA*eps^4*mt^2*mu^2*Pi^2 + 
    2721600*CF*eps^4*mt^2*mu^2*Pi^2 + 31893120*CA*eps^5*mt^2*mu^2*Pi^2 - 
    23950080*CF*eps^5*mt^2*mu^2*Pi^2 + 72065280*CA*eps^6*mt^2*mu^2*Pi^2 - 
    47900160*CF*eps^6*mt^2*mu^2*Pi^2 - 4082400*CA*eps^2*mt^3*mu^2*Pi^2 + 
    9253440*CF*eps^2*mt^3*mu^2*Pi^2 + 5261760*CA*eps^3*mt^3*mu^2*Pi^2 - 
    22044960*CF*eps^3*mt^3*mu^2*Pi^2 + 4052160*CA*eps^4*mt^3*mu^2*Pi^2 - 
    1088640*CF*eps^4*mt^3*mu^2*Pi^2 + 15946560*CA*eps^5*mt^3*mu^2*Pi^2 - 
    15240960*CF*eps^5*mt^3*mu^2*Pi^2 + 32222400*CA*eps^6*mt^3*mu^2*Pi^2 - 
    30481920*CF*eps^6*mt^3*mu^2*Pi^2 - 4082400*CA*eps^2*mu^3*Pi^2 + 
    9253440*CF*eps^2*mu^3*Pi^2 - 2903040*CA*eps^3*mu^3*Pi^2 - 
    3538080*CF*eps^3*mu^3*Pi^2 - 12368160*CA*eps^4*mu^3*Pi^2 + 
    8981280*CF*eps^4*mu^3*Pi^2 - 20039040*CA*eps^5*mu^3*Pi^2 + 
    11975040*CF*eps^5*mu^3*Pi^2 - 40031040*CA*eps^6*mu^3*Pi^2 + 
    23950080*CF*eps^6*mu^3*Pi^2 - 8164800*CA*eps^2*mt*mu^3*Pi^2 + 
    18506880*CF*eps^2*mt*mu^3*Pi^2 + 2358720*CA*eps^3*mt*mu^3*Pi^2 - 
    25583040*CF*eps^3*mt*mu^3*Pi^2 - 8316000*CA*eps^4*mt*mu^3*Pi^2 + 
    7892640*CF*eps^4*mt*mu^3*Pi^2 - 4092480*CA*eps^5*mt*mu^3*Pi^2 - 
    7808640*CA*eps^6*mt*mu^3*Pi^2 - 4082400*CA*eps^2*mt^2*mu^3*Pi^2 + 
    9253440*CF*eps^2*mt^2*mu^3*Pi^2 + 5261760*CA*eps^3*mt^2*mu^3*Pi^2 - 
    22044960*CF*eps^3*mt^2*mu^3*Pi^2 + 4052160*CA*eps^4*mt^2*mu^3*Pi^2 - 
    1088640*CF*eps^4*mt^2*mu^3*Pi^2 + 15946560*CA*eps^5*mt^2*mu^3*Pi^2 - 
    15240960*CF*eps^5*mt^2*mu^3*Pi^2 + 32222400*CA*eps^6*mt^2*mu^3*Pi^2 - 
    30481920*CF*eps^6*mt^2*mu^3*Pi^2 - 4082400*CA*eps^2*mu^4*Pi^2 + 
    9253440*CF*eps^2*mu^4*Pi^2 - 2903040*CA*eps^3*mu^4*Pi^2 - 
    3538080*CF*eps^3*mu^4*Pi^2 - 9374400*CA*eps^4*mu^4*Pi^2 + 
    6531840*CF*eps^4*mu^4*Pi^2 - 16228800*CA*eps^5*mu^4*Pi^2 + 
    11975040*CF*eps^5*mu^4*Pi^2 - 32410560*CA*eps^6*mu^4*Pi^2 + 
    23950080*CF*eps^6*mu^4*Pi^2 - 4082400*CA*eps^2*mt*mu^4*Pi^2 + 
    9253440*CF*eps^2*mt*mu^4*Pi^2 - 2903040*CA*eps^3*mt*mu^4*Pi^2 - 
    3538080*CF*eps^3*mt*mu^4*Pi^2 - 9374400*CA*eps^4*mt*mu^4*Pi^2 + 
    9797760*CF*eps^4*mt*mu^4*Pi^2 - 16228800*CA*eps^5*mt*mu^4*Pi^2 + 
    15240960*CF*eps^5*mt*mu^4*Pi^2 - 32410560*CA*eps^6*mt*mu^4*Pi^2 + 
    30481920*CF*eps^6*mt*mu^4*Pi^2 - (544320*I)*CA*eps^5*mt^2*Pi^3 - 
    (544320*I)*CF*eps^5*mt^2*Pi^3 - (1632960*I)*CA*eps^6*mt^2*Pi^3 - 
    (1360800*I)*CA*eps^3*mt^3*Pi^3 + (2721600*I)*CF*eps^3*mt^3*Pi^3 - 
    (1632960*I)*CA*eps^4*mt^3*Pi^3 - (272160*I)*CF*eps^4*mt^3*Pi^3 - 
    (4445280*I)*CA*eps^5*mt^3*Pi^3 + (1905120*I)*CF*eps^5*mt^3*Pi^3 - 
    (8588160*I)*CA*eps^6*mt^3*Pi^3 + (4898880*I)*CF*eps^6*mt^3*Pi^3 - 
    (1360800*I)*CA*eps^3*mt^4*Pi^3 + (2721600*I)*CF*eps^3*mt^4*Pi^3 - 
    (1632960*I)*CA*eps^4*mt^4*Pi^3 - (272160*I)*CF*eps^4*mt^4*Pi^3 - 
    (3900960*I)*CA*eps^5*mt^4*Pi^3 + (2449440*I)*CF*eps^5*mt^4*Pi^3 - 
    (6955200*I)*CA*eps^6*mt^4*Pi^3 + (4898880*I)*CF*eps^6*mt^4*Pi^3 - 
    (1088640*I)*CA*eps^5*mt*mu*Pi^3 - (1088640*I)*CF*eps^5*mt*mu*Pi^3 - 
    (1360800*I)*CA*eps^3*mt^2*mu*Pi^3 + (2721600*I)*CF*eps^3*mt^2*mu*Pi^3 + 
    (1088640*I)*CA*eps^4*mt^2*mu*Pi^3 - (5715360*I)*CF*eps^4*mt^2*mu*Pi^3 + 
    (453600*I)*CA*eps^5*mt^2*mu*Pi^3 - (4082400*I)*CF*eps^5*mt^2*mu*Pi^3 + 
    (5201280*I)*CA*eps^6*mt^2*mu*Pi^3 - (4898880*I)*CF*eps^6*mt^2*mu*Pi^3 - 
    (2721600*I)*CA*eps^3*mt^3*mu*Pi^3 + (5443200*I)*CF*eps^3*mt^3*mu*Pi^3 - 
    (544320*I)*CA*eps^4*mt^3*mu*Pi^3 - (5987520*I)*CF*eps^4*mt^3*mu*Pi^3 - 
    (2358720*I)*CA*eps^5*mt^3*mu*Pi^3 + (1088640*I)*CF*eps^5*mt^3*mu*Pi^3 - 
    (1753920*I)*CA*eps^6*mt^3*mu*Pi^3 - (1360800*I)*CA*eps^3*mt^4*mu*Pi^3 + 
    (2721600*I)*CF*eps^3*mt^4*mu*Pi^3 - (1632960*I)*CA*eps^4*mt^4*mu*Pi^3 - 
    (272160*I)*CF*eps^4*mt^4*mu*Pi^3 - (3900960*I)*CA*eps^5*mt^4*mu*Pi^3 + 
    (4082400*I)*CF*eps^5*mt^4*mu*Pi^3 - (6955200*I)*CA*eps^6*mt^4*mu*Pi^3 + 
    (6531840*I)*CF*eps^6*mt^4*mu*Pi^3 - (544320*I)*CA*eps^5*mu^2*Pi^3 - 
    (544320*I)*CF*eps^5*mu^2*Pi^3 - (1632960*I)*CA*eps^6*mu^2*Pi^3 - 
    (1360800*I)*CA*eps^3*mt*mu^2*Pi^3 + (2721600*I)*CF*eps^3*mt*mu^2*Pi^3 + 
    (1088640*I)*CA*eps^4*mt*mu^2*Pi^3 - (5715360*I)*CF*eps^4*mt*mu^2*Pi^3 + 
    (453600*I)*CA*eps^5*mt*mu^2*Pi^3 - (4082400*I)*CF*eps^5*mt*mu^2*Pi^3 + 
    (5201280*I)*CA*eps^6*mt*mu^2*Pi^3 - (4898880*I)*CF*eps^6*mt*mu^2*Pi^3 - 
    (2721600*I)*CA*eps^3*mt^2*mu^2*Pi^3 + (5443200*I)*CF*eps^3*mt^2*mu^2*
     Pi^3 + (2177280*I)*CA*eps^4*mt^2*mu^2*Pi^3 - (11430720*I)*CF*eps^4*mt^2*
     mu^2*Pi^3 + (3084480*I)*CA*eps^5*mt^2*mu^2*Pi^3 - 
    (2721600*I)*CF*eps^5*mt^2*mu^2*Pi^3 + (13668480*I)*CA*eps^6*mt^2*mu^2*
     Pi^3 - (9797760*I)*CF*eps^6*mt^2*mu^2*Pi^3 - (1360800*I)*CA*eps^3*mt^3*
     mu^2*Pi^3 + (2721600*I)*CF*eps^3*mt^3*mu^2*Pi^3 + 
    (1088640*I)*CA*eps^4*mt^3*mu^2*Pi^3 - (5715360*I)*CF*eps^4*mt^3*mu^2*
     Pi^3 + (2086560*I)*CA*eps^5*mt^3*mu^2*Pi^3 - (816480*I)*CF*eps^5*mt^3*
     mu^2*Pi^3 + (6834240*I)*CA*eps^6*mt^3*mu^2*Pi^3 - 
    (6531840*I)*CF*eps^6*mt^3*mu^2*Pi^3 - (1360800*I)*CA*eps^3*mu^3*Pi^3 + 
    (2721600*I)*CF*eps^3*mu^3*Pi^3 - (1632960*I)*CA*eps^4*mu^3*Pi^3 - 
    (272160*I)*CF*eps^4*mu^3*Pi^3 - (4445280*I)*CA*eps^5*mu^3*Pi^3 + 
    (1905120*I)*CF*eps^5*mu^3*Pi^3 - (8588160*I)*CA*eps^6*mu^3*Pi^3 + 
    (4898880*I)*CF*eps^6*mu^3*Pi^3 - (2721600*I)*CA*eps^3*mt*mu^3*Pi^3 + 
    (5443200*I)*CF*eps^3*mt*mu^3*Pi^3 - (544320*I)*CA*eps^4*mt*mu^3*Pi^3 - 
    (5987520*I)*CF*eps^4*mt*mu^3*Pi^3 - (2358720*I)*CA*eps^5*mt*mu^3*Pi^3 + 
    (1088640*I)*CF*eps^5*mt*mu^3*Pi^3 - (1753920*I)*CA*eps^6*mt*mu^3*Pi^3 - 
    (1360800*I)*CA*eps^3*mt^2*mu^3*Pi^3 + (2721600*I)*CF*eps^3*mt^2*mu^3*
     Pi^3 + (1088640*I)*CA*eps^4*mt^2*mu^3*Pi^3 - (5715360*I)*CF*eps^4*mt^2*
     mu^3*Pi^3 + (2086560*I)*CA*eps^5*mt^2*mu^3*Pi^3 - 
    (816480*I)*CF*eps^5*mt^2*mu^3*Pi^3 + (6834240*I)*CA*eps^6*mt^2*mu^3*
     Pi^3 - (6531840*I)*CF*eps^6*mt^2*mu^3*Pi^3 - (1360800*I)*CA*eps^3*mu^4*
     Pi^3 + (2721600*I)*CF*eps^3*mu^4*Pi^3 - (1632960*I)*CA*eps^4*mu^4*Pi^3 - 
    (272160*I)*CF*eps^4*mu^4*Pi^3 - (3900960*I)*CA*eps^5*mu^4*Pi^3 + 
    (2449440*I)*CF*eps^5*mu^4*Pi^3 - (6955200*I)*CA*eps^6*mu^4*Pi^3 + 
    (4898880*I)*CF*eps^6*mu^4*Pi^3 - (1360800*I)*CA*eps^3*mt*mu^4*Pi^3 + 
    (2721600*I)*CF*eps^3*mt*mu^4*Pi^3 - (1632960*I)*CA*eps^4*mt*mu^4*Pi^3 - 
    (272160*I)*CF*eps^4*mt*mu^4*Pi^3 - (3900960*I)*CA*eps^5*mt*mu^4*Pi^3 + 
    (4082400*I)*CF*eps^5*mt*mu^4*Pi^3 - (6955200*I)*CA*eps^6*mt*mu^4*Pi^3 + 
    (6531840*I)*CF*eps^6*mt*mu^4*Pi^3 + 183708*CA*eps^6*mt^2*Pi^4 + 
    70308*CF*eps^6*mt^2*Pi^4 + 669060*CA*eps^4*mt^3*Pi^4 - 
    911736*CF*eps^4*mt^3*Pi^4 - 61992*CA*eps^5*mt^3*Pi^4 + 
    415044*CF*eps^5*mt^3*Pi^4 + 868140*CA*eps^6*mt^3*Pi^4 - 
    106596*CF*eps^6*mt^3*Pi^4 + 669060*CA*eps^4*mt^4*Pi^4 - 
    911736*CF*eps^4*mt^4*Pi^4 - 61992*CA*eps^5*mt^4*Pi^4 + 
    415044*CF*eps^5*mt^4*Pi^4 + 684432*CA*eps^6*mt^4*Pi^4 - 
    176904*CF*eps^6*mt^4*Pi^4 + 367416*CA*eps^6*mt*mu*Pi^4 + 
    140616*CF*eps^6*mt*mu*Pi^4 + 669060*CA*eps^4*mt^2*mu*Pi^4 - 
    911736*CF*eps^4*mt^2*mu*Pi^4 - 1400112*CA*eps^5*mt^2*mu*Pi^4 + 
    2238516*CF*eps^5*mt^2*mu*Pi^4 - 191772*CA*eps^6*mt^2*mu*Pi^4 + 
    1240596*CF*eps^6*mt^2*mu*Pi^4 + 1338120*CA*eps^4*mt^3*mu*Pi^4 - 
    1823472*CF*eps^4*mt^3*mu*Pi^4 - 1462104*CA*eps^5*mt^3*mu*Pi^4 + 
    2653560*CF*eps^5*mt^3*mu*Pi^4 + 125244*CA*eps^6*mt^3*mu*Pi^4 + 
    378756*CF*eps^6*mt^3*mu*Pi^4 + 669060*CA*eps^4*mt^4*mu*Pi^4 - 
    911736*CF*eps^4*mt^4*mu*Pi^4 - 61992*CA*eps^5*mt^4*mu*Pi^4 + 
    415044*CF*eps^5*mt^4*mu*Pi^4 + 684432*CA*eps^6*mt^4*mu*Pi^4 - 
    721224*CF*eps^6*mt^4*mu*Pi^4 + 183708*CA*eps^6*mu^2*Pi^4 + 
    70308*CF*eps^6*mu^2*Pi^4 + 669060*CA*eps^4*mt*mu^2*Pi^4 - 
    911736*CF*eps^4*mt*mu^2*Pi^4 - 1400112*CA*eps^5*mt*mu^2*Pi^4 + 
    2238516*CF*eps^5*mt*mu^2*Pi^4 - 191772*CA*eps^6*mt*mu^2*Pi^4 + 
    1240596*CF*eps^6*mt*mu^2*Pi^4 + 1338120*CA*eps^4*mt^2*mu^2*Pi^4 - 
    1823472*CF*eps^4*mt^2*mu^2*Pi^4 - 2800224*CA*eps^5*mt^2*mu^2*Pi^4 + 
    4477032*CF*eps^5*mt^2*mu^2*Pi^4 - 1118376*CA*eps^6*mt^2*mu^2*Pi^4 + 
    1111320*CF*eps^6*mt^2*mu^2*Pi^4 + 669060*CA*eps^4*mt^3*mu^2*Pi^4 - 
    911736*CF*eps^4*mt^3*mu^2*Pi^4 - 1400112*CA*eps^5*mt^3*mu^2*Pi^4 + 
    2238516*CF*eps^5*mt^3*mu^2*Pi^4 - 742896*CA*eps^6*mt^3*mu^2*Pi^4 + 
    485352*CF*eps^6*mt^3*mu^2*Pi^4 + 669060*CA*eps^4*mu^3*Pi^4 - 
    911736*CF*eps^4*mu^3*Pi^4 - 61992*CA*eps^5*mu^3*Pi^4 + 
    415044*CF*eps^5*mu^3*Pi^4 + 868140*CA*eps^6*mu^3*Pi^4 - 
    106596*CF*eps^6*mu^3*Pi^4 + 1338120*CA*eps^4*mt*mu^3*Pi^4 - 
    1823472*CF*eps^4*mt*mu^3*Pi^4 - 1462104*CA*eps^5*mt*mu^3*Pi^4 + 
    2653560*CF*eps^5*mt*mu^3*Pi^4 + 125244*CA*eps^6*mt*mu^3*Pi^4 + 
    378756*CF*eps^6*mt*mu^3*Pi^4 + 669060*CA*eps^4*mt^2*mu^3*Pi^4 - 
    911736*CF*eps^4*mt^2*mu^3*Pi^4 - 1400112*CA*eps^5*mt^2*mu^3*Pi^4 + 
    2238516*CF*eps^5*mt^2*mu^3*Pi^4 - 742896*CA*eps^6*mt^2*mu^3*Pi^4 + 
    485352*CF*eps^6*mt^2*mu^3*Pi^4 + 669060*CA*eps^4*mu^4*Pi^4 - 
    911736*CF*eps^4*mu^4*Pi^4 - 61992*CA*eps^5*mu^4*Pi^4 + 
    415044*CF*eps^5*mu^4*Pi^4 + 684432*CA*eps^6*mu^4*Pi^4 - 
    176904*CF*eps^6*mu^4*Pi^4 + 669060*CA*eps^4*mt*mu^4*Pi^4 - 
    911736*CF*eps^4*mt*mu^4*Pi^4 - 61992*CA*eps^5*mt*mu^4*Pi^4 + 
    415044*CF*eps^5*mt*mu^4*Pi^4 + 684432*CA*eps^6*mt*mu^4*Pi^4 - 
    721224*CF*eps^6*mt*mu^4*Pi^4 + (38556*I)*CA*eps^5*mt^3*Pi^5 - 
    (77112*I)*CF*eps^5*mt^3*Pi^5 - (163296*I)*CA*eps^6*mt^3*Pi^5 + 
    (179172*I)*CF*eps^6*mt^3*Pi^5 + (38556*I)*CA*eps^5*mt^4*Pi^5 - 
    (77112*I)*CF*eps^5*mt^4*Pi^5 - (163296*I)*CA*eps^6*mt^4*Pi^5 + 
    (179172*I)*CF*eps^6*mt^4*Pi^5 + (38556*I)*CA*eps^5*mt^2*mu*Pi^5 - 
    (77112*I)*CF*eps^5*mt^2*mu*Pi^5 - (240408*I)*CA*eps^6*mt^2*mu*Pi^5 + 
    (333396*I)*CF*eps^6*mt^2*mu*Pi^5 + (77112*I)*CA*eps^5*mt^3*mu*Pi^5 - 
    (154224*I)*CF*eps^5*mt^3*mu*Pi^5 - (403704*I)*CA*eps^6*mt^3*mu*Pi^5 + 
    (512568*I)*CF*eps^6*mt^3*mu*Pi^5 + (38556*I)*CA*eps^5*mt^4*mu*Pi^5 - 
    (77112*I)*CF*eps^5*mt^4*mu*Pi^5 - (163296*I)*CA*eps^6*mt^4*mu*Pi^5 + 
    (179172*I)*CF*eps^6*mt^4*mu*Pi^5 + (38556*I)*CA*eps^5*mt*mu^2*Pi^5 - 
    (77112*I)*CF*eps^5*mt*mu^2*Pi^5 - (240408*I)*CA*eps^6*mt*mu^2*Pi^5 + 
    (333396*I)*CF*eps^6*mt*mu^2*Pi^5 + (77112*I)*CA*eps^5*mt^2*mu^2*Pi^5 - 
    (154224*I)*CF*eps^5*mt^2*mu^2*Pi^5 - (480816*I)*CA*eps^6*mt^2*mu^2*Pi^5 + 
    (666792*I)*CF*eps^6*mt^2*mu^2*Pi^5 + (38556*I)*CA*eps^5*mt^3*mu^2*Pi^5 - 
    (77112*I)*CF*eps^5*mt^3*mu^2*Pi^5 - (240408*I)*CA*eps^6*mt^3*mu^2*Pi^5 + 
    (333396*I)*CF*eps^6*mt^3*mu^2*Pi^5 + (38556*I)*CA*eps^5*mu^3*Pi^5 - 
    (77112*I)*CF*eps^5*mu^3*Pi^5 - (163296*I)*CA*eps^6*mu^3*Pi^5 + 
    (179172*I)*CF*eps^6*mu^3*Pi^5 + (77112*I)*CA*eps^5*mt*mu^3*Pi^5 - 
    (154224*I)*CF*eps^5*mt*mu^3*Pi^5 - (403704*I)*CA*eps^6*mt*mu^3*Pi^5 + 
    (512568*I)*CF*eps^6*mt*mu^3*Pi^5 + (38556*I)*CA*eps^5*mt^2*mu^3*Pi^5 - 
    (77112*I)*CF*eps^5*mt^2*mu^3*Pi^5 - (240408*I)*CA*eps^6*mt^2*mu^3*Pi^5 + 
    (333396*I)*CF*eps^6*mt^2*mu^3*Pi^5 + (38556*I)*CA*eps^5*mu^4*Pi^5 - 
    (77112*I)*CF*eps^5*mu^4*Pi^5 - (163296*I)*CA*eps^6*mu^4*Pi^5 + 
    (179172*I)*CF*eps^6*mu^4*Pi^5 + (38556*I)*CA*eps^5*mt*mu^4*Pi^5 - 
    (77112*I)*CF*eps^5*mt*mu^4*Pi^5 - (163296*I)*CA*eps^6*mt*mu^4*Pi^5 + 
    (179172*I)*CF*eps^6*mt*mu^4*Pi^5 + 135135*CA*eps^6*mt^3*Pi^6 - 
    167778*CF*eps^6*mt^3*Pi^6 + 135135*CA*eps^6*mt^4*Pi^6 - 
    167778*CF*eps^6*mt^4*Pi^6 + 135135*CA*eps^6*mt^2*mu*Pi^6 - 
    167778*CF*eps^6*mt^2*mu*Pi^6 + 270270*CA*eps^6*mt^3*mu*Pi^6 - 
    335556*CF*eps^6*mt^3*mu*Pi^6 + 135135*CA*eps^6*mt^4*mu*Pi^6 - 
    167778*CF*eps^6*mt^4*mu*Pi^6 + 135135*CA*eps^6*mt*mu^2*Pi^6 - 
    167778*CF*eps^6*mt*mu^2*Pi^6 + 270270*CA*eps^6*mt^2*mu^2*Pi^6 - 
    335556*CF*eps^6*mt^2*mu^2*Pi^6 + 135135*CA*eps^6*mt^3*mu^2*Pi^6 - 
    167778*CF*eps^6*mt^3*mu^2*Pi^6 + 135135*CA*eps^6*mu^3*Pi^6 - 
    167778*CF*eps^6*mu^3*Pi^6 + 270270*CA*eps^6*mt*mu^3*Pi^6 - 
    335556*CF*eps^6*mt*mu^3*Pi^6 + 135135*CA*eps^6*mt^2*mu^3*Pi^6 - 
    167778*CF*eps^6*mt^2*mu^3*Pi^6 + 135135*CA*eps^6*mu^4*Pi^6 - 
    167778*CF*eps^6*mu^4*Pi^6 + 135135*CA*eps^6*mt*mu^4*Pi^6 - 
    167778*CF*eps^6*mt*mu^4*Pi^6 - 7620480*CA*eps^5*mt^2*Zeta[3] + 
    7620480*CF*eps^5*mt^2*Zeta[3] - 15240960*CA*eps^6*mt^2*Zeta[3] + 
    7620480*CA*eps^3*mt^3*Zeta[3] + 15240960*CF*eps^3*mt^3*Zeta[3] - 
    35562240*CA*eps^4*mt^3*Zeta[3] + 7620480*CF*eps^4*mt^3*Zeta[3] - 
    51649920*CA*eps^5*mt^3*Zeta[3] + 53343360*CF*eps^5*mt^3*Zeta[3] - 
    80156160*CA*eps^6*mt^3*Zeta[3] + 60963840*CF*eps^6*mt^3*Zeta[3] + 
    7620480*CA*eps^3*mt^4*Zeta[3] + 15240960*CF*eps^3*mt^4*Zeta[3] - 
    35562240*CA*eps^4*mt^4*Zeta[3] + 7620480*CF*eps^4*mt^4*Zeta[3] - 
    44029440*CA*eps^5*mt^4*Zeta[3] + 45722880*CF*eps^5*mt^4*Zeta[3] - 
    64915200*CA*eps^6*mt^4*Zeta[3] + 60963840*CF*eps^6*mt^4*Zeta[3] - 
    15240960*CA*eps^5*mt*mu*Zeta[3] + 15240960*CF*eps^5*mt*mu*Zeta[3] + 
    7620480*CA*eps^3*mt^2*mu*Zeta[3] + 15240960*CF*eps^3*mt^2*mu*Zeta[3] - 
    50803200*CA*eps^4*mt^2*mu*Zeta[3] - 22861440*CF*eps^4*mt^2*mu*Zeta[3] - 
    26248320*CA*eps^5*mt^2*mu*Zeta[3] + 38102400*CF*eps^5*mt^2*mu*Zeta[3] + 
    48545280*CA*eps^6*mt^2*mu*Zeta[3] - 60963840*CF*eps^6*mt^2*mu*Zeta[3] + 
    15240960*CA*eps^3*mt^3*mu*Zeta[3] + 30481920*CF*eps^3*mt^3*mu*Zeta[3] - 
    86365440*CA*eps^4*mt^3*mu*Zeta[3] - 15240960*CF*eps^4*mt^3*mu*Zeta[3] - 
    55036800*CA*eps^5*mt^3*mu*Zeta[3] + 68584320*CF*eps^5*mt^3*mu*Zeta[3] - 
    16369920*CA*eps^6*mt^3*mu*Zeta[3] + 7620480*CA*eps^3*mt^4*mu*Zeta[3] + 
    15240960*CF*eps^3*mt^4*mu*Zeta[3] - 35562240*CA*eps^4*mt^4*mu*Zeta[3] + 
    7620480*CF*eps^4*mt^4*mu*Zeta[3] - 44029440*CA*eps^5*mt^4*mu*Zeta[3] + 
    45722880*CF*eps^5*mt^4*mu*Zeta[3] - 64915200*CA*eps^6*mt^4*mu*Zeta[3] + 
    60963840*CF*eps^6*mt^4*mu*Zeta[3] - 7620480*CA*eps^5*mu^2*Zeta[3] + 
    7620480*CF*eps^5*mu^2*Zeta[3] - 15240960*CA*eps^6*mu^2*Zeta[3] + 
    7620480*CA*eps^3*mt*mu^2*Zeta[3] + 15240960*CF*eps^3*mt*mu^2*Zeta[3] - 
    50803200*CA*eps^4*mt*mu^2*Zeta[3] - 22861440*CF*eps^4*mt*mu^2*Zeta[3] - 
    26248320*CA*eps^5*mt*mu^2*Zeta[3] + 38102400*CF*eps^5*mt*mu^2*Zeta[3] + 
    48545280*CA*eps^6*mt*mu^2*Zeta[3] - 60963840*CF*eps^6*mt*mu^2*Zeta[3] + 
    15240960*CA*eps^3*mt^2*mu^2*Zeta[3] + 30481920*CF*eps^3*mt^2*mu^2*
     Zeta[3] - 101606400*CA*eps^4*mt^2*mu^2*Zeta[3] - 
    45722880*CF*eps^4*mt^2*mu^2*Zeta[3] - 22014720*CA*eps^5*mt^2*mu^2*
     Zeta[3] + 45722880*CF*eps^5*mt^2*mu^2*Zeta[3] + 
    127572480*CA*eps^6*mt^2*mu^2*Zeta[3] - 121927680*CF*eps^6*mt^2*mu^2*
     Zeta[3] + 7620480*CA*eps^3*mt^3*mu^2*Zeta[3] + 
    15240960*CF*eps^3*mt^3*mu^2*Zeta[3] - 50803200*CA*eps^4*mt^3*mu^2*
     Zeta[3] - 22861440*CF*eps^4*mt^3*mu^2*Zeta[3] - 
    3386880*CA*eps^5*mt^3*mu^2*Zeta[3] + 15240960*CF*eps^5*mt^3*mu^2*
     Zeta[3] + 63786240*CA*eps^6*mt^3*mu^2*Zeta[3] - 
    60963840*CF*eps^6*mt^3*mu^2*Zeta[3] + 7620480*CA*eps^3*mu^3*Zeta[3] + 
    15240960*CF*eps^3*mu^3*Zeta[3] - 35562240*CA*eps^4*mu^3*Zeta[3] + 
    7620480*CF*eps^4*mu^3*Zeta[3] - 51649920*CA*eps^5*mu^3*Zeta[3] + 
    53343360*CF*eps^5*mu^3*Zeta[3] - 80156160*CA*eps^6*mu^3*Zeta[3] + 
    60963840*CF*eps^6*mu^3*Zeta[3] + 15240960*CA*eps^3*mt*mu^3*Zeta[3] + 
    30481920*CF*eps^3*mt*mu^3*Zeta[3] - 86365440*CA*eps^4*mt*mu^3*Zeta[3] - 
    15240960*CF*eps^4*mt*mu^3*Zeta[3] - 55036800*CA*eps^5*mt*mu^3*Zeta[3] + 
    68584320*CF*eps^5*mt*mu^3*Zeta[3] - 16369920*CA*eps^6*mt*mu^3*Zeta[3] + 
    7620480*CA*eps^3*mt^2*mu^3*Zeta[3] + 15240960*CF*eps^3*mt^2*mu^3*
     Zeta[3] - 50803200*CA*eps^4*mt^2*mu^3*Zeta[3] - 
    22861440*CF*eps^4*mt^2*mu^3*Zeta[3] - 3386880*CA*eps^5*mt^2*mu^3*
     Zeta[3] + 15240960*CF*eps^5*mt^2*mu^3*Zeta[3] + 
    63786240*CA*eps^6*mt^2*mu^3*Zeta[3] - 60963840*CF*eps^6*mt^2*mu^3*
     Zeta[3] + 7620480*CA*eps^3*mu^4*Zeta[3] + 15240960*CF*eps^3*mu^4*
     Zeta[3] - 35562240*CA*eps^4*mu^4*Zeta[3] + 7620480*CF*eps^4*mu^4*
     Zeta[3] - 44029440*CA*eps^5*mu^4*Zeta[3] + 45722880*CF*eps^5*mu^4*
     Zeta[3] - 64915200*CA*eps^6*mu^4*Zeta[3] + 60963840*CF*eps^6*mu^4*
     Zeta[3] + 7620480*CA*eps^3*mt*mu^4*Zeta[3] + 15240960*CF*eps^3*mt*mu^4*
     Zeta[3] - 35562240*CA*eps^4*mt*mu^4*Zeta[3] + 
    7620480*CF*eps^4*mt*mu^4*Zeta[3] - 44029440*CA*eps^5*mt*mu^4*Zeta[3] + 
    45722880*CF*eps^5*mt*mu^4*Zeta[3] - 64915200*CA*eps^6*mt*mu^4*Zeta[3] + 
    60963840*CF*eps^6*mt*mu^4*Zeta[3] - (15240960*I)*CF*eps^6*mt^2*Pi*
     Zeta[3] - (7620480*I)*CA*eps^4*mt^3*Pi*Zeta[3] + 
    (15240960*I)*CF*eps^4*mt^3*Pi*Zeta[3] - (20321280*I)*CA*eps^5*mt^3*Pi*
     Zeta[3] + (7620480*I)*CF*eps^5*mt^3*Pi*Zeta[3] - 
    (36408960*I)*CA*eps^6*mt^3*Pi*Zeta[3] + (7620480*I)*CF*eps^6*mt^3*Pi*
     Zeta[3] - (7620480*I)*CA*eps^4*mt^4*Pi*Zeta[3] + 
    (15240960*I)*CF*eps^4*mt^4*Pi*Zeta[3] - (20321280*I)*CA*eps^5*mt^4*Pi*
     Zeta[3] + (7620480*I)*CF*eps^5*mt^4*Pi*Zeta[3] - 
    (36408960*I)*CA*eps^6*mt^4*Pi*Zeta[3] + (22861440*I)*CF*eps^6*mt^4*Pi*
     Zeta[3] - (30481920*I)*CF*eps^6*mt*mu*Pi*Zeta[3] - 
    (7620480*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + (15240960*I)*CF*eps^4*mt^2*mu*
     Pi*Zeta[3] - (5080320*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] - 
    (22861440*I)*CF*eps^5*mt^2*mu*Pi*Zeta[3] + (19474560*I)*CA*eps^6*mt^2*mu*
     Pi*Zeta[3] - (68584320*I)*CF*eps^6*mt^2*mu*Pi*Zeta[3] - 
    (15240960*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + (30481920*I)*CF*eps^4*mt^3*mu*
     Pi*Zeta[3] - (25401600*I)*CA*eps^5*mt^3*mu*Pi*Zeta[3] - 
    (15240960*I)*CF*eps^5*mt^3*mu*Pi*Zeta[3] - (16934400*I)*CA*eps^6*mt^3*mu*
     Pi*Zeta[3] - (7620480*I)*CA*eps^4*mt^4*mu*Pi*Zeta[3] + 
    (15240960*I)*CF*eps^4*mt^4*mu*Pi*Zeta[3] - (20321280*I)*CA*eps^5*mt^4*mu*
     Pi*Zeta[3] + (7620480*I)*CF*eps^5*mt^4*mu*Pi*Zeta[3] - 
    (36408960*I)*CA*eps^6*mt^4*mu*Pi*Zeta[3] + (38102400*I)*CF*eps^6*mt^4*mu*
     Pi*Zeta[3] - (15240960*I)*CF*eps^6*mu^2*Pi*Zeta[3] - 
    (7620480*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] + (15240960*I)*CF*eps^4*mt*mu^2*
     Pi*Zeta[3] - (5080320*I)*CA*eps^5*mt*mu^2*Pi*Zeta[3] - 
    (22861440*I)*CF*eps^5*mt*mu^2*Pi*Zeta[3] + (19474560*I)*CA*eps^6*mt*mu^2*
     Pi*Zeta[3] - (68584320*I)*CF*eps^6*mt*mu^2*Pi*Zeta[3] - 
    (15240960*I)*CA*eps^4*mt^2*mu^2*Pi*Zeta[3] + (30481920*I)*CF*eps^4*mt^2*
     mu^2*Pi*Zeta[3] - (10160640*I)*CA*eps^5*mt^2*mu^2*Pi*Zeta[3] - 
    (45722880*I)*CF*eps^5*mt^2*mu^2*Pi*Zeta[3] + (38949120*I)*CA*eps^6*mt^2*
     mu^2*Pi*Zeta[3] - (45722880*I)*CF*eps^6*mt^2*mu^2*Pi*Zeta[3] - 
    (7620480*I)*CA*eps^4*mt^3*mu^2*Pi*Zeta[3] + (15240960*I)*CF*eps^4*mt^3*
     mu^2*Pi*Zeta[3] - (5080320*I)*CA*eps^5*mt^3*mu^2*Pi*Zeta[3] - 
    (22861440*I)*CF*eps^5*mt^3*mu^2*Pi*Zeta[3] + (19474560*I)*CA*eps^6*mt^3*
     mu^2*Pi*Zeta[3] - (7620480*I)*CF*eps^6*mt^3*mu^2*Pi*Zeta[3] - 
    (7620480*I)*CA*eps^4*mu^3*Pi*Zeta[3] + (15240960*I)*CF*eps^4*mu^3*Pi*
     Zeta[3] - (20321280*I)*CA*eps^5*mu^3*Pi*Zeta[3] + 
    (7620480*I)*CF*eps^5*mu^3*Pi*Zeta[3] - (36408960*I)*CA*eps^6*mu^3*Pi*
     Zeta[3] + (7620480*I)*CF*eps^6*mu^3*Pi*Zeta[3] - 
    (15240960*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] + (30481920*I)*CF*eps^4*mt*mu^3*
     Pi*Zeta[3] - (25401600*I)*CA*eps^5*mt*mu^3*Pi*Zeta[3] - 
    (15240960*I)*CF*eps^5*mt*mu^3*Pi*Zeta[3] - (16934400*I)*CA*eps^6*mt*mu^3*
     Pi*Zeta[3] - (7620480*I)*CA*eps^4*mt^2*mu^3*Pi*Zeta[3] + 
    (15240960*I)*CF*eps^4*mt^2*mu^3*Pi*Zeta[3] - (5080320*I)*CA*eps^5*mt^2*
     mu^3*Pi*Zeta[3] - (22861440*I)*CF*eps^5*mt^2*mu^3*Pi*Zeta[3] + 
    (19474560*I)*CA*eps^6*mt^2*mu^3*Pi*Zeta[3] - (7620480*I)*CF*eps^6*mt^2*
     mu^3*Pi*Zeta[3] - (7620480*I)*CA*eps^4*mu^4*Pi*Zeta[3] + 
    (15240960*I)*CF*eps^4*mu^4*Pi*Zeta[3] - (20321280*I)*CA*eps^5*mu^4*Pi*
     Zeta[3] + (7620480*I)*CF*eps^5*mu^4*Pi*Zeta[3] - 
    (36408960*I)*CA*eps^6*mu^4*Pi*Zeta[3] + (22861440*I)*CF*eps^6*mu^4*Pi*
     Zeta[3] - (7620480*I)*CA*eps^4*mt*mu^4*Pi*Zeta[3] + 
    (15240960*I)*CF*eps^4*mt*mu^4*Pi*Zeta[3] - (20321280*I)*CA*eps^5*mt*mu^4*
     Pi*Zeta[3] + (7620480*I)*CF*eps^5*mt*mu^4*Pi*Zeta[3] - 
    (36408960*I)*CA*eps^6*mt*mu^4*Pi*Zeta[3] + (38102400*I)*CF*eps^6*mt*mu^4*
     Pi*Zeta[3] + 9525600*CA*eps^5*mt^3*Pi^2*Zeta[3] - 
    21591360*CF*eps^5*mt^3*Pi^2*Zeta[3] + 6773760*CA*eps^6*mt^3*Pi^2*
     Zeta[3] + 8255520*CF*eps^6*mt^3*Pi^2*Zeta[3] + 
    9525600*CA*eps^5*mt^4*Pi^2*Zeta[3] - 21591360*CF*eps^5*mt^4*Pi^2*
     Zeta[3] + 6773760*CA*eps^6*mt^4*Pi^2*Zeta[3] + 
    8255520*CF*eps^6*mt^4*Pi^2*Zeta[3] + 9525600*CA*eps^5*mt^2*mu*Pi^2*
     Zeta[3] - 21591360*CF*eps^5*mt^2*mu*Pi^2*Zeta[3] - 
    12277440*CA*eps^6*mt^2*mu*Pi^2*Zeta[3] + 51438240*CF*eps^6*mt^2*mu*Pi^2*
     Zeta[3] + 19051200*CA*eps^5*mt^3*mu*Pi^2*Zeta[3] - 
    43182720*CF*eps^5*mt^3*mu*Pi^2*Zeta[3] - 5503680*CA*eps^6*mt^3*mu*Pi^2*
     Zeta[3] + 59693760*CF*eps^6*mt^3*mu*Pi^2*Zeta[3] + 
    9525600*CA*eps^5*mt^4*mu*Pi^2*Zeta[3] - 21591360*CF*eps^5*mt^4*mu*Pi^2*
     Zeta[3] + 6773760*CA*eps^6*mt^4*mu*Pi^2*Zeta[3] + 
    8255520*CF*eps^6*mt^4*mu*Pi^2*Zeta[3] + 9525600*CA*eps^5*mt*mu^2*Pi^2*
     Zeta[3] - 21591360*CF*eps^5*mt*mu^2*Pi^2*Zeta[3] - 
    12277440*CA*eps^6*mt*mu^2*Pi^2*Zeta[3] + 51438240*CF*eps^6*mt*mu^2*Pi^2*
     Zeta[3] + 19051200*CA*eps^5*mt^2*mu^2*Pi^2*Zeta[3] - 
    43182720*CF*eps^5*mt^2*mu^2*Pi^2*Zeta[3] - 24554880*CA*eps^6*mt^2*mu^2*
     Pi^2*Zeta[3] + 102876480*CF*eps^6*mt^2*mu^2*Pi^2*Zeta[3] + 
    9525600*CA*eps^5*mt^3*mu^2*Pi^2*Zeta[3] - 21591360*CF*eps^5*mt^3*mu^2*
     Pi^2*Zeta[3] - 12277440*CA*eps^6*mt^3*mu^2*Pi^2*Zeta[3] + 
    51438240*CF*eps^6*mt^3*mu^2*Pi^2*Zeta[3] + 9525600*CA*eps^5*mu^3*Pi^2*
     Zeta[3] - 21591360*CF*eps^5*mu^3*Pi^2*Zeta[3] + 
    6773760*CA*eps^6*mu^3*Pi^2*Zeta[3] + 8255520*CF*eps^6*mu^3*Pi^2*Zeta[3] + 
    19051200*CA*eps^5*mt*mu^3*Pi^2*Zeta[3] - 43182720*CF*eps^5*mt*mu^3*Pi^2*
     Zeta[3] - 5503680*CA*eps^6*mt*mu^3*Pi^2*Zeta[3] + 
    59693760*CF*eps^6*mt*mu^3*Pi^2*Zeta[3] + 9525600*CA*eps^5*mt^2*mu^3*Pi^2*
     Zeta[3] - 21591360*CF*eps^5*mt^2*mu^3*Pi^2*Zeta[3] - 
    12277440*CA*eps^6*mt^2*mu^3*Pi^2*Zeta[3] + 51438240*CF*eps^6*mt^2*mu^3*
     Pi^2*Zeta[3] + 9525600*CA*eps^5*mu^4*Pi^2*Zeta[3] - 
    21591360*CF*eps^5*mu^4*Pi^2*Zeta[3] + 6773760*CA*eps^6*mu^4*Pi^2*
     Zeta[3] + 8255520*CF*eps^6*mu^4*Pi^2*Zeta[3] + 
    9525600*CA*eps^5*mt*mu^4*Pi^2*Zeta[3] - 21591360*CF*eps^5*mt*mu^4*Pi^2*
     Zeta[3] + 6773760*CA*eps^6*mt*mu^4*Pi^2*Zeta[3] + 
    8255520*CF*eps^6*mt*mu^4*Pi^2*Zeta[3] + (3175200*I)*CA*eps^6*mt^3*Pi^3*
     Zeta[3] - (6350400*I)*CF*eps^6*mt^3*Pi^3*Zeta[3] + 
    (3175200*I)*CA*eps^6*mt^4*Pi^3*Zeta[3] - (6350400*I)*CF*eps^6*mt^4*Pi^3*
     Zeta[3] + (3175200*I)*CA*eps^6*mt^2*mu*Pi^3*Zeta[3] - 
    (6350400*I)*CF*eps^6*mt^2*mu*Pi^3*Zeta[3] + (6350400*I)*CA*eps^6*mt^3*mu*
     Pi^3*Zeta[3] - (12700800*I)*CF*eps^6*mt^3*mu*Pi^3*Zeta[3] + 
    (3175200*I)*CA*eps^6*mt^4*mu*Pi^3*Zeta[3] - (6350400*I)*CF*eps^6*mt^4*mu*
     Pi^3*Zeta[3] + (3175200*I)*CA*eps^6*mt*mu^2*Pi^3*Zeta[3] - 
    (6350400*I)*CF*eps^6*mt*mu^2*Pi^3*Zeta[3] + (6350400*I)*CA*eps^6*mt^2*
     mu^2*Pi^3*Zeta[3] - (12700800*I)*CF*eps^6*mt^2*mu^2*Pi^3*Zeta[3] + 
    (3175200*I)*CA*eps^6*mt^3*mu^2*Pi^3*Zeta[3] - (6350400*I)*CF*eps^6*mt^3*
     mu^2*Pi^3*Zeta[3] + (3175200*I)*CA*eps^6*mu^3*Pi^3*Zeta[3] - 
    (6350400*I)*CF*eps^6*mu^3*Pi^3*Zeta[3] + (6350400*I)*CA*eps^6*mt*mu^3*
     Pi^3*Zeta[3] - (12700800*I)*CF*eps^6*mt*mu^3*Pi^3*Zeta[3] + 
    (3175200*I)*CA*eps^6*mt^2*mu^3*Pi^3*Zeta[3] - (6350400*I)*CF*eps^6*mt^2*
     mu^3*Pi^3*Zeta[3] + (3175200*I)*CA*eps^6*mu^4*Pi^3*Zeta[3] - 
    (6350400*I)*CF*eps^6*mu^4*Pi^3*Zeta[3] + (3175200*I)*CA*eps^6*mt*mu^4*
     Pi^3*Zeta[3] - (6350400*I)*CF*eps^6*mt*mu^4*Pi^3*Zeta[3] - 
    8890560*CA*eps^6*mt^3*Zeta[3]^2 - 17781120*CF*eps^6*mt^3*Zeta[3]^2 - 
    8890560*CA*eps^6*mt^4*Zeta[3]^2 - 17781120*CF*eps^6*mt^4*Zeta[3]^2 - 
    8890560*CA*eps^6*mt^2*mu*Zeta[3]^2 - 17781120*CF*eps^6*mt^2*mu*
     Zeta[3]^2 - 17781120*CA*eps^6*mt^3*mu*Zeta[3]^2 - 
    35562240*CF*eps^6*mt^3*mu*Zeta[3]^2 - 8890560*CA*eps^6*mt^4*mu*
     Zeta[3]^2 - 17781120*CF*eps^6*mt^4*mu*Zeta[3]^2 - 
    8890560*CA*eps^6*mt*mu^2*Zeta[3]^2 - 17781120*CF*eps^6*mt*mu^2*
     Zeta[3]^2 - 17781120*CA*eps^6*mt^2*mu^2*Zeta[3]^2 - 
    35562240*CF*eps^6*mt^2*mu^2*Zeta[3]^2 - 8890560*CA*eps^6*mt^3*mu^2*
     Zeta[3]^2 - 17781120*CF*eps^6*mt^3*mu^2*Zeta[3]^2 - 
    8890560*CA*eps^6*mu^3*Zeta[3]^2 - 17781120*CF*eps^6*mu^3*Zeta[3]^2 - 
    17781120*CA*eps^6*mt*mu^3*Zeta[3]^2 - 35562240*CF*eps^6*mt*mu^3*
     Zeta[3]^2 - 8890560*CA*eps^6*mt^2*mu^3*Zeta[3]^2 - 
    17781120*CF*eps^6*mt^2*mu^3*Zeta[3]^2 - 8890560*CA*eps^6*mu^4*Zeta[3]^2 - 
    17781120*CF*eps^6*mu^4*Zeta[3]^2 - 8890560*CA*eps^6*mt*mu^4*Zeta[3]^2 - 
    17781120*CF*eps^6*mt*mu^4*Zeta[3]^2 + 20248704*CA*eps^5*mt^3*Zeta[5] + 
    40497408*CF*eps^5*mt^3*Zeta[5] - 94493952*CA*eps^6*mt^3*Zeta[5] + 
    20248704*CF*eps^6*mt^3*Zeta[5] + 20248704*CA*eps^5*mt^4*Zeta[5] + 
    40497408*CF*eps^5*mt^4*Zeta[5] - 94493952*CA*eps^6*mt^4*Zeta[5] + 
    20248704*CF*eps^6*mt^4*Zeta[5] + 20248704*CA*eps^5*mt^2*mu*Zeta[5] + 
    40497408*CF*eps^5*mt^2*mu*Zeta[5] - 134991360*CA*eps^6*mt^2*mu*Zeta[5] - 
    60746112*CF*eps^6*mt^2*mu*Zeta[5] + 40497408*CA*eps^5*mt^3*mu*Zeta[5] + 
    80994816*CF*eps^5*mt^3*mu*Zeta[5] - 229485312*CA*eps^6*mt^3*mu*Zeta[5] - 
    40497408*CF*eps^6*mt^3*mu*Zeta[5] + 20248704*CA*eps^5*mt^4*mu*Zeta[5] + 
    40497408*CF*eps^5*mt^4*mu*Zeta[5] - 94493952*CA*eps^6*mt^4*mu*Zeta[5] + 
    20248704*CF*eps^6*mt^4*mu*Zeta[5] + 20248704*CA*eps^5*mt*mu^2*Zeta[5] + 
    40497408*CF*eps^5*mt*mu^2*Zeta[5] - 134991360*CA*eps^6*mt*mu^2*Zeta[5] - 
    60746112*CF*eps^6*mt*mu^2*Zeta[5] + 40497408*CA*eps^5*mt^2*mu^2*Zeta[5] + 
    80994816*CF*eps^5*mt^2*mu^2*Zeta[5] - 269982720*CA*eps^6*mt^2*mu^2*
     Zeta[5] - 121492224*CF*eps^6*mt^2*mu^2*Zeta[5] + 
    20248704*CA*eps^5*mt^3*mu^2*Zeta[5] + 40497408*CF*eps^5*mt^3*mu^2*
     Zeta[5] - 134991360*CA*eps^6*mt^3*mu^2*Zeta[5] - 
    60746112*CF*eps^6*mt^3*mu^2*Zeta[5] + 20248704*CA*eps^5*mu^3*Zeta[5] + 
    40497408*CF*eps^5*mu^3*Zeta[5] - 94493952*CA*eps^6*mu^3*Zeta[5] + 
    20248704*CF*eps^6*mu^3*Zeta[5] + 40497408*CA*eps^5*mt*mu^3*Zeta[5] + 
    80994816*CF*eps^5*mt*mu^3*Zeta[5] - 229485312*CA*eps^6*mt*mu^3*Zeta[5] - 
    40497408*CF*eps^6*mt*mu^3*Zeta[5] + 20248704*CA*eps^5*mt^2*mu^3*Zeta[5] + 
    40497408*CF*eps^5*mt^2*mu^3*Zeta[5] - 134991360*CA*eps^6*mt^2*mu^3*
     Zeta[5] - 60746112*CF*eps^6*mt^2*mu^3*Zeta[5] + 
    20248704*CA*eps^5*mu^4*Zeta[5] + 40497408*CF*eps^5*mu^4*Zeta[5] - 
    94493952*CA*eps^6*mu^4*Zeta[5] + 20248704*CF*eps^6*mu^4*Zeta[5] + 
    20248704*CA*eps^5*mt*mu^4*Zeta[5] + 40497408*CF*eps^5*mt*mu^4*Zeta[5] - 
    94493952*CA*eps^6*mt*mu^4*Zeta[5] + 20248704*CF*eps^6*mt*mu^4*Zeta[5] - 
    (20248704*I)*CA*eps^6*mt^3*Pi*Zeta[5] + (40497408*I)*CF*eps^6*mt^3*Pi*
     Zeta[5] - (20248704*I)*CA*eps^6*mt^4*Pi*Zeta[5] + 
    (40497408*I)*CF*eps^6*mt^4*Pi*Zeta[5] - (20248704*I)*CA*eps^6*mt^2*mu*Pi*
     Zeta[5] + (40497408*I)*CF*eps^6*mt^2*mu*Pi*Zeta[5] - 
    (40497408*I)*CA*eps^6*mt^3*mu*Pi*Zeta[5] + (80994816*I)*CF*eps^6*mt^3*mu*
     Pi*Zeta[5] - (20248704*I)*CA*eps^6*mt^4*mu*Pi*Zeta[5] + 
    (40497408*I)*CF*eps^6*mt^4*mu*Pi*Zeta[5] - (20248704*I)*CA*eps^6*mt*mu^2*
     Pi*Zeta[5] + (40497408*I)*CF*eps^6*mt*mu^2*Pi*Zeta[5] - 
    (40497408*I)*CA*eps^6*mt^2*mu^2*Pi*Zeta[5] + (80994816*I)*CF*eps^6*mt^2*
     mu^2*Pi*Zeta[5] - (20248704*I)*CA*eps^6*mt^3*mu^2*Pi*Zeta[5] + 
    (40497408*I)*CF*eps^6*mt^3*mu^2*Pi*Zeta[5] - (20248704*I)*CA*eps^6*mu^3*
     Pi*Zeta[5] + (40497408*I)*CF*eps^6*mu^3*Pi*Zeta[5] - 
    (40497408*I)*CA*eps^6*mt*mu^3*Pi*Zeta[5] + (80994816*I)*CF*eps^6*mt*mu^3*
     Pi*Zeta[5] - (20248704*I)*CA*eps^6*mt^2*mu^3*Pi*Zeta[5] + 
    (40497408*I)*CF*eps^6*mt^2*mu^3*Pi*Zeta[5] - (20248704*I)*CA*eps^6*mu^4*
     Pi*Zeta[5] + (40497408*I)*CF*eps^6*mu^4*Pi*Zeta[5] - 
    (20248704*I)*CA*eps^6*mt*mu^4*Pi*Zeta[5] + (40497408*I)*CF*eps^6*mt*mu^4*
     Pi*Zeta[5]))/(13063680*eps^2*(1 + mt)*(1 + mu)*(mt + mu)*
   (1 + mt + mu)) + 
 nf*((CA*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, -1, mu])/
    (6*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(6*(1 + mt + mu)) - 
   (CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 + 72*eps*mt*mu + 
      120*eps^2*mt*mu - 36*mu^2 - 24*eps*mu^2 - 52*eps^2*mu^2 - 
      (36*I)*eps*mt^2*Pi - (24*I)*eps^2*mt^2*Pi + (72*I)*eps^2*mt*mu*Pi - 
      (36*I)*eps*mu^2*Pi - (24*I)*eps^2*mu^2*Pi + 21*eps^2*mt^2*Pi^2 + 
      21*eps^2*mu^2*Pi^2)*q2*Log[q2]^3)/(1296*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
      (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2]^4)/
    (432*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^5)/
    (720*(1 + mt + mu)) + G[-1, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2)/(18*(1 + mt + mu)) + 
     (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(6*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2)/(18*(1 + mt + mu)) + 
     (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(6*(1 + mt + mu))) + 
   G[-1, -1, -1, mu]*
    (-1/216*(CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 + 
         72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 24*eps*mu^2 - 
         52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - (24*I)*eps^2*mt^2*Pi + 
         (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - (24*I)*eps^2*mu^2*Pi + 
         21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (18*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (12*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
    (-1/216*(CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 + 
         72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 24*eps*mu^2 - 
         52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - (24*I)*eps^2*mt^2*Pi + 
         (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - (24*I)*eps^2*mu^2*Pi + 
         21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2])/
      (18*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (12*(1 + mt + mu))) + (CA*CF*eps*q2*Log[q2]^2*
     (-108*mt^2 - 72*eps*mt^2 - 156*eps^2*mt^2 - 320*eps^3*mt^2 + 
      216*eps*mt*mu + 360*eps^2*mt*mu + 672*eps^3*mt*mu - 108*mu^2 - 
      72*eps*mu^2 - 156*eps^2*mu^2 - 320*eps^3*mu^2 - (108*I)*eps*mt^2*Pi - 
      (72*I)*eps^2*mt^2*Pi - (156*I)*eps^3*mt^2*Pi + (216*I)*eps^2*mt*mu*Pi + 
      (360*I)*eps^3*mt*mu*Pi - (108*I)*eps*mu^2*Pi - (72*I)*eps^2*mu^2*Pi - 
      (156*I)*eps^3*mu^2*Pi + 63*eps^2*mt^2*Pi^2 + 42*eps^3*mt^2*Pi^2 - 
      126*eps^3*mt*mu*Pi^2 + 63*eps^2*mu^2*Pi^2 + 42*eps^3*mu^2*Pi^2 + 
      (27*I)*eps^3*mt^2*Pi^3 + (27*I)*eps^3*mu^2*Pi^3 + 
      252*eps^3*mt^2*Zeta[3] + 252*eps^3*mu^2*Zeta[3]))/
    (1296*(1 + mt + mu)) + (CA*CF*q2*Log[q2]*(12960*mt^2 + 8640*eps*mt^2 + 
      18720*eps^2*mt^2 + 38400*eps^3*mt^2 + 77440*eps^4*mt^2 - 
      25920*eps*mt*mu - 43200*eps^2*mt*mu - 80640*eps^3*mt*mu - 
      157440*eps^4*mt*mu + 12960*mu^2 + 8640*eps*mu^2 + 18720*eps^2*mu^2 + 
      38400*eps^3*mu^2 + 77440*eps^4*mu^2 + (12960*I)*eps*mt^2*Pi + 
      (8640*I)*eps^2*mt^2*Pi + (18720*I)*eps^3*mt^2*Pi + 
      (38400*I)*eps^4*mt^2*Pi - (25920*I)*eps^2*mt*mu*Pi - 
      (43200*I)*eps^3*mt*mu*Pi - (80640*I)*eps^4*mt*mu*Pi + 
      (12960*I)*eps*mu^2*Pi + (8640*I)*eps^2*mu^2*Pi + 
      (18720*I)*eps^3*mu^2*Pi + (38400*I)*eps^4*mu^2*Pi - 
      7560*eps^2*mt^2*Pi^2 - 5040*eps^3*mt^2*Pi^2 - 10920*eps^4*mt^2*Pi^2 + 
      15120*eps^3*mt*mu*Pi^2 + 25200*eps^4*mt*mu*Pi^2 - 
      7560*eps^2*mu^2*Pi^2 - 5040*eps^3*mu^2*Pi^2 - 10920*eps^4*mu^2*Pi^2 - 
      (3240*I)*eps^3*mt^2*Pi^3 - (2160*I)*eps^4*mt^2*Pi^3 + 
      (6480*I)*eps^4*mt*mu*Pi^3 - (3240*I)*eps^3*mu^2*Pi^3 - 
      (2160*I)*eps^4*mu^2*Pi^3 + 657*eps^4*mt^2*Pi^4 + 657*eps^4*mu^2*Pi^4 - 
      30240*eps^3*mt^2*Zeta[3] - 20160*eps^4*mt^2*Zeta[3] + 
      60480*eps^4*mt*mu*Zeta[3] - 30240*eps^3*mu^2*Zeta[3] - 
      20160*eps^4*mu^2*Zeta[3] - (30240*I)*eps^4*mt^2*Pi*Zeta[3] - 
      (30240*I)*eps^4*mu^2*Pi*Zeta[3]))/(77760*(1 + mt + mu)) + 
   G[-1 - mu, -1 - mu, mt]*((CA*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, mu])/
      (6*(1 + mt + mu)) - (CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 
        52*eps^2*mt^2 + 72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 
        24*eps*mu^2 - 52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - 
        (24*I)*eps^2*mt^2*Pi + (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - 
        (24*I)*eps^2*mu^2*Pi + 21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2*
       Log[q2])/(216*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (36*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
      (36*(1 + mt + mu)) + (CA*CF*eps*q2*(-108*mt^2 - 72*eps*mt^2 - 
        156*eps^2*mt^2 - 320*eps^3*mt^2 + 216*eps*mt*mu + 360*eps^2*mt*mu + 
        672*eps^3*mt*mu - 108*mu^2 - 72*eps*mu^2 - 156*eps^2*mu^2 - 
        320*eps^3*mu^2 - (108*I)*eps*mt^2*Pi - (72*I)*eps^2*mt^2*Pi - 
        (156*I)*eps^3*mt^2*Pi + (216*I)*eps^2*mt*mu*Pi + 
        (360*I)*eps^3*mt*mu*Pi - (108*I)*eps*mu^2*Pi - (72*I)*eps^2*mu^2*Pi - 
        (156*I)*eps^3*mu^2*Pi + 63*eps^2*mt^2*Pi^2 + 42*eps^3*mt^2*Pi^2 - 
        126*eps^3*mt*mu*Pi^2 + 63*eps^2*mu^2*Pi^2 + 42*eps^3*mu^2*Pi^2 + 
        (27*I)*eps^3*mt^2*Pi^3 + (27*I)*eps^3*mu^2*Pi^3 + 
        252*eps^3*mt^2*Zeta[3] + 252*eps^3*mu^2*Zeta[3]))/
      (648*(1 + mt + mu))) + G[-1, -1, mu]*
    ((CA*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, mt])/
      (6*(1 + mt + mu)) - (CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 
        52*eps^2*mt^2 + 72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 
        24*eps*mu^2 - 52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - 
        (24*I)*eps^2*mt^2*Pi + (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - 
        (24*I)*eps^2*mu^2*Pi + 21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2*
       Log[q2])/(216*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (36*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
      (36*(1 + mt + mu)) + G[-1 - mu, -1 - mu, mt]*
      ((CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 
          2*eps*mu^2 - (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2)/
        (18*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
        (6*(1 + mt + mu))) + (CA*CF*eps*q2*(-108*mt^2 - 72*eps*mt^2 - 
        156*eps^2*mt^2 - 320*eps^3*mt^2 + 216*eps*mt*mu + 360*eps^2*mt*mu + 
        672*eps^3*mt*mu - 108*mu^2 - 72*eps*mu^2 - 156*eps^2*mu^2 - 
        320*eps^3*mu^2 - (108*I)*eps*mt^2*Pi - (72*I)*eps^2*mt^2*Pi - 
        (156*I)*eps^3*mt^2*Pi + (216*I)*eps^2*mt*mu*Pi + 
        (360*I)*eps^3*mt*mu*Pi - (108*I)*eps*mu^2*Pi - (72*I)*eps^2*mu^2*Pi - 
        (156*I)*eps^3*mu^2*Pi + 63*eps^2*mt^2*Pi^2 + 42*eps^3*mt^2*Pi^2 - 
        126*eps^3*mt*mu*Pi^2 + 63*eps^2*mu^2*Pi^2 + 42*eps^3*mu^2*Pi^2 + 
        (27*I)*eps^3*mt^2*Pi^3 + (27*I)*eps^3*mu^2*Pi^3 + 
        252*eps^3*mt^2*Zeta[3] + 252*eps^3*mu^2*Zeta[3]))/
      (648*(1 + mt + mu))) + G[-1 - mu, mt]*
    ((CA*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, mu])/(6*(1 + mt + mu)) - 
     (CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 + 72*eps*mt*mu + 
        120*eps^2*mt*mu - 36*mu^2 - 24*eps*mu^2 - 52*eps^2*mu^2 - 
        (36*I)*eps*mt^2*Pi - (24*I)*eps^2*mt^2*Pi + (72*I)*eps^2*mt*mu*Pi - 
        (36*I)*eps*mu^2*Pi - (24*I)*eps^2*mu^2*Pi + 21*eps^2*mt^2*Pi^2 + 
        21*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(432*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2]^3)/
      (108*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
      (144*(1 + mt + mu)) + G[-1, -1, -1, mu]*
      ((CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 
          2*eps*mu^2 - (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2)/
        (18*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
        (6*(1 + mt + mu))) + G[-1, -1, mu]*
      (-1/216*(CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 + 
           72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 24*eps*mu^2 - 
           52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - (24*I)*eps^2*mt^2*Pi + 
           (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - (24*I)*eps^2*mu^2*
            Pi + 21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
       (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 
          2*eps*mu^2 - (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2])/
        (18*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
        (12*(1 + mt + mu))) + (CA*CF*eps*q2*Log[q2]*
       (-108*mt^2 - 72*eps*mt^2 - 156*eps^2*mt^2 - 320*eps^3*mt^2 + 
        216*eps*mt*mu + 360*eps^2*mt*mu + 672*eps^3*mt*mu - 108*mu^2 - 
        72*eps*mu^2 - 156*eps^2*mu^2 - 320*eps^3*mu^2 - (108*I)*eps*mt^2*Pi - 
        (72*I)*eps^2*mt^2*Pi - (156*I)*eps^3*mt^2*Pi + (216*I)*eps^2*mt*mu*
         Pi + (360*I)*eps^3*mt*mu*Pi - (108*I)*eps*mu^2*Pi - 
        (72*I)*eps^2*mu^2*Pi - (156*I)*eps^3*mu^2*Pi + 63*eps^2*mt^2*Pi^2 + 
        42*eps^3*mt^2*Pi^2 - 126*eps^3*mt*mu*Pi^2 + 63*eps^2*mu^2*Pi^2 + 
        42*eps^3*mu^2*Pi^2 + (27*I)*eps^3*mt^2*Pi^3 + (27*I)*eps^3*mu^2*
         Pi^3 + 252*eps^3*mt^2*Zeta[3] + 252*eps^3*mu^2*Zeta[3]))/
      (648*(1 + mt + mu)) + (CA*CF*q2*(12960*mt^2 + 8640*eps*mt^2 + 
        18720*eps^2*mt^2 + 38400*eps^3*mt^2 + 77440*eps^4*mt^2 - 
        25920*eps*mt*mu - 43200*eps^2*mt*mu - 80640*eps^3*mt*mu - 
        157440*eps^4*mt*mu + 12960*mu^2 + 8640*eps*mu^2 + 18720*eps^2*mu^2 + 
        38400*eps^3*mu^2 + 77440*eps^4*mu^2 + (12960*I)*eps*mt^2*Pi + 
        (8640*I)*eps^2*mt^2*Pi + (18720*I)*eps^3*mt^2*Pi + 
        (38400*I)*eps^4*mt^2*Pi - (25920*I)*eps^2*mt*mu*Pi - 
        (43200*I)*eps^3*mt*mu*Pi - (80640*I)*eps^4*mt*mu*Pi + 
        (12960*I)*eps*mu^2*Pi + (8640*I)*eps^2*mu^2*Pi + 
        (18720*I)*eps^3*mu^2*Pi + (38400*I)*eps^4*mu^2*Pi - 
        7560*eps^2*mt^2*Pi^2 - 5040*eps^3*mt^2*Pi^2 - 10920*eps^4*mt^2*Pi^2 + 
        15120*eps^3*mt*mu*Pi^2 + 25200*eps^4*mt*mu*Pi^2 - 
        7560*eps^2*mu^2*Pi^2 - 5040*eps^3*mu^2*Pi^2 - 10920*eps^4*mu^2*Pi^2 - 
        (3240*I)*eps^3*mt^2*Pi^3 - (2160*I)*eps^4*mt^2*Pi^3 + 
        (6480*I)*eps^4*mt*mu*Pi^3 - (3240*I)*eps^3*mu^2*Pi^3 - 
        (2160*I)*eps^4*mu^2*Pi^3 + 657*eps^4*mt^2*Pi^4 + 
        657*eps^4*mu^2*Pi^4 - 30240*eps^3*mt^2*Zeta[3] - 
        20160*eps^4*mt^2*Zeta[3] + 60480*eps^4*mt*mu*Zeta[3] - 
        30240*eps^3*mu^2*Zeta[3] - 20160*eps^4*mu^2*Zeta[3] - 
        (30240*I)*eps^4*mt^2*Pi*Zeta[3] - (30240*I)*eps^4*mu^2*Pi*Zeta[3]))/
      (77760*(1 + mt + mu))) + G[-1, mu]*
    ((CA*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/
      (6*(1 + mt + mu)) - (CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 
        52*eps^2*mt^2 + 72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 
        24*eps*mu^2 - 52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - 
        (24*I)*eps^2*mt^2*Pi + (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - 
        (24*I)*eps^2*mu^2*Pi + 21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2*
       Log[q2]^2)/(432*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 2*eps*mu^2 - 
        (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2]^3)/
      (108*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
      (144*(1 + mt + mu)) + G[-1 - mu, -1 - mu, -1 - mu, mt]*
      ((CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 
          2*eps*mu^2 - (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2)/
        (18*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
        (6*(1 + mt + mu))) + G[-1 - mu, -1 - mu, mt]*
      (-1/216*(CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 + 
           72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 24*eps*mu^2 - 
           52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - (24*I)*eps^2*mt^2*Pi + 
           (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - (24*I)*eps^2*mu^2*
            Pi + 21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
       (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 3*mu^2 - 
          2*eps*mu^2 - (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*Log[q2])/
        (18*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
        (12*(1 + mt + mu))) + (CA*CF*eps*q2*Log[q2]*
       (-108*mt^2 - 72*eps*mt^2 - 156*eps^2*mt^2 - 320*eps^3*mt^2 + 
        216*eps*mt*mu + 360*eps^2*mt*mu + 672*eps^3*mt*mu - 108*mu^2 - 
        72*eps*mu^2 - 156*eps^2*mu^2 - 320*eps^3*mu^2 - (108*I)*eps*mt^2*Pi - 
        (72*I)*eps^2*mt^2*Pi - (156*I)*eps^3*mt^2*Pi + (216*I)*eps^2*mt*mu*
         Pi + (360*I)*eps^3*mt*mu*Pi - (108*I)*eps*mu^2*Pi - 
        (72*I)*eps^2*mu^2*Pi - (156*I)*eps^3*mu^2*Pi + 63*eps^2*mt^2*Pi^2 + 
        42*eps^3*mt^2*Pi^2 - 126*eps^3*mt*mu*Pi^2 + 63*eps^2*mu^2*Pi^2 + 
        42*eps^3*mu^2*Pi^2 + (27*I)*eps^3*mt^2*Pi^3 + (27*I)*eps^3*mu^2*
         Pi^3 + 252*eps^3*mt^2*Zeta[3] + 252*eps^3*mu^2*Zeta[3]))/
      (648*(1 + mt + mu)) + (CA*CF*q2*(12960*mt^2 + 8640*eps*mt^2 + 
        18720*eps^2*mt^2 + 38400*eps^3*mt^2 + 77440*eps^4*mt^2 - 
        25920*eps*mt*mu - 43200*eps^2*mt*mu - 80640*eps^3*mt*mu - 
        157440*eps^4*mt*mu + 12960*mu^2 + 8640*eps*mu^2 + 18720*eps^2*mu^2 + 
        38400*eps^3*mu^2 + 77440*eps^4*mu^2 + (12960*I)*eps*mt^2*Pi + 
        (8640*I)*eps^2*mt^2*Pi + (18720*I)*eps^3*mt^2*Pi + 
        (38400*I)*eps^4*mt^2*Pi - (25920*I)*eps^2*mt*mu*Pi - 
        (43200*I)*eps^3*mt*mu*Pi - (80640*I)*eps^4*mt*mu*Pi + 
        (12960*I)*eps*mu^2*Pi + (8640*I)*eps^2*mu^2*Pi + 
        (18720*I)*eps^3*mu^2*Pi + (38400*I)*eps^4*mu^2*Pi - 
        7560*eps^2*mt^2*Pi^2 - 5040*eps^3*mt^2*Pi^2 - 10920*eps^4*mt^2*Pi^2 + 
        15120*eps^3*mt*mu*Pi^2 + 25200*eps^4*mt*mu*Pi^2 - 
        7560*eps^2*mu^2*Pi^2 - 5040*eps^3*mu^2*Pi^2 - 10920*eps^4*mu^2*Pi^2 - 
        (3240*I)*eps^3*mt^2*Pi^3 - (2160*I)*eps^4*mt^2*Pi^3 + 
        (6480*I)*eps^4*mt*mu*Pi^3 - (3240*I)*eps^3*mu^2*Pi^3 - 
        (2160*I)*eps^4*mu^2*Pi^3 + 657*eps^4*mt^2*Pi^4 + 
        657*eps^4*mu^2*Pi^4 - 30240*eps^3*mt^2*Zeta[3] - 
        20160*eps^4*mt^2*Zeta[3] + 60480*eps^4*mt*mu*Zeta[3] - 
        30240*eps^3*mu^2*Zeta[3] - 20160*eps^4*mu^2*Zeta[3] - 
        (30240*I)*eps^4*mt^2*Pi*Zeta[3] - (30240*I)*eps^4*mu^2*Pi*Zeta[3]))/
      (77760*(1 + mt + mu)) + G[-1 - mu, mt]*
      (-1/216*(CA*CF*eps^2*(-36*mt^2 - 24*eps*mt^2 - 52*eps^2*mt^2 + 
           72*eps*mt*mu + 120*eps^2*mt*mu - 36*mu^2 - 24*eps*mu^2 - 
           52*eps^2*mu^2 - (36*I)*eps*mt^2*Pi - (24*I)*eps^2*mt^2*Pi + 
           (72*I)*eps^2*mt*mu*Pi - (36*I)*eps*mu^2*Pi - (24*I)*eps^2*mu^2*
            Pi + 21*eps^2*mt^2*Pi^2 + 21*eps^2*mu^2*Pi^2)*q2*Log[q2])/
         (1 + mt + mu) + (CA*CF*eps^3*(-3*mt^2 - 2*eps*mt^2 + 6*eps*mt*mu - 
          3*mu^2 - 2*eps*mu^2 - (3*I)*eps*mt^2*Pi - (3*I)*eps*mu^2*Pi)*q2*
         Log[q2]^2)/(36*(1 + mt + mu)) + (CA*CF*eps^4*(mt^2 + mu^2)*q2*
         Log[q2]^3)/(36*(1 + mt + mu)) + 
       (CA*CF*eps*q2*(-108*mt^2 - 72*eps*mt^2 - 156*eps^2*mt^2 - 
          320*eps^3*mt^2 + 216*eps*mt*mu + 360*eps^2*mt*mu + 
          672*eps^3*mt*mu - 108*mu^2 - 72*eps*mu^2 - 156*eps^2*mu^2 - 
          320*eps^3*mu^2 - (108*I)*eps*mt^2*Pi - (72*I)*eps^2*mt^2*Pi - 
          (156*I)*eps^3*mt^2*Pi + (216*I)*eps^2*mt*mu*Pi + 
          (360*I)*eps^3*mt*mu*Pi - (108*I)*eps*mu^2*Pi - (72*I)*eps^2*mu^2*
           Pi - (156*I)*eps^3*mu^2*Pi + 63*eps^2*mt^2*Pi^2 + 
          42*eps^3*mt^2*Pi^2 - 126*eps^3*mt*mu*Pi^2 + 63*eps^2*mu^2*Pi^2 + 
          42*eps^3*mu^2*Pi^2 + (27*I)*eps^3*mt^2*Pi^3 + (27*I)*eps^3*mu^2*
           Pi^3 + 252*eps^3*mt^2*Zeta[3] + 252*eps^3*mu^2*Zeta[3]))/
        (648*(1 + mt + mu)))) + 
   (CA*CF*q2*(-38880*mt^2 - 25920*eps*mt^2 - 56160*eps^2*mt^2 - 
      115200*eps^3*mt^2 - 232320*eps^4*mt^2 - 465920*eps^5*mt^2 + 
      77760*eps*mt*mu + 129600*eps^2*mt*mu + 241920*eps^3*mt*mu + 
      472320*eps^4*mt*mu + 936960*eps^5*mt*mu - 38880*mu^2 - 25920*eps*mu^2 - 
      56160*eps^2*mu^2 - 115200*eps^3*mu^2 - 232320*eps^4*mu^2 - 
      465920*eps^5*mu^2 - (38880*I)*eps*mt^2*Pi - (25920*I)*eps^2*mt^2*Pi - 
      (56160*I)*eps^3*mt^2*Pi - (115200*I)*eps^4*mt^2*Pi - 
      (232320*I)*eps^5*mt^2*Pi + (77760*I)*eps^2*mt*mu*Pi + 
      (129600*I)*eps^3*mt*mu*Pi + (241920*I)*eps^4*mt*mu*Pi + 
      (472320*I)*eps^5*mt*mu*Pi - (38880*I)*eps*mu^2*Pi - 
      (25920*I)*eps^2*mu^2*Pi - (56160*I)*eps^3*mu^2*Pi - 
      (115200*I)*eps^4*mu^2*Pi - (232320*I)*eps^5*mu^2*Pi + 
      22680*eps^2*mt^2*Pi^2 + 15120*eps^3*mt^2*Pi^2 + 32760*eps^4*mt^2*Pi^2 + 
      67200*eps^5*mt^2*Pi^2 - 45360*eps^3*mt*mu*Pi^2 - 
      75600*eps^4*mt*mu*Pi^2 - 141120*eps^5*mt*mu*Pi^2 + 
      22680*eps^2*mu^2*Pi^2 + 15120*eps^3*mu^2*Pi^2 + 32760*eps^4*mu^2*Pi^2 + 
      67200*eps^5*mu^2*Pi^2 + (9720*I)*eps^3*mt^2*Pi^3 + 
      (6480*I)*eps^4*mt^2*Pi^3 + (14040*I)*eps^5*mt^2*Pi^3 - 
      (19440*I)*eps^4*mt*mu*Pi^3 - (32400*I)*eps^5*mt*mu*Pi^3 + 
      (9720*I)*eps^3*mu^2*Pi^3 + (6480*I)*eps^4*mu^2*Pi^3 + 
      (14040*I)*eps^5*mu^2*Pi^3 - 1971*eps^4*mt^2*Pi^4 - 
      1314*eps^5*mt^2*Pi^4 + 3942*eps^5*mt*mu*Pi^4 - 1971*eps^4*mu^2*Pi^4 - 
      1314*eps^5*mu^2*Pi^4 + (405*I)*eps^5*mt^2*Pi^5 + 
      (405*I)*eps^5*mu^2*Pi^5 + 90720*eps^3*mt^2*Zeta[3] + 
      60480*eps^4*mt^2*Zeta[3] + 131040*eps^5*mt^2*Zeta[3] - 
      181440*eps^4*mt*mu*Zeta[3] - 302400*eps^5*mt*mu*Zeta[3] + 
      90720*eps^3*mu^2*Zeta[3] + 60480*eps^4*mu^2*Zeta[3] + 
      131040*eps^5*mu^2*Zeta[3] + (90720*I)*eps^4*mt^2*Pi*Zeta[3] + 
      (60480*I)*eps^5*mt^2*Pi*Zeta[3] - (181440*I)*eps^5*mt*mu*Pi*Zeta[3] + 
      (90720*I)*eps^4*mu^2*Pi*Zeta[3] + (60480*I)*eps^5*mu^2*Pi*Zeta[3] - 
      52920*eps^5*mt^2*Pi^2*Zeta[3] - 52920*eps^5*mu^2*Pi^2*Zeta[3] + 
      241056*eps^5*mt^2*Zeta[5] + 241056*eps^5*mu^2*Zeta[5]))/
    (233280*eps*(1 + mt + mu))) + 
 G[0, mt]*(-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, -1, mu])/
     (1 + mt + mu) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, 0, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, 0, 0, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, -1, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, 0, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, -1, 0, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, 0, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, 0, 0, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, -1, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, 0, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, -1, 0, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, 0, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, 0, 0, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, -1, mu])/
    (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1, -1, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, 0, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1, 0, 0, mu])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, -1, mu])/
    (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, -1, 0, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA*CF*eps^2*(-12*CA*eps^2*mt + 12*CF*eps^2*mt + 
      12*CA*mt^2 - 12*CA*eps*mt^2 - 24*CA*eps^2*mt^2 + 24*CF*eps^2*mt^2 + 
      12*CA*mt^3 - 12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 + 
      24*CF*eps^2*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu - 24*CA*eps*mt^2*mu - 12*CA*eps^2*mt^2*mu + 
      12*CF*eps^2*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 24*CF*eps^2*mu^2 + 
      12*CA*mt*mu^2 - 12*CA*eps*mt*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
      (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
      (24*I)*CF*eps^2*mt^2*Pi + (12*I)*CA*eps*mt^3*Pi - 
      (24*I)*CF*eps*mt^3*Pi - (12*I)*CA*eps^2*mt^3*Pi + 
      (24*I)*CF*eps^2*mt^3*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
      (48*I)*CF*eps^2*mt*mu*Pi - (24*I)*CA*eps^2*mt^2*mu*Pi + 
      (48*I)*CF*eps^2*mt^2*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
      (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
      (24*I)*CF*eps^2*mu^2*Pi + (12*I)*CA*eps*mt*mu^2*Pi - 
      (24*I)*CF*eps*mt*mu^2*Pi - (12*I)*CA*eps^2*mt*mu^2*Pi + 
      (24*I)*CF*eps^2*mt*mu^2*Pi + 3*CA*eps^2*mt^2*Pi^2 - 
      8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 8*CF*eps^2*mt^3*Pi^2 + 
      3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^2*mt*mu^2*Pi^2 - 
      8*CF*eps^2*mt*mu^2*Pi^2)*q2*Log[q2]^3)/(288*(1 + mt)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^4)/
    (96*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^5)/
    (480*(1 + mt + mu)) + G[-1, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, 0, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, 0, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 
        2*eps*mt*mu + mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, 0, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 
        2*eps*mt*mu + mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, 0, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, -1, mu]*((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
        12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
        12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, 0, -1, mu]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1, 0, -1, mu]*
    (-1/48*(CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
         12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[0, -1, -1, mu]*(-1/48*(CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
         12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
         12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
         (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
         (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
         (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
         (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
         (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 
         8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*
        q2)/(1 + mt + mu) + (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[-1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
        12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
        12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1, -1, 0, mu]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, 0, 0, mu]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + 
   (CA*CF*eps*q2*Log[q2]^2*(-12*CA*eps^2*mt + 12*CF*eps^2*mt - 
      12*CA*eps^3*mt - 12*CF*eps^3*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 - 
      24*CA*eps^2*mt^2 + 24*CF*eps^2*mt^2 - 24*CA*eps^3*mt^2 + 12*CA*mt^3 - 
      12*CA*eps*mt^3 - 12*CA*eps^2*mt^3 + 12*CF*eps^2*mt^3 - 
      12*CA*eps^3*mt^3 + 12*CF*eps^3*mt^3 + 24*CF*eps^2*mu + 12*CA*eps^3*mu + 
      12*CF*eps^3*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu + 12*CA*eps^3*mt*mu - 12*CF*eps^3*mt*mu - 
      24*CA*eps*mt^2*mu - 12*CA*eps^2*mt^2*mu + 12*CF*eps^2*mt^2*mu + 
      12*CA*mu^2 - 12*CA*eps*mu^2 + 24*CF*eps^2*mu^2 + 12*CA*eps^3*mu^2 + 
      12*CF*eps^3*mu^2 + 12*CA*mt*mu^2 - 12*CA*eps*mt*mu^2 + 
      12*CA*eps^3*mt*mu^2 - 12*CF*eps^3*mt*mu^2 + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (12*I)*CA*eps^3*mt^2*Pi - (24*I)*CF*eps^3*mt^2*Pi + 
      (12*I)*CA*eps*mt^3*Pi - (24*I)*CF*eps*mt^3*Pi - 
      (12*I)*CA*eps^2*mt^3*Pi + (24*I)*CF*eps^2*mt^3*Pi + 
      (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps^3*mt*mu*Pi - (24*I)*CF*eps^3*mt*mu*Pi - 
      (24*I)*CA*eps^2*mt^2*mu*Pi + (48*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      (12*I)*CA*eps*mt*mu^2*Pi - (24*I)*CF*eps*mt*mu^2*Pi - 
      (12*I)*CA*eps^2*mt*mu^2*Pi + (24*I)*CF*eps^2*mt*mu^2*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 + 3*CA*eps^2*mt^3*Pi^2 - 8*CF*eps^2*mt^3*Pi^2 - 
      3*CA*eps^3*mt^3*Pi^2 + 8*CF*eps^3*mt^3*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 
      16*CF*eps^3*mt*mu*Pi^2 - 6*CA*eps^3*mt^2*mu*Pi^2 + 
      16*CF*eps^3*mt^2*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
      8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 8*CF*eps^3*mu^2*Pi^2 + 
      3*CA*eps^2*mt*mu^2*Pi^2 - 8*CF*eps^2*mt*mu^2*Pi^2 - 
      3*CA*eps^3*mt*mu^2*Pi^2 + 8*CF*eps^3*mt*mu^2*Pi^2 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      I*CA*eps^3*mt^3*Pi^3 + (2*I)*CF*eps^3*mt^3*Pi^3 - 
      I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
      I*CA*eps^3*mt*mu^2*Pi^3 + (2*I)*CF*eps^3*mt*mu^2*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^3*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3] - 28*CA*eps^3*mt*mu^2*Zeta[3]))/
    (96*(1 + mt)*(1 + mt + mu)) + 
   (CA*CF*q2*Log[q2]*(1440*CA*eps^2*mt - 1440*CF*eps^2*mt + 
      1440*CA*eps^3*mt + 1440*CF*eps^3*mt + 2880*CA*eps^4*mt + 
      2880*CF*eps^4*mt - 1440*CA*mt^2 + 1440*CA*eps*mt^2 + 
      2880*CA*eps^2*mt^2 - 2880*CF*eps^2*mt^2 + 2880*CA*eps^3*mt^2 + 
      5760*CA*eps^4*mt^2 - 1440*CA*mt^3 + 1440*CA*eps*mt^3 + 
      1440*CA*eps^2*mt^3 - 1440*CF*eps^2*mt^3 + 1440*CA*eps^3*mt^3 - 
      1440*CF*eps^3*mt^3 + 2880*CA*eps^4*mt^3 - 2880*CF*eps^4*mt^3 - 
      2880*CF*eps^2*mu - 1440*CA*eps^3*mu - 1440*CF*eps^3*mu - 
      2880*CA*eps^4*mu - 2880*CF*eps^4*mu + 2880*CA*eps*mt*mu + 
      1440*CA*eps^2*mt*mu - 4320*CF*eps^2*mt*mu - 1440*CA*eps^3*mt*mu + 
      1440*CF*eps^3*mt*mu - 2880*CA*eps^4*mt*mu + 2880*CF*eps^4*mt*mu + 
      2880*CA*eps*mt^2*mu + 1440*CA*eps^2*mt^2*mu - 1440*CF*eps^2*mt^2*mu - 
      1440*CA*mu^2 + 1440*CA*eps*mu^2 - 2880*CF*eps^2*mu^2 - 
      1440*CA*eps^3*mu^2 - 1440*CF*eps^3*mu^2 - 2880*CA*eps^4*mu^2 - 
      2880*CF*eps^4*mu^2 - 1440*CA*mt*mu^2 + 1440*CA*eps*mt*mu^2 - 
      1440*CA*eps^3*mt*mu^2 + 1440*CF*eps^3*mt*mu^2 - 2880*CA*eps^4*mt*mu^2 + 
      2880*CF*eps^4*mt*mu^2 - (1440*I)*CA*eps^3*mt*Pi + 
      (2880*I)*CF*eps^3*mt*Pi - (1440*I)*CA*eps*mt^2*Pi + 
      (2880*I)*CF*eps*mt^2*Pi + (1440*I)*CA*eps^2*mt^2*Pi - 
      (2880*I)*CF*eps^2*mt^2*Pi - (1440*I)*CA*eps^3*mt^2*Pi + 
      (2880*I)*CF*eps^3*mt^2*Pi - (1440*I)*CA*eps*mt^3*Pi + 
      (2880*I)*CF*eps*mt^3*Pi + (1440*I)*CA*eps^2*mt^3*Pi - 
      (2880*I)*CF*eps^2*mt^3*Pi - (1440*I)*CA*eps^3*mu*Pi + 
      (2880*I)*CF*eps^3*mu*Pi + (2880*I)*CA*eps^2*mt*mu*Pi - 
      (5760*I)*CF*eps^2*mt*mu*Pi - (1440*I)*CA*eps^3*mt*mu*Pi + 
      (2880*I)*CF*eps^3*mt*mu*Pi + (2880*I)*CA*eps^2*mt^2*mu*Pi - 
      (5760*I)*CF*eps^2*mt^2*mu*Pi - (1440*I)*CA*eps*mu^2*Pi + 
      (2880*I)*CF*eps*mu^2*Pi + (1440*I)*CA*eps^2*mu^2*Pi - 
      (2880*I)*CF*eps^2*mu^2*Pi - (1440*I)*CA*eps*mt*mu^2*Pi + 
      (2880*I)*CF*eps*mt*mu^2*Pi + (1440*I)*CA*eps^2*mt*mu^2*Pi - 
      (2880*I)*CF*eps^2*mt*mu^2*Pi - 600*CA*eps^4*mt*Pi^2 + 
      1080*CF*eps^4*mt*Pi^2 - 360*CA*eps^2*mt^2*Pi^2 + 
      960*CF*eps^2*mt^2*Pi^2 + 360*CA*eps^3*mt^2*Pi^2 - 
      960*CF*eps^3*mt^2*Pi^2 - 720*CA*eps^4*mt^2*Pi^2 + 
      1200*CF*eps^4*mt^2*Pi^2 - 360*CA*eps^2*mt^3*Pi^2 + 
      960*CF*eps^2*mt^3*Pi^2 + 360*CA*eps^3*mt^3*Pi^2 - 
      960*CF*eps^3*mt^3*Pi^2 - 120*CA*eps^4*mt^3*Pi^2 + 
      120*CF*eps^4*mt^3*Pi^2 - 480*CA*eps^4*mu*Pi^2 + 1200*CF*eps^4*mu*Pi^2 + 
      720*CA*eps^3*mt*mu*Pi^2 - 1920*CF*eps^3*mt*mu*Pi^2 - 
      600*CA*eps^4*mt*mu*Pi^2 + 1320*CF*eps^4*mt*mu*Pi^2 + 
      720*CA*eps^3*mt^2*mu*Pi^2 - 1920*CF*eps^3*mt^2*mu*Pi^2 - 
      120*CA*eps^4*mt^2*mu*Pi^2 + 120*CF*eps^4*mt^2*mu*Pi^2 - 
      360*CA*eps^2*mu^2*Pi^2 + 960*CF*eps^2*mu^2*Pi^2 + 
      360*CA*eps^3*mu^2*Pi^2 - 960*CF*eps^3*mu^2*Pi^2 + 
      240*CF*eps^4*mu^2*Pi^2 - 360*CA*eps^2*mt*mu^2*Pi^2 + 
      960*CF*eps^2*mt*mu^2*Pi^2 + 360*CA*eps^3*mt*mu^2*Pi^2 - 
      960*CF*eps^3*mt*mu^2*Pi^2 + (120*I)*CA*eps^3*mt^2*Pi^3 - 
      (240*I)*CF*eps^3*mt^2*Pi^3 - (120*I)*CA*eps^4*mt^2*Pi^3 + 
      (240*I)*CF*eps^4*mt^2*Pi^3 + (120*I)*CA*eps^3*mt^3*Pi^3 - 
      (240*I)*CF*eps^3*mt^3*Pi^3 - (120*I)*CA*eps^4*mt^3*Pi^3 + 
      (240*I)*CF*eps^4*mt^3*Pi^3 - (240*I)*CA*eps^4*mt*mu*Pi^3 + 
      (480*I)*CF*eps^4*mt*mu*Pi^3 - (240*I)*CA*eps^4*mt^2*mu*Pi^3 + 
      (480*I)*CF*eps^4*mt^2*mu*Pi^3 + (120*I)*CA*eps^3*mu^2*Pi^3 - 
      (240*I)*CF*eps^3*mu^2*Pi^3 - (120*I)*CA*eps^4*mu^2*Pi^3 + 
      (240*I)*CF*eps^4*mu^2*Pi^3 + (120*I)*CA*eps^3*mt*mu^2*Pi^3 - 
      (240*I)*CF*eps^3*mt*mu^2*Pi^3 - (120*I)*CA*eps^4*mt*mu^2*Pi^3 + 
      (240*I)*CF*eps^4*mt*mu^2*Pi^3 + 55*CA*eps^4*mt^2*Pi^4 - 
      16*CF*eps^4*mt^2*Pi^4 + 55*CA*eps^4*mt^3*Pi^4 - 16*CF*eps^4*mt^3*Pi^4 + 
      55*CA*eps^4*mu^2*Pi^4 - 16*CF*eps^4*mu^2*Pi^4 + 
      55*CA*eps^4*mt*mu^2*Pi^4 - 16*CF*eps^4*mt*mu^2*Pi^4 + 
      3360*CA*eps^3*mt^2*Zeta[3] - 3360*CA*eps^4*mt^2*Zeta[3] + 
      3360*CA*eps^3*mt^3*Zeta[3] - 3360*CA*eps^4*mt^3*Zeta[3] - 
      6720*CA*eps^4*mt*mu*Zeta[3] - 6720*CA*eps^4*mt^2*mu*Zeta[3] + 
      3360*CA*eps^3*mu^2*Zeta[3] - 3360*CA*eps^4*mu^2*Zeta[3] + 
      3360*CA*eps^3*mt*mu^2*Zeta[3] - 3360*CA*eps^4*mt*mu^2*Zeta[3] + 
      (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mt^3*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt^3*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mt*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mt*mu^2*Pi*
       Zeta[3]))/(5760*(1 + mt)*(1 + mt + mu)) + 
   G[-1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
        12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (8*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*
       (12*eps^2*mt + 12*mt^2 - 12*eps*mt^2 + 12*eps^2*mu - 24*eps*mt*mu + 
        12*mu^2 - 12*eps*mu^2 - (12*I)*eps^3*mt*Pi - (12*I)*eps*mt^2*Pi + 
        (12*I)*eps^2*mt^2*Pi - (12*I)*eps^3*mu*Pi + (24*I)*eps^2*mt*mu*Pi - 
        (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi - 5*eps^2*mt^2*Pi^2 + 
        5*eps^3*mt^2*Pi^2 + 10*eps^3*mt*mu*Pi^2 - 5*eps^2*mu^2*Pi^2 + 
        5*eps^3*mu^2*Pi^2 + I*eps^3*mt^2*Pi^3 + I*eps^3*mu^2*Pi^3 - 
        28*eps^3*mt^2*Zeta[3] - 28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
   G[0, 0, mu]*(-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
         12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*
       (-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 
        12*mu^2 + 12*eps*mu^2 + (12*I)*eps^3*mt*Pi + (12*I)*eps*mt^2*Pi - 
        (12*I)*eps^2*mt^2*Pi + (12*I)*eps^3*mu*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 - 
        5*eps^3*mt^2*Pi^2 - 10*eps^3*mt*mu*Pi^2 + 5*eps^2*mu^2*Pi^2 - 
        5*eps^3*mu^2*Pi^2 - I*eps^3*mt^2*Pi^3 - I*eps^3*mu^2*Pi^3 + 
        28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
   G[-1, -1, mu]*(-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
        (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 
        3*CA*eps^3*mt^2*Pi^2 + 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 - 
        6*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
        3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 
        8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*
         Pi^3 - I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[0, -1, mu]*
    ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 - 
        (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
        (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
        (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
        (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi + CA*eps^3*Pi^2 + 
        CA*eps^3*mt*Pi^2 - 3*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
        3*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 + 
        6*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 
        3*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^3*mu^2*Pi^2 - 
        8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*
         Pi^3 + I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 + 
        28*CA*eps^3*mt^2*Zeta[3] + 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + 
   G[0, mu]*(-1/96*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
         12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^3)/
      (24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^4)/(96*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*Log[q2]*
       (-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 
        12*mu^2 + 12*eps*mu^2 + (12*I)*eps^3*mt*Pi + (12*I)*eps*mt^2*Pi - 
        (12*I)*eps^2*mt^2*Pi + (12*I)*eps^3*mu*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 - 
        5*eps^3*mt^2*Pi^2 - 10*eps^3*mt*mu*Pi^2 + 5*eps^2*mu^2*Pi^2 - 
        5*eps^3*mu^2*Pi^2 - I*eps^3*mt^2*Pi^3 - I*eps^3*mu^2*Pi^3 + 
        28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*q2*(-480*eps^2*mt - 480*mt^2 + 480*eps*mt^2 - 
        480*eps^2*mu + 960*eps*mt*mu - 480*mu^2 + 480*eps*mu^2 + 
        (480*I)*eps^3*mt*Pi + (480*I)*eps*mt^2*Pi - (480*I)*eps^2*mt^2*Pi + 
        (480*I)*eps^3*mu*Pi - (960*I)*eps^2*mt*mu*Pi + (480*I)*eps*mu^2*Pi - 
        (480*I)*eps^2*mu^2*Pi + 200*eps^4*mt*Pi^2 + 200*eps^2*mt^2*Pi^2 - 
        200*eps^3*mt^2*Pi^2 + 200*eps^4*mu*Pi^2 - 400*eps^3*mt*mu*Pi^2 + 
        200*eps^2*mu^2*Pi^2 - 200*eps^3*mu^2*Pi^2 - (40*I)*eps^3*mt^2*Pi^3 + 
        (40*I)*eps^4*mt^2*Pi^3 + (80*I)*eps^4*mt*mu*Pi^3 - 
        (40*I)*eps^3*mu^2*Pi^3 + (40*I)*eps^4*mu^2*Pi^3 + 
        13*eps^4*mt^2*Pi^4 + 13*eps^4*mu^2*Pi^4 + 1120*eps^3*mt^2*Zeta[3] - 
        1120*eps^4*mt^2*Zeta[3] - 2240*eps^4*mt*mu*Zeta[3] + 
        1120*eps^3*mu^2*Zeta[3] - 1120*eps^4*mu^2*Zeta[3] - 
        (1120*I)*eps^4*mt^2*Pi*Zeta[3] - (1120*I)*eps^4*mu^2*Pi*Zeta[3]))/
      (1920*(1 + mt + mu))) + 
   (CA*CF*q2*(-1440*CA*eps^2*mt + 1440*CF*eps^2*mt - 1440*CA*eps^3*mt - 
      1440*CF*eps^3*mt - 2880*CA*eps^4*mt - 2880*CF*eps^4*mt - 
      5760*CA*eps^5*mt - 5760*CF*eps^5*mt + 1440*CA*mt^2 - 1440*CA*eps*mt^2 - 
      2880*CA*eps^2*mt^2 + 2880*CF*eps^2*mt^2 - 2880*CA*eps^3*mt^2 - 
      5760*CA*eps^4*mt^2 - 11520*CA*eps^5*mt^2 + 1440*CA*mt^3 - 
      1440*CA*eps*mt^3 - 1440*CA*eps^2*mt^3 + 1440*CF*eps^2*mt^3 - 
      1440*CA*eps^3*mt^3 + 1440*CF*eps^3*mt^3 - 2880*CA*eps^4*mt^3 + 
      2880*CF*eps^4*mt^3 - 5760*CA*eps^5*mt^3 + 5760*CF*eps^5*mt^3 + 
      2880*CF*eps^2*mu + 1440*CA*eps^3*mu + 1440*CF*eps^3*mu + 
      2880*CA*eps^4*mu + 2880*CF*eps^4*mu + 5760*CA*eps^5*mu + 
      5760*CF*eps^5*mu - 2880*CA*eps*mt*mu - 1440*CA*eps^2*mt*mu + 
      4320*CF*eps^2*mt*mu + 1440*CA*eps^3*mt*mu - 1440*CF*eps^3*mt*mu + 
      2880*CA*eps^4*mt*mu - 2880*CF*eps^4*mt*mu + 5760*CA*eps^5*mt*mu - 
      5760*CF*eps^5*mt*mu - 2880*CA*eps*mt^2*mu - 1440*CA*eps^2*mt^2*mu + 
      1440*CF*eps^2*mt^2*mu + 1440*CA*mu^2 - 1440*CA*eps*mu^2 + 
      2880*CF*eps^2*mu^2 + 1440*CA*eps^3*mu^2 + 1440*CF*eps^3*mu^2 + 
      2880*CA*eps^4*mu^2 + 2880*CF*eps^4*mu^2 + 5760*CA*eps^5*mu^2 + 
      5760*CF*eps^5*mu^2 + 1440*CA*mt*mu^2 - 1440*CA*eps*mt*mu^2 + 
      1440*CA*eps^3*mt*mu^2 - 1440*CF*eps^3*mt*mu^2 + 2880*CA*eps^4*mt*mu^2 - 
      2880*CF*eps^4*mt*mu^2 + 5760*CA*eps^5*mt*mu^2 - 5760*CF*eps^5*mt*mu^2 + 
      (1440*I)*CA*eps^3*mt*Pi - (2880*I)*CF*eps^3*mt*Pi + 
      (1440*I)*CA*eps*mt^2*Pi - (2880*I)*CF*eps*mt^2*Pi - 
      (1440*I)*CA*eps^2*mt^2*Pi + (2880*I)*CF*eps^2*mt^2*Pi + 
      (1440*I)*CA*eps^3*mt^2*Pi - (2880*I)*CF*eps^3*mt^2*Pi + 
      (1440*I)*CA*eps*mt^3*Pi - (2880*I)*CF*eps*mt^3*Pi - 
      (1440*I)*CA*eps^2*mt^3*Pi + (2880*I)*CF*eps^2*mt^3*Pi + 
      (1440*I)*CA*eps^3*mu*Pi - (2880*I)*CF*eps^3*mu*Pi - 
      (2880*I)*CA*eps^2*mt*mu*Pi + (5760*I)*CF*eps^2*mt*mu*Pi + 
      (1440*I)*CA*eps^3*mt*mu*Pi - (2880*I)*CF*eps^3*mt*mu*Pi - 
      (2880*I)*CA*eps^2*mt^2*mu*Pi + (5760*I)*CF*eps^2*mt^2*mu*Pi + 
      (1440*I)*CA*eps*mu^2*Pi - (2880*I)*CF*eps*mu^2*Pi - 
      (1440*I)*CA*eps^2*mu^2*Pi + (2880*I)*CF*eps^2*mu^2*Pi + 
      (1440*I)*CA*eps*mt*mu^2*Pi - (2880*I)*CF*eps*mt*mu^2*Pi - 
      (1440*I)*CA*eps^2*mt*mu^2*Pi + (2880*I)*CF*eps^2*mt*mu^2*Pi + 
      600*CA*eps^4*mt*Pi^2 - 1080*CF*eps^4*mt*Pi^2 + 120*CA*eps^5*mt*Pi^2 + 
      120*CF*eps^5*mt*Pi^2 + 360*CA*eps^2*mt^2*Pi^2 - 
      960*CF*eps^2*mt^2*Pi^2 - 360*CA*eps^3*mt^2*Pi^2 + 
      960*CF*eps^3*mt^2*Pi^2 + 720*CA*eps^4*mt^2*Pi^2 - 
      1200*CF*eps^4*mt^2*Pi^2 + 240*CA*eps^5*mt^2*Pi^2 + 
      360*CA*eps^2*mt^3*Pi^2 - 960*CF*eps^2*mt^3*Pi^2 - 
      360*CA*eps^3*mt^3*Pi^2 + 960*CF*eps^3*mt^3*Pi^2 + 
      120*CA*eps^4*mt^3*Pi^2 - 120*CF*eps^4*mt^3*Pi^2 + 
      120*CA*eps^5*mt^3*Pi^2 - 120*CF*eps^5*mt^3*Pi^2 + 
      480*CA*eps^4*mu*Pi^2 - 1200*CF*eps^4*mu*Pi^2 - 120*CA*eps^5*mu*Pi^2 - 
      120*CF*eps^5*mu*Pi^2 - 720*CA*eps^3*mt*mu*Pi^2 + 
      1920*CF*eps^3*mt*mu*Pi^2 + 600*CA*eps^4*mt*mu*Pi^2 - 
      1320*CF*eps^4*mt*mu*Pi^2 - 120*CA*eps^5*mt*mu*Pi^2 + 
      120*CF*eps^5*mt*mu*Pi^2 - 720*CA*eps^3*mt^2*mu*Pi^2 + 
      1920*CF*eps^3*mt^2*mu*Pi^2 + 120*CA*eps^4*mt^2*mu*Pi^2 - 
      120*CF*eps^4*mt^2*mu*Pi^2 + 360*CA*eps^2*mu^2*Pi^2 - 
      960*CF*eps^2*mu^2*Pi^2 - 360*CA*eps^3*mu^2*Pi^2 + 
      960*CF*eps^3*mu^2*Pi^2 - 240*CF*eps^4*mu^2*Pi^2 - 
      120*CA*eps^5*mu^2*Pi^2 - 120*CF*eps^5*mu^2*Pi^2 + 
      360*CA*eps^2*mt*mu^2*Pi^2 - 960*CF*eps^2*mt*mu^2*Pi^2 - 
      360*CA*eps^3*mt*mu^2*Pi^2 + 960*CF*eps^3*mt*mu^2*Pi^2 - 
      120*CA*eps^5*mt*mu^2*Pi^2 + 120*CF*eps^5*mt*mu^2*Pi^2 - 
      (120*I)*CA*eps^5*mt*Pi^3 + (240*I)*CF*eps^5*mt*Pi^3 - 
      (120*I)*CA*eps^3*mt^2*Pi^3 + (240*I)*CF*eps^3*mt^2*Pi^3 + 
      (120*I)*CA*eps^4*mt^2*Pi^3 - (240*I)*CF*eps^4*mt^2*Pi^3 - 
      (120*I)*CA*eps^5*mt^2*Pi^3 + (240*I)*CF*eps^5*mt^2*Pi^3 - 
      (120*I)*CA*eps^3*mt^3*Pi^3 + (240*I)*CF*eps^3*mt^3*Pi^3 + 
      (120*I)*CA*eps^4*mt^3*Pi^3 - (240*I)*CF*eps^4*mt^3*Pi^3 - 
      (120*I)*CA*eps^5*mu*Pi^3 + (240*I)*CF*eps^5*mu*Pi^3 + 
      (240*I)*CA*eps^4*mt*mu*Pi^3 - (480*I)*CF*eps^4*mt*mu*Pi^3 - 
      (120*I)*CA*eps^5*mt*mu*Pi^3 + (240*I)*CF*eps^5*mt*mu*Pi^3 + 
      (240*I)*CA*eps^4*mt^2*mu*Pi^3 - (480*I)*CF*eps^4*mt^2*mu*Pi^3 - 
      (120*I)*CA*eps^3*mu^2*Pi^3 + (240*I)*CF*eps^3*mu^2*Pi^3 + 
      (120*I)*CA*eps^4*mu^2*Pi^3 - (240*I)*CF*eps^4*mu^2*Pi^3 - 
      (120*I)*CA*eps^3*mt*mu^2*Pi^3 + (240*I)*CF*eps^3*mt*mu^2*Pi^3 + 
      (120*I)*CA*eps^4*mt*mu^2*Pi^3 - (240*I)*CF*eps^4*mt*mu^2*Pi^3 - 
      55*CA*eps^4*mt^2*Pi^4 + 16*CF*eps^4*mt^2*Pi^4 + 55*CA*eps^5*mt^2*Pi^4 - 
      16*CF*eps^5*mt^2*Pi^4 - 55*CA*eps^4*mt^3*Pi^4 + 16*CF*eps^4*mt^3*Pi^4 + 
      55*CA*eps^5*mt^3*Pi^4 - 16*CF*eps^5*mt^3*Pi^4 + 
      110*CA*eps^5*mt*mu*Pi^4 - 32*CF*eps^5*mt*mu*Pi^4 + 
      110*CA*eps^5*mt^2*mu*Pi^4 - 32*CF*eps^5*mt^2*mu*Pi^4 - 
      55*CA*eps^4*mu^2*Pi^4 + 16*CF*eps^4*mu^2*Pi^4 + 55*CA*eps^5*mu^2*Pi^4 - 
      16*CF*eps^5*mu^2*Pi^4 - 55*CA*eps^4*mt*mu^2*Pi^4 + 
      16*CF*eps^4*mt*mu^2*Pi^4 + 55*CA*eps^5*mt*mu^2*Pi^4 - 
      16*CF*eps^5*mt*mu^2*Pi^4 - (47*I)*CA*eps^5*mt^2*Pi^5 + 
      (94*I)*CF*eps^5*mt^2*Pi^5 - (47*I)*CA*eps^5*mt^3*Pi^5 + 
      (94*I)*CF*eps^5*mt^3*Pi^5 - (47*I)*CA*eps^5*mu^2*Pi^5 + 
      (94*I)*CF*eps^5*mu^2*Pi^5 - (47*I)*CA*eps^5*mt*mu^2*Pi^5 + 
      (94*I)*CF*eps^5*mt*mu^2*Pi^5 + 3360*CA*eps^5*mt*Zeta[3] - 
      3360*CF*eps^5*mt*Zeta[3] - 3360*CA*eps^3*mt^2*Zeta[3] + 
      3360*CA*eps^4*mt^2*Zeta[3] + 6720*CA*eps^5*mt^2*Zeta[3] - 
      6720*CF*eps^5*mt^2*Zeta[3] - 3360*CA*eps^3*mt^3*Zeta[3] + 
      3360*CA*eps^4*mt^3*Zeta[3] + 3360*CA*eps^5*mt^3*Zeta[3] - 
      3360*CF*eps^5*mt^3*Zeta[3] - 6720*CF*eps^5*mu*Zeta[3] + 
      6720*CA*eps^4*mt*mu*Zeta[3] + 3360*CA*eps^5*mt*mu*Zeta[3] - 
      10080*CF*eps^5*mt*mu*Zeta[3] + 6720*CA*eps^4*mt^2*mu*Zeta[3] + 
      3360*CA*eps^5*mt^2*mu*Zeta[3] - 3360*CF*eps^5*mt^2*mu*Zeta[3] - 
      3360*CA*eps^3*mu^2*Zeta[3] + 3360*CA*eps^4*mu^2*Zeta[3] - 
      6720*CF*eps^5*mu^2*Zeta[3] - 3360*CA*eps^3*mt*mu^2*Zeta[3] + 
      3360*CA*eps^4*mt*mu^2*Zeta[3] - (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] + 
      (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] + (3360*I)*CA*eps^5*mt^2*Pi*Zeta[3] - 
      (6720*I)*CF*eps^5*mt^2*Pi*Zeta[3] - (3360*I)*CA*eps^4*mt^3*Pi*Zeta[3] + 
      (6720*I)*CF*eps^4*mt^3*Pi*Zeta[3] + (3360*I)*CA*eps^5*mt^3*Pi*Zeta[3] - 
      (6720*I)*CF*eps^5*mt^3*Pi*Zeta[3] + (6720*I)*CA*eps^5*mt*mu*Pi*
       Zeta[3] - (13440*I)*CF*eps^5*mt*mu*Pi*Zeta[3] + 
      (6720*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] - (13440*I)*CF*eps^5*mt^2*mu*Pi*
       Zeta[3] - (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3] + 
      (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3] + (3360*I)*CA*eps^5*mu^2*Pi*Zeta[3] - 
      (6720*I)*CF*eps^5*mu^2*Pi*Zeta[3] - (3360*I)*CA*eps^4*mt*mu^2*Pi*
       Zeta[3] + (6720*I)*CF*eps^4*mt*mu^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^5*mt*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^5*mt*mu^2*Pi*
       Zeta[3] - 840*CA*eps^5*mt^2*Pi^2*Zeta[3] + 2240*CF*eps^5*mt^2*Pi^2*
       Zeta[3] - 840*CA*eps^5*mt^3*Pi^2*Zeta[3] + 2240*CF*eps^5*mt^3*Pi^2*
       Zeta[3] - 840*CA*eps^5*mu^2*Pi^2*Zeta[3] + 2240*CF*eps^5*mu^2*Pi^2*
       Zeta[3] - 840*CA*eps^5*mt*mu^2*Pi^2*Zeta[3] + 
      2240*CF*eps^5*mt*mu^2*Pi^2*Zeta[3] - 8928*CA*eps^5*mt^2*Zeta[5] - 
      8928*CA*eps^5*mt^3*Zeta[5] - 8928*CA*eps^5*mu^2*Zeta[5] - 
      8928*CA*eps^5*mt*mu^2*Zeta[5]))/(5760*eps*(1 + mt)*(1 + mt + mu))) + 
 G[0, mu]*((CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -1 - mu, 0, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, 0, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, 0, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, -1 - mu, 
      0, mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1 - mu, 0, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, 0, 0, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, 
      0, mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, 0, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, -1 - mu, 
      0, mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 0, 
      0, mt])/(4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 
      -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 
      -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA*CF*eps^2*(24*CF*eps^2*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
      24*CF*eps^2*mt^2 - 12*CA*eps^2*mu + 12*CF*eps^2*mu - 24*CA*eps*mt*mu - 
      12*CA*eps^2*mt*mu + 36*CF*eps^2*mt*mu + 12*CA*mt^2*mu - 
      12*CA*eps*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 24*CA*eps^2*mu^2 + 
      24*CF*eps^2*mu^2 - 24*CA*eps*mt*mu^2 - 12*CA*eps^2*mt*mu^2 + 
      12*CF*eps^2*mt*mu^2 + 12*CA*mu^3 - 12*CA*eps*mu^3 - 12*CA*eps^2*mu^3 + 
      12*CF*eps^2*mu^3 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - 
      (24*I)*CA*eps^2*mt*mu^2*Pi + (48*I)*CF*eps^2*mt*mu^2*Pi + 
      (12*I)*CA*eps*mu^3*Pi - (24*I)*CF*eps*mu^3*Pi - 
      (12*I)*CA*eps^2*mu^3*Pi + (24*I)*CF*eps^2*mu^3*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mt^2*mu*Pi^2 - 
      8*CF*eps^2*mt^2*mu*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 + 
      3*CA*eps^2*mu^3*Pi^2 - 8*CF*eps^2*mu^3*Pi^2)*q2*Log[q2]^3)/
    (288*(1 + mu)*(1 + mt + mu)) + 
   (CA*CF*eps^3*(CA*mt^2 - CA*eps*mt^2 - 2*CA*eps*mt*mu + CA*mu^2 - 
      CA*eps*mu^2 + I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + 
      I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^4)/
    (96*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^5)/
    (480*(1 + mt + mu)) + G[0, 0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, -1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1 - mu, 0, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, 0, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, -1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, 0, 0, mt]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, 0, -1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, 0, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, -1 - mu, mt]*((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 
        12*CA*mt^2 + 12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 
        12*CA*mu^2 + 12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - 
        (24*I)*CF*eps*mt^2*Pi - (12*I)*CA*eps^2*mt^2*Pi + 
        (24*I)*CF*eps^2*mt^2*Pi - (24*I)*CA*eps^2*mt*mu*Pi + 
        (48*I)*CF*eps^2*mt*mu*Pi + (12*I)*CA*eps*mu^2*Pi - 
        (24*I)*CF*eps*mu^2*Pi - (12*I)*CA*eps^2*mu^2*Pi + 
        (24*I)*CF*eps^2*mu^2*Pi + 5*CA*eps^2*mt^2*Pi^2 - 
        8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2)*
       q2)/(48*(1 + mt + mu)) + (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - 
        CA*eps*mt^2 + CA*eps*mu - 2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) - 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
         12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[-1 - mu, 0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
         12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[0, -1 - mu, 0, mt]*((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
        12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, 0, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
        12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, 0, 0, mt]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, mt]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + 
   (CA*CF*eps*q2*Log[q2]^2*(24*CF*eps^2*mt + 12*CA*eps^3*mt + 
      12*CF*eps^3*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 24*CF*eps^2*mt^2 + 
      12*CA*eps^3*mt^2 + 12*CF*eps^3*mt^2 - 12*CA*eps^2*mu + 12*CF*eps^2*mu - 
      12*CA*eps^3*mu - 12*CF*eps^3*mu - 24*CA*eps*mt*mu - 12*CA*eps^2*mt*mu + 
      36*CF*eps^2*mt*mu + 12*CA*eps^3*mt*mu - 12*CF*eps^3*mt*mu + 
      12*CA*mt^2*mu - 12*CA*eps*mt^2*mu + 12*CA*eps^3*mt^2*mu - 
      12*CF*eps^3*mt^2*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 24*CA*eps^2*mu^2 + 
      24*CF*eps^2*mu^2 - 24*CA*eps^3*mu^2 - 24*CA*eps*mt*mu^2 - 
      12*CA*eps^2*mt*mu^2 + 12*CF*eps^2*mt*mu^2 + 12*CA*mu^3 - 
      12*CA*eps*mu^3 - 12*CA*eps^2*mu^3 + 12*CF*eps^2*mu^3 - 
      12*CA*eps^3*mu^3 + 12*CF*eps^3*mu^3 + (12*I)*CA*eps^3*mt*Pi - 
      (24*I)*CF*eps^3*mt*Pi + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
      (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
      (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
      (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
      (12*I)*CA*eps^3*mt*mu*Pi - (24*I)*CF*eps^3*mt*mu*Pi + 
      (12*I)*CA*eps*mt^2*mu*Pi - (24*I)*CF*eps*mt^2*mu*Pi - 
      (12*I)*CA*eps^2*mt^2*mu*Pi + (24*I)*CF*eps^2*mt^2*mu*Pi + 
      (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
      (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
      (12*I)*CA*eps^3*mu^2*Pi - (24*I)*CF*eps^3*mu^2*Pi - 
      (24*I)*CA*eps^2*mt*mu^2*Pi + (48*I)*CF*eps^2*mt*mu^2*Pi + 
      (12*I)*CA*eps*mu^3*Pi - (24*I)*CF*eps*mu^3*Pi - 
      (12*I)*CA*eps^2*mu^3*Pi + (24*I)*CF*eps^2*mu^3*Pi + 
      3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 3*CA*eps^3*mt^2*Pi^2 + 
      8*CF*eps^3*mt^2*Pi^2 - 6*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
      3*CA*eps^2*mt^2*mu*Pi^2 - 8*CF*eps^2*mt^2*mu*Pi^2 - 
      3*CA*eps^3*mt^2*mu*Pi^2 + 8*CF*eps^3*mt^2*mu*Pi^2 + 
      3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 
      8*CF*eps^3*mu^2*Pi^2 - 6*CA*eps^3*mt*mu^2*Pi^2 + 
      16*CF*eps^3*mt*mu^2*Pi^2 + 3*CA*eps^2*mu^3*Pi^2 - 
      8*CF*eps^2*mu^3*Pi^2 - 3*CA*eps^3*mu^3*Pi^2 + 8*CF*eps^3*mu^3*Pi^2 - 
      I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*Pi^3 - 
      I*CA*eps^3*mt^2*mu*Pi^3 + (2*I)*CF*eps^3*mt^2*mu*Pi^3 - 
      I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
      I*CA*eps^3*mu^3*Pi^3 + (2*I)*CF*eps^3*mu^3*Pi^3 - 
      28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mt^2*mu*Zeta[3] - 
      28*CA*eps^3*mu^2*Zeta[3] - 28*CA*eps^3*mu^3*Zeta[3]))/
    (96*(1 + mu)*(1 + mt + mu)) + 
   (CA*CF*q2*Log[q2]*(-2880*CF*eps^2*mt - 1440*CA*eps^3*mt - 
      1440*CF*eps^3*mt - 2880*CA*eps^4*mt - 2880*CF*eps^4*mt - 1440*CA*mt^2 + 
      1440*CA*eps*mt^2 - 2880*CF*eps^2*mt^2 - 1440*CA*eps^3*mt^2 - 
      1440*CF*eps^3*mt^2 - 2880*CA*eps^4*mt^2 - 2880*CF*eps^4*mt^2 + 
      1440*CA*eps^2*mu - 1440*CF*eps^2*mu + 1440*CA*eps^3*mu + 
      1440*CF*eps^3*mu + 2880*CA*eps^4*mu + 2880*CF*eps^4*mu + 
      2880*CA*eps*mt*mu + 1440*CA*eps^2*mt*mu - 4320*CF*eps^2*mt*mu - 
      1440*CA*eps^3*mt*mu + 1440*CF*eps^3*mt*mu - 2880*CA*eps^4*mt*mu + 
      2880*CF*eps^4*mt*mu - 1440*CA*mt^2*mu + 1440*CA*eps*mt^2*mu - 
      1440*CA*eps^3*mt^2*mu + 1440*CF*eps^3*mt^2*mu - 2880*CA*eps^4*mt^2*mu + 
      2880*CF*eps^4*mt^2*mu - 1440*CA*mu^2 + 1440*CA*eps*mu^2 + 
      2880*CA*eps^2*mu^2 - 2880*CF*eps^2*mu^2 + 2880*CA*eps^3*mu^2 + 
      5760*CA*eps^4*mu^2 + 2880*CA*eps*mt*mu^2 + 1440*CA*eps^2*mt*mu^2 - 
      1440*CF*eps^2*mt*mu^2 - 1440*CA*mu^3 + 1440*CA*eps*mu^3 + 
      1440*CA*eps^2*mu^3 - 1440*CF*eps^2*mu^3 + 1440*CA*eps^3*mu^3 - 
      1440*CF*eps^3*mu^3 + 2880*CA*eps^4*mu^3 - 2880*CF*eps^4*mu^3 - 
      (1440*I)*CA*eps^3*mt*Pi + (2880*I)*CF*eps^3*mt*Pi - 
      (1440*I)*CA*eps*mt^2*Pi + (2880*I)*CF*eps*mt^2*Pi + 
      (1440*I)*CA*eps^2*mt^2*Pi - (2880*I)*CF*eps^2*mt^2*Pi - 
      (1440*I)*CA*eps^3*mu*Pi + (2880*I)*CF*eps^3*mu*Pi + 
      (2880*I)*CA*eps^2*mt*mu*Pi - (5760*I)*CF*eps^2*mt*mu*Pi - 
      (1440*I)*CA*eps^3*mt*mu*Pi + (2880*I)*CF*eps^3*mt*mu*Pi - 
      (1440*I)*CA*eps*mt^2*mu*Pi + (2880*I)*CF*eps*mt^2*mu*Pi + 
      (1440*I)*CA*eps^2*mt^2*mu*Pi - (2880*I)*CF*eps^2*mt^2*mu*Pi - 
      (1440*I)*CA*eps*mu^2*Pi + (2880*I)*CF*eps*mu^2*Pi + 
      (1440*I)*CA*eps^2*mu^2*Pi - (2880*I)*CF*eps^2*mu^2*Pi - 
      (1440*I)*CA*eps^3*mu^2*Pi + (2880*I)*CF*eps^3*mu^2*Pi + 
      (2880*I)*CA*eps^2*mt*mu^2*Pi - (5760*I)*CF*eps^2*mt*mu^2*Pi - 
      (1440*I)*CA*eps*mu^3*Pi + (2880*I)*CF*eps*mu^3*Pi + 
      (1440*I)*CA*eps^2*mu^3*Pi - (2880*I)*CF*eps^2*mu^3*Pi - 
      480*CA*eps^4*mt*Pi^2 + 1200*CF*eps^4*mt*Pi^2 - 360*CA*eps^2*mt^2*Pi^2 + 
      960*CF*eps^2*mt^2*Pi^2 + 360*CA*eps^3*mt^2*Pi^2 - 
      960*CF*eps^3*mt^2*Pi^2 + 240*CF*eps^4*mt^2*Pi^2 - 
      600*CA*eps^4*mu*Pi^2 + 1080*CF*eps^4*mu*Pi^2 + 
      720*CA*eps^3*mt*mu*Pi^2 - 1920*CF*eps^3*mt*mu*Pi^2 - 
      600*CA*eps^4*mt*mu*Pi^2 + 1320*CF*eps^4*mt*mu*Pi^2 - 
      360*CA*eps^2*mt^2*mu*Pi^2 + 960*CF*eps^2*mt^2*mu*Pi^2 + 
      360*CA*eps^3*mt^2*mu*Pi^2 - 960*CF*eps^3*mt^2*mu*Pi^2 - 
      360*CA*eps^2*mu^2*Pi^2 + 960*CF*eps^2*mu^2*Pi^2 + 
      360*CA*eps^3*mu^2*Pi^2 - 960*CF*eps^3*mu^2*Pi^2 - 
      720*CA*eps^4*mu^2*Pi^2 + 1200*CF*eps^4*mu^2*Pi^2 + 
      720*CA*eps^3*mt*mu^2*Pi^2 - 1920*CF*eps^3*mt*mu^2*Pi^2 - 
      120*CA*eps^4*mt*mu^2*Pi^2 + 120*CF*eps^4*mt*mu^2*Pi^2 - 
      360*CA*eps^2*mu^3*Pi^2 + 960*CF*eps^2*mu^3*Pi^2 + 
      360*CA*eps^3*mu^3*Pi^2 - 960*CF*eps^3*mu^3*Pi^2 - 
      120*CA*eps^4*mu^3*Pi^2 + 120*CF*eps^4*mu^3*Pi^2 + 
      (120*I)*CA*eps^3*mt^2*Pi^3 - (240*I)*CF*eps^3*mt^2*Pi^3 - 
      (120*I)*CA*eps^4*mt^2*Pi^3 + (240*I)*CF*eps^4*mt^2*Pi^3 - 
      (240*I)*CA*eps^4*mt*mu*Pi^3 + (480*I)*CF*eps^4*mt*mu*Pi^3 + 
      (120*I)*CA*eps^3*mt^2*mu*Pi^3 - (240*I)*CF*eps^3*mt^2*mu*Pi^3 - 
      (120*I)*CA*eps^4*mt^2*mu*Pi^3 + (240*I)*CF*eps^4*mt^2*mu*Pi^3 + 
      (120*I)*CA*eps^3*mu^2*Pi^3 - (240*I)*CF*eps^3*mu^2*Pi^3 - 
      (120*I)*CA*eps^4*mu^2*Pi^3 + (240*I)*CF*eps^4*mu^2*Pi^3 - 
      (240*I)*CA*eps^4*mt*mu^2*Pi^3 + (480*I)*CF*eps^4*mt*mu^2*Pi^3 + 
      (120*I)*CA*eps^3*mu^3*Pi^3 - (240*I)*CF*eps^3*mu^3*Pi^3 - 
      (120*I)*CA*eps^4*mu^3*Pi^3 + (240*I)*CF*eps^4*mu^3*Pi^3 + 
      55*CA*eps^4*mt^2*Pi^4 - 16*CF*eps^4*mt^2*Pi^4 + 
      55*CA*eps^4*mt^2*mu*Pi^4 - 16*CF*eps^4*mt^2*mu*Pi^4 + 
      55*CA*eps^4*mu^2*Pi^4 - 16*CF*eps^4*mu^2*Pi^4 + 55*CA*eps^4*mu^3*Pi^4 - 
      16*CF*eps^4*mu^3*Pi^4 + 3360*CA*eps^3*mt^2*Zeta[3] - 
      3360*CA*eps^4*mt^2*Zeta[3] - 6720*CA*eps^4*mt*mu*Zeta[3] + 
      3360*CA*eps^3*mt^2*mu*Zeta[3] - 3360*CA*eps^4*mt^2*mu*Zeta[3] + 
      3360*CA*eps^3*mu^2*Zeta[3] - 3360*CA*eps^4*mu^2*Zeta[3] - 
      6720*CA*eps^4*mt*mu^2*Zeta[3] + 3360*CA*eps^3*mu^3*Zeta[3] - 
      3360*CA*eps^4*mu^3*Zeta[3] + (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] - 
      (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] + (3360*I)*CA*eps^4*mt^2*mu*Pi*
       Zeta[3] - (6720*I)*CF*eps^4*mt^2*mu*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^4*mu^3*Pi*Zeta[3] - (6720*I)*CF*eps^4*mu^3*Pi*Zeta[3]))/
    (5760*(1 + mu)*(1 + mt + mu)) + G[-1 - mu, 0, mt]*
    ((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
        12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (8*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*
       (12*eps^2*mt + 12*mt^2 - 12*eps*mt^2 + 12*eps^2*mu - 24*eps*mt*mu + 
        12*mu^2 - 12*eps*mu^2 - (12*I)*eps^3*mt*Pi - (12*I)*eps*mt^2*Pi + 
        (12*I)*eps^2*mt^2*Pi - (12*I)*eps^3*mu*Pi + (24*I)*eps^2*mt*mu*Pi - 
        (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi - 5*eps^2*mt^2*Pi^2 + 
        5*eps^3*mt^2*Pi^2 + 10*eps^3*mt*mu*Pi^2 - 5*eps^2*mu^2*Pi^2 + 
        5*eps^3*mu^2*Pi^2 + I*eps^3*mt^2*Pi^3 + I*eps^3*mu^2*Pi^3 - 
        28*eps^3*mt^2*Zeta[3] - 28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
   G[0, 0, mt]*(-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
         12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*
       (-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 
        12*mu^2 + 12*eps*mu^2 + (12*I)*eps^3*mt*Pi + (12*I)*eps*mt^2*Pi - 
        (12*I)*eps^2*mt^2*Pi + (12*I)*eps^3*mu*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 - 
        5*eps^3*mt^2*Pi^2 - 10*eps^3*mt*mu*Pi^2 + 5*eps^2*mu^2*Pi^2 - 
        5*eps^3*mu^2*Pi^2 - I*eps^3*mt^2*Pi^3 - I*eps^3*mu^2*Pi^3 + 
        28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
        (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 
        3*CA*eps^3*mt^2*Pi^2 + 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 - 
        6*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
        3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 
        8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*
         Pi^3 - I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 - 
        (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
        (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
        (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
        (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi + CA*eps^3*Pi^2 + 
        CA*eps^3*mt*Pi^2 - 3*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
        3*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 + 
        6*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 
        3*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 3*CA*eps^3*mu^2*Pi^2 - 
        8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*
         Pi^3 + I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 + 
        28*CA*eps^3*mt^2*Zeta[3] + 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[-1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^4)/(96*(1 + mt + mu)) + 
     (CA*CF*eps*q2*Log[q2]*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
        12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
        12*CA*eps*mu^2 - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
        (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
        (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
        (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 - 5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
        5*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 
        10*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 
        5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 5*CA*eps^3*mu^2*Pi^2 - 
        8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*
         Pi^3 + I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu)) + (CA*CF*q2*(-1440*CA*eps - 1440*CA*eps*mt - 
        1440*CA*mt^2 + 1440*CA*eps*mt^2 - 1440*CA*eps*mu + 
        2880*CA*eps*mt*mu - 1440*CA*mu^2 + 1440*CA*eps*mu^2 + 
        (1440*I)*CA*eps^3*mt*Pi - (2880*I)*CF*eps^3*mt*Pi + 
        (1440*I)*CA*eps*mt^2*Pi - (2880*I)*CF*eps*mt^2*Pi - 
        (1440*I)*CA*eps^2*mt^2*Pi + (2880*I)*CF*eps^2*mt^2*Pi + 
        (1440*I)*CA*eps^3*mu*Pi - (2880*I)*CF*eps^3*mu*Pi - 
        (2880*I)*CA*eps^2*mt*mu*Pi + (5760*I)*CF*eps^2*mt*mu*Pi + 
        (1440*I)*CA*eps*mu^2*Pi - (2880*I)*CF*eps*mu^2*Pi - 
        (1440*I)*CA*eps^2*mu^2*Pi + (2880*I)*CF*eps^2*mu^2*Pi + 
        120*CA*eps^3*Pi^2 + 120*CA*eps^3*mt*Pi^2 + 480*CA*eps^4*mt*Pi^2 - 
        960*CF*eps^4*mt*Pi^2 + 600*CA*eps^2*mt^2*Pi^2 - 
        960*CF*eps^2*mt^2*Pi^2 - 600*CA*eps^3*mt^2*Pi^2 + 
        960*CF*eps^3*mt^2*Pi^2 + 120*CA*eps^3*mu*Pi^2 + 
        480*CA*eps^4*mu*Pi^2 - 960*CF*eps^4*mu*Pi^2 - 1200*CA*eps^3*mt*mu*
         Pi^2 + 1920*CF*eps^3*mt*mu*Pi^2 + 600*CA*eps^2*mu^2*Pi^2 - 
        960*CF*eps^2*mu^2*Pi^2 - 600*CA*eps^3*mu^2*Pi^2 + 
        960*CF*eps^3*mu^2*Pi^2 - (120*I)*CA*eps^3*mt^2*Pi^3 + 
        (240*I)*CF*eps^3*mt^2*Pi^3 + (120*I)*CA*eps^4*mt^2*Pi^3 - 
        (240*I)*CF*eps^4*mt^2*Pi^3 + (240*I)*CA*eps^4*mt*mu*Pi^3 - 
        (480*I)*CF*eps^4*mt*mu*Pi^3 - (120*I)*CA*eps^3*mu^2*Pi^3 + 
        (240*I)*CF*eps^3*mu^2*Pi^3 + (120*I)*CA*eps^4*mu^2*Pi^3 - 
        (240*I)*CF*eps^4*mu^2*Pi^3 + 39*CA*eps^4*mt^2*Pi^4 + 
        16*CF*eps^4*mt^2*Pi^4 + 39*CA*eps^4*mu^2*Pi^4 + 
        16*CF*eps^4*mu^2*Pi^4 + 3360*CA*eps^4*Zeta[3] + 
        3360*CA*eps^4*mt*Zeta[3] + 3360*CA*eps^3*mt^2*Zeta[3] - 
        3360*CA*eps^4*mt^2*Zeta[3] + 3360*CA*eps^4*mu*Zeta[3] - 
        6720*CA*eps^4*mt*mu*Zeta[3] + 3360*CA*eps^3*mu^2*Zeta[3] - 
        3360*CA*eps^4*mu^2*Zeta[3] - (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] + 
        (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] - (3360*I)*CA*eps^4*mu^2*Pi*
         Zeta[3] + (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/
      (5760*(1 + mt + mu))) + 
   (CA*CF*q2*(2880*CF*eps^2*mt + 1440*CA*eps^3*mt + 1440*CF*eps^3*mt + 
      2880*CA*eps^4*mt + 2880*CF*eps^4*mt + 5760*CA*eps^5*mt + 
      5760*CF*eps^5*mt + 1440*CA*mt^2 - 1440*CA*eps*mt^2 + 
      2880*CF*eps^2*mt^2 + 1440*CA*eps^3*mt^2 + 1440*CF*eps^3*mt^2 + 
      2880*CA*eps^4*mt^2 + 2880*CF*eps^4*mt^2 + 5760*CA*eps^5*mt^2 + 
      5760*CF*eps^5*mt^2 - 1440*CA*eps^2*mu + 1440*CF*eps^2*mu - 
      1440*CA*eps^3*mu - 1440*CF*eps^3*mu - 2880*CA*eps^4*mu - 
      2880*CF*eps^4*mu - 5760*CA*eps^5*mu - 5760*CF*eps^5*mu - 
      2880*CA*eps*mt*mu - 1440*CA*eps^2*mt*mu + 4320*CF*eps^2*mt*mu + 
      1440*CA*eps^3*mt*mu - 1440*CF*eps^3*mt*mu + 2880*CA*eps^4*mt*mu - 
      2880*CF*eps^4*mt*mu + 5760*CA*eps^5*mt*mu - 5760*CF*eps^5*mt*mu + 
      1440*CA*mt^2*mu - 1440*CA*eps*mt^2*mu + 1440*CA*eps^3*mt^2*mu - 
      1440*CF*eps^3*mt^2*mu + 2880*CA*eps^4*mt^2*mu - 2880*CF*eps^4*mt^2*mu + 
      5760*CA*eps^5*mt^2*mu - 5760*CF*eps^5*mt^2*mu + 1440*CA*mu^2 - 
      1440*CA*eps*mu^2 - 2880*CA*eps^2*mu^2 + 2880*CF*eps^2*mu^2 - 
      2880*CA*eps^3*mu^2 - 5760*CA*eps^4*mu^2 - 11520*CA*eps^5*mu^2 - 
      2880*CA*eps*mt*mu^2 - 1440*CA*eps^2*mt*mu^2 + 1440*CF*eps^2*mt*mu^2 + 
      1440*CA*mu^3 - 1440*CA*eps*mu^3 - 1440*CA*eps^2*mu^3 + 
      1440*CF*eps^2*mu^3 - 1440*CA*eps^3*mu^3 + 1440*CF*eps^3*mu^3 - 
      2880*CA*eps^4*mu^3 + 2880*CF*eps^4*mu^3 - 5760*CA*eps^5*mu^3 + 
      5760*CF*eps^5*mu^3 + (1440*I)*CA*eps^3*mt*Pi - 
      (2880*I)*CF*eps^3*mt*Pi + (1440*I)*CA*eps*mt^2*Pi - 
      (2880*I)*CF*eps*mt^2*Pi - (1440*I)*CA*eps^2*mt^2*Pi + 
      (2880*I)*CF*eps^2*mt^2*Pi + (1440*I)*CA*eps^3*mu*Pi - 
      (2880*I)*CF*eps^3*mu*Pi - (2880*I)*CA*eps^2*mt*mu*Pi + 
      (5760*I)*CF*eps^2*mt*mu*Pi + (1440*I)*CA*eps^3*mt*mu*Pi - 
      (2880*I)*CF*eps^3*mt*mu*Pi + (1440*I)*CA*eps*mt^2*mu*Pi - 
      (2880*I)*CF*eps*mt^2*mu*Pi - (1440*I)*CA*eps^2*mt^2*mu*Pi + 
      (2880*I)*CF*eps^2*mt^2*mu*Pi + (1440*I)*CA*eps*mu^2*Pi - 
      (2880*I)*CF*eps*mu^2*Pi - (1440*I)*CA*eps^2*mu^2*Pi + 
      (2880*I)*CF*eps^2*mu^2*Pi + (1440*I)*CA*eps^3*mu^2*Pi - 
      (2880*I)*CF*eps^3*mu^2*Pi - (2880*I)*CA*eps^2*mt*mu^2*Pi + 
      (5760*I)*CF*eps^2*mt*mu^2*Pi + (1440*I)*CA*eps*mu^3*Pi - 
      (2880*I)*CF*eps*mu^3*Pi - (1440*I)*CA*eps^2*mu^3*Pi + 
      (2880*I)*CF*eps^2*mu^3*Pi + 480*CA*eps^4*mt*Pi^2 - 
      1200*CF*eps^4*mt*Pi^2 - 120*CA*eps^5*mt*Pi^2 - 120*CF*eps^5*mt*Pi^2 + 
      360*CA*eps^2*mt^2*Pi^2 - 960*CF*eps^2*mt^2*Pi^2 - 
      360*CA*eps^3*mt^2*Pi^2 + 960*CF*eps^3*mt^2*Pi^2 - 
      240*CF*eps^4*mt^2*Pi^2 - 120*CA*eps^5*mt^2*Pi^2 - 
      120*CF*eps^5*mt^2*Pi^2 + 600*CA*eps^4*mu*Pi^2 - 1080*CF*eps^4*mu*Pi^2 + 
      120*CA*eps^5*mu*Pi^2 + 120*CF*eps^5*mu*Pi^2 - 720*CA*eps^3*mt*mu*Pi^2 + 
      1920*CF*eps^3*mt*mu*Pi^2 + 600*CA*eps^4*mt*mu*Pi^2 - 
      1320*CF*eps^4*mt*mu*Pi^2 - 120*CA*eps^5*mt*mu*Pi^2 + 
      120*CF*eps^5*mt*mu*Pi^2 + 360*CA*eps^2*mt^2*mu*Pi^2 - 
      960*CF*eps^2*mt^2*mu*Pi^2 - 360*CA*eps^3*mt^2*mu*Pi^2 + 
      960*CF*eps^3*mt^2*mu*Pi^2 - 120*CA*eps^5*mt^2*mu*Pi^2 + 
      120*CF*eps^5*mt^2*mu*Pi^2 + 360*CA*eps^2*mu^2*Pi^2 - 
      960*CF*eps^2*mu^2*Pi^2 - 360*CA*eps^3*mu^2*Pi^2 + 
      960*CF*eps^3*mu^2*Pi^2 + 720*CA*eps^4*mu^2*Pi^2 - 
      1200*CF*eps^4*mu^2*Pi^2 + 240*CA*eps^5*mu^2*Pi^2 - 
      720*CA*eps^3*mt*mu^2*Pi^2 + 1920*CF*eps^3*mt*mu^2*Pi^2 + 
      120*CA*eps^4*mt*mu^2*Pi^2 - 120*CF*eps^4*mt*mu^2*Pi^2 + 
      360*CA*eps^2*mu^3*Pi^2 - 960*CF*eps^2*mu^3*Pi^2 - 
      360*CA*eps^3*mu^3*Pi^2 + 960*CF*eps^3*mu^3*Pi^2 + 
      120*CA*eps^4*mu^3*Pi^2 - 120*CF*eps^4*mu^3*Pi^2 + 
      120*CA*eps^5*mu^3*Pi^2 - 120*CF*eps^5*mu^3*Pi^2 - 
      (120*I)*CA*eps^5*mt*Pi^3 + (240*I)*CF*eps^5*mt*Pi^3 - 
      (120*I)*CA*eps^3*mt^2*Pi^3 + (240*I)*CF*eps^3*mt^2*Pi^3 + 
      (120*I)*CA*eps^4*mt^2*Pi^3 - (240*I)*CF*eps^4*mt^2*Pi^3 - 
      (120*I)*CA*eps^5*mu*Pi^3 + (240*I)*CF*eps^5*mu*Pi^3 + 
      (240*I)*CA*eps^4*mt*mu*Pi^3 - (480*I)*CF*eps^4*mt*mu*Pi^3 - 
      (120*I)*CA*eps^5*mt*mu*Pi^3 + (240*I)*CF*eps^5*mt*mu*Pi^3 - 
      (120*I)*CA*eps^3*mt^2*mu*Pi^3 + (240*I)*CF*eps^3*mt^2*mu*Pi^3 + 
      (120*I)*CA*eps^4*mt^2*mu*Pi^3 - (240*I)*CF*eps^4*mt^2*mu*Pi^3 - 
      (120*I)*CA*eps^3*mu^2*Pi^3 + (240*I)*CF*eps^3*mu^2*Pi^3 + 
      (120*I)*CA*eps^4*mu^2*Pi^3 - (240*I)*CF*eps^4*mu^2*Pi^3 - 
      (120*I)*CA*eps^5*mu^2*Pi^3 + (240*I)*CF*eps^5*mu^2*Pi^3 + 
      (240*I)*CA*eps^4*mt*mu^2*Pi^3 - (480*I)*CF*eps^4*mt*mu^2*Pi^3 - 
      (120*I)*CA*eps^3*mu^3*Pi^3 + (240*I)*CF*eps^3*mu^3*Pi^3 + 
      (120*I)*CA*eps^4*mu^3*Pi^3 - (240*I)*CF*eps^4*mu^3*Pi^3 - 
      55*CA*eps^4*mt^2*Pi^4 + 16*CF*eps^4*mt^2*Pi^4 + 55*CA*eps^5*mt^2*Pi^4 - 
      16*CF*eps^5*mt^2*Pi^4 + 110*CA*eps^5*mt*mu*Pi^4 - 
      32*CF*eps^5*mt*mu*Pi^4 - 55*CA*eps^4*mt^2*mu*Pi^4 + 
      16*CF*eps^4*mt^2*mu*Pi^4 + 55*CA*eps^5*mt^2*mu*Pi^4 - 
      16*CF*eps^5*mt^2*mu*Pi^4 - 55*CA*eps^4*mu^2*Pi^4 + 
      16*CF*eps^4*mu^2*Pi^4 + 55*CA*eps^5*mu^2*Pi^4 - 16*CF*eps^5*mu^2*Pi^4 + 
      110*CA*eps^5*mt*mu^2*Pi^4 - 32*CF*eps^5*mt*mu^2*Pi^4 - 
      55*CA*eps^4*mu^3*Pi^4 + 16*CF*eps^4*mu^3*Pi^4 + 55*CA*eps^5*mu^3*Pi^4 - 
      16*CF*eps^5*mu^3*Pi^4 - (47*I)*CA*eps^5*mt^2*Pi^5 + 
      (94*I)*CF*eps^5*mt^2*Pi^5 - (47*I)*CA*eps^5*mt^2*mu*Pi^5 + 
      (94*I)*CF*eps^5*mt^2*mu*Pi^5 - (47*I)*CA*eps^5*mu^2*Pi^5 + 
      (94*I)*CF*eps^5*mu^2*Pi^5 - (47*I)*CA*eps^5*mu^3*Pi^5 + 
      (94*I)*CF*eps^5*mu^3*Pi^5 - 6720*CF*eps^5*mt*Zeta[3] - 
      3360*CA*eps^3*mt^2*Zeta[3] + 3360*CA*eps^4*mt^2*Zeta[3] - 
      6720*CF*eps^5*mt^2*Zeta[3] + 3360*CA*eps^5*mu*Zeta[3] - 
      3360*CF*eps^5*mu*Zeta[3] + 6720*CA*eps^4*mt*mu*Zeta[3] + 
      3360*CA*eps^5*mt*mu*Zeta[3] - 10080*CF*eps^5*mt*mu*Zeta[3] - 
      3360*CA*eps^3*mt^2*mu*Zeta[3] + 3360*CA*eps^4*mt^2*mu*Zeta[3] - 
      3360*CA*eps^3*mu^2*Zeta[3] + 3360*CA*eps^4*mu^2*Zeta[3] + 
      6720*CA*eps^5*mu^2*Zeta[3] - 6720*CF*eps^5*mu^2*Zeta[3] + 
      6720*CA*eps^4*mt*mu^2*Zeta[3] + 3360*CA*eps^5*mt*mu^2*Zeta[3] - 
      3360*CF*eps^5*mt*mu^2*Zeta[3] - 3360*CA*eps^3*mu^3*Zeta[3] + 
      3360*CA*eps^4*mu^3*Zeta[3] + 3360*CA*eps^5*mu^3*Zeta[3] - 
      3360*CF*eps^5*mu^3*Zeta[3] - (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] + 
      (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] + (3360*I)*CA*eps^5*mt^2*Pi*Zeta[3] - 
      (6720*I)*CF*eps^5*mt^2*Pi*Zeta[3] + (6720*I)*CA*eps^5*mt*mu*Pi*
       Zeta[3] - (13440*I)*CF*eps^5*mt*mu*Pi*Zeta[3] - 
      (3360*I)*CA*eps^4*mt^2*mu*Pi*Zeta[3] + (6720*I)*CF*eps^4*mt^2*mu*Pi*
       Zeta[3] + (3360*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] - 
      (6720*I)*CF*eps^5*mt^2*mu*Pi*Zeta[3] - (3360*I)*CA*eps^4*mu^2*Pi*
       Zeta[3] + (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3] + 
      (3360*I)*CA*eps^5*mu^2*Pi*Zeta[3] - (6720*I)*CF*eps^5*mu^2*Pi*Zeta[3] + 
      (6720*I)*CA*eps^5*mt*mu^2*Pi*Zeta[3] - (13440*I)*CF*eps^5*mt*mu^2*Pi*
       Zeta[3] - (3360*I)*CA*eps^4*mu^3*Pi*Zeta[3] + 
      (6720*I)*CF*eps^4*mu^3*Pi*Zeta[3] + (3360*I)*CA*eps^5*mu^3*Pi*Zeta[3] - 
      (6720*I)*CF*eps^5*mu^3*Pi*Zeta[3] - 840*CA*eps^5*mt^2*Pi^2*Zeta[3] + 
      2240*CF*eps^5*mt^2*Pi^2*Zeta[3] - 840*CA*eps^5*mt^2*mu*Pi^2*Zeta[3] + 
      2240*CF*eps^5*mt^2*mu*Pi^2*Zeta[3] - 840*CA*eps^5*mu^2*Pi^2*Zeta[3] + 
      2240*CF*eps^5*mu^2*Pi^2*Zeta[3] - 840*CA*eps^5*mu^3*Pi^2*Zeta[3] + 
      2240*CF*eps^5*mu^3*Pi^2*Zeta[3] - 8928*CA*eps^5*mt^2*Zeta[5] - 
      8928*CA*eps^5*mt^2*mu*Zeta[5] - 8928*CA*eps^5*mu^2*Zeta[5] - 
      8928*CA*eps^5*mu^3*Zeta[5]))/(5760*eps*(1 + mu)*(1 + mt + mu))) + 
 G[-1 - mu, mt]*((CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, -1, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, -1, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, -1, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, 0, -1, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, -1, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, -1, 0, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, -1, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, -1, -1, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, -1, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, -1, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, 0, -1, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, -1, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1, 0, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1, 0, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, -1, -1, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, -1, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, -1, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, 0, -1, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, -1, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1, 0, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1, 0, 0, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1, -1, -1, mu])/(4*(1 + mt + mu)) - 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, -1, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1, 0, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1, 0, 0, mu])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, -1, -1, mu])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1, 0, mu])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, 0, -1, mu])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, 0, mu])/(4*(1 + mt + mu)) - 
   (CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
      72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
      180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
      144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
      80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
      72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
      48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*mu^2 - 
      72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
      144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
      80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 72*CF*mu^4 - 
      96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
      180*CF*eps^2*mu^4 - (72*I)*CA*eps^2*mt^2*Pi - (72*I)*CA*eps^2*mt^3*Pi - 
      (108*I)*CA*eps*mt^4*Pi + (72*I)*CF*eps*mt^4*Pi - 
      (24*I)*CA*eps^2*mt^4*Pi + (36*I)*CF*eps^2*mt^4*Pi - 
      (144*I)*CA*eps^2*mt*mu*Pi - (216*I)*CA*eps^2*mt^2*mu*Pi - 
      (216*I)*CA*eps*mt^3*mu*Pi + (144*I)*CF*eps*mt^3*mu*Pi + 
      (168*I)*CA*eps^2*mt^3*mu*Pi - (72*I)*CF*eps^2*mt^3*mu*Pi - 
      (72*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^2*mt*mu^2*Pi - 
      (216*I)*CA*eps*mt^2*mu^2*Pi + (144*I)*CF*eps*mt^2*mu^2*Pi + 
      (384*I)*CA*eps^2*mt^2*mu^2*Pi - (216*I)*CF*eps^2*mt^2*mu^2*Pi - 
      (72*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
      (144*I)*CF*eps*mt*mu^3*Pi + (168*I)*CA*eps^2*mt*mu^3*Pi - 
      (72*I)*CF*eps^2*mt*mu^3*Pi - (108*I)*CA*eps*mu^4*Pi + 
      (72*I)*CF*eps*mu^4*Pi - (24*I)*CA*eps^2*mu^4*Pi + 
      (36*I)*CF*eps^2*mu^4*Pi + 27*CA*eps^2*mt^4*Pi^2 + 
      18*CF*eps^2*mt^4*Pi^2 + 54*CA*eps^2*mt^3*mu*Pi^2 + 
      36*CF*eps^2*mt^3*mu*Pi^2 + 54*CA*eps^2*mt^2*mu^2*Pi^2 + 
      36*CF*eps^2*mt^2*mu^2*Pi^2 + 54*CA*eps^2*mt*mu^3*Pi^2 + 
      36*CF*eps^2*mt*mu^3*Pi^2 + 27*CA*eps^2*mu^4*Pi^2 + 
      18*CF*eps^2*mu^4*Pi^2)*q2*Log[q2]^3)/(864*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (6*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (6*I)*CF*eps*mu^2*Pi)*q2*
     Log[q2]^4)/(288*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*
     q2*Log[q2]^5)/(480*(1 + mt + mu)) + G[-1, 0, 0, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1, -1, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, 0, 0, mu]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, -1, 0, -1, mu]*
    ((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, 0, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, 0, -1, mu]*((CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + 
        CA*eps*mt^2 - CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, -1, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 
        2*eps*mt*mu + mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, 0, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) - 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, -1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 
        2*eps*mt*mu + mu^2 - eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, -1, -1, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[-1, 0, 0, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1, 0, 0, mu]*
    ((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/(4*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/(4*(1 + mt + mu))) + 
   G[0, 0, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 
        2*eps*mt*mu - mu^2 + eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1, -1, -1, -1, mu]*
    ((CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
       q2)/(12*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2])/(4*(1 + mt + mu))) + G[0, 0, -1, mu]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, 0, 0, mu]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1, 0, -1, mu]*
    ((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[0, -1, -1, mu]*((CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
        12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
        12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 - 
        I*CA*eps*mt^2*Pi + (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2])/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(8*(1 + mt + mu))) + 
   G[-1, -1, 0, mu]*((CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 
        12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
        (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
        5*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^3*(mt^2 - eps*mt^2 - 2*eps*mt*mu + mu^2 - 
        eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) - (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1, 0, 0, mu]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1, 0, mu]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2])/
      (4*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1, -1, -1, mu]*
    (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
         72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
         180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
         144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
         80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
         72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
         48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*
          mu^2 - 72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
         144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
         80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 
         72*CF*mu^4 - 96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
         180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*
          Pi - (36*I)*CA*eps*mt^4*Pi - (96*I)*CA*eps^2*mt^4*Pi + 
         (108*I)*CF*eps^2*mt^4*Pi - (72*I)*CA*eps^2*mt*mu*Pi - 
         (108*I)*CA*eps^2*mt^2*mu*Pi - (72*I)*CA*eps*mt^3*mu*Pi - 
         (120*I)*CA*eps^2*mt^3*mu*Pi + (216*I)*CF*eps^2*mt^3*mu*Pi - 
         (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
         (72*I)*CA*eps*mt^2*mu^2*Pi - (48*I)*CA*eps^2*mt^2*mu^2*Pi + 
         (216*I)*CF*eps^2*mt^2*mu^2*Pi - (36*I)*CA*eps^2*mu^3*Pi - 
         (72*I)*CA*eps*mt*mu^3*Pi - (120*I)*CA*eps^2*mt*mu^3*Pi + 
         (216*I)*CF*eps^2*mt*mu^3*Pi - (36*I)*CA*eps*mu^4*Pi - 
         (96*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi + 
         51*CA*eps^2*mt^4*Pi^2 - 66*CF*eps^2*mt^4*Pi^2 + 
         102*CA*eps^2*mt^3*mu*Pi^2 - 132*CF*eps^2*mt^3*mu*Pi^2 + 
         102*CA*eps^2*mt^2*mu^2*Pi^2 - 132*CF*eps^2*mt^2*mu^2*Pi^2 + 
         102*CA*eps^2*mt*mu^3*Pi^2 - 132*CF*eps^2*mt*mu^3*Pi^2 + 
         51*CA*eps^2*mu^4*Pi^2 - 66*CF*eps^2*mu^4*Pi^2)*q2)/
       ((mt + mu)^2*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (3*I)*CA*eps*mt^2*Pi - 
        (3*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(12*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (8*(1 + mt + mu))) + (CA*CF*eps*q2*Log[q2]^2*(-216*CA*eps^2*mt^2 - 
      432*CA*eps^3*mt^2 - 216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 
      108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
      516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
      864*CF*eps^3*mt^4 + 432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 
      216*CA*mt^3*mu + 432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 
      216*CF*eps*mt^3*mu - 240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 
      16*CA*eps^3*mt^3*mu - 216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 
      216*CA*eps^2*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
      144*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*mu^2 - 
      216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
      1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
      216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
      216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
      16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
      108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
      920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (216*I)*CA*eps^2*mt^2*Pi - 
      (216*I)*CA*eps^3*mt^2*Pi - (216*I)*CA*eps^2*mt^3*Pi - 
      (216*I)*CA*eps^3*mt^3*Pi - (324*I)*CA*eps*mt^4*Pi + 
      (216*I)*CF*eps*mt^4*Pi - (72*I)*CA*eps^2*mt^4*Pi + 
      (108*I)*CF*eps^2*mt^4*Pi - (516*I)*CA*eps^3*mt^4*Pi + 
      (540*I)*CF*eps^3*mt^4*Pi - (432*I)*CA*eps^2*mt*mu*Pi - 
      (648*I)*CA*eps^2*mt^2*mu*Pi - (216*I)*CA*eps^3*mt^2*mu*Pi - 
      (648*I)*CA*eps*mt^3*mu*Pi + (432*I)*CF*eps*mt^3*mu*Pi + 
      (504*I)*CA*eps^2*mt^3*mu*Pi - (216*I)*CF*eps^2*mt^3*mu*Pi - 
      (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
      (216*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
      (648*I)*CA*eps^2*mt*mu^2*Pi - (216*I)*CA*eps^3*mt*mu^2*Pi - 
      (648*I)*CA*eps*mt^2*mu^2*Pi + (432*I)*CF*eps*mt^2*mu^2*Pi + 
      (1152*I)*CA*eps^2*mt^2*mu^2*Pi - (648*I)*CF*eps^2*mt^2*mu^2*Pi + 
      (552*I)*CA*eps^3*mt^2*mu^2*Pi - (216*I)*CF*eps^3*mt^2*mu^2*Pi - 
      (216*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps^3*mu^3*Pi - 
      (648*I)*CA*eps*mt*mu^3*Pi + (432*I)*CF*eps*mt*mu^3*Pi + 
      (504*I)*CA*eps^2*mt*mu^3*Pi - (216*I)*CF*eps^2*mt*mu^3*Pi - 
      (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
      (324*I)*CA*eps*mu^4*Pi + (216*I)*CF*eps*mu^4*Pi - 
      (72*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi - 
      (516*I)*CA*eps^3*mu^4*Pi + (540*I)*CF*eps^3*mu^4*Pi + 
      108*CA*eps^3*mt^2*Pi^2 + 108*CA*eps^3*mt^3*Pi^2 + 
      81*CA*eps^2*mt^4*Pi^2 + 54*CF*eps^2*mt^4*Pi^2 + 
      150*CA*eps^3*mt^4*Pi^2 - 243*CF*eps^3*mt^4*Pi^2 + 
      216*CA*eps^3*mt*mu*Pi^2 + 324*CA*eps^3*mt^2*mu*Pi^2 + 
      162*CA*eps^2*mt^3*mu*Pi^2 + 108*CF*eps^2*mt^3*mu*Pi^2 + 
      138*CA*eps^3*mt^3*mu*Pi^2 - 594*CF*eps^3*mt^3*mu*Pi^2 + 
      108*CA*eps^3*mu^2*Pi^2 + 324*CA*eps^3*mt*mu^2*Pi^2 + 
      162*CA*eps^2*mt^2*mu^2*Pi^2 + 108*CF*eps^2*mt^2*mu^2*Pi^2 - 
      24*CA*eps^3*mt^2*mu^2*Pi^2 - 702*CF*eps^3*mt^2*mu^2*Pi^2 + 
      108*CA*eps^3*mu^3*Pi^2 + 162*CA*eps^2*mt*mu^3*Pi^2 + 
      108*CF*eps^2*mt*mu^3*Pi^2 + 138*CA*eps^3*mt*mu^3*Pi^2 - 
      594*CF*eps^3*mt*mu^3*Pi^2 + 81*CA*eps^2*mu^4*Pi^2 + 
      54*CF*eps^2*mu^4*Pi^2 + 150*CA*eps^3*mu^4*Pi^2 - 
      243*CF*eps^3*mu^4*Pi^2 + (63*I)*CA*eps^3*mt^4*Pi^3 - 
      (18*I)*CF*eps^3*mt^4*Pi^3 + (126*I)*CA*eps^3*mt^3*mu*Pi^3 - 
      (36*I)*CF*eps^3*mt^3*mu*Pi^3 + (126*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
      (36*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (126*I)*CA*eps^3*mt*mu^3*Pi^3 - 
      (36*I)*CF*eps^3*mt*mu^3*Pi^3 + (63*I)*CA*eps^3*mu^4*Pi^3 - 
      (18*I)*CF*eps^3*mu^4*Pi^3 + 252*CA*eps^3*mt^4*Zeta[3] - 
      504*CF*eps^3*mt^4*Zeta[3] + 504*CA*eps^3*mt^3*mu*Zeta[3] - 
      1008*CF*eps^3*mt^3*mu*Zeta[3] + 504*CA*eps^3*mt^2*mu^2*Zeta[3] - 
      1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 504*CA*eps^3*mt*mu^3*Zeta[3] - 
      1008*CF*eps^3*mt*mu^3*Zeta[3] + 252*CA*eps^3*mu^4*Zeta[3] - 
      504*CF*eps^3*mu^4*Zeta[3]))/(864*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*q2*Log[q2]*(5184*CA*eps^2*mt^2 + 10368*CA*eps^3*mt^2 + 
      20736*CA*eps^4*mt^2 + 5184*CA*eps^2*mt^3 + 10368*CA*eps^3*mt^3 + 
      20736*CA*eps^4*mt^3 + 2592*CA*mt^4 - 5184*CF*mt^4 + 6912*CA*eps*mt^4 - 
      2592*CF*eps*mt^4 + 12384*CA*eps^2*mt^4 - 12960*CF*eps^2*mt^4 + 
      22080*CA*eps^3*mt^4 - 20736*CF*eps^3*mt^4 + 44096*CA*eps^4*mt^4 - 
      41472*CF*eps^4*mt^4 - 10368*CA*eps^3*mt*mu - 31104*CA*eps^4*mt*mu + 
      5184*CA*eps^2*mt^2*mu - 10368*CA*eps^4*mt^2*mu + 5184*CA*mt^3*mu - 
      10368*CF*mt^3*mu + 8640*CA*eps*mt^3*mu + 5184*CF*eps*mt^3*mu + 
      5760*CA*eps^2*mt^3*mu - 10368*CF*eps^2*mt^3*mu + 384*CA*eps^3*mt^3*mu + 
      256*CA*eps^4*mt^3*mu + 5184*CA*eps^2*mu^2 + 10368*CA*eps^3*mu^2 + 
      20736*CA*eps^4*mu^2 + 5184*CA*eps^2*mt*mu^2 - 10368*CA*eps^4*mt*mu^2 + 
      5184*CA*mt^2*mu^2 - 10368*CF*mt^2*mu^2 + 3456*CA*eps*mt^2*mu^2 + 
      15552*CF*eps*mt^2*mu^2 - 13248*CA*eps^2*mt^2*mu^2 + 
      5184*CF*eps^2*mt^2*mu^2 - 43392*CA*eps^3*mt^2*mu^2 + 
      41472*CF*eps^3*mt^2*mu^2 - 87680*CA*eps^4*mt^2*mu^2 + 
      82944*CF*eps^4*mt^2*mu^2 + 5184*CA*eps^2*mu^3 + 10368*CA*eps^3*mu^3 + 
      20736*CA*eps^4*mu^3 + 5184*CA*mt*mu^3 - 10368*CF*mt*mu^3 + 
      8640*CA*eps*mt*mu^3 + 5184*CF*eps*mt*mu^3 + 5760*CA*eps^2*mt*mu^3 - 
      10368*CF*eps^2*mt*mu^3 + 384*CA*eps^3*mt*mu^3 + 256*CA*eps^4*mt*mu^3 + 
      2592*CA*mu^4 - 5184*CF*mu^4 + 6912*CA*eps*mu^4 - 2592*CF*eps*mu^4 + 
      12384*CA*eps^2*mu^4 - 12960*CF*eps^2*mu^4 + 22080*CA*eps^3*mu^4 - 
      20736*CF*eps^3*mu^4 + 44096*CA*eps^4*mu^4 - 41472*CF*eps^4*mu^4 + 
      (5184*I)*CA*eps^2*mt^2*Pi + (5184*I)*CA*eps^3*mt^2*Pi + 
      (10368*I)*CA*eps^4*mt^2*Pi + (5184*I)*CA*eps^2*mt^3*Pi + 
      (5184*I)*CA*eps^3*mt^3*Pi + (10368*I)*CA*eps^4*mt^3*Pi + 
      (7776*I)*CA*eps*mt^4*Pi - (5184*I)*CF*eps*mt^4*Pi + 
      (1728*I)*CA*eps^2*mt^4*Pi - (2592*I)*CF*eps^2*mt^4*Pi + 
      (12384*I)*CA*eps^3*mt^4*Pi - (12960*I)*CF*eps^3*mt^4*Pi + 
      (22080*I)*CA*eps^4*mt^4*Pi - (20736*I)*CF*eps^4*mt^4*Pi + 
      (10368*I)*CA*eps^2*mt*mu*Pi - (10368*I)*CA*eps^4*mt*mu*Pi + 
      (15552*I)*CA*eps^2*mt^2*mu*Pi + (5184*I)*CA*eps^3*mt^2*mu*Pi + 
      (15552*I)*CA*eps*mt^3*mu*Pi - (10368*I)*CF*eps*mt^3*mu*Pi - 
      (12096*I)*CA*eps^2*mt^3*mu*Pi + (5184*I)*CF*eps^2*mt^3*mu*Pi + 
      (5760*I)*CA*eps^3*mt^3*mu*Pi - (10368*I)*CF*eps^3*mt^3*mu*Pi + 
      (384*I)*CA*eps^4*mt^3*mu*Pi + (5184*I)*CA*eps^2*mu^2*Pi + 
      (5184*I)*CA*eps^3*mu^2*Pi + (10368*I)*CA*eps^4*mu^2*Pi + 
      (15552*I)*CA*eps^2*mt*mu^2*Pi + (5184*I)*CA*eps^3*mt*mu^2*Pi + 
      (15552*I)*CA*eps*mt^2*mu^2*Pi - (10368*I)*CF*eps*mt^2*mu^2*Pi - 
      (27648*I)*CA*eps^2*mt^2*mu^2*Pi + (15552*I)*CF*eps^2*mt^2*mu^2*Pi - 
      (13248*I)*CA*eps^3*mt^2*mu^2*Pi + (5184*I)*CF*eps^3*mt^2*mu^2*Pi - 
      (43392*I)*CA*eps^4*mt^2*mu^2*Pi + (41472*I)*CF*eps^4*mt^2*mu^2*Pi + 
      (5184*I)*CA*eps^2*mu^3*Pi + (5184*I)*CA*eps^3*mu^3*Pi + 
      (10368*I)*CA*eps^4*mu^3*Pi + (15552*I)*CA*eps*mt*mu^3*Pi - 
      (10368*I)*CF*eps*mt*mu^3*Pi - (12096*I)*CA*eps^2*mt*mu^3*Pi + 
      (5184*I)*CF*eps^2*mt*mu^3*Pi + (5760*I)*CA*eps^3*mt*mu^3*Pi - 
      (10368*I)*CF*eps^3*mt*mu^3*Pi + (384*I)*CA*eps^4*mt*mu^3*Pi + 
      (7776*I)*CA*eps*mu^4*Pi - (5184*I)*CF*eps*mu^4*Pi + 
      (1728*I)*CA*eps^2*mu^4*Pi - (2592*I)*CF*eps^2*mu^4*Pi + 
      (12384*I)*CA*eps^3*mu^4*Pi - (12960*I)*CF*eps^3*mu^4*Pi + 
      (22080*I)*CA*eps^4*mu^4*Pi - (20736*I)*CF*eps^4*mu^4*Pi - 
      2592*CA*eps^3*mt^2*Pi^2 - 3024*CA*eps^4*mt^2*Pi^2 - 
      2592*CA*eps^3*mt^3*Pi^2 - 864*CA*eps^4*mt^3*Pi^2 - 
      4320*CF*eps^4*mt^3*Pi^2 - 1944*CA*eps^2*mt^4*Pi^2 - 
      1296*CF*eps^2*mt^4*Pi^2 - 3600*CA*eps^3*mt^4*Pi^2 + 
      5832*CF*eps^3*mt^4*Pi^2 - 7224*CA*eps^4*mt^4*Pi^2 + 
      7560*CF*eps^4*mt^4*Pi^2 - 5184*CA*eps^3*mt*mu*Pi^2 - 
      7776*CA*eps^3*mt^2*mu*Pi^2 + 3456*CA*eps^4*mt^2*mu*Pi^2 - 
      12960*CF*eps^4*mt^2*mu*Pi^2 - 3888*CA*eps^2*mt^3*mu*Pi^2 - 
      2592*CF*eps^2*mt^3*mu*Pi^2 - 3312*CA*eps^3*mt^3*mu*Pi^2 + 
      14256*CF*eps^3*mt^3*mu*Pi^2 - 3360*CA*eps^4*mt^3*mu*Pi^2 + 
      6048*CF*eps^4*mt^3*mu*Pi^2 - 2592*CA*eps^3*mu^2*Pi^2 - 
      3024*CA*eps^4*mu^2*Pi^2 - 7776*CA*eps^3*mt*mu^2*Pi^2 + 
      3456*CA*eps^4*mt*mu^2*Pi^2 - 12960*CF*eps^4*mt*mu^2*Pi^2 - 
      3888*CA*eps^2*mt^2*mu^2*Pi^2 - 2592*CF*eps^2*mt^2*mu^2*Pi^2 + 
      576*CA*eps^3*mt^2*mu^2*Pi^2 + 16848*CF*eps^3*mt^2*mu^2*Pi^2 + 
      7728*CA*eps^4*mt^2*mu^2*Pi^2 - 3024*CF*eps^4*mt^2*mu^2*Pi^2 - 
      2592*CA*eps^3*mu^3*Pi^2 - 864*CA*eps^4*mu^3*Pi^2 - 
      4320*CF*eps^4*mu^3*Pi^2 - 3888*CA*eps^2*mt*mu^3*Pi^2 - 
      2592*CF*eps^2*mt*mu^3*Pi^2 - 3312*CA*eps^3*mt*mu^3*Pi^2 + 
      14256*CF*eps^3*mt*mu^3*Pi^2 - 3360*CA*eps^4*mt*mu^3*Pi^2 + 
      6048*CF*eps^4*mt*mu^3*Pi^2 - 1944*CA*eps^2*mu^4*Pi^2 - 
      1296*CF*eps^2*mu^4*Pi^2 - 3600*CA*eps^3*mu^4*Pi^2 + 
      5832*CF*eps^3*mu^4*Pi^2 - 7224*CA*eps^4*mu^4*Pi^2 + 
      7560*CF*eps^4*mu^4*Pi^2 - (1296*I)*CA*eps^4*mt^2*Pi^3 - 
      (1296*I)*CA*eps^4*mt^3*Pi^3 - (1512*I)*CA*eps^3*mt^4*Pi^3 + 
      (432*I)*CF*eps^3*mt^4*Pi^3 - (864*I)*CA*eps^4*mt^4*Pi^3 + 
      (1512*I)*CF*eps^4*mt^4*Pi^3 - (2592*I)*CA*eps^4*mt*mu*Pi^3 - 
      (3888*I)*CA*eps^4*mt^2*mu*Pi^3 - (3024*I)*CA*eps^3*mt^3*mu*Pi^3 + 
      (864*I)*CF*eps^3*mt^3*mu*Pi^3 + (1296*I)*CA*eps^4*mt^3*mu*Pi^3 + 
      (2160*I)*CF*eps^4*mt^3*mu*Pi^3 - (1296*I)*CA*eps^4*mu^2*Pi^3 - 
      (3888*I)*CA*eps^4*mt*mu^2*Pi^3 - (3024*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      (864*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (4320*I)*CA*eps^4*mt^2*mu^2*Pi^3 + 
      (1296*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (1296*I)*CA*eps^4*mu^3*Pi^3 - 
      (3024*I)*CA*eps^3*mt*mu^3*Pi^3 + (864*I)*CF*eps^3*mt*mu^3*Pi^3 + 
      (1296*I)*CA*eps^4*mt*mu^3*Pi^3 + (2160*I)*CF*eps^4*mt*mu^3*Pi^3 - 
      (1512*I)*CA*eps^3*mu^4*Pi^3 + (432*I)*CF*eps^3*mu^4*Pi^3 - 
      (864*I)*CA*eps^4*mu^4*Pi^3 + (1512*I)*CF*eps^4*mu^4*Pi^3 + 
      333*CA*eps^4*mt^4*Pi^4 + 198*CF*eps^4*mt^4*Pi^4 + 
      666*CA*eps^4*mt^3*mu*Pi^4 + 396*CF*eps^4*mt^3*mu*Pi^4 + 
      666*CA*eps^4*mt^2*mu^2*Pi^4 + 396*CF*eps^4*mt^2*mu^2*Pi^4 + 
      666*CA*eps^4*mt*mu^3*Pi^4 + 396*CF*eps^4*mt*mu^3*Pi^4 + 
      333*CA*eps^4*mu^4*Pi^4 + 198*CF*eps^4*mu^4*Pi^4 - 
      6048*CA*eps^3*mt^4*Zeta[3] + 12096*CF*eps^3*mt^4*Zeta[3] - 
      16128*CA*eps^4*mt^4*Zeta[3] + 6048*CF*eps^4*mt^4*Zeta[3] - 
      12096*CA*eps^3*mt^3*mu*Zeta[3] + 24192*CF*eps^3*mt^3*mu*Zeta[3] - 
      20160*CA*eps^4*mt^3*mu*Zeta[3] - 12096*CF*eps^4*mt^3*mu*Zeta[3] - 
      12096*CA*eps^3*mt^2*mu^2*Zeta[3] + 24192*CF*eps^3*mt^2*mu^2*Zeta[3] - 
      8064*CA*eps^4*mt^2*mu^2*Zeta[3] - 36288*CF*eps^4*mt^2*mu^2*Zeta[3] - 
      12096*CA*eps^3*mt*mu^3*Zeta[3] + 24192*CF*eps^3*mt*mu^3*Zeta[3] - 
      20160*CA*eps^4*mt*mu^3*Zeta[3] - 12096*CF*eps^4*mt*mu^3*Zeta[3] - 
      6048*CA*eps^3*mu^4*Zeta[3] + 12096*CF*eps^3*mu^4*Zeta[3] - 
      16128*CA*eps^4*mu^4*Zeta[3] + 6048*CF*eps^4*mu^4*Zeta[3] - 
      (18144*I)*CA*eps^4*mt^4*Pi*Zeta[3] + (12096*I)*CF*eps^4*mt^4*Pi*
       Zeta[3] - (36288*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + 
      (24192*I)*CF*eps^4*mt^3*mu*Pi*Zeta[3] - (36288*I)*CA*eps^4*mt^2*mu^2*Pi*
       Zeta[3] + (24192*I)*CF*eps^4*mt^2*mu^2*Pi*Zeta[3] - 
      (36288*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] + (24192*I)*CF*eps^4*mt*mu^3*Pi*
       Zeta[3] - (18144*I)*CA*eps^4*mu^4*Pi*Zeta[3] + 
      (12096*I)*CF*eps^4*mu^4*Pi*Zeta[3]))/(10368*(mt + mu)^2*
     (1 + mt + mu)) + G[-1, 0, mu]*
    (-1/48*(CA*(CA - 2*CF)*CF*eps^2*(-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps^2*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 + 
         (12*I)*eps*mt^2*Pi - (12*I)*eps^2*mt^2*Pi - (24*I)*eps^2*mt*mu*Pi + 
         (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 + 
         5*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*(CA - 2*CF)*CF*eps^3*(-mt^2 + eps*mt^2 + 2*eps*mt*mu - mu^2 + 
        eps*mu^2 + I*eps*mt^2*Pi + I*eps*mu^2*Pi)*q2*Log[q2]^2)/
      (8*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps*q2*
       (-12*eps^2*mt - 12*mt^2 + 12*eps*mt^2 - 12*eps^2*mu + 24*eps*mt*mu - 
        12*mu^2 + 12*eps*mu^2 + (12*I)*eps^3*mt*Pi + (12*I)*eps*mt^2*Pi - 
        (12*I)*eps^2*mt^2*Pi + (12*I)*eps^3*mu*Pi - (24*I)*eps^2*mt*mu*Pi + 
        (12*I)*eps*mu^2*Pi - (12*I)*eps^2*mu^2*Pi + 5*eps^2*mt^2*Pi^2 - 
        5*eps^3*mt^2*Pi^2 - 10*eps^3*mt*mu*Pi^2 + 5*eps^2*mu^2*Pi^2 - 
        5*eps^3*mu^2*Pi^2 - I*eps^3*mt^2*Pi^3 - I*eps^3*mu^2*Pi^3 + 
        28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(48*(1 + mt + mu))) + 
   G[0, 0, mu]*((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
        12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
        12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 
        (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
        (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
        (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
        (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 - 5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
        5*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 
        10*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 
        5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 5*CA*eps^3*mu^2*Pi^2 - 
        8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*
         Pi^3 + I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[0, -1, mu]*
    (-1/48*(CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
         12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*CF*eps^3*(-(CA*eps) - CA*eps*mt - CA*mt^2 + CA*eps*mt^2 - 
        CA*eps*mu + 2*CA*eps*mt*mu - CA*mu^2 + CA*eps*mu^2 + 
        I*CA*eps*mt^2*Pi - (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - 
        (2*I)*CF*eps*mu^2*Pi)*q2*Log[q2]^2)/(8*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
        (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + CA*eps^3*Pi^2 + 
        CA*eps^3*mt*Pi^2 + 5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 
        5*CA*eps^3*mt^2*Pi^2 + 8*CF*eps^3*mt^2*Pi^2 + CA*eps^3*mu*Pi^2 - 
        10*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
        5*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 5*CA*eps^3*mu^2*Pi^2 + 
        8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*
         Pi^3 - I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 + 
        28*CA*eps^3*mt^2*Zeta[3] + 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[-1, -1, mu]*
    (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
         72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
         180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
         144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
         80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
         72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
         48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*
          mu^2 - 72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
         144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
         80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 
         72*CF*mu^4 - 96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
         180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*
          Pi - (108*I)*CA*eps*mt^4*Pi + (144*I)*CF*eps*mt^4*Pi - 
         (24*I)*CA*eps^2*mt^4*Pi - (36*I)*CF*eps^2*mt^4*Pi - 
         (72*I)*CA*eps^2*mt*mu*Pi - (108*I)*CA*eps^2*mt^2*mu*Pi - 
         (216*I)*CA*eps*mt^3*mu*Pi + (288*I)*CF*eps*mt^3*mu*Pi + 
         (168*I)*CA*eps^2*mt^3*mu*Pi - (360*I)*CF*eps^2*mt^3*mu*Pi - 
         (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
         (216*I)*CA*eps*mt^2*mu^2*Pi + (288*I)*CF*eps*mt^2*mu^2*Pi + 
         (384*I)*CA*eps^2*mt^2*mu^2*Pi - (648*I)*CF*eps^2*mt^2*mu^2*Pi - 
         (36*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
         (288*I)*CF*eps*mt*mu^3*Pi + (168*I)*CA*eps^2*mt*mu^3*Pi - 
         (360*I)*CF*eps^2*mt*mu^3*Pi - (108*I)*CA*eps*mu^4*Pi + 
         (144*I)*CF*eps*mu^4*Pi - (24*I)*CA*eps^2*mu^4*Pi - 
         (36*I)*CF*eps^2*mu^4*Pi + 27*CA*eps^2*mt^4*Pi^2 - 
         18*CF*eps^2*mt^4*Pi^2 + 54*CA*eps^2*mt^3*mu*Pi^2 - 
         36*CF*eps^2*mt^3*mu*Pi^2 + 54*CA*eps^2*mt^2*mu^2*Pi^2 - 
         36*CF*eps^2*mt^2*mu^2*Pi^2 + 54*CA*eps^2*mt*mu^3*Pi^2 - 
         36*CF*eps^2*mt*mu^3*Pi^2 + 27*CA*eps^2*mu^4*Pi^2 - 
         18*CF*eps^2*mu^4*Pi^2)*q2*Log[q2])/((mt + mu)^2*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
       q2*Log[q2]^2)/(24*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
      (24*(1 + mt + mu)) + (CA*CF*eps*q2*(-216*CA*eps^2*mt^2 - 
        432*CA*eps^3*mt^2 - 216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 
        108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
        516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
        864*CF*eps^3*mt^4 + 432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 
        216*CA*mt^3*mu + 432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 
        216*CF*eps*mt^3*mu - 240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 
        16*CA*eps^3*mt^3*mu - 216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 
        216*CA*eps^2*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
        144*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*
         mu^2 - 216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
        1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
        216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
        216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
        16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
        108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
        920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (108*I)*CA*eps^2*mt^2*Pi - 
        (216*I)*CA*eps^3*mt^2*Pi - (108*I)*CA*eps^2*mt^3*Pi - 
        (324*I)*CA*eps^3*mt^3*Pi + (216*I)*CF*eps^3*mt^3*Pi - 
        (324*I)*CA*eps*mt^4*Pi + (432*I)*CF*eps*mt^4*Pi - 
        (72*I)*CA*eps^2*mt^4*Pi - (108*I)*CF*eps^2*mt^4*Pi - 
        (516*I)*CA*eps^3*mt^4*Pi + (540*I)*CF*eps^3*mt^4*Pi - 
        (216*I)*CA*eps^2*mt*mu*Pi - (324*I)*CA*eps^2*mt^2*mu*Pi - 
        (540*I)*CA*eps^3*mt^2*mu*Pi + (648*I)*CF*eps^3*mt^2*mu*Pi - 
        (648*I)*CA*eps*mt^3*mu*Pi + (864*I)*CF*eps*mt^3*mu*Pi + 
        (504*I)*CA*eps^2*mt^3*mu*Pi - (1080*I)*CF*eps^2*mt^3*mu*Pi - 
        (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
        (108*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
        (324*I)*CA*eps^2*mt*mu^2*Pi - (540*I)*CA*eps^3*mt*mu^2*Pi + 
        (648*I)*CF*eps^3*mt*mu^2*Pi - (648*I)*CA*eps*mt^2*mu^2*Pi + 
        (864*I)*CF*eps*mt^2*mu^2*Pi + (1152*I)*CA*eps^2*mt^2*mu^2*Pi - 
        (1944*I)*CF*eps^2*mt^2*mu^2*Pi + (552*I)*CA*eps^3*mt^2*mu^2*Pi - 
        (216*I)*CF*eps^3*mt^2*mu^2*Pi - (108*I)*CA*eps^2*mu^3*Pi - 
        (324*I)*CA*eps^3*mu^3*Pi + (216*I)*CF*eps^3*mu^3*Pi - 
        (648*I)*CA*eps*mt*mu^3*Pi + (864*I)*CF*eps*mt*mu^3*Pi + 
        (504*I)*CA*eps^2*mt*mu^3*Pi - (1080*I)*CF*eps^2*mt*mu^3*Pi - 
        (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
        (324*I)*CA*eps*mu^4*Pi + (432*I)*CF*eps*mu^4*Pi - 
        (72*I)*CA*eps^2*mu^4*Pi - (108*I)*CF*eps^2*mu^4*Pi - 
        (516*I)*CA*eps^3*mu^4*Pi + (540*I)*CF*eps^3*mu^4*Pi + 
        54*CA*eps^3*mt^2*Pi^2 + 54*CA*eps^3*mt^3*Pi^2 + 
        81*CA*eps^2*mt^4*Pi^2 - 54*CF*eps^2*mt^4*Pi^2 + 
        150*CA*eps^3*mt^4*Pi^2 - 135*CF*eps^3*mt^4*Pi^2 + 
        108*CA*eps^3*mt*mu*Pi^2 + 162*CA*eps^3*mt^2*mu*Pi^2 + 
        162*CA*eps^2*mt^3*mu*Pi^2 - 108*CF*eps^2*mt^3*mu*Pi^2 + 
        138*CA*eps^3*mt^3*mu*Pi^2 - 162*CF*eps^3*mt^3*mu*Pi^2 + 
        54*CA*eps^3*mu^2*Pi^2 + 162*CA*eps^3*mt*mu^2*Pi^2 + 
        162*CA*eps^2*mt^2*mu^2*Pi^2 - 108*CF*eps^2*mt^2*mu^2*Pi^2 - 
        24*CA*eps^3*mt^2*mu^2*Pi^2 - 54*CF*eps^3*mt^2*mu^2*Pi^2 + 
        54*CA*eps^3*mu^3*Pi^2 + 162*CA*eps^2*mt*mu^3*Pi^2 - 
        108*CF*eps^2*mt*mu^3*Pi^2 + 138*CA*eps^3*mt*mu^3*Pi^2 - 
        162*CF*eps^3*mt*mu^3*Pi^2 + 81*CA*eps^2*mu^4*Pi^2 - 
        54*CF*eps^2*mu^4*Pi^2 + 150*CA*eps^3*mu^4*Pi^2 - 
        135*CF*eps^3*mu^4*Pi^2 + (63*I)*CA*eps^3*mt^4*Pi^3 - 
        (72*I)*CF*eps^3*mt^4*Pi^3 + (126*I)*CA*eps^3*mt^3*mu*Pi^3 - 
        (144*I)*CF*eps^3*mt^3*mu*Pi^3 + (126*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
        (144*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (126*I)*CA*eps^3*mt*mu^3*Pi^3 - 
        (144*I)*CF*eps^3*mt*mu^3*Pi^3 + (63*I)*CA*eps^3*mu^4*Pi^3 - 
        (72*I)*CF*eps^3*mu^4*Pi^3 + 252*CA*eps^3*mt^4*Zeta[3] - 
        504*CF*eps^3*mt^4*Zeta[3] + 504*CA*eps^3*mt^3*mu*Zeta[3] - 
        1008*CF*eps^3*mt^3*mu*Zeta[3] + 504*CA*eps^3*mt^2*mu^2*Zeta[3] - 
        1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 504*CA*eps^3*mt*mu^3*Zeta[3] - 
        1008*CF*eps^3*mt*mu^3*Zeta[3] + 252*CA*eps^3*mu^4*Zeta[3] - 
        504*CF*eps^3*mu^4*Zeta[3]))/(432*(mt + mu)^2*(1 + mt + mu))) + 
   (CA*CF*q2*(-77760*CA*eps^2*mt^2 - 155520*CA*eps^3*mt^2 - 
      311040*CA*eps^4*mt^2 - 622080*CA*eps^5*mt^2 - 77760*CA*eps^2*mt^3 - 
      155520*CA*eps^3*mt^3 - 311040*CA*eps^4*mt^3 - 622080*CA*eps^5*mt^3 - 
      38880*CA*mt^4 + 77760*CF*mt^4 - 103680*CA*eps*mt^4 + 
      38880*CF*eps*mt^4 - 185760*CA*eps^2*mt^4 + 194400*CF*eps^2*mt^4 - 
      331200*CA*eps^3*mt^4 + 311040*CF*eps^3*mt^4 - 661440*CA*eps^4*mt^4 + 
      622080*CF*eps^4*mt^4 - 1322240*CA*eps^5*mt^4 + 1244160*CF*eps^5*mt^4 + 
      155520*CA*eps^3*mt*mu + 466560*CA*eps^4*mt*mu + 
      1088640*CA*eps^5*mt*mu - 77760*CA*eps^2*mt^2*mu + 
      155520*CA*eps^4*mt^2*mu + 466560*CA*eps^5*mt^2*mu - 77760*CA*mt^3*mu + 
      155520*CF*mt^3*mu - 129600*CA*eps*mt^3*mu - 77760*CF*eps*mt^3*mu - 
      86400*CA*eps^2*mt^3*mu + 155520*CF*eps^2*mt^3*mu - 
      5760*CA*eps^3*mt^3*mu - 3840*CA*eps^4*mt^3*mu - 2560*CA*eps^5*mt^3*mu - 
      77760*CA*eps^2*mu^2 - 155520*CA*eps^3*mu^2 - 311040*CA*eps^4*mu^2 - 
      622080*CA*eps^5*mu^2 - 77760*CA*eps^2*mt*mu^2 + 
      155520*CA*eps^4*mt*mu^2 + 466560*CA*eps^5*mt*mu^2 - 
      77760*CA*mt^2*mu^2 + 155520*CF*mt^2*mu^2 - 51840*CA*eps*mt^2*mu^2 - 
      233280*CF*eps*mt^2*mu^2 + 198720*CA*eps^2*mt^2*mu^2 - 
      77760*CF*eps^2*mt^2*mu^2 + 650880*CA*eps^3*mt^2*mu^2 - 
      622080*CF*eps^3*mt^2*mu^2 + 1315200*CA*eps^4*mt^2*mu^2 - 
      1244160*CF*eps^4*mt^2*mu^2 + 2639360*CA*eps^5*mt^2*mu^2 - 
      2488320*CF*eps^5*mt^2*mu^2 - 77760*CA*eps^2*mu^3 - 
      155520*CA*eps^3*mu^3 - 311040*CA*eps^4*mu^3 - 622080*CA*eps^5*mu^3 - 
      77760*CA*mt*mu^3 + 155520*CF*mt*mu^3 - 129600*CA*eps*mt*mu^3 - 
      77760*CF*eps*mt*mu^3 - 86400*CA*eps^2*mt*mu^3 + 
      155520*CF*eps^2*mt*mu^3 - 5760*CA*eps^3*mt*mu^3 - 
      3840*CA*eps^4*mt*mu^3 - 2560*CA*eps^5*mt*mu^3 - 38880*CA*mu^4 + 
      77760*CF*mu^4 - 103680*CA*eps*mu^4 + 38880*CF*eps*mu^4 - 
      185760*CA*eps^2*mu^4 + 194400*CF*eps^2*mu^4 - 331200*CA*eps^3*mu^4 + 
      311040*CF*eps^3*mu^4 - 661440*CA*eps^4*mu^4 + 622080*CF*eps^4*mu^4 - 
      1322240*CA*eps^5*mu^4 + 1244160*CF*eps^5*mu^4 - 
      (77760*I)*CA*eps^2*mt^2*Pi - (77760*I)*CA*eps^3*mt^2*Pi - 
      (155520*I)*CA*eps^4*mt^2*Pi - (311040*I)*CA*eps^5*mt^2*Pi - 
      (77760*I)*CA*eps^2*mt^3*Pi - (77760*I)*CA*eps^3*mt^3*Pi - 
      (155520*I)*CA*eps^4*mt^3*Pi - (311040*I)*CA*eps^5*mt^3*Pi - 
      (116640*I)*CA*eps*mt^4*Pi + (77760*I)*CF*eps*mt^4*Pi - 
      (25920*I)*CA*eps^2*mt^4*Pi + (38880*I)*CF*eps^2*mt^4*Pi - 
      (185760*I)*CA*eps^3*mt^4*Pi + (194400*I)*CF*eps^3*mt^4*Pi - 
      (331200*I)*CA*eps^4*mt^4*Pi + (311040*I)*CF*eps^4*mt^4*Pi - 
      (661440*I)*CA*eps^5*mt^4*Pi + (622080*I)*CF*eps^5*mt^4*Pi - 
      (155520*I)*CA*eps^2*mt*mu*Pi + (155520*I)*CA*eps^4*mt*mu*Pi + 
      (466560*I)*CA*eps^5*mt*mu*Pi - (233280*I)*CA*eps^2*mt^2*mu*Pi - 
      (77760*I)*CA*eps^3*mt^2*mu*Pi + (155520*I)*CA*eps^5*mt^2*mu*Pi - 
      (233280*I)*CA*eps*mt^3*mu*Pi + (155520*I)*CF*eps*mt^3*mu*Pi + 
      (181440*I)*CA*eps^2*mt^3*mu*Pi - (77760*I)*CF*eps^2*mt^3*mu*Pi - 
      (86400*I)*CA*eps^3*mt^3*mu*Pi + (155520*I)*CF*eps^3*mt^3*mu*Pi - 
      (5760*I)*CA*eps^4*mt^3*mu*Pi - (3840*I)*CA*eps^5*mt^3*mu*Pi - 
      (77760*I)*CA*eps^2*mu^2*Pi - (77760*I)*CA*eps^3*mu^2*Pi - 
      (155520*I)*CA*eps^4*mu^2*Pi - (311040*I)*CA*eps^5*mu^2*Pi - 
      (233280*I)*CA*eps^2*mt*mu^2*Pi - (77760*I)*CA*eps^3*mt*mu^2*Pi + 
      (155520*I)*CA*eps^5*mt*mu^2*Pi - (233280*I)*CA*eps*mt^2*mu^2*Pi + 
      (155520*I)*CF*eps*mt^2*mu^2*Pi + (414720*I)*CA*eps^2*mt^2*mu^2*Pi - 
      (233280*I)*CF*eps^2*mt^2*mu^2*Pi + (198720*I)*CA*eps^3*mt^2*mu^2*Pi - 
      (77760*I)*CF*eps^3*mt^2*mu^2*Pi + (650880*I)*CA*eps^4*mt^2*mu^2*Pi - 
      (622080*I)*CF*eps^4*mt^2*mu^2*Pi + (1315200*I)*CA*eps^5*mt^2*mu^2*Pi - 
      (1244160*I)*CF*eps^5*mt^2*mu^2*Pi - (77760*I)*CA*eps^2*mu^3*Pi - 
      (77760*I)*CA*eps^3*mu^3*Pi - (155520*I)*CA*eps^4*mu^3*Pi - 
      (311040*I)*CA*eps^5*mu^3*Pi - (233280*I)*CA*eps*mt*mu^3*Pi + 
      (155520*I)*CF*eps*mt*mu^3*Pi + (181440*I)*CA*eps^2*mt*mu^3*Pi - 
      (77760*I)*CF*eps^2*mt*mu^3*Pi - (86400*I)*CA*eps^3*mt*mu^3*Pi + 
      (155520*I)*CF*eps^3*mt*mu^3*Pi - (5760*I)*CA*eps^4*mt*mu^3*Pi - 
      (3840*I)*CA*eps^5*mt*mu^3*Pi - (116640*I)*CA*eps*mu^4*Pi + 
      (77760*I)*CF*eps*mu^4*Pi - (25920*I)*CA*eps^2*mu^4*Pi + 
      (38880*I)*CF*eps^2*mu^4*Pi - (185760*I)*CA*eps^3*mu^4*Pi + 
      (194400*I)*CF*eps^3*mu^4*Pi - (331200*I)*CA*eps^4*mu^4*Pi + 
      (311040*I)*CF*eps^4*mu^4*Pi - (661440*I)*CA*eps^5*mu^4*Pi + 
      (622080*I)*CF*eps^5*mu^4*Pi + 38880*CA*eps^3*mt^2*Pi^2 + 
      45360*CA*eps^4*mt^2*Pi^2 + 90720*CA*eps^5*mt^2*Pi^2 + 
      38880*CA*eps^3*mt^3*Pi^2 + 12960*CA*eps^4*mt^3*Pi^2 + 
      64800*CF*eps^4*mt^3*Pi^2 + 90720*CA*eps^5*mt^3*Pi^2 + 
      29160*CA*eps^2*mt^4*Pi^2 + 19440*CF*eps^2*mt^4*Pi^2 + 
      54000*CA*eps^3*mt^4*Pi^2 - 87480*CF*eps^3*mt^4*Pi^2 + 
      108360*CA*eps^4*mt^4*Pi^2 - 113400*CF*eps^4*mt^4*Pi^2 + 
      193200*CA*eps^5*mt^4*Pi^2 - 181440*CF*eps^5*mt^4*Pi^2 + 
      77760*CA*eps^3*mt*mu*Pi^2 - 90720*CA*eps^5*mt*mu*Pi^2 + 
      116640*CA*eps^3*mt^2*mu*Pi^2 - 51840*CA*eps^4*mt^2*mu*Pi^2 + 
      194400*CF*eps^4*mt^2*mu*Pi^2 + 58320*CA*eps^2*mt^3*mu*Pi^2 + 
      38880*CF*eps^2*mt^3*mu*Pi^2 + 49680*CA*eps^3*mt^3*mu*Pi^2 - 
      213840*CF*eps^3*mt^3*mu*Pi^2 + 50400*CA*eps^4*mt^3*mu*Pi^2 - 
      90720*CF*eps^4*mt^3*mu*Pi^2 + 3360*CA*eps^5*mt^3*mu*Pi^2 + 
      38880*CA*eps^3*mu^2*Pi^2 + 45360*CA*eps^4*mu^2*Pi^2 + 
      90720*CA*eps^5*mu^2*Pi^2 + 116640*CA*eps^3*mt*mu^2*Pi^2 - 
      51840*CA*eps^4*mt*mu^2*Pi^2 + 194400*CF*eps^4*mt*mu^2*Pi^2 + 
      58320*CA*eps^2*mt^2*mu^2*Pi^2 + 38880*CF*eps^2*mt^2*mu^2*Pi^2 - 
      8640*CA*eps^3*mt^2*mu^2*Pi^2 - 252720*CF*eps^3*mt^2*mu^2*Pi^2 - 
      115920*CA*eps^4*mt^2*mu^2*Pi^2 + 45360*CF*eps^4*mt^2*mu^2*Pi^2 - 
      379680*CA*eps^5*mt^2*mu^2*Pi^2 + 362880*CF*eps^5*mt^2*mu^2*Pi^2 + 
      38880*CA*eps^3*mu^3*Pi^2 + 12960*CA*eps^4*mu^3*Pi^2 + 
      64800*CF*eps^4*mu^3*Pi^2 + 90720*CA*eps^5*mu^3*Pi^2 + 
      58320*CA*eps^2*mt*mu^3*Pi^2 + 38880*CF*eps^2*mt*mu^3*Pi^2 + 
      49680*CA*eps^3*mt*mu^3*Pi^2 - 213840*CF*eps^3*mt*mu^3*Pi^2 + 
      50400*CA*eps^4*mt*mu^3*Pi^2 - 90720*CF*eps^4*mt*mu^3*Pi^2 + 
      3360*CA*eps^5*mt*mu^3*Pi^2 + 29160*CA*eps^2*mu^4*Pi^2 + 
      19440*CF*eps^2*mu^4*Pi^2 + 54000*CA*eps^3*mu^4*Pi^2 - 
      87480*CF*eps^3*mu^4*Pi^2 + 108360*CA*eps^4*mu^4*Pi^2 - 
      113400*CF*eps^4*mu^4*Pi^2 + 193200*CA*eps^5*mu^4*Pi^2 - 
      181440*CF*eps^5*mu^4*Pi^2 + (19440*I)*CA*eps^4*mt^2*Pi^3 + 
      (19440*I)*CA*eps^5*mt^2*Pi^3 + (19440*I)*CA*eps^4*mt^3*Pi^3 + 
      (12960*I)*CA*eps^5*mt^3*Pi^3 + (12960*I)*CF*eps^5*mt^3*Pi^3 + 
      (22680*I)*CA*eps^3*mt^4*Pi^3 - (6480*I)*CF*eps^3*mt^4*Pi^3 + 
      (12960*I)*CA*eps^4*mt^4*Pi^3 - (22680*I)*CF*eps^4*mt^4*Pi^3 + 
      (46440*I)*CA*eps^5*mt^4*Pi^3 - (48600*I)*CF*eps^5*mt^4*Pi^3 + 
      (38880*I)*CA*eps^4*mt*mu*Pi^3 + (58320*I)*CA*eps^4*mt^2*mu*Pi^3 + 
      (38880*I)*CF*eps^5*mt^2*mu*Pi^3 + (45360*I)*CA*eps^3*mt^3*mu*Pi^3 - 
      (12960*I)*CF*eps^3*mt^3*mu*Pi^3 - (19440*I)*CA*eps^4*mt^3*mu*Pi^3 - 
      (32400*I)*CF*eps^4*mt^3*mu*Pi^3 + (21600*I)*CA*eps^5*mt^3*mu*Pi^3 - 
      (38880*I)*CF*eps^5*mt^3*mu*Pi^3 + (19440*I)*CA*eps^4*mu^2*Pi^3 + 
      (19440*I)*CA*eps^5*mu^2*Pi^3 + (58320*I)*CA*eps^4*mt*mu^2*Pi^3 + 
      (38880*I)*CF*eps^5*mt*mu^2*Pi^3 + (45360*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
      (12960*I)*CF*eps^3*mt^2*mu^2*Pi^3 - (64800*I)*CA*eps^4*mt^2*mu^2*Pi^3 - 
      (19440*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (49680*I)*CA*eps^5*mt^2*mu^2*Pi^3 + 
      (19440*I)*CF*eps^5*mt^2*mu^2*Pi^3 + (19440*I)*CA*eps^4*mu^3*Pi^3 + 
      (12960*I)*CA*eps^5*mu^3*Pi^3 + (12960*I)*CF*eps^5*mu^3*Pi^3 + 
      (45360*I)*CA*eps^3*mt*mu^3*Pi^3 - (12960*I)*CF*eps^3*mt*mu^3*Pi^3 - 
      (19440*I)*CA*eps^4*mt*mu^3*Pi^3 - (32400*I)*CF*eps^4*mt*mu^3*Pi^3 + 
      (21600*I)*CA*eps^5*mt*mu^3*Pi^3 - (38880*I)*CF*eps^5*mt*mu^3*Pi^3 + 
      (22680*I)*CA*eps^3*mu^4*Pi^3 - (6480*I)*CF*eps^3*mu^4*Pi^3 + 
      (12960*I)*CA*eps^4*mu^4*Pi^3 - (22680*I)*CF*eps^4*mu^4*Pi^3 + 
      (46440*I)*CA*eps^5*mu^4*Pi^3 - (48600*I)*CF*eps^5*mu^4*Pi^3 - 
      6480*CA*eps^5*mt^2*Pi^4 - 6480*CA*eps^5*mt^3*Pi^4 - 
      4995*CA*eps^4*mt^4*Pi^4 - 2970*CF*eps^4*mt^4*Pi^4 - 
      2232*CA*eps^5*mt^4*Pi^4 + 8883*CF*eps^5*mt^4*Pi^4 - 
      12960*CA*eps^5*mt*mu*Pi^4 - 19440*CA*eps^5*mt^2*mu*Pi^4 - 
      9990*CA*eps^4*mt^3*mu*Pi^4 - 5940*CF*eps^4*mt^3*mu*Pi^4 + 
      5526*CA*eps^5*mt^3*mu*Pi^4 + 23706*CF*eps^5*mt^3*mu*Pi^4 - 
      6480*CA*eps^5*mu^2*Pi^4 - 19440*CA*eps^5*mt*mu^2*Pi^4 - 
      9990*CA*eps^4*mt^2*mu^2*Pi^4 - 5940*CF*eps^4*mt^2*mu^2*Pi^4 + 
      15516*CA*eps^5*mt^2*mu^2*Pi^4 + 29646*CF*eps^5*mt^2*mu^2*Pi^4 - 
      6480*CA*eps^5*mu^3*Pi^4 - 9990*CA*eps^4*mt*mu^3*Pi^4 - 
      5940*CF*eps^4*mt*mu^3*Pi^4 + 5526*CA*eps^5*mt*mu^3*Pi^4 + 
      23706*CF*eps^5*mt*mu^3*Pi^4 - 4995*CA*eps^4*mu^4*Pi^4 - 
      2970*CF*eps^4*mu^4*Pi^4 - 2232*CA*eps^5*mu^4*Pi^4 + 
      8883*CF*eps^5*mu^4*Pi^4 + (2079*I)*CA*eps^5*mt^4*Pi^5 - 
      (2538*I)*CF*eps^5*mt^4*Pi^5 + (4158*I)*CA*eps^5*mt^3*mu*Pi^5 - 
      (5076*I)*CF*eps^5*mt^3*mu*Pi^5 + (4158*I)*CA*eps^5*mt^2*mu^2*Pi^5 - 
      (5076*I)*CF*eps^5*mt^2*mu^2*Pi^5 + (4158*I)*CA*eps^5*mt*mu^3*Pi^5 - 
      (5076*I)*CF*eps^5*mt*mu^3*Pi^5 + (2079*I)*CA*eps^5*mu^4*Pi^5 - 
      (2538*I)*CF*eps^5*mu^4*Pi^5 + 181440*CA*eps^5*mt^2*Zeta[3] + 
      181440*CA*eps^5*mt^3*Zeta[3] + 90720*CA*eps^3*mt^4*Zeta[3] - 
      181440*CF*eps^3*mt^4*Zeta[3] + 241920*CA*eps^4*mt^4*Zeta[3] - 
      90720*CF*eps^4*mt^4*Zeta[3] + 433440*CA*eps^5*mt^4*Zeta[3] - 
      453600*CF*eps^5*mt^4*Zeta[3] + 181440*CA*eps^5*mt^2*mu*Zeta[3] + 
      181440*CA*eps^3*mt^3*mu*Zeta[3] - 362880*CF*eps^3*mt^3*mu*Zeta[3] + 
      302400*CA*eps^4*mt^3*mu*Zeta[3] + 181440*CF*eps^4*mt^3*mu*Zeta[3] + 
      201600*CA*eps^5*mt^3*mu*Zeta[3] - 362880*CF*eps^5*mt^3*mu*Zeta[3] + 
      181440*CA*eps^5*mu^2*Zeta[3] + 181440*CA*eps^5*mt*mu^2*Zeta[3] + 
      181440*CA*eps^3*mt^2*mu^2*Zeta[3] - 362880*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      120960*CA*eps^4*mt^2*mu^2*Zeta[3] + 544320*CF*eps^4*mt^2*mu^2*Zeta[3] - 
      463680*CA*eps^5*mt^2*mu^2*Zeta[3] + 181440*CF*eps^5*mt^2*mu^2*Zeta[3] + 
      181440*CA*eps^5*mu^3*Zeta[3] + 181440*CA*eps^3*mt*mu^3*Zeta[3] - 
      362880*CF*eps^3*mt*mu^3*Zeta[3] + 302400*CA*eps^4*mt*mu^3*Zeta[3] + 
      181440*CF*eps^4*mt*mu^3*Zeta[3] + 201600*CA*eps^5*mt*mu^3*Zeta[3] - 
      362880*CF*eps^5*mt*mu^3*Zeta[3] + 90720*CA*eps^3*mu^4*Zeta[3] - 
      181440*CF*eps^3*mu^4*Zeta[3] + 241920*CA*eps^4*mu^4*Zeta[3] - 
      90720*CF*eps^4*mu^4*Zeta[3] + 433440*CA*eps^5*mu^4*Zeta[3] - 
      453600*CF*eps^5*mu^4*Zeta[3] + (181440*I)*CA*eps^5*mt^2*Pi*Zeta[3] + 
      (181440*I)*CA*eps^5*mt^3*Pi*Zeta[3] + (272160*I)*CA*eps^4*mt^4*Pi*
       Zeta[3] - (181440*I)*CF*eps^4*mt^4*Pi*Zeta[3] + 
      (60480*I)*CA*eps^5*mt^4*Pi*Zeta[3] - (90720*I)*CF*eps^5*mt^4*Pi*
       Zeta[3] + (362880*I)*CA*eps^5*mt*mu*Pi*Zeta[3] + 
      (544320*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] + (544320*I)*CA*eps^4*mt^3*mu*Pi*
       Zeta[3] - (362880*I)*CF*eps^4*mt^3*mu*Pi*Zeta[3] - 
      (423360*I)*CA*eps^5*mt^3*mu*Pi*Zeta[3] + (181440*I)*CF*eps^5*mt^3*mu*Pi*
       Zeta[3] + (181440*I)*CA*eps^5*mu^2*Pi*Zeta[3] + 
      (544320*I)*CA*eps^5*mt*mu^2*Pi*Zeta[3] + (544320*I)*CA*eps^4*mt^2*mu^2*
       Pi*Zeta[3] - (362880*I)*CF*eps^4*mt^2*mu^2*Pi*Zeta[3] - 
      (967680*I)*CA*eps^5*mt^2*mu^2*Pi*Zeta[3] + (544320*I)*CF*eps^5*mt^2*
       mu^2*Pi*Zeta[3] + (181440*I)*CA*eps^5*mu^3*Pi*Zeta[3] + 
      (544320*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] - (362880*I)*CF*eps^4*mt*mu^3*Pi*
       Zeta[3] - (423360*I)*CA*eps^5*mt*mu^3*Pi*Zeta[3] + 
      (181440*I)*CF*eps^5*mt*mu^3*Pi*Zeta[3] + (272160*I)*CA*eps^4*mu^4*Pi*
       Zeta[3] - (181440*I)*CF*eps^4*mu^4*Pi*Zeta[3] + 
      (60480*I)*CA*eps^5*mu^4*Pi*Zeta[3] - (90720*I)*CF*eps^5*mu^4*Pi*
       Zeta[3] - 68040*CA*eps^5*mt^4*Pi^2*Zeta[3] - 45360*CF*eps^5*mt^4*Pi^2*
       Zeta[3] - 136080*CA*eps^5*mt^3*mu*Pi^2*Zeta[3] - 
      90720*CF*eps^5*mt^3*mu*Pi^2*Zeta[3] - 136080*CA*eps^5*mt^2*mu^2*Pi^2*
       Zeta[3] - 90720*CF*eps^5*mt^2*mu^2*Pi^2*Zeta[3] - 
      136080*CA*eps^5*mt*mu^3*Pi^2*Zeta[3] - 90720*CF*eps^5*mt*mu^3*Pi^2*
       Zeta[3] - 68040*CA*eps^5*mu^4*Pi^2*Zeta[3] - 45360*CF*eps^5*mu^4*Pi^2*
       Zeta[3] + 241056*CA*eps^5*mt^4*Zeta[5] - 482112*CF*eps^5*mt^4*
       Zeta[5] + 482112*CA*eps^5*mt^3*mu*Zeta[5] - 964224*CF*eps^5*mt^3*mu*
       Zeta[5] + 482112*CA*eps^5*mt^2*mu^2*Zeta[5] - 
      964224*CF*eps^5*mt^2*mu^2*Zeta[5] + 482112*CA*eps^5*mt*mu^3*Zeta[5] - 
      964224*CF*eps^5*mt*mu^3*Zeta[5] + 241056*CA*eps^5*mu^4*Zeta[5] - 
      482112*CF*eps^5*mu^4*Zeta[5]))/(155520*eps*(mt + mu)^2*
     (1 + mt + mu))) + 
 G[-1, mu]*(-1/4*(CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, 0, mt])/
     (1 + mt + mu) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, 0, -mu, mt])/
    (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, 0, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -1 - mu, -1 - mu, -mu, mt])/(2*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, 0, -1 - mu, -mu, -1 - mu, mt])/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, 0, -mu, -1 - mu, -1 - mu, mt])/(2*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, 0, -1 - mu, -mu, mt])/
    (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, 0, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, 0, -mu, mt])/
    (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[0, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[0, -1 - mu, -1 - mu, -1 - mu, -1 - mu, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -1 - mu, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, 0, -1 - mu, -mu, mt])/(2*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, 0, -mu, -1 - mu, mt])/
    (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, 0, -1 - mu, mt])/
    (4*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, 0, -mu, mt])/(2*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, 0, -1 - mu, -1 - mu, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, 0, -1 - mu, -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, 0, mt])/
    (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, 0, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, 0, -mu, mt])/
    (2*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, 0, -1 - mu, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, 0, -1 - mu, -1 - mu, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, 0, 0, mt])/(4*(1 + mt + mu)) - 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 0, -1 - mu, 
      mt])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, 0, mt])/(4*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, 
      -1 - mu, -1 - mu, mt])/(4*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, -mu, 
      mt])/(2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -1 - mu, -1 - mu, -mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-1 - mu, -1 - mu, -mu, -1 - mu, -1 - mu, 
      mt])/(2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
     G[-1 - mu, -mu, -1 - mu, -1 - mu, -1 - mu, mt])/(2*(1 + mt + mu)) + 
   (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*G[-mu, -1 - mu, -1 - mu, -1 - mu, -1 - mu, 
      mt])/(2*(1 + mt + mu)) - 
   (CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
      72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
      180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
      144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
      80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
      72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
      48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*mu^2 - 
      72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
      144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
      80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 72*CF*mu^4 - 
      96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
      180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*Pi - 
      (108*I)*CA*eps*mt^4*Pi + (144*I)*CF*eps*mt^4*Pi - 
      (24*I)*CA*eps^2*mt^4*Pi - (36*I)*CF*eps^2*mt^4*Pi - 
      (72*I)*CA*eps^2*mt*mu*Pi - (108*I)*CA*eps^2*mt^2*mu*Pi - 
      (216*I)*CA*eps*mt^3*mu*Pi + (288*I)*CF*eps*mt^3*mu*Pi + 
      (168*I)*CA*eps^2*mt^3*mu*Pi - (360*I)*CF*eps^2*mt^3*mu*Pi - 
      (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
      (216*I)*CA*eps*mt^2*mu^2*Pi + (288*I)*CF*eps*mt^2*mu^2*Pi + 
      (384*I)*CA*eps^2*mt^2*mu^2*Pi - (648*I)*CF*eps^2*mt^2*mu^2*Pi - 
      (36*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
      (288*I)*CF*eps*mt*mu^3*Pi + (168*I)*CA*eps^2*mt*mu^3*Pi - 
      (360*I)*CF*eps^2*mt*mu^3*Pi - (108*I)*CA*eps*mu^4*Pi + 
      (144*I)*CF*eps*mu^4*Pi - (24*I)*CA*eps^2*mu^4*Pi - 
      (36*I)*CF*eps^2*mu^4*Pi + 27*CA*eps^2*mt^4*Pi^2 - 
      18*CF*eps^2*mt^4*Pi^2 + 54*CA*eps^2*mt^3*mu*Pi^2 - 
      36*CF*eps^2*mt^3*mu*Pi^2 + 54*CA*eps^2*mt^2*mu^2*Pi^2 - 
      36*CF*eps^2*mt^2*mu^2*Pi^2 + 54*CA*eps^2*mt*mu^3*Pi^2 - 
      36*CF*eps^2*mt*mu^3*Pi^2 + 27*CA*eps^2*mu^4*Pi^2 - 
      18*CF*eps^2*mu^4*Pi^2)*q2*Log[q2]^3)/(864*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
      6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
      8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
      (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
     q2*Log[q2]^4)/(288*(1 + mt + mu)) + 
   (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^5)/(480*(1 + mt + mu)) + 
   G[0, 0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, 0, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, 0, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, 0, -1 - mu, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, 0, mt]*
    ((CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2)/
      (4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (4*(1 + mt + mu))) + G[0, 0, -1 - mu, -mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[0, 0, -mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[0, -1 - mu, 0, -mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, 0, 0, -mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, -mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, -mu, -1 - mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-mu, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2)/
      (2*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2])/
      (2*(1 + mt + mu))) + G[-1 - mu, -1 - mu, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
       q2)/(12*(1 + mt + mu)) + (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2])/(4*(1 + mt + mu))) + G[0, 0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1 - mu, 0, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, 0, 0, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2)/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, 0, 0, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, -1 - mu, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, 0, -1 - mu, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[-1 - mu, -1 - mu, 0, mt]*
    ((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 12*CA*eps*mt^2 - 
        12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 12*CA*eps*mu^2 + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2)/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2])/(4*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^2)/(8*(1 + mt + mu))) + G[0, 0, -mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
       (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2])/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, -mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
       (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2])/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
   G[-1 - mu, -mu, -1 - mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
       (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2])/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
   G[-mu, -1 - mu, -1 - mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2)/
       (1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - 
        eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2])/(2*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/(4*(1 + mt + mu))) + 
   G[-1 - mu, -1 - mu, -1 - mu, mt]*
    (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
         72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
         180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
         144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
         80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
         72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
         48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*
          mu^2 - 72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
         144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
         80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 
         72*CF*mu^4 - 96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
         180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*
          Pi - (36*I)*CA*eps*mt^4*Pi - (96*I)*CA*eps^2*mt^4*Pi + 
         (108*I)*CF*eps^2*mt^4*Pi - (72*I)*CA*eps^2*mt*mu*Pi - 
         (108*I)*CA*eps^2*mt^2*mu*Pi - (72*I)*CA*eps*mt^3*mu*Pi - 
         (120*I)*CA*eps^2*mt^3*mu*Pi + (216*I)*CF*eps^2*mt^3*mu*Pi - 
         (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
         (72*I)*CA*eps*mt^2*mu^2*Pi - (48*I)*CA*eps^2*mt^2*mu^2*Pi + 
         (216*I)*CF*eps^2*mt^2*mu^2*Pi - (36*I)*CA*eps^2*mu^3*Pi - 
         (72*I)*CA*eps*mt*mu^3*Pi - (120*I)*CA*eps^2*mt*mu^3*Pi + 
         (216*I)*CF*eps^2*mt*mu^3*Pi - (36*I)*CA*eps*mu^4*Pi - 
         (96*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi + 
         51*CA*eps^2*mt^4*Pi^2 - 66*CF*eps^2*mt^4*Pi^2 + 
         102*CA*eps^2*mt^3*mu*Pi^2 - 132*CF*eps^2*mt^3*mu*Pi^2 + 
         102*CA*eps^2*mt^2*mu^2*Pi^2 - 132*CF*eps^2*mt^2*mu^2*Pi^2 + 
         102*CA*eps^2*mt*mu^3*Pi^2 - 132*CF*eps^2*mt*mu^3*Pi^2 + 
         51*CA*eps^2*mu^4*Pi^2 - 66*CF*eps^2*mu^4*Pi^2)*q2)/
       ((mt + mu)^2*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (3*I)*CA*eps*mt^2*Pi - 
        (3*I)*CA*eps*mu^2*Pi)*q2*Log[q2])/(12*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^2)/
      (8*(1 + mt + mu))) + (CA*CF*eps*q2*Log[q2]^2*(-216*CA*eps^2*mt^2 - 
      432*CA*eps^3*mt^2 - 216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 
      108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
      516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
      864*CF*eps^3*mt^4 + 432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 
      216*CA*mt^3*mu + 432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 
      216*CF*eps*mt^3*mu - 240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 
      16*CA*eps^3*mt^3*mu - 216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 
      216*CA*eps^2*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
      144*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*mu^2 - 
      216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
      1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
      216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
      216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
      16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
      108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
      920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (108*I)*CA*eps^2*mt^2*Pi - 
      (216*I)*CA*eps^3*mt^2*Pi - (108*I)*CA*eps^2*mt^3*Pi - 
      (324*I)*CA*eps^3*mt^3*Pi + (216*I)*CF*eps^3*mt^3*Pi - 
      (324*I)*CA*eps*mt^4*Pi + (432*I)*CF*eps*mt^4*Pi - 
      (72*I)*CA*eps^2*mt^4*Pi - (108*I)*CF*eps^2*mt^4*Pi - 
      (516*I)*CA*eps^3*mt^4*Pi + (540*I)*CF*eps^3*mt^4*Pi - 
      (216*I)*CA*eps^2*mt*mu*Pi - (324*I)*CA*eps^2*mt^2*mu*Pi - 
      (540*I)*CA*eps^3*mt^2*mu*Pi + (648*I)*CF*eps^3*mt^2*mu*Pi - 
      (648*I)*CA*eps*mt^3*mu*Pi + (864*I)*CF*eps*mt^3*mu*Pi + 
      (504*I)*CA*eps^2*mt^3*mu*Pi - (1080*I)*CF*eps^2*mt^3*mu*Pi - 
      (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
      (108*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
      (324*I)*CA*eps^2*mt*mu^2*Pi - (540*I)*CA*eps^3*mt*mu^2*Pi + 
      (648*I)*CF*eps^3*mt*mu^2*Pi - (648*I)*CA*eps*mt^2*mu^2*Pi + 
      (864*I)*CF*eps*mt^2*mu^2*Pi + (1152*I)*CA*eps^2*mt^2*mu^2*Pi - 
      (1944*I)*CF*eps^2*mt^2*mu^2*Pi + (552*I)*CA*eps^3*mt^2*mu^2*Pi - 
      (216*I)*CF*eps^3*mt^2*mu^2*Pi - (108*I)*CA*eps^2*mu^3*Pi - 
      (324*I)*CA*eps^3*mu^3*Pi + (216*I)*CF*eps^3*mu^3*Pi - 
      (648*I)*CA*eps*mt*mu^3*Pi + (864*I)*CF*eps*mt*mu^3*Pi + 
      (504*I)*CA*eps^2*mt*mu^3*Pi - (1080*I)*CF*eps^2*mt*mu^3*Pi - 
      (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
      (324*I)*CA*eps*mu^4*Pi + (432*I)*CF*eps*mu^4*Pi - 
      (72*I)*CA*eps^2*mu^4*Pi - (108*I)*CF*eps^2*mu^4*Pi - 
      (516*I)*CA*eps^3*mu^4*Pi + (540*I)*CF*eps^3*mu^4*Pi + 
      54*CA*eps^3*mt^2*Pi^2 + 54*CA*eps^3*mt^3*Pi^2 + 81*CA*eps^2*mt^4*Pi^2 - 
      54*CF*eps^2*mt^4*Pi^2 + 150*CA*eps^3*mt^4*Pi^2 - 
      135*CF*eps^3*mt^4*Pi^2 + 108*CA*eps^3*mt*mu*Pi^2 + 
      162*CA*eps^3*mt^2*mu*Pi^2 + 162*CA*eps^2*mt^3*mu*Pi^2 - 
      108*CF*eps^2*mt^3*mu*Pi^2 + 138*CA*eps^3*mt^3*mu*Pi^2 - 
      162*CF*eps^3*mt^3*mu*Pi^2 + 54*CA*eps^3*mu^2*Pi^2 + 
      162*CA*eps^3*mt*mu^2*Pi^2 + 162*CA*eps^2*mt^2*mu^2*Pi^2 - 
      108*CF*eps^2*mt^2*mu^2*Pi^2 - 24*CA*eps^3*mt^2*mu^2*Pi^2 - 
      54*CF*eps^3*mt^2*mu^2*Pi^2 + 54*CA*eps^3*mu^3*Pi^2 + 
      162*CA*eps^2*mt*mu^3*Pi^2 - 108*CF*eps^2*mt*mu^3*Pi^2 + 
      138*CA*eps^3*mt*mu^3*Pi^2 - 162*CF*eps^3*mt*mu^3*Pi^2 + 
      81*CA*eps^2*mu^4*Pi^2 - 54*CF*eps^2*mu^4*Pi^2 + 
      150*CA*eps^3*mu^4*Pi^2 - 135*CF*eps^3*mu^4*Pi^2 + 
      (63*I)*CA*eps^3*mt^4*Pi^3 - (72*I)*CF*eps^3*mt^4*Pi^3 + 
      (126*I)*CA*eps^3*mt^3*mu*Pi^3 - (144*I)*CF*eps^3*mt^3*mu*Pi^3 + 
      (126*I)*CA*eps^3*mt^2*mu^2*Pi^3 - (144*I)*CF*eps^3*mt^2*mu^2*Pi^3 + 
      (126*I)*CA*eps^3*mt*mu^3*Pi^3 - (144*I)*CF*eps^3*mt*mu^3*Pi^3 + 
      (63*I)*CA*eps^3*mu^4*Pi^3 - (72*I)*CF*eps^3*mu^4*Pi^3 + 
      252*CA*eps^3*mt^4*Zeta[3] - 504*CF*eps^3*mt^4*Zeta[3] + 
      504*CA*eps^3*mt^3*mu*Zeta[3] - 1008*CF*eps^3*mt^3*mu*Zeta[3] + 
      504*CA*eps^3*mt^2*mu^2*Zeta[3] - 1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      504*CA*eps^3*mt*mu^3*Zeta[3] - 1008*CF*eps^3*mt*mu^3*Zeta[3] + 
      252*CA*eps^3*mu^4*Zeta[3] - 504*CF*eps^3*mu^4*Zeta[3]))/
    (864*(mt + mu)^2*(1 + mt + mu)) + 
   (CA*CF*q2*Log[q2]*(5184*CA*eps^2*mt^2 + 10368*CA*eps^3*mt^2 + 
      20736*CA*eps^4*mt^2 + 5184*CA*eps^2*mt^3 + 10368*CA*eps^3*mt^3 + 
      20736*CA*eps^4*mt^3 + 2592*CA*mt^4 - 5184*CF*mt^4 + 6912*CA*eps*mt^4 - 
      2592*CF*eps*mt^4 + 12384*CA*eps^2*mt^4 - 12960*CF*eps^2*mt^4 + 
      22080*CA*eps^3*mt^4 - 20736*CF*eps^3*mt^4 + 44096*CA*eps^4*mt^4 - 
      41472*CF*eps^4*mt^4 - 10368*CA*eps^3*mt*mu - 31104*CA*eps^4*mt*mu + 
      5184*CA*eps^2*mt^2*mu - 10368*CA*eps^4*mt^2*mu + 5184*CA*mt^3*mu - 
      10368*CF*mt^3*mu + 8640*CA*eps*mt^3*mu + 5184*CF*eps*mt^3*mu + 
      5760*CA*eps^2*mt^3*mu - 10368*CF*eps^2*mt^3*mu + 384*CA*eps^3*mt^3*mu + 
      256*CA*eps^4*mt^3*mu + 5184*CA*eps^2*mu^2 + 10368*CA*eps^3*mu^2 + 
      20736*CA*eps^4*mu^2 + 5184*CA*eps^2*mt*mu^2 - 10368*CA*eps^4*mt*mu^2 + 
      5184*CA*mt^2*mu^2 - 10368*CF*mt^2*mu^2 + 3456*CA*eps*mt^2*mu^2 + 
      15552*CF*eps*mt^2*mu^2 - 13248*CA*eps^2*mt^2*mu^2 + 
      5184*CF*eps^2*mt^2*mu^2 - 43392*CA*eps^3*mt^2*mu^2 + 
      41472*CF*eps^3*mt^2*mu^2 - 87680*CA*eps^4*mt^2*mu^2 + 
      82944*CF*eps^4*mt^2*mu^2 + 5184*CA*eps^2*mu^3 + 10368*CA*eps^3*mu^3 + 
      20736*CA*eps^4*mu^3 + 5184*CA*mt*mu^3 - 10368*CF*mt*mu^3 + 
      8640*CA*eps*mt*mu^3 + 5184*CF*eps*mt*mu^3 + 5760*CA*eps^2*mt*mu^3 - 
      10368*CF*eps^2*mt*mu^3 + 384*CA*eps^3*mt*mu^3 + 256*CA*eps^4*mt*mu^3 + 
      2592*CA*mu^4 - 5184*CF*mu^4 + 6912*CA*eps*mu^4 - 2592*CF*eps*mu^4 + 
      12384*CA*eps^2*mu^4 - 12960*CF*eps^2*mu^4 + 22080*CA*eps^3*mu^4 - 
      20736*CF*eps^3*mu^4 + 44096*CA*eps^4*mu^4 - 41472*CF*eps^4*mu^4 + 
      (2592*I)*CA*eps^2*mt^2*Pi + (5184*I)*CA*eps^3*mt^2*Pi + 
      (10368*I)*CA*eps^4*mt^2*Pi + (2592*I)*CA*eps^2*mt^3*Pi + 
      (7776*I)*CA*eps^3*mt^3*Pi - (5184*I)*CF*eps^3*mt^3*Pi + 
      (10368*I)*CA*eps^4*mt^3*Pi + (7776*I)*CA*eps*mt^4*Pi - 
      (10368*I)*CF*eps*mt^4*Pi + (1728*I)*CA*eps^2*mt^4*Pi + 
      (2592*I)*CF*eps^2*mt^4*Pi + (12384*I)*CA*eps^3*mt^4*Pi - 
      (12960*I)*CF*eps^3*mt^4*Pi + (22080*I)*CA*eps^4*mt^4*Pi - 
      (20736*I)*CF*eps^4*mt^4*Pi + (5184*I)*CA*eps^2*mt*mu*Pi - 
      (10368*I)*CA*eps^4*mt*mu*Pi + (7776*I)*CA*eps^2*mt^2*mu*Pi + 
      (12960*I)*CA*eps^3*mt^2*mu*Pi - (15552*I)*CF*eps^3*mt^2*mu*Pi + 
      (15552*I)*CA*eps*mt^3*mu*Pi - (20736*I)*CF*eps*mt^3*mu*Pi - 
      (12096*I)*CA*eps^2*mt^3*mu*Pi + (25920*I)*CF*eps^2*mt^3*mu*Pi + 
      (5760*I)*CA*eps^3*mt^3*mu*Pi - (10368*I)*CF*eps^3*mt^3*mu*Pi + 
      (384*I)*CA*eps^4*mt^3*mu*Pi + (2592*I)*CA*eps^2*mu^2*Pi + 
      (5184*I)*CA*eps^3*mu^2*Pi + (10368*I)*CA*eps^4*mu^2*Pi + 
      (7776*I)*CA*eps^2*mt*mu^2*Pi + (12960*I)*CA*eps^3*mt*mu^2*Pi - 
      (15552*I)*CF*eps^3*mt*mu^2*Pi + (15552*I)*CA*eps*mt^2*mu^2*Pi - 
      (20736*I)*CF*eps*mt^2*mu^2*Pi - (27648*I)*CA*eps^2*mt^2*mu^2*Pi + 
      (46656*I)*CF*eps^2*mt^2*mu^2*Pi - (13248*I)*CA*eps^3*mt^2*mu^2*Pi + 
      (5184*I)*CF*eps^3*mt^2*mu^2*Pi - (43392*I)*CA*eps^4*mt^2*mu^2*Pi + 
      (41472*I)*CF*eps^4*mt^2*mu^2*Pi + (2592*I)*CA*eps^2*mu^3*Pi + 
      (7776*I)*CA*eps^3*mu^3*Pi - (5184*I)*CF*eps^3*mu^3*Pi + 
      (10368*I)*CA*eps^4*mu^3*Pi + (15552*I)*CA*eps*mt*mu^3*Pi - 
      (20736*I)*CF*eps*mt*mu^3*Pi - (12096*I)*CA*eps^2*mt*mu^3*Pi + 
      (25920*I)*CF*eps^2*mt*mu^3*Pi + (5760*I)*CA*eps^3*mt*mu^3*Pi - 
      (10368*I)*CF*eps^3*mt*mu^3*Pi + (384*I)*CA*eps^4*mt*mu^3*Pi + 
      (7776*I)*CA*eps*mu^4*Pi - (10368*I)*CF*eps*mu^4*Pi + 
      (1728*I)*CA*eps^2*mu^4*Pi + (2592*I)*CF*eps^2*mu^4*Pi + 
      (12384*I)*CA*eps^3*mu^4*Pi - (12960*I)*CF*eps^3*mu^4*Pi + 
      (22080*I)*CA*eps^4*mu^4*Pi - (20736*I)*CF*eps^4*mu^4*Pi - 
      1296*CA*eps^3*mt^2*Pi^2 - 3024*CA*eps^4*mt^2*Pi^2 - 
      1296*CA*eps^3*mt^3*Pi^2 - 2160*CA*eps^4*mt^3*Pi^2 - 
      1728*CF*eps^4*mt^3*Pi^2 - 1944*CA*eps^2*mt^4*Pi^2 + 
      1296*CF*eps^2*mt^4*Pi^2 - 3600*CA*eps^3*mt^4*Pi^2 + 
      3240*CF*eps^3*mt^4*Pi^2 - 7224*CA*eps^4*mt^4*Pi^2 + 
      7560*CF*eps^4*mt^4*Pi^2 - 2592*CA*eps^3*mt*mu*Pi^2 - 
      3888*CA*eps^3*mt^2*mu*Pi^2 - 432*CA*eps^4*mt^2*mu*Pi^2 - 
      5184*CF*eps^4*mt^2*mu*Pi^2 - 3888*CA*eps^2*mt^3*mu*Pi^2 + 
      2592*CF*eps^2*mt^3*mu*Pi^2 - 3312*CA*eps^3*mt^3*mu*Pi^2 + 
      3888*CF*eps^3*mt^3*mu*Pi^2 - 3360*CA*eps^4*mt^3*mu*Pi^2 + 
      6048*CF*eps^4*mt^3*mu*Pi^2 - 1296*CA*eps^3*mu^2*Pi^2 - 
      3024*CA*eps^4*mu^2*Pi^2 - 3888*CA*eps^3*mt*mu^2*Pi^2 - 
      432*CA*eps^4*mt*mu^2*Pi^2 - 5184*CF*eps^4*mt*mu^2*Pi^2 - 
      3888*CA*eps^2*mt^2*mu^2*Pi^2 + 2592*CF*eps^2*mt^2*mu^2*Pi^2 + 
      576*CA*eps^3*mt^2*mu^2*Pi^2 + 1296*CF*eps^3*mt^2*mu^2*Pi^2 + 
      7728*CA*eps^4*mt^2*mu^2*Pi^2 - 3024*CF*eps^4*mt^2*mu^2*Pi^2 - 
      1296*CA*eps^3*mu^3*Pi^2 - 2160*CA*eps^4*mu^3*Pi^2 - 
      1728*CF*eps^4*mu^3*Pi^2 - 3888*CA*eps^2*mt*mu^3*Pi^2 + 
      2592*CF*eps^2*mt*mu^3*Pi^2 - 3312*CA*eps^3*mt*mu^3*Pi^2 + 
      3888*CF*eps^3*mt*mu^3*Pi^2 - 3360*CA*eps^4*mt*mu^3*Pi^2 + 
      6048*CF*eps^4*mt*mu^3*Pi^2 - 1944*CA*eps^2*mu^4*Pi^2 + 
      1296*CF*eps^2*mu^4*Pi^2 - 3600*CA*eps^3*mu^4*Pi^2 + 
      3240*CF*eps^3*mu^4*Pi^2 - 7224*CA*eps^4*mu^4*Pi^2 + 
      7560*CF*eps^4*mu^4*Pi^2 - (648*I)*CA*eps^4*mt^2*Pi^3 - 
      (648*I)*CA*eps^4*mt^3*Pi^3 - (1512*I)*CA*eps^3*mt^4*Pi^3 + 
      (1728*I)*CF*eps^3*mt^4*Pi^3 - (864*I)*CA*eps^4*mt^4*Pi^3 + 
      (216*I)*CF*eps^4*mt^4*Pi^3 - (1296*I)*CA*eps^4*mt*mu*Pi^3 - 
      (1944*I)*CA*eps^4*mt^2*mu*Pi^3 - (3024*I)*CA*eps^3*mt^3*mu*Pi^3 + 
      (3456*I)*CF*eps^3*mt^3*mu*Pi^3 + (1296*I)*CA*eps^4*mt^3*mu*Pi^3 - 
      (3024*I)*CF*eps^4*mt^3*mu*Pi^3 - (648*I)*CA*eps^4*mu^2*Pi^3 - 
      (1944*I)*CA*eps^4*mt*mu^2*Pi^3 - (3024*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
      (3456*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (4320*I)*CA*eps^4*mt^2*mu^2*Pi^3 - 
      (6480*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (648*I)*CA*eps^4*mu^3*Pi^3 - 
      (3024*I)*CA*eps^3*mt*mu^3*Pi^3 + (3456*I)*CF*eps^3*mt*mu^3*Pi^3 + 
      (1296*I)*CA*eps^4*mt*mu^3*Pi^3 - (3024*I)*CF*eps^4*mt*mu^3*Pi^3 - 
      (1512*I)*CA*eps^3*mu^4*Pi^3 + (1728*I)*CF*eps^3*mu^4*Pi^3 - 
      (864*I)*CA*eps^4*mu^4*Pi^3 + (216*I)*CF*eps^4*mu^4*Pi^3 + 
      333*CA*eps^4*mt^4*Pi^4 - 234*CF*eps^4*mt^4*Pi^4 + 
      666*CA*eps^4*mt^3*mu*Pi^4 - 468*CF*eps^4*mt^3*mu*Pi^4 + 
      666*CA*eps^4*mt^2*mu^2*Pi^4 - 468*CF*eps^4*mt^2*mu^2*Pi^4 + 
      666*CA*eps^4*mt*mu^3*Pi^4 - 468*CF*eps^4*mt*mu^3*Pi^4 + 
      333*CA*eps^4*mu^4*Pi^4 - 234*CF*eps^4*mu^4*Pi^4 - 
      6048*CA*eps^3*mt^4*Zeta[3] + 12096*CF*eps^3*mt^4*Zeta[3] - 
      16128*CA*eps^4*mt^4*Zeta[3] + 6048*CF*eps^4*mt^4*Zeta[3] - 
      12096*CA*eps^3*mt^3*mu*Zeta[3] + 24192*CF*eps^3*mt^3*mu*Zeta[3] - 
      20160*CA*eps^4*mt^3*mu*Zeta[3] - 12096*CF*eps^4*mt^3*mu*Zeta[3] - 
      12096*CA*eps^3*mt^2*mu^2*Zeta[3] + 24192*CF*eps^3*mt^2*mu^2*Zeta[3] - 
      8064*CA*eps^4*mt^2*mu^2*Zeta[3] - 36288*CF*eps^4*mt^2*mu^2*Zeta[3] - 
      12096*CA*eps^3*mt*mu^3*Zeta[3] + 24192*CF*eps^3*mt*mu^3*Zeta[3] - 
      20160*CA*eps^4*mt*mu^3*Zeta[3] - 12096*CF*eps^4*mt*mu^3*Zeta[3] - 
      6048*CA*eps^3*mu^4*Zeta[3] + 12096*CF*eps^3*mu^4*Zeta[3] - 
      16128*CA*eps^4*mu^4*Zeta[3] + 6048*CF*eps^4*mu^4*Zeta[3] - 
      (18144*I)*CA*eps^4*mt^4*Pi*Zeta[3] + (24192*I)*CF*eps^4*mt^4*Pi*
       Zeta[3] - (36288*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] + 
      (48384*I)*CF*eps^4*mt^3*mu*Pi*Zeta[3] - (36288*I)*CA*eps^4*mt^2*mu^2*Pi*
       Zeta[3] + (48384*I)*CF*eps^4*mt^2*mu^2*Pi*Zeta[3] - 
      (36288*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] + (48384*I)*CF*eps^4*mt*mu^3*Pi*
       Zeta[3] - (18144*I)*CA*eps^4*mu^4*Pi*Zeta[3] + 
      (24192*I)*CF*eps^4*mu^4*Pi*Zeta[3]))/(10368*(mt + mu)^2*
     (1 + mt + mu)) + G[-1 - mu, -mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2*
        Log[q2])/(1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + 
        eps*mt^2 - eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2]^2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(12*(1 + mt + mu)) + 
     (CA^2*CF*eps*q2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
        12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
        (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
        (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
        (12*I)*eps^2*mu^2*Pi + 7*eps^3*Pi^2 + 7*eps^3*mt*Pi^2 + 
        7*eps^2*mt^2*Pi^2 - 7*eps^3*mt^2*Pi^2 + 7*eps^3*mu*Pi^2 - 
        14*eps^3*mt*mu*Pi^2 + 7*eps^2*mu^2*Pi^2 - 7*eps^3*mu^2*Pi^2 + 
        (3*I)*eps^3*mt^2*Pi^3 + (3*I)*eps^3*mu^2*Pi^3 + 
        28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(24*(1 + mt + mu))) + 
   G[-mu, -1 - mu, mt]*
    (-1/24*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
         12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
         (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
         (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
         (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 7*eps^2*mu^2*Pi^2)*q2*
        Log[q2])/(1 + mt + mu) + (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + 
        eps*mt^2 - eps*mu + 2*eps*mt*mu - mu^2 + eps*mu^2 - I*eps*mt^2*Pi - 
        I*eps*mu^2*Pi)*q2*Log[q2]^2)/(4*(1 + mt + mu)) + 
     (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/(12*(1 + mt + mu)) + 
     (CA^2*CF*eps*q2*(-12*eps - 12*eps*mt - 12*mt^2 + 12*eps*mt^2 - 
        12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - (12*I)*eps^2*Pi - 
        (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - 
        (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + 
        (12*I)*eps^2*mu^2*Pi + 7*eps^3*Pi^2 + 7*eps^3*mt*Pi^2 + 
        7*eps^2*mt^2*Pi^2 - 7*eps^3*mt^2*Pi^2 + 7*eps^3*mu*Pi^2 - 
        14*eps^3*mt*mu*Pi^2 + 7*eps^2*mu^2*Pi^2 - 7*eps^3*mu^2*Pi^2 + 
        (3*I)*eps^3*mt^2*Pi^3 + (3*I)*eps^3*mu^2*Pi^3 + 
        28*eps^3*mt^2*Zeta[3] + 28*eps^3*mu^2*Zeta[3]))/(24*(1 + mt + mu))) + 
   G[0, 0, mt]*((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
        12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
        12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(48*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 - 
        (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
        (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
        (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
        (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 - 5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
        5*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 
        10*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 
        5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 5*CA*eps^3*mu^2*Pi^2 - 
        8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*
         Pi^3 + I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[0, -1 - mu, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
        (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 
        3*CA*eps^3*mt^2*Pi^2 + 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 - 
        6*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
        3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 
        8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*
         Pi^3 - I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[-1 - mu, 0, mt]*
    (-1/48*(CA*CF*eps^2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
         12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
         12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
         (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
         (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
         (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
         (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
         3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 3*CA*eps^2*mu^2*Pi^2 - 
         8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2])/(1 + mt + mu) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 + I*CA*eps*mt^2*Pi - 
        (2*I)*CF*eps*mt^2*Pi + I*CA*eps*mu^2*Pi - (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^2)/(8*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) + 
     (CA*CF*eps*q2*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 12*CA*eps*mt^2 + 
        12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 12*CA*eps*mu^2 + 
        (12*I)*CA*eps^3*mt*Pi - (24*I)*CF*eps^3*mt*Pi + 
        (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi + 
        (12*I)*CA*eps^3*mu*Pi - (24*I)*CF*eps^3*mu*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 + 3*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 - 
        3*CA*eps^3*mt^2*Pi^2 + 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 - 
        6*CA*eps^3*mt*mu*Pi^2 + 16*CF*eps^3*mt*mu*Pi^2 + 
        3*CA*eps^2*mu^2*Pi^2 - 8*CF*eps^2*mu^2*Pi^2 - 3*CA*eps^3*mu^2*Pi^2 + 
        8*CF*eps^3*mu^2*Pi^2 - I*CA*eps^3*mt^2*Pi^3 + (2*I)*CF*eps^3*mt^2*
         Pi^3 - I*CA*eps^3*mu^2*Pi^3 + (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu))) + G[-1 - mu, -1 - mu, mt]*
    (-1/144*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
         72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
         180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
         144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
         80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
         72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
         48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*
          mu^2 - 72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
         144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
         80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 
         72*CF*mu^4 - 96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
         180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*
          Pi - (108*I)*CA*eps*mt^4*Pi + (144*I)*CF*eps*mt^4*Pi - 
         (24*I)*CA*eps^2*mt^4*Pi - (36*I)*CF*eps^2*mt^4*Pi - 
         (72*I)*CA*eps^2*mt*mu*Pi - (108*I)*CA*eps^2*mt^2*mu*Pi - 
         (216*I)*CA*eps*mt^3*mu*Pi + (288*I)*CF*eps*mt^3*mu*Pi + 
         (168*I)*CA*eps^2*mt^3*mu*Pi - (360*I)*CF*eps^2*mt^3*mu*Pi - 
         (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
         (216*I)*CA*eps*mt^2*mu^2*Pi + (288*I)*CF*eps*mt^2*mu^2*Pi + 
         (384*I)*CA*eps^2*mt^2*mu^2*Pi - (648*I)*CF*eps^2*mt^2*mu^2*Pi - 
         (36*I)*CA*eps^2*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi + 
         (288*I)*CF*eps*mt*mu^3*Pi + (168*I)*CA*eps^2*mt*mu^3*Pi - 
         (360*I)*CF*eps^2*mt*mu^3*Pi - (108*I)*CA*eps*mu^4*Pi + 
         (144*I)*CF*eps*mu^4*Pi - (24*I)*CA*eps^2*mu^4*Pi - 
         (36*I)*CF*eps^2*mu^4*Pi + 27*CA*eps^2*mt^4*Pi^2 - 
         18*CF*eps^2*mt^4*Pi^2 + 54*CA*eps^2*mt^3*mu*Pi^2 - 
         36*CF*eps^2*mt^3*mu*Pi^2 + 54*CA*eps^2*mt^2*mu^2*Pi^2 - 
         36*CF*eps^2*mt^2*mu^2*Pi^2 + 54*CA*eps^2*mt*mu^3*Pi^2 - 
         36*CF*eps^2*mt*mu^3*Pi^2 + 27*CA*eps^2*mu^4*Pi^2 - 
         18*CF*eps^2*mu^4*Pi^2)*q2*Log[q2])/((mt + mu)^2*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (9*I)*CA*eps*mt^2*Pi + 
        (12*I)*CF*eps*mt^2*Pi - (9*I)*CA*eps*mu^2*Pi + (12*I)*CF*eps*mu^2*Pi)*
       q2*Log[q2]^2)/(24*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^3)/
      (24*(1 + mt + mu)) + (CA*CF*eps*q2*(-216*CA*eps^2*mt^2 - 
        432*CA*eps^3*mt^2 - 216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 
        108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
        516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
        864*CF*eps^3*mt^4 + 432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 
        216*CA*mt^3*mu + 432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 
        216*CF*eps*mt^3*mu - 240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 
        16*CA*eps^3*mt^3*mu - 216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 
        216*CA*eps^2*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
        144*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*
         mu^2 - 216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
        1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
        216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
        216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
        16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
        108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
        920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (108*I)*CA*eps^2*mt^2*Pi - 
        (216*I)*CA*eps^3*mt^2*Pi - (108*I)*CA*eps^2*mt^3*Pi - 
        (324*I)*CA*eps^3*mt^3*Pi + (216*I)*CF*eps^3*mt^3*Pi - 
        (324*I)*CA*eps*mt^4*Pi + (432*I)*CF*eps*mt^4*Pi - 
        (72*I)*CA*eps^2*mt^4*Pi - (108*I)*CF*eps^2*mt^4*Pi - 
        (516*I)*CA*eps^3*mt^4*Pi + (540*I)*CF*eps^3*mt^4*Pi - 
        (216*I)*CA*eps^2*mt*mu*Pi - (324*I)*CA*eps^2*mt^2*mu*Pi - 
        (540*I)*CA*eps^3*mt^2*mu*Pi + (648*I)*CF*eps^3*mt^2*mu*Pi - 
        (648*I)*CA*eps*mt^3*mu*Pi + (864*I)*CF*eps*mt^3*mu*Pi + 
        (504*I)*CA*eps^2*mt^3*mu*Pi - (1080*I)*CF*eps^2*mt^3*mu*Pi - 
        (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
        (108*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
        (324*I)*CA*eps^2*mt*mu^2*Pi - (540*I)*CA*eps^3*mt*mu^2*Pi + 
        (648*I)*CF*eps^3*mt*mu^2*Pi - (648*I)*CA*eps*mt^2*mu^2*Pi + 
        (864*I)*CF*eps*mt^2*mu^2*Pi + (1152*I)*CA*eps^2*mt^2*mu^2*Pi - 
        (1944*I)*CF*eps^2*mt^2*mu^2*Pi + (552*I)*CA*eps^3*mt^2*mu^2*Pi - 
        (216*I)*CF*eps^3*mt^2*mu^2*Pi - (108*I)*CA*eps^2*mu^3*Pi - 
        (324*I)*CA*eps^3*mu^3*Pi + (216*I)*CF*eps^3*mu^3*Pi - 
        (648*I)*CA*eps*mt*mu^3*Pi + (864*I)*CF*eps*mt*mu^3*Pi + 
        (504*I)*CA*eps^2*mt*mu^3*Pi - (1080*I)*CF*eps^2*mt*mu^3*Pi - 
        (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
        (324*I)*CA*eps*mu^4*Pi + (432*I)*CF*eps*mu^4*Pi - 
        (72*I)*CA*eps^2*mu^4*Pi - (108*I)*CF*eps^2*mu^4*Pi - 
        (516*I)*CA*eps^3*mu^4*Pi + (540*I)*CF*eps^3*mu^4*Pi + 
        54*CA*eps^3*mt^2*Pi^2 + 54*CA*eps^3*mt^3*Pi^2 + 
        81*CA*eps^2*mt^4*Pi^2 - 54*CF*eps^2*mt^4*Pi^2 + 
        150*CA*eps^3*mt^4*Pi^2 - 135*CF*eps^3*mt^4*Pi^2 + 
        108*CA*eps^3*mt*mu*Pi^2 + 162*CA*eps^3*mt^2*mu*Pi^2 + 
        162*CA*eps^2*mt^3*mu*Pi^2 - 108*CF*eps^2*mt^3*mu*Pi^2 + 
        138*CA*eps^3*mt^3*mu*Pi^2 - 162*CF*eps^3*mt^3*mu*Pi^2 + 
        54*CA*eps^3*mu^2*Pi^2 + 162*CA*eps^3*mt*mu^2*Pi^2 + 
        162*CA*eps^2*mt^2*mu^2*Pi^2 - 108*CF*eps^2*mt^2*mu^2*Pi^2 - 
        24*CA*eps^3*mt^2*mu^2*Pi^2 - 54*CF*eps^3*mt^2*mu^2*Pi^2 + 
        54*CA*eps^3*mu^3*Pi^2 + 162*CA*eps^2*mt*mu^3*Pi^2 - 
        108*CF*eps^2*mt*mu^3*Pi^2 + 138*CA*eps^3*mt*mu^3*Pi^2 - 
        162*CF*eps^3*mt*mu^3*Pi^2 + 81*CA*eps^2*mu^4*Pi^2 - 
        54*CF*eps^2*mu^4*Pi^2 + 150*CA*eps^3*mu^4*Pi^2 - 
        135*CF*eps^3*mu^4*Pi^2 + (63*I)*CA*eps^3*mt^4*Pi^3 - 
        (72*I)*CF*eps^3*mt^4*Pi^3 + (126*I)*CA*eps^3*mt^3*mu*Pi^3 - 
        (144*I)*CF*eps^3*mt^3*mu*Pi^3 + (126*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
        (144*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (126*I)*CA*eps^3*mt*mu^3*Pi^3 - 
        (144*I)*CF*eps^3*mt*mu^3*Pi^3 + (63*I)*CA*eps^3*mu^4*Pi^3 - 
        (72*I)*CF*eps^3*mu^4*Pi^3 + 252*CA*eps^3*mt^4*Zeta[3] - 
        504*CF*eps^3*mt^4*Zeta[3] + 504*CA*eps^3*mt^3*mu*Zeta[3] - 
        1008*CF*eps^3*mt^3*mu*Zeta[3] + 504*CA*eps^3*mt^2*mu^2*Zeta[3] - 
        1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 504*CA*eps^3*mt*mu^3*Zeta[3] - 
        1008*CF*eps^3*mt*mu^3*Zeta[3] + 252*CA*eps^3*mu^4*Zeta[3] - 
        504*CF*eps^3*mu^4*Zeta[3]))/(432*(mt + mu)^2*(1 + mt + mu))) + 
   G[-mu, mt]*(-1/48*(CA^2*CF*eps^2*(-12*eps - 12*eps*mt - 12*mt^2 + 
         12*eps*mt^2 - 12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 12*eps*mu^2 - 
         (12*I)*eps^2*Pi - (12*I)*eps^2*mt*Pi - (12*I)*eps*mt^2*Pi + 
         (12*I)*eps^2*mt^2*Pi - (12*I)*eps^2*mu*Pi + (24*I)*eps^2*mt*mu*Pi - 
         (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi + 7*eps^2*mt^2*Pi^2 + 
         7*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(1 + mt + mu) + 
     (CA^2*CF*eps^3*(-eps - eps*mt - mt^2 + eps*mt^2 - eps*mu + 2*eps*mt*mu - 
        mu^2 + eps*mu^2 - I*eps*mt^2*Pi - I*eps*mu^2*Pi)*q2*Log[q2]^3)/
      (12*(1 + mt + mu)) + (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
      (48*(1 + mt + mu)) + (CA^2*CF*eps*q2*Log[q2]*(-12*eps - 12*eps*mt - 
        12*mt^2 + 12*eps*mt^2 - 12*eps*mu + 24*eps*mt*mu - 12*mu^2 + 
        12*eps*mu^2 - (12*I)*eps^2*Pi - (12*I)*eps^2*mt*Pi - 
        (12*I)*eps*mt^2*Pi + (12*I)*eps^2*mt^2*Pi - (12*I)*eps^2*mu*Pi + 
        (24*I)*eps^2*mt*mu*Pi - (12*I)*eps*mu^2*Pi + (12*I)*eps^2*mu^2*Pi + 
        7*eps^3*Pi^2 + 7*eps^3*mt*Pi^2 + 7*eps^2*mt^2*Pi^2 - 
        7*eps^3*mt^2*Pi^2 + 7*eps^3*mu*Pi^2 - 14*eps^3*mt*mu*Pi^2 + 
        7*eps^2*mu^2*Pi^2 - 7*eps^3*mu^2*Pi^2 + (3*I)*eps^3*mt^2*Pi^3 + 
        (3*I)*eps^3*mu^2*Pi^3 + 28*eps^3*mt^2*Zeta[3] + 
        28*eps^3*mu^2*Zeta[3]))/(24*(1 + mt + mu)) + 
     (CA^2*CF*q2*(1440*eps + 1440*eps*mt + 1440*mt^2 - 1440*eps*mt^2 + 
        1440*eps*mu - 2880*eps*mt*mu + 1440*mu^2 - 1440*eps*mu^2 + 
        (1440*I)*eps^2*Pi + (1440*I)*eps^2*mt*Pi + (1440*I)*eps*mt^2*Pi - 
        (1440*I)*eps^2*mt^2*Pi + (1440*I)*eps^2*mu*Pi - 
        (2880*I)*eps^2*mt*mu*Pi + (1440*I)*eps*mu^2*Pi - 
        (1440*I)*eps^2*mu^2*Pi - 840*eps^3*Pi^2 - 840*eps^3*mt*Pi^2 - 
        840*eps^2*mt^2*Pi^2 + 840*eps^3*mt^2*Pi^2 - 840*eps^3*mu*Pi^2 + 
        1680*eps^3*mt*mu*Pi^2 - 840*eps^2*mu^2*Pi^2 + 840*eps^3*mu^2*Pi^2 - 
        (360*I)*eps^4*Pi^3 - (360*I)*eps^4*mt*Pi^3 - (360*I)*eps^3*mt^2*
         Pi^3 + (360*I)*eps^4*mt^2*Pi^3 - (360*I)*eps^4*mu*Pi^3 + 
        (720*I)*eps^4*mt*mu*Pi^3 - (360*I)*eps^3*mu^2*Pi^3 + 
        (360*I)*eps^4*mu^2*Pi^3 + 73*eps^4*mt^2*Pi^4 + 73*eps^4*mu^2*Pi^4 - 
        3360*eps^4*Zeta[3] - 3360*eps^4*mt*Zeta[3] - 3360*eps^3*mt^2*
         Zeta[3] + 3360*eps^4*mt^2*Zeta[3] - 3360*eps^4*mu*Zeta[3] + 
        6720*eps^4*mt*mu*Zeta[3] - 3360*eps^3*mu^2*Zeta[3] + 
        3360*eps^4*mu^2*Zeta[3] - (3360*I)*eps^4*mt^2*Pi*Zeta[3] - 
        (3360*I)*eps^4*mu^2*Pi*Zeta[3]))/(2880*(1 + mt + mu))) + 
   G[0, mt]*((CA*CF*eps^2*(-12*CA*eps - 12*CA*eps*mt - 12*CA*mt^2 + 
        12*CA*eps*mt^2 - 12*CA*eps*mu + 24*CA*eps*mt*mu - 12*CA*mu^2 + 
        12*CA*eps*mu^2 + (12*I)*CA*eps*mt^2*Pi - (24*I)*CF*eps*mt^2*Pi - 
        (12*I)*CA*eps^2*mt^2*Pi + (24*I)*CF*eps^2*mt^2*Pi - 
        (24*I)*CA*eps^2*mt*mu*Pi + (48*I)*CF*eps^2*mt*mu*Pi + 
        (12*I)*CA*eps*mu^2*Pi - (24*I)*CF*eps*mu^2*Pi - 
        (12*I)*CA*eps^2*mu^2*Pi + (24*I)*CF*eps^2*mu^2*Pi + 
        5*CA*eps^2*mt^2*Pi^2 - 8*CF*eps^2*mt^2*Pi^2 + 5*CA*eps^2*mu^2*Pi^2 - 
        8*CF*eps^2*mu^2*Pi^2)*q2*Log[q2]^2)/(96*(1 + mt + mu)) + 
     (CA*CF*eps^3*(CA*eps + CA*eps*mt + CA*mt^2 - CA*eps*mt^2 + CA*eps*mu - 
        2*CA*eps*mt*mu + CA*mu^2 - CA*eps*mu^2 - I*CA*eps*mt^2*Pi + 
        (2*I)*CF*eps*mt^2*Pi - I*CA*eps*mu^2*Pi + (2*I)*CF*eps*mu^2*Pi)*q2*
       Log[q2]^3)/(24*(1 + mt + mu)) - (CA^2*CF*eps^4*(mt^2 + mu^2)*q2*
       Log[q2]^4)/(96*(1 + mt + mu)) + 
     (CA*CF*eps*q2*Log[q2]*(12*CA*eps + 12*CA*eps*mt + 12*CA*mt^2 - 
        12*CA*eps*mt^2 + 12*CA*eps*mu - 24*CA*eps*mt*mu + 12*CA*mu^2 - 
        12*CA*eps*mu^2 - (12*I)*CA*eps^3*mt*Pi + (24*I)*CF*eps^3*mt*Pi - 
        (12*I)*CA*eps*mt^2*Pi + (24*I)*CF*eps*mt^2*Pi + 
        (12*I)*CA*eps^2*mt^2*Pi - (24*I)*CF*eps^2*mt^2*Pi - 
        (12*I)*CA*eps^3*mu*Pi + (24*I)*CF*eps^3*mu*Pi + 
        (24*I)*CA*eps^2*mt*mu*Pi - (48*I)*CF*eps^2*mt*mu*Pi - 
        (12*I)*CA*eps*mu^2*Pi + (24*I)*CF*eps*mu^2*Pi + 
        (12*I)*CA*eps^2*mu^2*Pi - (24*I)*CF*eps^2*mu^2*Pi - CA*eps^3*Pi^2 - 
        CA*eps^3*mt*Pi^2 - 5*CA*eps^2*mt^2*Pi^2 + 8*CF*eps^2*mt^2*Pi^2 + 
        5*CA*eps^3*mt^2*Pi^2 - 8*CF*eps^3*mt^2*Pi^2 - CA*eps^3*mu*Pi^2 + 
        10*CA*eps^3*mt*mu*Pi^2 - 16*CF*eps^3*mt*mu*Pi^2 - 
        5*CA*eps^2*mu^2*Pi^2 + 8*CF*eps^2*mu^2*Pi^2 + 5*CA*eps^3*mu^2*Pi^2 - 
        8*CF*eps^3*mu^2*Pi^2 + I*CA*eps^3*mt^2*Pi^3 - (2*I)*CF*eps^3*mt^2*
         Pi^3 + I*CA*eps^3*mu^2*Pi^3 - (2*I)*CF*eps^3*mu^2*Pi^3 - 
        28*CA*eps^3*mt^2*Zeta[3] - 28*CA*eps^3*mu^2*Zeta[3]))/
      (48*(1 + mt + mu)) + (CA*CF*q2*(-1440*CA*eps - 1440*CA*eps*mt - 
        1440*CA*mt^2 + 1440*CA*eps*mt^2 - 1440*CA*eps*mu + 
        2880*CA*eps*mt*mu - 1440*CA*mu^2 + 1440*CA*eps*mu^2 + 
        (1440*I)*CA*eps^3*mt*Pi - (2880*I)*CF*eps^3*mt*Pi + 
        (1440*I)*CA*eps*mt^2*Pi - (2880*I)*CF*eps*mt^2*Pi - 
        (1440*I)*CA*eps^2*mt^2*Pi + (2880*I)*CF*eps^2*mt^2*Pi + 
        (1440*I)*CA*eps^3*mu*Pi - (2880*I)*CF*eps^3*mu*Pi - 
        (2880*I)*CA*eps^2*mt*mu*Pi + (5760*I)*CF*eps^2*mt*mu*Pi + 
        (1440*I)*CA*eps*mu^2*Pi - (2880*I)*CF*eps*mu^2*Pi - 
        (1440*I)*CA*eps^2*mu^2*Pi + (2880*I)*CF*eps^2*mu^2*Pi + 
        120*CA*eps^3*Pi^2 + 120*CA*eps^3*mt*Pi^2 + 480*CA*eps^4*mt*Pi^2 - 
        960*CF*eps^4*mt*Pi^2 + 600*CA*eps^2*mt^2*Pi^2 - 
        960*CF*eps^2*mt^2*Pi^2 - 600*CA*eps^3*mt^2*Pi^2 + 
        960*CF*eps^3*mt^2*Pi^2 + 120*CA*eps^3*mu*Pi^2 + 
        480*CA*eps^4*mu*Pi^2 - 960*CF*eps^4*mu*Pi^2 - 1200*CA*eps^3*mt*mu*
         Pi^2 + 1920*CF*eps^3*mt*mu*Pi^2 + 600*CA*eps^2*mu^2*Pi^2 - 
        960*CF*eps^2*mu^2*Pi^2 - 600*CA*eps^3*mu^2*Pi^2 + 
        960*CF*eps^3*mu^2*Pi^2 - (120*I)*CA*eps^3*mt^2*Pi^3 + 
        (240*I)*CF*eps^3*mt^2*Pi^3 + (120*I)*CA*eps^4*mt^2*Pi^3 - 
        (240*I)*CF*eps^4*mt^2*Pi^3 + (240*I)*CA*eps^4*mt*mu*Pi^3 - 
        (480*I)*CF*eps^4*mt*mu*Pi^3 - (120*I)*CA*eps^3*mu^2*Pi^3 + 
        (240*I)*CF*eps^3*mu^2*Pi^3 + (120*I)*CA*eps^4*mu^2*Pi^3 - 
        (240*I)*CF*eps^4*mu^2*Pi^3 + 39*CA*eps^4*mt^2*Pi^4 + 
        16*CF*eps^4*mt^2*Pi^4 + 39*CA*eps^4*mu^2*Pi^4 + 
        16*CF*eps^4*mu^2*Pi^4 + 3360*CA*eps^4*Zeta[3] + 
        3360*CA*eps^4*mt*Zeta[3] + 3360*CA*eps^3*mt^2*Zeta[3] - 
        3360*CA*eps^4*mt^2*Zeta[3] + 3360*CA*eps^4*mu*Zeta[3] - 
        6720*CA*eps^4*mt*mu*Zeta[3] + 3360*CA*eps^3*mu^2*Zeta[3] - 
        3360*CA*eps^4*mu^2*Zeta[3] - (3360*I)*CA*eps^4*mt^2*Pi*Zeta[3] + 
        (6720*I)*CF*eps^4*mt^2*Pi*Zeta[3] - (3360*I)*CA*eps^4*mu^2*Pi*
         Zeta[3] + (6720*I)*CF*eps^4*mu^2*Pi*Zeta[3]))/
      (5760*(1 + mt + mu))) + G[-1 - mu, mt]*
    (-1/288*(CA*CF*eps^2*(-72*CA*eps^2*mt^2 - 72*CA*eps^2*mt^3 - 36*CA*mt^4 + 
         72*CF*mt^4 - 96*CA*eps*mt^4 + 36*CF*eps*mt^4 - 172*CA*eps^2*mt^4 + 
         180*CF*eps^2*mt^4 - 72*CA*eps^2*mt^2*mu - 72*CA*mt^3*mu + 
         144*CF*mt^3*mu - 120*CA*eps*mt^3*mu - 72*CF*eps*mt^3*mu - 
         80*CA*eps^2*mt^3*mu + 144*CF*eps^2*mt^3*mu - 72*CA*eps^2*mu^2 - 
         72*CA*eps^2*mt*mu^2 - 72*CA*mt^2*mu^2 + 144*CF*mt^2*mu^2 - 
         48*CA*eps*mt^2*mu^2 - 216*CF*eps*mt^2*mu^2 + 184*CA*eps^2*mt^2*
          mu^2 - 72*CF*eps^2*mt^2*mu^2 - 72*CA*eps^2*mu^3 - 72*CA*mt*mu^3 + 
         144*CF*mt*mu^3 - 120*CA*eps*mt*mu^3 - 72*CF*eps*mt*mu^3 - 
         80*CA*eps^2*mt*mu^3 + 144*CF*eps^2*mt*mu^3 - 36*CA*mu^4 + 
         72*CF*mu^4 - 96*CA*eps*mu^4 + 36*CF*eps*mu^4 - 172*CA*eps^2*mu^4 + 
         180*CF*eps^2*mu^4 - (36*I)*CA*eps^2*mt^2*Pi - (36*I)*CA*eps^2*mt^3*
          Pi - (36*I)*CA*eps*mt^4*Pi - (96*I)*CA*eps^2*mt^4*Pi + 
         (108*I)*CF*eps^2*mt^4*Pi - (72*I)*CA*eps^2*mt*mu*Pi - 
         (108*I)*CA*eps^2*mt^2*mu*Pi - (72*I)*CA*eps*mt^3*mu*Pi - 
         (120*I)*CA*eps^2*mt^3*mu*Pi + (216*I)*CF*eps^2*mt^3*mu*Pi - 
         (36*I)*CA*eps^2*mu^2*Pi - (108*I)*CA*eps^2*mt*mu^2*Pi - 
         (72*I)*CA*eps*mt^2*mu^2*Pi - (48*I)*CA*eps^2*mt^2*mu^2*Pi + 
         (216*I)*CF*eps^2*mt^2*mu^2*Pi - (36*I)*CA*eps^2*mu^3*Pi - 
         (72*I)*CA*eps*mt*mu^3*Pi - (120*I)*CA*eps^2*mt*mu^3*Pi + 
         (216*I)*CF*eps^2*mt*mu^3*Pi - (36*I)*CA*eps*mu^4*Pi - 
         (96*I)*CA*eps^2*mu^4*Pi + (108*I)*CF*eps^2*mu^4*Pi + 
         51*CA*eps^2*mt^4*Pi^2 - 66*CF*eps^2*mt^4*Pi^2 + 
         102*CA*eps^2*mt^3*mu*Pi^2 - 132*CF*eps^2*mt^3*mu*Pi^2 + 
         102*CA*eps^2*mt^2*mu^2*Pi^2 - 132*CF*eps^2*mt^2*mu^2*Pi^2 + 
         102*CA*eps^2*mt*mu^3*Pi^2 - 132*CF*eps^2*mt*mu^3*Pi^2 + 
         51*CA*eps^2*mu^4*Pi^2 - 66*CF*eps^2*mu^4*Pi^2)*q2*Log[q2]^2)/
       ((mt + mu)^2*(1 + mt + mu)) + 
     (CA*CF*eps^3*(-3*CA*mt^2 + 6*CF*mt^2 - 8*CA*eps*mt^2 + 3*CF*eps*mt^2 + 
        6*CA*eps*mt*mu - 12*CF*eps*mt*mu - 3*CA*mu^2 + 6*CF*mu^2 - 
        8*CA*eps*mu^2 + 3*CF*eps*mu^2 - (3*I)*CA*eps*mt^2*Pi - 
        (3*I)*CA*eps*mu^2*Pi)*q2*Log[q2]^3)/(72*(1 + mt + mu)) + 
     (CA*(CA - 2*CF)*CF*eps^4*(mt^2 + mu^2)*q2*Log[q2]^4)/
      (96*(1 + mt + mu)) + (CA*CF*eps*q2*Log[q2]*(-216*CA*eps^2*mt^2 - 
        432*CA*eps^3*mt^2 - 216*CA*eps^2*mt^3 - 432*CA*eps^3*mt^3 - 
        108*CA*mt^4 + 216*CF*mt^4 - 288*CA*eps*mt^4 + 108*CF*eps*mt^4 - 
        516*CA*eps^2*mt^4 + 540*CF*eps^2*mt^4 - 920*CA*eps^3*mt^4 + 
        864*CF*eps^3*mt^4 + 432*CA*eps^3*mt*mu - 216*CA*eps^2*mt^2*mu - 
        216*CA*mt^3*mu + 432*CF*mt^3*mu - 360*CA*eps*mt^3*mu - 
        216*CF*eps*mt^3*mu - 240*CA*eps^2*mt^3*mu + 432*CF*eps^2*mt^3*mu - 
        16*CA*eps^3*mt^3*mu - 216*CA*eps^2*mu^2 - 432*CA*eps^3*mu^2 - 
        216*CA*eps^2*mt*mu^2 - 216*CA*mt^2*mu^2 + 432*CF*mt^2*mu^2 - 
        144*CA*eps*mt^2*mu^2 - 648*CF*eps*mt^2*mu^2 + 552*CA*eps^2*mt^2*
         mu^2 - 216*CF*eps^2*mt^2*mu^2 + 1808*CA*eps^3*mt^2*mu^2 - 
        1728*CF*eps^3*mt^2*mu^2 - 216*CA*eps^2*mu^3 - 432*CA*eps^3*mu^3 - 
        216*CA*mt*mu^3 + 432*CF*mt*mu^3 - 360*CA*eps*mt*mu^3 - 
        216*CF*eps*mt*mu^3 - 240*CA*eps^2*mt*mu^3 + 432*CF*eps^2*mt*mu^3 - 
        16*CA*eps^3*mt*mu^3 - 108*CA*mu^4 + 216*CF*mu^4 - 288*CA*eps*mu^4 + 
        108*CF*eps*mu^4 - 516*CA*eps^2*mu^4 + 540*CF*eps^2*mu^4 - 
        920*CA*eps^3*mu^4 + 864*CF*eps^3*mu^4 - (108*I)*CA*eps^2*mt^2*Pi - 
        (216*I)*CA*eps^3*mt^2*Pi - (108*I)*CA*eps^2*mt^3*Pi - 
        (108*I)*CA*eps^3*mt^3*Pi - (216*I)*CF*eps^3*mt^3*Pi - 
        (108*I)*CA*eps*mt^4*Pi - (288*I)*CA*eps^2*mt^4*Pi + 
        (324*I)*CF*eps^2*mt^4*Pi - (516*I)*CA*eps^3*mt^4*Pi + 
        (540*I)*CF*eps^3*mt^4*Pi - (216*I)*CA*eps^2*mt*mu*Pi - 
        (324*I)*CA*eps^2*mt^2*mu*Pi + (108*I)*CA*eps^3*mt^2*mu*Pi - 
        (648*I)*CF*eps^3*mt^2*mu*Pi - (216*I)*CA*eps*mt^3*mu*Pi - 
        (360*I)*CA*eps^2*mt^3*mu*Pi + (648*I)*CF*eps^2*mt^3*mu*Pi - 
        (240*I)*CA*eps^3*mt^3*mu*Pi + (432*I)*CF*eps^3*mt^3*mu*Pi - 
        (108*I)*CA*eps^2*mu^2*Pi - (216*I)*CA*eps^3*mu^2*Pi - 
        (324*I)*CA*eps^2*mt*mu^2*Pi + (108*I)*CA*eps^3*mt*mu^2*Pi - 
        (648*I)*CF*eps^3*mt*mu^2*Pi - (216*I)*CA*eps*mt^2*mu^2*Pi - 
        (144*I)*CA*eps^2*mt^2*mu^2*Pi + (648*I)*CF*eps^2*mt^2*mu^2*Pi + 
        (552*I)*CA*eps^3*mt^2*mu^2*Pi - (216*I)*CF*eps^3*mt^2*mu^2*Pi - 
        (108*I)*CA*eps^2*mu^3*Pi - (108*I)*CA*eps^3*mu^3*Pi - 
        (216*I)*CF*eps^3*mu^3*Pi - (216*I)*CA*eps*mt*mu^3*Pi - 
        (360*I)*CA*eps^2*mt*mu^3*Pi + (648*I)*CF*eps^2*mt*mu^3*Pi - 
        (240*I)*CA*eps^3*mt*mu^3*Pi + (432*I)*CF*eps^3*mt*mu^3*Pi - 
        (108*I)*CA*eps*mu^4*Pi - (288*I)*CA*eps^2*mu^4*Pi + 
        (324*I)*CF*eps^2*mu^4*Pi - (516*I)*CA*eps^3*mu^4*Pi + 
        (540*I)*CF*eps^3*mu^4*Pi + 54*CA*eps^3*mt^2*Pi^2 + 
        54*CA*eps^3*mt^3*Pi^2 + 153*CA*eps^2*mt^4*Pi^2 - 
        198*CF*eps^2*mt^4*Pi^2 + 78*CA*eps^3*mt^4*Pi^2 + 
        9*CF*eps^3*mt^4*Pi^2 + 108*CA*eps^3*mt*mu*Pi^2 + 
        162*CA*eps^3*mt^2*mu*Pi^2 + 306*CA*eps^2*mt^3*mu*Pi^2 - 
        396*CF*eps^2*mt^3*mu*Pi^2 - 150*CA*eps^3*mt^3*mu*Pi^2 + 
        414*CF*eps^3*mt^3*mu*Pi^2 + 54*CA*eps^3*mu^2*Pi^2 + 
        162*CA*eps^3*mt*mu^2*Pi^2 + 306*CA*eps^2*mt^2*mu^2*Pi^2 - 
        396*CF*eps^2*mt^2*mu^2*Pi^2 - 456*CA*eps^3*mt^2*mu^2*Pi^2 + 
        810*CF*eps^3*mt^2*mu^2*Pi^2 + 54*CA*eps^3*mu^3*Pi^2 + 
        306*CA*eps^2*mt*mu^3*Pi^2 - 396*CF*eps^2*mt*mu^3*Pi^2 - 
        150*CA*eps^3*mt*mu^3*Pi^2 + 414*CF*eps^3*mt*mu^3*Pi^2 + 
        153*CA*eps^2*mu^4*Pi^2 - 198*CF*eps^2*mu^4*Pi^2 + 
        78*CA*eps^3*mu^4*Pi^2 + 9*CF*eps^3*mu^4*Pi^2 + (45*I)*CA*eps^3*mt^4*
         Pi^3 - (36*I)*CF*eps^3*mt^4*Pi^3 + (90*I)*CA*eps^3*mt^3*mu*Pi^3 - 
        (72*I)*CF*eps^3*mt^3*mu*Pi^3 + (90*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
        (72*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (90*I)*CA*eps^3*mt*mu^3*Pi^3 - 
        (72*I)*CF*eps^3*mt*mu^3*Pi^3 + (45*I)*CA*eps^3*mu^4*Pi^3 - 
        (36*I)*CF*eps^3*mu^4*Pi^3 + 252*CA*eps^3*mt^4*Zeta[3] - 
        504*CF*eps^3*mt^4*Zeta[3] + 504*CA*eps^3*mt^3*mu*Zeta[3] - 
        1008*CF*eps^3*mt^3*mu*Zeta[3] + 504*CA*eps^3*mt^2*mu^2*Zeta[3] - 
        1008*CF*eps^3*mt^2*mu^2*Zeta[3] + 504*CA*eps^3*mt*mu^3*Zeta[3] - 
        1008*CF*eps^3*mt*mu^3*Zeta[3] + 252*CA*eps^3*mu^4*Zeta[3] - 
        504*CF*eps^3*mu^4*Zeta[3]))/(432*(mt + mu)^2*(1 + mt + mu)) + 
     (CA*CF*q2*(25920*CA*eps^2*mt^2 + 51840*CA*eps^3*mt^2 + 
        103680*CA*eps^4*mt^2 + 25920*CA*eps^2*mt^3 + 51840*CA*eps^3*mt^3 + 
        103680*CA*eps^4*mt^3 + 12960*CA*mt^4 - 25920*CF*mt^4 + 
        34560*CA*eps*mt^4 - 12960*CF*eps*mt^4 + 61920*CA*eps^2*mt^4 - 
        64800*CF*eps^2*mt^4 + 110400*CA*eps^3*mt^4 - 103680*CF*eps^3*mt^4 + 
        220480*CA*eps^4*mt^4 - 207360*CF*eps^4*mt^4 - 51840*CA*eps^3*mt*mu - 
        155520*CA*eps^4*mt*mu + 25920*CA*eps^2*mt^2*mu - 
        51840*CA*eps^4*mt^2*mu + 25920*CA*mt^3*mu - 51840*CF*mt^3*mu + 
        43200*CA*eps*mt^3*mu + 25920*CF*eps*mt^3*mu + 28800*CA*eps^2*mt^3*
         mu - 51840*CF*eps^2*mt^3*mu + 1920*CA*eps^3*mt^3*mu + 
        1280*CA*eps^4*mt^3*mu + 25920*CA*eps^2*mu^2 + 51840*CA*eps^3*mu^2 + 
        103680*CA*eps^4*mu^2 + 25920*CA*eps^2*mt*mu^2 - 
        51840*CA*eps^4*mt*mu^2 + 25920*CA*mt^2*mu^2 - 51840*CF*mt^2*mu^2 + 
        17280*CA*eps*mt^2*mu^2 + 77760*CF*eps*mt^2*mu^2 - 
        66240*CA*eps^2*mt^2*mu^2 + 25920*CF*eps^2*mt^2*mu^2 - 
        216960*CA*eps^3*mt^2*mu^2 + 207360*CF*eps^3*mt^2*mu^2 - 
        438400*CA*eps^4*mt^2*mu^2 + 414720*CF*eps^4*mt^2*mu^2 + 
        25920*CA*eps^2*mu^3 + 51840*CA*eps^3*mu^3 + 103680*CA*eps^4*mu^3 + 
        25920*CA*mt*mu^3 - 51840*CF*mt*mu^3 + 43200*CA*eps*mt*mu^3 + 
        25920*CF*eps*mt*mu^3 + 28800*CA*eps^2*mt*mu^3 - 
        51840*CF*eps^2*mt*mu^3 + 1920*CA*eps^3*mt*mu^3 + 
        1280*CA*eps^4*mt*mu^3 + 12960*CA*mu^4 - 25920*CF*mu^4 + 
        34560*CA*eps*mu^4 - 12960*CF*eps*mu^4 + 61920*CA*eps^2*mu^4 - 
        64800*CF*eps^2*mu^4 + 110400*CA*eps^3*mu^4 - 103680*CF*eps^3*mu^4 + 
        220480*CA*eps^4*mu^4 - 207360*CF*eps^4*mu^4 + (12960*I)*CA*eps^2*mt^2*
         Pi + (25920*I)*CA*eps^3*mt^2*Pi + (51840*I)*CA*eps^4*mt^2*Pi + 
        (12960*I)*CA*eps^2*mt^3*Pi + (12960*I)*CA*eps^3*mt^3*Pi + 
        (25920*I)*CF*eps^3*mt^3*Pi + (51840*I)*CA*eps^4*mt^3*Pi + 
        (12960*I)*CA*eps*mt^4*Pi + (34560*I)*CA*eps^2*mt^4*Pi - 
        (38880*I)*CF*eps^2*mt^4*Pi + (61920*I)*CA*eps^3*mt^4*Pi - 
        (64800*I)*CF*eps^3*mt^4*Pi + (110400*I)*CA*eps^4*mt^4*Pi - 
        (103680*I)*CF*eps^4*mt^4*Pi + (25920*I)*CA*eps^2*mt*mu*Pi - 
        (51840*I)*CA*eps^4*mt*mu*Pi + (38880*I)*CA*eps^2*mt^2*mu*Pi - 
        (12960*I)*CA*eps^3*mt^2*mu*Pi + (77760*I)*CF*eps^3*mt^2*mu*Pi + 
        (25920*I)*CA*eps*mt^3*mu*Pi + (43200*I)*CA*eps^2*mt^3*mu*Pi - 
        (77760*I)*CF*eps^2*mt^3*mu*Pi + (28800*I)*CA*eps^3*mt^3*mu*Pi - 
        (51840*I)*CF*eps^3*mt^3*mu*Pi + (1920*I)*CA*eps^4*mt^3*mu*Pi + 
        (12960*I)*CA*eps^2*mu^2*Pi + (25920*I)*CA*eps^3*mu^2*Pi + 
        (51840*I)*CA*eps^4*mu^2*Pi + (38880*I)*CA*eps^2*mt*mu^2*Pi - 
        (12960*I)*CA*eps^3*mt*mu^2*Pi + (77760*I)*CF*eps^3*mt*mu^2*Pi + 
        (25920*I)*CA*eps*mt^2*mu^2*Pi + (17280*I)*CA*eps^2*mt^2*mu^2*Pi - 
        (77760*I)*CF*eps^2*mt^2*mu^2*Pi - (66240*I)*CA*eps^3*mt^2*mu^2*Pi + 
        (25920*I)*CF*eps^3*mt^2*mu^2*Pi - (216960*I)*CA*eps^4*mt^2*mu^2*Pi + 
        (207360*I)*CF*eps^4*mt^2*mu^2*Pi + (12960*I)*CA*eps^2*mu^3*Pi + 
        (12960*I)*CA*eps^3*mu^3*Pi + (25920*I)*CF*eps^3*mu^3*Pi + 
        (51840*I)*CA*eps^4*mu^3*Pi + (25920*I)*CA*eps*mt*mu^3*Pi + 
        (43200*I)*CA*eps^2*mt*mu^3*Pi - (77760*I)*CF*eps^2*mt*mu^3*Pi + 
        (28800*I)*CA*eps^3*mt*mu^3*Pi - (51840*I)*CF*eps^3*mt*mu^3*Pi + 
        (1920*I)*CA*eps^4*mt*mu^3*Pi + (12960*I)*CA*eps*mu^4*Pi + 
        (34560*I)*CA*eps^2*mu^4*Pi - (38880*I)*CF*eps^2*mu^4*Pi + 
        (61920*I)*CA*eps^3*mu^4*Pi - (64800*I)*CF*eps^3*mu^4*Pi + 
        (110400*I)*CA*eps^4*mu^4*Pi - (103680*I)*CF*eps^4*mu^4*Pi - 
        6480*CA*eps^3*mt^2*Pi^2 - 15120*CA*eps^4*mt^2*Pi^2 - 
        6480*CA*eps^3*mt^3*Pi^2 - 19440*CA*eps^4*mt^3*Pi^2 + 
        8640*CF*eps^4*mt^3*Pi^2 - 18360*CA*eps^2*mt^4*Pi^2 + 
        23760*CF*eps^2*mt^4*Pi^2 - 9360*CA*eps^3*mt^4*Pi^2 - 
        1080*CF*eps^3*mt^4*Pi^2 - 36120*CA*eps^4*mt^4*Pi^2 + 
        37800*CF*eps^4*mt^4*Pi^2 - 12960*CA*eps^3*mt*mu*Pi^2 - 
        19440*CA*eps^3*mt^2*mu*Pi^2 - 28080*CA*eps^4*mt^2*mu*Pi^2 + 
        25920*CF*eps^4*mt^2*mu*Pi^2 - 36720*CA*eps^2*mt^3*mu*Pi^2 + 
        47520*CF*eps^2*mt^3*mu*Pi^2 + 18000*CA*eps^3*mt^3*mu*Pi^2 - 
        49680*CF*eps^3*mt^3*mu*Pi^2 - 16800*CA*eps^4*mt^3*mu*Pi^2 + 
        30240*CF*eps^4*mt^3*mu*Pi^2 - 6480*CA*eps^3*mu^2*Pi^2 - 
        15120*CA*eps^4*mu^2*Pi^2 - 19440*CA*eps^3*mt*mu^2*Pi^2 - 
        28080*CA*eps^4*mt*mu^2*Pi^2 + 25920*CF*eps^4*mt*mu^2*Pi^2 - 
        36720*CA*eps^2*mt^2*mu^2*Pi^2 + 47520*CF*eps^2*mt^2*mu^2*Pi^2 + 
        54720*CA*eps^3*mt^2*mu^2*Pi^2 - 97200*CF*eps^3*mt^2*mu^2*Pi^2 + 
        38640*CA*eps^4*mt^2*mu^2*Pi^2 - 15120*CF*eps^4*mt^2*mu^2*Pi^2 - 
        6480*CA*eps^3*mu^3*Pi^2 - 19440*CA*eps^4*mu^3*Pi^2 + 
        8640*CF*eps^4*mu^3*Pi^2 - 36720*CA*eps^2*mt*mu^3*Pi^2 + 
        47520*CF*eps^2*mt*mu^3*Pi^2 + 18000*CA*eps^3*mt*mu^3*Pi^2 - 
        49680*CF*eps^3*mt*mu^3*Pi^2 - 16800*CA*eps^4*mt*mu^3*Pi^2 + 
        30240*CF*eps^4*mt*mu^3*Pi^2 - 18360*CA*eps^2*mu^4*Pi^2 + 
        23760*CF*eps^2*mu^4*Pi^2 - 9360*CA*eps^3*mu^4*Pi^2 - 
        1080*CF*eps^3*mu^4*Pi^2 - 36120*CA*eps^4*mu^4*Pi^2 + 
        37800*CF*eps^4*mu^4*Pi^2 - (3240*I)*CA*eps^4*mt^2*Pi^3 - 
        (3240*I)*CA*eps^4*mt^3*Pi^3 - (5400*I)*CA*eps^3*mt^4*Pi^3 + 
        (4320*I)*CF*eps^3*mt^4*Pi^3 - (6480*I)*CA*eps^4*mt^4*Pi^3 + 
        (5400*I)*CF*eps^4*mt^4*Pi^3 - (6480*I)*CA*eps^4*mt*mu*Pi^3 - 
        (9720*I)*CA*eps^4*mt^2*mu*Pi^3 - (10800*I)*CA*eps^3*mt^3*mu*Pi^3 + 
        (8640*I)*CF*eps^3*mt^3*mu*Pi^3 - (2160*I)*CA*eps^4*mt^3*mu*Pi^3 + 
        (2160*I)*CF*eps^4*mt^3*mu*Pi^3 - (3240*I)*CA*eps^4*mu^2*Pi^3 - 
        (9720*I)*CA*eps^4*mt*mu^2*Pi^3 - (10800*I)*CA*eps^3*mt^2*mu^2*Pi^3 + 
        (8640*I)*CF*eps^3*mt^2*mu^2*Pi^3 + (8640*I)*CA*eps^4*mt^2*mu^2*Pi^3 - 
        (6480*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (3240*I)*CA*eps^4*mu^3*Pi^3 - 
        (10800*I)*CA*eps^3*mt*mu^3*Pi^3 + (8640*I)*CF*eps^3*mt*mu^3*Pi^3 - 
        (2160*I)*CA*eps^4*mt*mu^3*Pi^3 + (2160*I)*CF*eps^4*mt*mu^3*Pi^3 - 
        (5400*I)*CA*eps^3*mu^4*Pi^3 + (4320*I)*CF*eps^3*mu^4*Pi^3 - 
        (6480*I)*CA*eps^4*mu^4*Pi^3 + (5400*I)*CF*eps^4*mu^4*Pi^3 + 
        1809*CA*eps^4*mt^4*Pi^4 - 1458*CF*eps^4*mt^4*Pi^4 + 
        3618*CA*eps^4*mt^3*mu*Pi^4 - 2916*CF*eps^4*mt^3*mu*Pi^4 + 
        3618*CA*eps^4*mt^2*mu^2*Pi^4 - 2916*CF*eps^4*mt^2*mu^2*Pi^4 + 
        3618*CA*eps^4*mt*mu^3*Pi^4 - 2916*CF*eps^4*mt*mu^3*Pi^4 + 
        1809*CA*eps^4*mu^4*Pi^4 - 1458*CF*eps^4*mu^4*Pi^4 - 
        30240*CA*eps^3*mt^4*Zeta[3] + 60480*CF*eps^3*mt^4*Zeta[3] - 
        80640*CA*eps^4*mt^4*Zeta[3] + 30240*CF*eps^4*mt^4*Zeta[3] - 
        60480*CA*eps^3*mt^3*mu*Zeta[3] + 120960*CF*eps^3*mt^3*mu*Zeta[3] - 
        100800*CA*eps^4*mt^3*mu*Zeta[3] - 60480*CF*eps^4*mt^3*mu*Zeta[3] - 
        60480*CA*eps^3*mt^2*mu^2*Zeta[3] + 120960*CF*eps^3*mt^2*mu^2*
         Zeta[3] - 40320*CA*eps^4*mt^2*mu^2*Zeta[3] - 181440*CF*eps^4*mt^2*
         mu^2*Zeta[3] - 60480*CA*eps^3*mt*mu^3*Zeta[3] + 
        120960*CF*eps^3*mt*mu^3*Zeta[3] - 100800*CA*eps^4*mt*mu^3*Zeta[3] - 
        60480*CF*eps^4*mt*mu^3*Zeta[3] - 30240*CA*eps^3*mu^4*Zeta[3] + 
        60480*CF*eps^3*mu^4*Zeta[3] - 80640*CA*eps^4*mu^4*Zeta[3] + 
        30240*CF*eps^4*mu^4*Zeta[3] - (30240*I)*CA*eps^4*mt^4*Pi*Zeta[3] - 
        (60480*I)*CA*eps^4*mt^3*mu*Pi*Zeta[3] - (60480*I)*CA*eps^4*mt^2*mu^2*
         Pi*Zeta[3] - (60480*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] - 
        (30240*I)*CA*eps^4*mu^4*Pi*Zeta[3]))/(51840*(mt + mu)^2*
       (1 + mt + mu))) + (CA*CF*q2*(-77760*CA*eps^2*mt^2 - 
      155520*CA*eps^3*mt^2 - 311040*CA*eps^4*mt^2 - 622080*CA*eps^5*mt^2 - 
      77760*CA*eps^2*mt^3 - 155520*CA*eps^3*mt^3 - 311040*CA*eps^4*mt^3 - 
      622080*CA*eps^5*mt^3 - 38880*CA*mt^4 + 77760*CF*mt^4 - 
      103680*CA*eps*mt^4 + 38880*CF*eps*mt^4 - 185760*CA*eps^2*mt^4 + 
      194400*CF*eps^2*mt^4 - 331200*CA*eps^3*mt^4 + 311040*CF*eps^3*mt^4 - 
      661440*CA*eps^4*mt^4 + 622080*CF*eps^4*mt^4 - 1322240*CA*eps^5*mt^4 + 
      1244160*CF*eps^5*mt^4 + 155520*CA*eps^3*mt*mu + 466560*CA*eps^4*mt*mu + 
      1088640*CA*eps^5*mt*mu - 77760*CA*eps^2*mt^2*mu + 
      155520*CA*eps^4*mt^2*mu + 466560*CA*eps^5*mt^2*mu - 77760*CA*mt^3*mu + 
      155520*CF*mt^3*mu - 129600*CA*eps*mt^3*mu - 77760*CF*eps*mt^3*mu - 
      86400*CA*eps^2*mt^3*mu + 155520*CF*eps^2*mt^3*mu - 
      5760*CA*eps^3*mt^3*mu - 3840*CA*eps^4*mt^3*mu - 2560*CA*eps^5*mt^3*mu - 
      77760*CA*eps^2*mu^2 - 155520*CA*eps^3*mu^2 - 311040*CA*eps^4*mu^2 - 
      622080*CA*eps^5*mu^2 - 77760*CA*eps^2*mt*mu^2 + 
      155520*CA*eps^4*mt*mu^2 + 466560*CA*eps^5*mt*mu^2 - 
      77760*CA*mt^2*mu^2 + 155520*CF*mt^2*mu^2 - 51840*CA*eps*mt^2*mu^2 - 
      233280*CF*eps*mt^2*mu^2 + 198720*CA*eps^2*mt^2*mu^2 - 
      77760*CF*eps^2*mt^2*mu^2 + 650880*CA*eps^3*mt^2*mu^2 - 
      622080*CF*eps^3*mt^2*mu^2 + 1315200*CA*eps^4*mt^2*mu^2 - 
      1244160*CF*eps^4*mt^2*mu^2 + 2639360*CA*eps^5*mt^2*mu^2 - 
      2488320*CF*eps^5*mt^2*mu^2 - 77760*CA*eps^2*mu^3 - 
      155520*CA*eps^3*mu^3 - 311040*CA*eps^4*mu^3 - 622080*CA*eps^5*mu^3 - 
      77760*CA*mt*mu^3 + 155520*CF*mt*mu^3 - 129600*CA*eps*mt*mu^3 - 
      77760*CF*eps*mt*mu^3 - 86400*CA*eps^2*mt*mu^3 + 
      155520*CF*eps^2*mt*mu^3 - 5760*CA*eps^3*mt*mu^3 - 
      3840*CA*eps^4*mt*mu^3 - 2560*CA*eps^5*mt*mu^3 - 38880*CA*mu^4 + 
      77760*CF*mu^4 - 103680*CA*eps*mu^4 + 38880*CF*eps*mu^4 - 
      185760*CA*eps^2*mu^4 + 194400*CF*eps^2*mu^4 - 331200*CA*eps^3*mu^4 + 
      311040*CF*eps^3*mu^4 - 661440*CA*eps^4*mu^4 + 622080*CF*eps^4*mu^4 - 
      1322240*CA*eps^5*mu^4 + 1244160*CF*eps^5*mu^4 - 
      (38880*I)*CA*eps^2*mt^2*Pi - (77760*I)*CA*eps^3*mt^2*Pi - 
      (155520*I)*CA*eps^4*mt^2*Pi - (311040*I)*CA*eps^5*mt^2*Pi - 
      (38880*I)*CA*eps^2*mt^3*Pi - (116640*I)*CA*eps^3*mt^3*Pi + 
      (77760*I)*CF*eps^3*mt^3*Pi - (155520*I)*CA*eps^4*mt^3*Pi - 
      (311040*I)*CA*eps^5*mt^3*Pi - (116640*I)*CA*eps*mt^4*Pi + 
      (155520*I)*CF*eps*mt^4*Pi - (25920*I)*CA*eps^2*mt^4*Pi - 
      (38880*I)*CF*eps^2*mt^4*Pi - (185760*I)*CA*eps^3*mt^4*Pi + 
      (194400*I)*CF*eps^3*mt^4*Pi - (331200*I)*CA*eps^4*mt^4*Pi + 
      (311040*I)*CF*eps^4*mt^4*Pi - (661440*I)*CA*eps^5*mt^4*Pi + 
      (622080*I)*CF*eps^5*mt^4*Pi - (77760*I)*CA*eps^2*mt*mu*Pi + 
      (155520*I)*CA*eps^4*mt*mu*Pi + (466560*I)*CA*eps^5*mt*mu*Pi - 
      (116640*I)*CA*eps^2*mt^2*mu*Pi - (194400*I)*CA*eps^3*mt^2*mu*Pi + 
      (233280*I)*CF*eps^3*mt^2*mu*Pi + (155520*I)*CA*eps^5*mt^2*mu*Pi - 
      (233280*I)*CA*eps*mt^3*mu*Pi + (311040*I)*CF*eps*mt^3*mu*Pi + 
      (181440*I)*CA*eps^2*mt^3*mu*Pi - (388800*I)*CF*eps^2*mt^3*mu*Pi - 
      (86400*I)*CA*eps^3*mt^3*mu*Pi + (155520*I)*CF*eps^3*mt^3*mu*Pi - 
      (5760*I)*CA*eps^4*mt^3*mu*Pi - (3840*I)*CA*eps^5*mt^3*mu*Pi - 
      (38880*I)*CA*eps^2*mu^2*Pi - (77760*I)*CA*eps^3*mu^2*Pi - 
      (155520*I)*CA*eps^4*mu^2*Pi - (311040*I)*CA*eps^5*mu^2*Pi - 
      (116640*I)*CA*eps^2*mt*mu^2*Pi - (194400*I)*CA*eps^3*mt*mu^2*Pi + 
      (233280*I)*CF*eps^3*mt*mu^2*Pi + (155520*I)*CA*eps^5*mt*mu^2*Pi - 
      (233280*I)*CA*eps*mt^2*mu^2*Pi + (311040*I)*CF*eps*mt^2*mu^2*Pi + 
      (414720*I)*CA*eps^2*mt^2*mu^2*Pi - (699840*I)*CF*eps^2*mt^2*mu^2*Pi + 
      (198720*I)*CA*eps^3*mt^2*mu^2*Pi - (77760*I)*CF*eps^3*mt^2*mu^2*Pi + 
      (650880*I)*CA*eps^4*mt^2*mu^2*Pi - (622080*I)*CF*eps^4*mt^2*mu^2*Pi + 
      (1315200*I)*CA*eps^5*mt^2*mu^2*Pi - (1244160*I)*CF*eps^5*mt^2*mu^2*Pi - 
      (38880*I)*CA*eps^2*mu^3*Pi - (116640*I)*CA*eps^3*mu^3*Pi + 
      (77760*I)*CF*eps^3*mu^3*Pi - (155520*I)*CA*eps^4*mu^3*Pi - 
      (311040*I)*CA*eps^5*mu^3*Pi - (233280*I)*CA*eps*mt*mu^3*Pi + 
      (311040*I)*CF*eps*mt*mu^3*Pi + (181440*I)*CA*eps^2*mt*mu^3*Pi - 
      (388800*I)*CF*eps^2*mt*mu^3*Pi - (86400*I)*CA*eps^3*mt*mu^3*Pi + 
      (155520*I)*CF*eps^3*mt*mu^3*Pi - (5760*I)*CA*eps^4*mt*mu^3*Pi - 
      (3840*I)*CA*eps^5*mt*mu^3*Pi - (116640*I)*CA*eps*mu^4*Pi + 
      (155520*I)*CF*eps*mu^4*Pi - (25920*I)*CA*eps^2*mu^4*Pi - 
      (38880*I)*CF*eps^2*mu^4*Pi - (185760*I)*CA*eps^3*mu^4*Pi + 
      (194400*I)*CF*eps^3*mu^4*Pi - (331200*I)*CA*eps^4*mu^4*Pi + 
      (311040*I)*CF*eps^4*mu^4*Pi - (661440*I)*CA*eps^5*mu^4*Pi + 
      (622080*I)*CF*eps^5*mu^4*Pi + 19440*CA*eps^3*mt^2*Pi^2 + 
      45360*CA*eps^4*mt^2*Pi^2 + 90720*CA*eps^5*mt^2*Pi^2 + 
      19440*CA*eps^3*mt^3*Pi^2 + 32400*CA*eps^4*mt^3*Pi^2 + 
      25920*CF*eps^4*mt^3*Pi^2 + 90720*CA*eps^5*mt^3*Pi^2 + 
      29160*CA*eps^2*mt^4*Pi^2 - 19440*CF*eps^2*mt^4*Pi^2 + 
      54000*CA*eps^3*mt^4*Pi^2 - 48600*CF*eps^3*mt^4*Pi^2 + 
      108360*CA*eps^4*mt^4*Pi^2 - 113400*CF*eps^4*mt^4*Pi^2 + 
      193200*CA*eps^5*mt^4*Pi^2 - 181440*CF*eps^5*mt^4*Pi^2 + 
      38880*CA*eps^3*mt*mu*Pi^2 - 90720*CA*eps^5*mt*mu*Pi^2 + 
      58320*CA*eps^3*mt^2*mu*Pi^2 + 6480*CA*eps^4*mt^2*mu*Pi^2 + 
      77760*CF*eps^4*mt^2*mu*Pi^2 + 58320*CA*eps^2*mt^3*mu*Pi^2 - 
      38880*CF*eps^2*mt^3*mu*Pi^2 + 49680*CA*eps^3*mt^3*mu*Pi^2 - 
      58320*CF*eps^3*mt^3*mu*Pi^2 + 50400*CA*eps^4*mt^3*mu*Pi^2 - 
      90720*CF*eps^4*mt^3*mu*Pi^2 + 3360*CA*eps^5*mt^3*mu*Pi^2 + 
      19440*CA*eps^3*mu^2*Pi^2 + 45360*CA*eps^4*mu^2*Pi^2 + 
      90720*CA*eps^5*mu^2*Pi^2 + 58320*CA*eps^3*mt*mu^2*Pi^2 + 
      6480*CA*eps^4*mt*mu^2*Pi^2 + 77760*CF*eps^4*mt*mu^2*Pi^2 + 
      58320*CA*eps^2*mt^2*mu^2*Pi^2 - 38880*CF*eps^2*mt^2*mu^2*Pi^2 - 
      8640*CA*eps^3*mt^2*mu^2*Pi^2 - 19440*CF*eps^3*mt^2*mu^2*Pi^2 - 
      115920*CA*eps^4*mt^2*mu^2*Pi^2 + 45360*CF*eps^4*mt^2*mu^2*Pi^2 - 
      379680*CA*eps^5*mt^2*mu^2*Pi^2 + 362880*CF*eps^5*mt^2*mu^2*Pi^2 + 
      19440*CA*eps^3*mu^3*Pi^2 + 32400*CA*eps^4*mu^3*Pi^2 + 
      25920*CF*eps^4*mu^3*Pi^2 + 90720*CA*eps^5*mu^3*Pi^2 + 
      58320*CA*eps^2*mt*mu^3*Pi^2 - 38880*CF*eps^2*mt*mu^3*Pi^2 + 
      49680*CA*eps^3*mt*mu^3*Pi^2 - 58320*CF*eps^3*mt*mu^3*Pi^2 + 
      50400*CA*eps^4*mt*mu^3*Pi^2 - 90720*CF*eps^4*mt*mu^3*Pi^2 + 
      3360*CA*eps^5*mt*mu^3*Pi^2 + 29160*CA*eps^2*mu^4*Pi^2 - 
      19440*CF*eps^2*mu^4*Pi^2 + 54000*CA*eps^3*mu^4*Pi^2 - 
      48600*CF*eps^3*mu^4*Pi^2 + 108360*CA*eps^4*mu^4*Pi^2 - 
      113400*CF*eps^4*mu^4*Pi^2 + 193200*CA*eps^5*mu^4*Pi^2 - 
      181440*CF*eps^5*mu^4*Pi^2 + (9720*I)*CA*eps^4*mt^2*Pi^3 + 
      (19440*I)*CA*eps^5*mt^2*Pi^3 + (9720*I)*CA*eps^4*mt^3*Pi^3 + 
      (22680*I)*CA*eps^5*mt^3*Pi^3 - (6480*I)*CF*eps^5*mt^3*Pi^3 + 
      (22680*I)*CA*eps^3*mt^4*Pi^3 - (25920*I)*CF*eps^3*mt^4*Pi^3 + 
      (12960*I)*CA*eps^4*mt^4*Pi^3 - (3240*I)*CF*eps^4*mt^4*Pi^3 + 
      (46440*I)*CA*eps^5*mt^4*Pi^3 - (48600*I)*CF*eps^5*mt^4*Pi^3 + 
      (19440*I)*CA*eps^4*mt*mu*Pi^3 + (29160*I)*CA*eps^4*mt^2*mu*Pi^3 + 
      (29160*I)*CA*eps^5*mt^2*mu*Pi^3 - (19440*I)*CF*eps^5*mt^2*mu*Pi^3 + 
      (45360*I)*CA*eps^3*mt^3*mu*Pi^3 - (51840*I)*CF*eps^3*mt^3*mu*Pi^3 - 
      (19440*I)*CA*eps^4*mt^3*mu*Pi^3 + (45360*I)*CF*eps^4*mt^3*mu*Pi^3 + 
      (21600*I)*CA*eps^5*mt^3*mu*Pi^3 - (38880*I)*CF*eps^5*mt^3*mu*Pi^3 + 
      (9720*I)*CA*eps^4*mu^2*Pi^3 + (19440*I)*CA*eps^5*mu^2*Pi^3 + 
      (29160*I)*CA*eps^4*mt*mu^2*Pi^3 + (29160*I)*CA*eps^5*mt*mu^2*Pi^3 - 
      (19440*I)*CF*eps^5*mt*mu^2*Pi^3 + (45360*I)*CA*eps^3*mt^2*mu^2*Pi^3 - 
      (51840*I)*CF*eps^3*mt^2*mu^2*Pi^3 - (64800*I)*CA*eps^4*mt^2*mu^2*Pi^3 + 
      (97200*I)*CF*eps^4*mt^2*mu^2*Pi^3 - (49680*I)*CA*eps^5*mt^2*mu^2*Pi^3 + 
      (19440*I)*CF*eps^5*mt^2*mu^2*Pi^3 + (9720*I)*CA*eps^4*mu^3*Pi^3 + 
      (22680*I)*CA*eps^5*mu^3*Pi^3 - (6480*I)*CF*eps^5*mu^3*Pi^3 + 
      (45360*I)*CA*eps^3*mt*mu^3*Pi^3 - (51840*I)*CF*eps^3*mt*mu^3*Pi^3 - 
      (19440*I)*CA*eps^4*mt*mu^3*Pi^3 + (45360*I)*CF*eps^4*mt*mu^3*Pi^3 + 
      (21600*I)*CA*eps^5*mt*mu^3*Pi^3 - (38880*I)*CF*eps^5*mt*mu^3*Pi^3 + 
      (22680*I)*CA*eps^3*mu^4*Pi^3 - (25920*I)*CF*eps^3*mu^4*Pi^3 + 
      (12960*I)*CA*eps^4*mu^4*Pi^3 - (3240*I)*CF*eps^4*mu^4*Pi^3 + 
      (46440*I)*CA*eps^5*mu^4*Pi^3 - (48600*I)*CF*eps^5*mu^4*Pi^3 - 
      3240*CA*eps^5*mt^2*Pi^4 - 3240*CA*eps^5*mt^3*Pi^4 - 
      4995*CA*eps^4*mt^4*Pi^4 + 3510*CF*eps^4*mt^4*Pi^4 - 
      2232*CA*eps^5*mt^4*Pi^4 + 2403*CF*eps^5*mt^4*Pi^4 - 
      6480*CA*eps^5*mt*mu*Pi^4 - 9720*CA*eps^5*mt^2*mu*Pi^4 - 
      9990*CA*eps^4*mt^3*mu*Pi^4 + 7020*CF*eps^4*mt^3*mu*Pi^4 + 
      5526*CA*eps^5*mt^3*mu*Pi^4 - 2214*CF*eps^5*mt^3*mu*Pi^4 - 
      3240*CA*eps^5*mu^2*Pi^4 - 9720*CA*eps^5*mt*mu^2*Pi^4 - 
      9990*CA*eps^4*mt^2*mu^2*Pi^4 + 7020*CF*eps^4*mt^2*mu^2*Pi^4 + 
      15516*CA*eps^5*mt^2*mu^2*Pi^4 - 9234*CF*eps^5*mt^2*mu^2*Pi^4 - 
      3240*CA*eps^5*mu^3*Pi^4 - 9990*CA*eps^4*mt*mu^3*Pi^4 + 
      7020*CF*eps^4*mt*mu^3*Pi^4 + 5526*CA*eps^5*mt*mu^3*Pi^4 - 
      2214*CF*eps^5*mt*mu^3*Pi^4 - 4995*CA*eps^4*mu^4*Pi^4 + 
      3510*CF*eps^4*mu^4*Pi^4 - 2232*CA*eps^5*mu^4*Pi^4 + 
      2403*CF*eps^5*mu^4*Pi^4 + (2079*I)*CA*eps^5*mt^4*Pi^5 - 
      (3348*I)*CF*eps^5*mt^4*Pi^5 + (4158*I)*CA*eps^5*mt^3*mu*Pi^5 - 
      (6696*I)*CF*eps^5*mt^3*mu*Pi^5 + (4158*I)*CA*eps^5*mt^2*mu^2*Pi^5 - 
      (6696*I)*CF*eps^5*mt^2*mu^2*Pi^5 + (4158*I)*CA*eps^5*mt*mu^3*Pi^5 - 
      (6696*I)*CF*eps^5*mt*mu^3*Pi^5 + (2079*I)*CA*eps^5*mu^4*Pi^5 - 
      (3348*I)*CF*eps^5*mu^4*Pi^5 + 181440*CA*eps^5*mt^2*Zeta[3] + 
      181440*CA*eps^5*mt^3*Zeta[3] + 90720*CA*eps^3*mt^4*Zeta[3] - 
      181440*CF*eps^3*mt^4*Zeta[3] + 241920*CA*eps^4*mt^4*Zeta[3] - 
      90720*CF*eps^4*mt^4*Zeta[3] + 433440*CA*eps^5*mt^4*Zeta[3] - 
      453600*CF*eps^5*mt^4*Zeta[3] + 181440*CA*eps^5*mt^2*mu*Zeta[3] + 
      181440*CA*eps^3*mt^3*mu*Zeta[3] - 362880*CF*eps^3*mt^3*mu*Zeta[3] + 
      302400*CA*eps^4*mt^3*mu*Zeta[3] + 181440*CF*eps^4*mt^3*mu*Zeta[3] + 
      201600*CA*eps^5*mt^3*mu*Zeta[3] - 362880*CF*eps^5*mt^3*mu*Zeta[3] + 
      181440*CA*eps^5*mu^2*Zeta[3] + 181440*CA*eps^5*mt*mu^2*Zeta[3] + 
      181440*CA*eps^3*mt^2*mu^2*Zeta[3] - 362880*CF*eps^3*mt^2*mu^2*Zeta[3] + 
      120960*CA*eps^4*mt^2*mu^2*Zeta[3] + 544320*CF*eps^4*mt^2*mu^2*Zeta[3] - 
      463680*CA*eps^5*mt^2*mu^2*Zeta[3] + 181440*CF*eps^5*mt^2*mu^2*Zeta[3] + 
      181440*CA*eps^5*mu^3*Zeta[3] + 181440*CA*eps^3*mt*mu^3*Zeta[3] - 
      362880*CF*eps^3*mt*mu^3*Zeta[3] + 302400*CA*eps^4*mt*mu^3*Zeta[3] + 
      181440*CF*eps^4*mt*mu^3*Zeta[3] + 201600*CA*eps^5*mt*mu^3*Zeta[3] - 
      362880*CF*eps^5*mt*mu^3*Zeta[3] + 90720*CA*eps^3*mu^4*Zeta[3] - 
      181440*CF*eps^3*mu^4*Zeta[3] + 241920*CA*eps^4*mu^4*Zeta[3] - 
      90720*CF*eps^4*mu^4*Zeta[3] + 433440*CA*eps^5*mu^4*Zeta[3] - 
      453600*CF*eps^5*mu^4*Zeta[3] + (90720*I)*CA*eps^5*mt^2*Pi*Zeta[3] + 
      (90720*I)*CA*eps^5*mt^3*Pi*Zeta[3] + (272160*I)*CA*eps^4*mt^4*Pi*
       Zeta[3] - (362880*I)*CF*eps^4*mt^4*Pi*Zeta[3] + 
      (60480*I)*CA*eps^5*mt^4*Pi*Zeta[3] + (90720*I)*CF*eps^5*mt^4*Pi*
       Zeta[3] + (181440*I)*CA*eps^5*mt*mu*Pi*Zeta[3] + 
      (272160*I)*CA*eps^5*mt^2*mu*Pi*Zeta[3] + (544320*I)*CA*eps^4*mt^3*mu*Pi*
       Zeta[3] - (725760*I)*CF*eps^4*mt^3*mu*Pi*Zeta[3] - 
      (423360*I)*CA*eps^5*mt^3*mu*Pi*Zeta[3] + (907200*I)*CF*eps^5*mt^3*mu*Pi*
       Zeta[3] + (90720*I)*CA*eps^5*mu^2*Pi*Zeta[3] + 
      (272160*I)*CA*eps^5*mt*mu^2*Pi*Zeta[3] + (544320*I)*CA*eps^4*mt^2*mu^2*
       Pi*Zeta[3] - (725760*I)*CF*eps^4*mt^2*mu^2*Pi*Zeta[3] - 
      (967680*I)*CA*eps^5*mt^2*mu^2*Pi*Zeta[3] + (1632960*I)*CF*eps^5*mt^2*
       mu^2*Pi*Zeta[3] + (90720*I)*CA*eps^5*mu^3*Pi*Zeta[3] + 
      (544320*I)*CA*eps^4*mt*mu^3*Pi*Zeta[3] - (725760*I)*CF*eps^4*mt*mu^3*Pi*
       Zeta[3] - (423360*I)*CA*eps^5*mt*mu^3*Pi*Zeta[3] + 
      (907200*I)*CF*eps^5*mt*mu^3*Pi*Zeta[3] + (272160*I)*CA*eps^4*mu^4*Pi*
       Zeta[3] - (362880*I)*CF*eps^4*mu^4*Pi*Zeta[3] + 
      (60480*I)*CA*eps^5*mu^4*Pi*Zeta[3] + (90720*I)*CF*eps^5*mu^4*Pi*
       Zeta[3] - 68040*CA*eps^5*mt^4*Pi^2*Zeta[3] + 45360*CF*eps^5*mt^4*Pi^2*
       Zeta[3] - 136080*CA*eps^5*mt^3*mu*Pi^2*Zeta[3] + 
      90720*CF*eps^5*mt^3*mu*Pi^2*Zeta[3] - 136080*CA*eps^5*mt^2*mu^2*Pi^2*
       Zeta[3] + 90720*CF*eps^5*mt^2*mu^2*Pi^2*Zeta[3] - 
      136080*CA*eps^5*mt*mu^3*Pi^2*Zeta[3] + 90720*CF*eps^5*mt*mu^3*Pi^2*
       Zeta[3] - 68040*CA*eps^5*mu^4*Pi^2*Zeta[3] + 45360*CF*eps^5*mu^4*Pi^2*
       Zeta[3] + 241056*CA*eps^5*mt^4*Zeta[5] - 482112*CF*eps^5*mt^4*
       Zeta[5] + 482112*CA*eps^5*mt^3*mu*Zeta[5] - 964224*CF*eps^5*mt^3*mu*
       Zeta[5] + 482112*CA*eps^5*mt^2*mu^2*Zeta[5] - 
      964224*CF*eps^5*mt^2*mu^2*Zeta[5] + 482112*CA*eps^5*mt*mu^3*Zeta[5] - 
      964224*CF*eps^5*mt*mu^3*Zeta[5] + 241056*CA*eps^5*mu^4*Zeta[5] - 
      482112*CF*eps^5*mu^4*Zeta[5]))/(155520*eps*(mt + mu)^2*(1 + mt + mu)))


==> anc/info.txt <==
Ancillary Files for the Paper:
"Three-Loop QCD corrections to the production of a Higgs boson and a Jet"
By Xiang Chen, Xin Guan and Bernhard Mistlberger


***********      General Definitions    *******************
eps:           dimensional regulator, d=4-2eps.
nf:            number of quark flavours, typically nf=5.
nc:	           number of colors in QCD, typically nc=3.
as=alpha_S/Pi: strong coupling constant divided by Pi.

Variables
s,t,u,q2,Q2 as defined in the paper in eq. 5,6 and following.
mt=-t;
mu=-u;

Color factors:
CA=nc;
CF=(nc^2-1)/2/nc;


Generalized Polylogarithms: arXiv: 0103059
G[a1,..,an,x]

channels={hggg,hqqbarg,hgqqbar}
orders={LO,NLO,NNLO,N3LO}

g: gluon
q: quark
qbar: anti-quark

Decay Region:
hggg contains the process h-> g g g
hqqbarg contains the process h-> q qbar g
hgqqbar contains the process h-> g q qbar

Scattering Region:
hggg contains the process g g -> h g
hqqbarg contains the process q qbar -> h g
hgqqbar contains the process g q -> h q

Files with the name "Interference_..." contain the perturbative expansion coefficients of scattering amplitudes as defined in eq. 4.
Files with the name "FiniteInterference_..." contain the perturbative expansion coefficients of scattering amplitudes as defined in eq. 13.

One file contains the NxLO coefficient of the interfered scattering amplitudes for one channel in either the scattering or decay region as can easily be deduced from the name of the file.


***********     Included Files      *******************
FiniteInterference_LO_Decay_hggg.m
FiniteInterference_LO_Decay_hgqqbar.m
FiniteInterference_LO_Decay_hqqbarg.m
FiniteInterference_N3LO_Decay_hggg.m
FiniteInterference_N3LO_Decay_hgqqbar.m
FiniteInterference_N3LO_Decay_hqqbarg.m
FiniteInterference_NLO_Decay_hggg.m
FiniteInterference_NLO_Decay_hgqqbar.m
FiniteInterference_NLO_Decay_hqqbarg.m
FiniteInterference_NNLO_Decay_hggg.m
FiniteInterference_NNLO_Decay_hgqqbar.m
FiniteInterference_NNLO_Decay_hqqbarg.m
Interference_LO_Decay_hggg.m
Interference_LO_Decay_hgqqbar.m
Interference_LO_Decay_hqqbarg.m
Interference_N3LO_Decay_hggg.m
Interference_N3LO_Decay_hgqqbar.m
Interference_N3LO_Decay_hqqbarg.m
Interference_NLO_Decay_hggg.m
Interference_NLO_Decay_hgqqbar.m
Interference_NLO_Decay_hqqbarg.m
Interference_NNLO_Decay_hggg.m
Interference_NNLO_Decay_hgqqbar.m
Interference_NNLO_Decay_hqqbarg.m
FiniteInterference_LO_Scattering_hggg.m
FiniteInterference_LO_Scattering_hgqqbar.m
FiniteInterference_LO_Scattering_hqqbarg.m
FiniteInterference_N3LO_Scattering_hggg.m
FiniteInterference_N3LO_Scattering_hgqqbar.m
FiniteInterference_N3LO_Scattering_hqqbarg.m
FiniteInterference_NLO_Scattering_hggg.m
FiniteInterference_NLO_Scattering_hgqqbar.m
FiniteInterference_NLO_Scattering_hqqbarg.m
FiniteInterference_NNLO_Scattering_hggg.m
FiniteInterference_NNLO_Scattering_hgqqbar.m
FiniteInterference_NNLO_Scattering_hqqbarg.m
Interference_LO_Scattering_hggg.m
Interference_LO_Scattering_hgqqbar.m
Interference_LO_Scattering_hqqbarg.m
Interference_N3LO_Scattering_hggg.m
Interference_N3LO_Scattering_hgqqbar.m
Interference_N3LO_Scattering_hqqbarg.m
Interference_NLO_Scattering_hggg.m
Interference_NLO_Scattering_hgqqbar.m
Interference_NLO_Scattering_hqqbarg.m
Interference_NNLO_Scattering_hggg.m
Interference_NNLO_Scattering_hgqqbar.m
Interference_NNLO_Scattering_hqqbarg.m

